On the Structure Constants of ${\cal N}=2$ Liouville Theory

We show the structure constants of $\mathcal{N}=2$ spacelike Liouville theory. The absence of self-duality under $b\leftrightarrow b^{-1}$, where $b$ is the Liouville coupling, prevents a straightforward application of the standard bootstrap methods used in $\mathcal{N}=0$ and $\mathcal{N}=1$ Liouville theory. Motivated by the fermionic FZZ duality with the $SL(2,\mathbb{R})/U(1)$ supercoset theory, we establish an algebraic correspondence between the two theories, including a matching of their null vectors. We then derive the three-point structure constants in superspace. The neutral sector structure constants are associated with the spectral-flow-preserving structure constant of the $SL(2,\mathbb{R})$ WZW model, while the two charged sectors correspond to its spectral-flow-violating structure constants. Finally, we give the correct relative normalization between the neutral and charged sectors and test crossing symmetry numerically.

==> anc/Matching_null_vectors_at_general_level.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    639095,      15923]
NotebookOptionsPosition[    630176,      15778]
NotebookOutlinePosition[    630599,      15795]
CellTagsIndexPosition[    630556,      15792]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"$Path", ",", 
    RowBox[{"NotebookDirectory", "[", "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "OPEdefs.m"}]}], "Input",
 CellChangeTimes->{{3.989470663157666*^9, 3.989470701221141*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"bef3557b-d3d1-4f03-9504-2dd99dbb4c73"],

Cell[BoxData[
 TemplateBox[{
  "Get", "noopen", 
   "\"Cannot open \\!\\(\\*RowBox[{\\\"\\\\\\\"Delta`\\\\\\\"\\\"}]\\).\"", 2,
    2, 1, 30748890532991891492, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9894794491067657`*^9, {3.989479516141591*^9, 3.98947952299104*^9}, 
   3.989484583616239*^9, 3.989485440287109*^9, 3.989485474521472*^9, 
   3.989486011754498*^9, 3.989486255628468*^9, {3.9894906713336153`*^9, 
   3.989490683285474*^9}, 3.9894907254271307`*^9, 3.9894923742608633`*^9, 
   3.9894994068829536`*^9, 3.9895179312843018`*^9, 3.989560807958638*^9, 
   3.989563738663538*^9, 3.990034199400468*^9, 3.99008291600483*^9, 
   3.990082992101891*^9, 3.990087881688119*^9, 3.990090077728778*^9, 
   3.99009199681813*^9, 3.990092172592772*^9, {3.9900930511160507`*^9, 
   3.990093063588876*^9}, 3.990096946875969*^9, 3.990101088113543*^9, 
   3.990102139870213*^9, 3.990117537762313*^9, 3.9901768103008823`*^9, 
   3.990248843387958*^9, 3.990248896512752*^9, 3.99025911191923*^9, 
   3.9902614382418823`*^9, 3.99026257473628*^9, 3.990262610302301*^9, 
   3.990263333625806*^9, 3.990265565340783*^9, 3.990265646665799*^9, 
   3.9902676605401163`*^9, 3.990267803322893*^9, 3.9902702396415863`*^9, 
   3.990270611050116*^9, {3.990513721470893*^9, 3.9905137386582747`*^9}, 
   3.9905544342362757`*^9, 3.990873668769216*^9, 3.9910285277692204`*^9, 
   3.99624050127787*^9, 3.996240783251642*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"3876845e-9582-474b-90f2-a345d122e09b"],

Cell[BoxData[
 TemplateBox[{
  "Needs", "nocont", 
   "\"Context \\!\\(\\*RowBox[{\\\"\\\\\\\"Delta`\\\\\\\"\\\"}]\\) was not \
created when Needs was evaluated.\"", 2, 2, 2, 30748890532991891492, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9894794491067657`*^9, {3.989479516141591*^9, 3.98947952299104*^9}, 
   3.989484583616239*^9, 3.989485440287109*^9, 3.989485474521472*^9, 
   3.989486011754498*^9, 3.989486255628468*^9, {3.9894906713336153`*^9, 
   3.989490683285474*^9}, 3.9894907254271307`*^9, 3.9894923742608633`*^9, 
   3.9894994068829536`*^9, 3.9895179312843018`*^9, 3.989560807958638*^9, 
   3.989563738663538*^9, 3.990034199400468*^9, 3.99008291600483*^9, 
   3.990082992101891*^9, 3.990087881688119*^9, 3.990090077728778*^9, 
   3.99009199681813*^9, 3.990092172592772*^9, {3.9900930511160507`*^9, 
   3.990093063588876*^9}, 3.990096946875969*^9, 3.990101088113543*^9, 
   3.990102139870213*^9, 3.990117537762313*^9, 3.9901768103008823`*^9, 
   3.990248843387958*^9, 3.990248896512752*^9, 3.99025911191923*^9, 
   3.9902614382418823`*^9, 3.99026257473628*^9, 3.990262610302301*^9, 
   3.990263333625806*^9, 3.990265565340783*^9, 3.990265646665799*^9, 
   3.9902676605401163`*^9, 3.990267803322893*^9, 3.9902702396415863`*^9, 
   3.990270611050116*^9, {3.990513721470893*^9, 3.9905137386582747`*^9}, 
   3.9905544342362757`*^9, 3.990873668769216*^9, 3.9910285277692204`*^9, 
   3.99624050127787*^9, 3.996240783341032*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"8bae362a-0d08-4ff2-9796-b7bef44609e3"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"OPEdefs Version \"\>", "\[InvisibleSpace]", "3.1`", 
   "\[InvisibleSpace]", "\<\" (beta \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\") by Kris Thielemans\"\>"}],
  SequenceForm["OPEdefs Version ", 3.1, " (beta ", 4, ") by Kris Thielemans"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9894707015757427`*^9, {3.9894708538547087`*^9, 3.989470866311743*^9}, 
   3.989471076820058*^9, 3.989471182881845*^9, 3.989471253197961*^9, 
   3.9894715607776747`*^9, 3.989471650297282*^9, 3.989472254981347*^9, 
   3.989479449139173*^9, {3.989479516178707*^9, 3.989479522994894*^9}, 
   3.989484583650861*^9, 3.989485440317645*^9, 3.9894854745518303`*^9, 
   3.989486011829183*^9, 3.989486255704711*^9, {3.989490671370234*^9, 
   3.989490683316214*^9}, 3.9894907254573383`*^9, 3.9894923742911797`*^9, 
   3.989499406916479*^9, 3.989517931315489*^9, 3.9895608079943857`*^9, 
   3.989563738700727*^9, 3.990034199433528*^9, 3.990082916044612*^9, 
   3.9900829921797047`*^9, 3.9900878817252007`*^9, 3.990090077764771*^9, 
   3.9900919969017344`*^9, 3.990092172670236*^9, {3.990093051191255*^9, 
   3.990093063661118*^9}, 3.990096946953631*^9, 3.9901010881881237`*^9, 
   3.9901021399458847`*^9, 3.9901175378385687`*^9, 3.9901768103743467`*^9, 
   3.990248843467656*^9, 3.990248896593561*^9, 3.9902591122464113`*^9, 
   3.99026143831453*^9, 3.990262574815576*^9, 3.990262610382155*^9, 
   3.9902655654236317`*^9, 3.9902656467505417`*^9, 3.990267660618582*^9, 
   3.9902678033955593`*^9, 3.990270239718849*^9, 3.990270611123198*^9, {
   3.990513721504525*^9, 3.9905137386616364`*^9}, 3.990554434268435*^9, 
   3.9908736688021517`*^9, 3.991028527807374*^9, 3.996240501314996*^9, 
   3.996240783343313*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"6a443892-04be-46f6-91af-3e87f3cbac8f"],

Cell[BoxData["\<\"Type ?OPEdefsHelp for a primer on OPEdefs.\"\>"], "Print",
 CellChangeTimes->{
  3.9894707015757427`*^9, {3.9894708538547087`*^9, 3.989470866311743*^9}, 
   3.989471076820058*^9, 3.989471182881845*^9, 3.989471253197961*^9, 
   3.9894715607776747`*^9, 3.989471650297282*^9, 3.989472254981347*^9, 
   3.989479449139173*^9, {3.989479516178707*^9, 3.989479522994894*^9}, 
   3.989484583650861*^9, 3.989485440317645*^9, 3.9894854745518303`*^9, 
   3.989486011829183*^9, 3.989486255704711*^9, {3.989490671370234*^9, 
   3.989490683316214*^9}, 3.9894907254573383`*^9, 3.9894923742911797`*^9, 
   3.989499406916479*^9, 3.989517931315489*^9, 3.9895608079943857`*^9, 
   3.989563738700727*^9, 3.990034199433528*^9, 3.990082916044612*^9, 
   3.9900829921797047`*^9, 3.9900878817252007`*^9, 3.990090077764771*^9, 
   3.9900919969017344`*^9, 3.990092172670236*^9, {3.990093051191255*^9, 
   3.990093063661118*^9}, 3.990096946953631*^9, 3.9901010881881237`*^9, 
   3.9901021399458847`*^9, 3.9901175378385687`*^9, 3.9901768103743467`*^9, 
   3.990248843467656*^9, 3.990248896593561*^9, 3.9902591122464113`*^9, 
   3.99026143831453*^9, 3.990262574815576*^9, 3.990262610382155*^9, 
   3.9902655654236317`*^9, 3.9902656467505417`*^9, 3.990267660618582*^9, 
   3.9902678033955593`*^9, 3.990270239718849*^9, 3.990270611123198*^9, {
   3.990513721504525*^9, 3.9905137386616364`*^9}, 3.990554434268435*^9, 
   3.9908736688021517`*^9, 3.991028527807374*^9, 3.996240501314996*^9, 
   3.9962407833437433`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"5bca794d-544c-4fb2-bfa6-167a773791ce"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check coset construction", "Subsubsection",
 CellChangeTimes->{{3.99025681075028*^9, 
  3.990256816718898*^9}},ExpressionUUID->"3c0a937f-1c0c-472a-b7bc-\
ec6853e2ea80"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Bosonic", "[", 
     RowBox[{"j1", "[", "a", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Fermionic", "[", 
     RowBox[{"\[Psi]", "[", "a", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", 
      RowBox[{"-", "1"}], ",", "1", ",", "2"}], "}"}]}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.989470714200474*^9, 3.9894707426329393`*^9}, {
   3.98947133378863*^9, 3.989471333851215*^9}, {3.990267662909293*^9, 
   3.990267663657589*^9}, 3.990554341767521*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"d7745737-d586-4280-80ae-33a4d8bd62cd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"OPE", "[", 
      RowBox[{
       RowBox[{"j1", "[", "0", "]"}], ",", 
       RowBox[{"j1", "[", "a", "]"}]}], "]"}], "=", 
     RowBox[{"MakeOPE", "[", 
      RowBox[{"{", 
       RowBox[{"a", " ", 
        RowBox[{"j1", "[", "a", "]"}]}], "}"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", 
      RowBox[{"-", "1"}], ",", "1", ",", "2"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"OPE", "[", 
      RowBox[{
       RowBox[{"j1", "[", "a", "]"}], ",", 
       RowBox[{"j1", "[", "0", "]"}]}], "]"}], "=", 
     RowBox[{"MakeOPE", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "a"}], " ", 
        RowBox[{"j1", "[", "a", "]"}]}], "}"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", 
      RowBox[{"-", "1"}], ",", "1", ",", "2"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OPE", "[", 
    RowBox[{
     RowBox[{"j1", "[", "0", "]"}], ",", 
     RowBox[{"j1", "[", "0", "]"}]}], "]"}], "=", 
   RowBox[{"MakeOPE", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"k", "+", "2"}], ")"}]}], "/", "2"}], " ", "One"}], ",", 
      "0"}], "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OPE", "[", 
    RowBox[{
     RowBox[{"j1", "[", "1", "]"}], ",", 
     RowBox[{"j1", "[", 
      RowBox[{"-", "1"}], "]"}]}], "]"}], "=", 
   RowBox[{"MakeOPE", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "+", "2"}], ")"}], "One"}], ",", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"j1", "[", "0", "]"}]}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OPE", "[", 
    RowBox[{
     RowBox[{"j1", "[", 
      RowBox[{"-", "1"}], "]"}], ",", 
     RowBox[{"j1", "[", "1", "]"}]}], "]"}], "=", 
   RowBox[{"MakeOPE", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "+", "2"}], ")"}], "One"}], ",", " ", 
      RowBox[{"2", 
       RowBox[{"j1", "[", "0", "]"}]}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OPE", "[", 
    RowBox[{
     RowBox[{"\[Psi]", "[", "1", "]"}], ",", 
     RowBox[{"\[Psi]", "[", 
      RowBox[{"-", "1"}], "]"}]}], "]"}], "=", 
   RowBox[{"MakeOPE", "[", 
    RowBox[{"{", "One", "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OPE", "[", 
    RowBox[{
     RowBox[{"\[Psi]", "[", 
      RowBox[{"-", "1"}], "]"}], ",", 
     RowBox[{"\[Psi]", "[", "1", "]"}]}], "]"}], "=", 
   RowBox[{"MakeOPE", "[", 
    RowBox[{"{", "One", "}"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.989470744325451*^9, 3.989470859932214*^9}, {
   3.9894710108284893`*^9, 3.9894710270746803`*^9}, 3.9894711716206827`*^9, 
   3.9894712457951307`*^9, {3.989471327214402*^9, 3.98947134474123*^9}, {
   3.9894713812493563`*^9, 3.9894713850377283`*^9}, {3.989471624827339*^9, 
   3.989471639442935*^9}, {3.989483277914065*^9, 3.989483304635186*^9}, {
   3.989483344249982*^9, 3.989483374140728*^9}, {3.989483477361264*^9, 
   3.989483501916009*^9}, {3.989484311237314*^9, 3.989484316478113*^9}, {
   3.989485415943884*^9, 3.9894854221185837`*^9}, 3.989485992113337*^9, 
   3.989486236966908*^9, {3.9905543442846537`*^9, 3.990554368137782*^9}, {
   3.990678796059573*^9, 3.990678806648891*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"c9fd37af-bc77-4ea7-9365-571d86fc9f35"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Tj", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "k"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"j1", "[", "0", "]"}], ",", 
         RowBox[{"j1", "[", "0", "]"}]}], "]"}]}], "+", 
      RowBox[{"NO", "[", 
       RowBox[{
        RowBox[{"j1", "[", "1", "]"}], ",", 
        RowBox[{"j1", "[", 
         RowBox[{"-", "1"}], "]"}]}], "]"}], "+", 
      RowBox[{"NO", "[", 
       RowBox[{
        RowBox[{"j1", "[", 
         RowBox[{"-", "1"}], "]"}], ",", 
        RowBox[{"j1", "[", "1", "]"}]}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J3", "=", 
   RowBox[{
    RowBox[{"j1", "[", "0", "]"}], "+", 
    RowBox[{"NO", "[", 
     RowBox[{
      RowBox[{"\[Psi]", "[", "1", "]"}], ",", 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"-", "1"}], "]"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T", "=", 
   RowBox[{"Tj", "+", 
    RowBox[{
     FractionBox["1", "k"], " ", 
     RowBox[{"NO", "[", 
      RowBox[{"J3", ",", "J3"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"\[Psi]", "[", "1", "]"}], ",", 
         RowBox[{
          RowBox[{"\[Psi]", "[", 
           RowBox[{"-", "1"}], "]"}], "'"}]}], "]"}], "+", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"\[Psi]", "[", 
          RowBox[{"-", "1"}], "]"}], ",", 
         RowBox[{
          RowBox[{"\[Psi]", "[", "1", "]"}], "'"}]}], "]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"G", "[", "a", "]"}], "=", 
     RowBox[{
      SqrtBox[
       FractionBox["2", "k"]], " ", 
      RowBox[{"NO", "[", 
       RowBox[{
        RowBox[{"j1", "[", 
         RowBox[{"-", "a"}], "]"}], ",", 
        RowBox[{"\[Psi]", "[", "a", "]"}]}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", 
      RowBox[{"-", "1"}], ",", "1", ",", "2"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J", "=", 
   RowBox[{
    RowBox[{"NO", "[", 
     RowBox[{
      RowBox[{"\[Psi]", "[", "1", "]"}], ",", 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"-", "1"}], "]"}]}], "]"}], "+", 
    RowBox[{
     FractionBox["2", "k"], "J3"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.989470849484179*^9, 3.9894709184809637`*^9}, {
  3.9894711304106617`*^9, 3.989471147229609*^9}, {3.989471258121386*^9, 
  3.989471265837221*^9}, {3.9894716410384827`*^9, 3.989471642217182*^9}, {
  3.989483135535438*^9, 3.989483137742139*^9}, {3.9894832378071527`*^9, 
  3.9894832398652353`*^9}, {3.989483318435302*^9, 3.98948332020362*^9}, {
  3.989483486397983*^9, 3.989483488171012*^9}, {3.9894843217785263`*^9, 
  3.9894843230994263`*^9}, {3.989484475920548*^9, 3.9894844828088408`*^9}, {
  3.98948456713888*^9, 3.989484570035345*^9}, {3.989485429525551*^9, 
  3.9894854305857363`*^9}, {3.989485797111671*^9, 3.9894858139273453`*^9}, {
  3.989485947944668*^9, 3.9894859626828327`*^9}, {3.989488511912025*^9, 
  3.989488543897274*^9}, {3.990092012777115*^9, 3.990092047900421*^9}, {
  3.990554371447631*^9, 3.9905543888842688`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"60f66804-5415-4d11-ad33-c1cec48ffba5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Simplify", "[", 
  RowBox[{"GetCoefficients", "[", 
   RowBox[{"OPE", "[", 
    RowBox[{"T", ",", "J3"}], "]"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"GetCoefficients", "[", 
     RowBox[{"OPE", "[", 
      RowBox[{
       RowBox[{"G", "[", "a", "]"}], ",", "J3"}], "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "2"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"GetCoefficients", "[", 
   RowBox[{"OPE", "[", 
    RowBox[{"J", ",", "J3"}], "]"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.989471460662809*^9, 3.989471462069085*^9}, {
  3.98947157032543*^9, 3.9894715784914427`*^9}, {3.989471711163653*^9, 
  3.989471725566778*^9}, {3.989471780199188*^9, 3.989471785962447*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"992691dc-dc0e-4502-9709-ff8e686c527e"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{
  3.989471462597867*^9, {3.989471492961133*^9, 3.989471497161626*^9}, {
   3.989471560942309*^9, 3.9894715787123423`*^9}, {3.989471650447179*^9, 
   3.989471665728532*^9}, {3.9894717219073067`*^9, 3.989471725789968*^9}, {
   3.98947178627421*^9, 3.989471804788766*^9}, {3.989471873351902*^9, 
   3.989471880470832*^9}, 3.989472255125684*^9, 3.989479547685342*^9, 
   3.989483770433764*^9, 3.989484614656356*^9, 3.989485044688959*^9, 
   3.989485095159255*^9, 3.9894857769974127`*^9, 3.989486201167889*^9, 
   3.989486275452949*^9, {3.9894885251943493`*^9, 3.989488552019368*^9}, 
   3.9894907439340153`*^9, {3.989492408586627*^9, 3.9894924260532923`*^9}, 
   3.989499424341517*^9, 3.989517953026724*^9, 3.9900920610243683`*^9, 
   3.9900921843923483`*^9, 3.990248858749662*^9, 3.990267677443596*^9, 
   3.990267817889639*^9, 3.99027025212175*^9, 3.990270619712368*^9, 
   3.9905137387097282`*^9, 3.990554445376218*^9, 3.990873669052739*^9, 
   3.991028527934869*^9, 3.996240511445821*^9, 3.996240793635858*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"a74cdbc2-a79c-4e13-a7a1-005c81300da3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.989471462597867*^9, {3.989471492961133*^9, 3.989471497161626*^9}, {
   3.989471560942309*^9, 3.9894715787123423`*^9}, {3.989471650447179*^9, 
   3.989471665728532*^9}, {3.9894717219073067`*^9, 3.989471725789968*^9}, {
   3.98947178627421*^9, 3.989471804788766*^9}, {3.989471873351902*^9, 
   3.989471880470832*^9}, 3.989472255125684*^9, 3.989479547685342*^9, 
   3.989483770433764*^9, 3.989484614656356*^9, 3.989485044688959*^9, 
   3.989485095159255*^9, 3.9894857769974127`*^9, 3.989486201167889*^9, 
   3.989486275452949*^9, {3.9894885251943493`*^9, 3.989488552019368*^9}, 
   3.9894907439340153`*^9, {3.989492408586627*^9, 3.9894924260532923`*^9}, 
   3.989499424341517*^9, 3.989517953026724*^9, 3.9900920610243683`*^9, 
   3.9900921843923483`*^9, 3.990248858749662*^9, 3.990267677443596*^9, 
   3.990267817889639*^9, 3.99027025212175*^9, 3.990270619712368*^9, 
   3.9905137387097282`*^9, 3.990554445376218*^9, 3.990873669052739*^9, 
   3.991028527934869*^9, 3.996240511445821*^9, 3.996240793636417*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"ff313bf9-ab29-48cf-9cec-f1eafb2863be"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{
  3.989471462597867*^9, {3.989471492961133*^9, 3.989471497161626*^9}, {
   3.989471560942309*^9, 3.9894715787123423`*^9}, {3.989471650447179*^9, 
   3.989471665728532*^9}, {3.9894717219073067`*^9, 3.989471725789968*^9}, {
   3.98947178627421*^9, 3.989471804788766*^9}, {3.989471873351902*^9, 
   3.989471880470832*^9}, 3.989472255125684*^9, 3.989479547685342*^9, 
   3.989483770433764*^9, 3.989484614656356*^9, 3.989485044688959*^9, 
   3.989485095159255*^9, 3.9894857769974127`*^9, 3.989486201167889*^9, 
   3.989486275452949*^9, {3.9894885251943493`*^9, 3.989488552019368*^9}, 
   3.9894907439340153`*^9, {3.989492408586627*^9, 3.9894924260532923`*^9}, 
   3.989499424341517*^9, 3.989517953026724*^9, 3.9900920610243683`*^9, 
   3.9900921843923483`*^9, 3.990248858749662*^9, 3.990267677443596*^9, 
   3.990267817889639*^9, 3.99027025212175*^9, 3.990270619712368*^9, 
   3.9905137387097282`*^9, 3.990554445376218*^9, 3.990873669052739*^9, 
   3.991028527934869*^9, 3.996240511445821*^9, 3.9962407936369257`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"98ade315-1037-4492-aed2-f6f4ce40a4dc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"GetCoefficients", "[", 
  RowBox[{
   RowBox[{"OPE", "[", 
    RowBox[{"T", ",", "T"}], "]"}], "-", 
   RowBox[{"MakeOPE", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"3", 
         RowBox[{"(", 
          RowBox[{"k", "+", "2"}], ")"}]}], 
        RowBox[{"2", "k"}]], "One"}], ",", "0", ",", 
      RowBox[{"2", "T"}], ",", 
      RowBox[{"T", "'"}]}], "}"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"GetCoefficients", "[", 
    RowBox[{
     RowBox[{"OPE", "[", 
      RowBox[{"T", ",", 
       RowBox[{"G", "[", "a", "]"}]}], "]"}], "-", 
     RowBox[{"MakeOPE", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"3", "/", "2"}], 
         RowBox[{"G", "[", "a", "]"}]}], ",", 
        RowBox[{
         RowBox[{"G", "[", "a", "]"}], "'"}]}], "}"}], "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "2"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"GetCoefficients", "[", 
  RowBox[{
   RowBox[{"OPE", "[", 
    RowBox[{"T", ",", "J"}], "]"}], "-", 
   RowBox[{"MakeOPE", "[", 
    RowBox[{"{", 
     RowBox[{"J", ",", 
      RowBox[{"J", "'"}]}], "}"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"GetCoefficients", "[", 
    RowBox[{
     RowBox[{"OPE", "[", 
      RowBox[{"J", ",", 
       RowBox[{"G", "[", "a", "]"}]}], "]"}], "-", 
     RowBox[{"MakeOPE", "[", 
      RowBox[{"{", 
       RowBox[{"a", " ", 
        RowBox[{"G", "[", "a", "]"}]}], "}"}], "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "2"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"GetCoefficients", "[", 
  RowBox[{"OPESimplify", "[", 
   RowBox[{
    RowBox[{"OPE", "[", 
     RowBox[{
      RowBox[{"G", "[", "1", "]"}], ",", 
      RowBox[{"G", "[", 
       RowBox[{"-", "1"}], "]"}]}], "]"}], "-", 
    RowBox[{"MakeOPE", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", 
        FractionBox[
         RowBox[{"3", 
          RowBox[{"(", 
           RowBox[{"k", "+", "2"}], ")"}]}], 
         RowBox[{"3", "k"}]], " ", "One"}], ",", 
       RowBox[{"2", "J"}], ",", 
       RowBox[{
        RowBox[{"2", " ", "T"}], "+", 
        RowBox[{"J", "'"}]}]}], "}"}], "]"}]}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"GetCoefficients", "[", 
  RowBox[{"OPESimplify", "[", 
   RowBox[{
    RowBox[{"OPE", "[", 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"-", "1"}], "]"}], ",", 
      RowBox[{"G", "[", "1", "]"}]}], "]"}], "-", 
    RowBox[{"MakeOPE", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", 
        FractionBox[
         RowBox[{"3", 
          RowBox[{"(", 
           RowBox[{"k", "+", "2"}], ")"}]}], 
         RowBox[{"3", "k"}]], " ", "One"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "J"}], ",", 
       RowBox[{
        RowBox[{"2", " ", "T"}], "-", 
        RowBox[{"J", "'"}]}]}], "}"}], "]"}]}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9894718092134132`*^9, 3.9894718361568327`*^9}, {
   3.989471883849206*^9, 3.989472105327238*^9}, {3.989485004359705*^9, 
   3.989485013305746*^9}, {3.9894924408953533`*^9, 3.989492447371916*^9}, {
   3.990091949397361*^9, 3.990091982380916*^9}, {3.990092065984396*^9, 
   3.990092082111565*^9}, 3.990092162062307*^9, {3.9900921924643793`*^9, 
   3.990092193424815*^9}, {3.9900922242165327`*^9, 3.990092242916711*^9}, 
   3.990092307986364*^9, {3.9900924831952143`*^9, 3.990092498608369*^9}, 
   3.990092730906192*^9, 3.990092814240726*^9, {3.990093012159583*^9, 
   3.990093012882298*^9}, {3.990248831421146*^9, 3.99024883859303*^9}, {
   3.990248870092214*^9, 3.9902488714868937`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"68f0ddf3-8d15-46bc-bcc0-a440f9a6ee5c"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{
  3.989471836483981*^9, {3.98947189433843*^9, 3.9894719877440233`*^9}, {
   3.989472034215835*^9, 3.989472105581308*^9}, 3.989472255178275*^9, 
   3.98948378798423*^9, {3.98948498562027*^9, 3.989485015807416*^9}, 
   3.98948504647635*^9, {3.989485083143032*^9, 3.989485096806465*^9}, 
   3.9894851373068743`*^9, 3.9894857791645727`*^9, 3.9894862056087523`*^9, 
   3.989486245494021*^9, 3.989486278078175*^9, {3.9894885337035513`*^9, 
   3.98948855448827*^9}, 3.989490746248906*^9, {3.989492411982656*^9, 
   3.989492452405714*^9}, 3.98949273710773*^9, 3.989499426569577*^9, 
   3.989517956215621*^9, {3.990092063843646*^9, 3.990092083403186*^9}, 
   3.99009216343116*^9, 3.990092194926951*^9, {3.990092226954391*^9, 
   3.990092244368026*^9}, 3.990092309519265*^9, {3.9900924861047983`*^9, 
   3.9900925000581827`*^9}, 3.9900927664773808`*^9, 3.9900930140889807`*^9, {
   3.9902488617164*^9, 3.990248873121567*^9}, 3.990267680409631*^9, 
   3.990267820039854*^9, 3.990270254272645*^9, 3.9902706217263412`*^9, 
   3.990513738723332*^9, 3.990554447959961*^9, 3.99087366906985*^9, 
   3.991028527951235*^9, 3.996240514152924*^9, 3.996240796679798*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"549aa403-f55b-4e71-bfda-9c62e32c77a9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.989471836483981*^9, {3.98947189433843*^9, 3.9894719877440233`*^9}, {
   3.989472034215835*^9, 3.989472105581308*^9}, 3.989472255178275*^9, 
   3.98948378798423*^9, {3.98948498562027*^9, 3.989485015807416*^9}, 
   3.98948504647635*^9, {3.989485083143032*^9, 3.989485096806465*^9}, 
   3.9894851373068743`*^9, 3.9894857791645727`*^9, 3.9894862056087523`*^9, 
   3.989486245494021*^9, 3.989486278078175*^9, {3.9894885337035513`*^9, 
   3.98948855448827*^9}, 3.989490746248906*^9, {3.989492411982656*^9, 
   3.989492452405714*^9}, 3.98949273710773*^9, 3.989499426569577*^9, 
   3.989517956215621*^9, {3.990092063843646*^9, 3.990092083403186*^9}, 
   3.99009216343116*^9, 3.990092194926951*^9, {3.990092226954391*^9, 
   3.990092244368026*^9}, 3.990092309519265*^9, {3.9900924861047983`*^9, 
   3.9900925000581827`*^9}, 3.9900927664773808`*^9, 3.9900930140889807`*^9, {
   3.9902488617164*^9, 3.990248873121567*^9}, 3.990267680409631*^9, 
   3.990267820039854*^9, 3.990270254272645*^9, 3.9902706217263412`*^9, 
   3.990513738723332*^9, 3.990554447959961*^9, 3.99087366906985*^9, 
   3.991028527951235*^9, 3.996240514152924*^9, 3.996240796680335*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"9192dadb-0096-4cf2-8b39-9d2055d162e7"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{
  3.989471836483981*^9, {3.98947189433843*^9, 3.9894719877440233`*^9}, {
   3.989472034215835*^9, 3.989472105581308*^9}, 3.989472255178275*^9, 
   3.98948378798423*^9, {3.98948498562027*^9, 3.989485015807416*^9}, 
   3.98948504647635*^9, {3.989485083143032*^9, 3.989485096806465*^9}, 
   3.9894851373068743`*^9, 3.9894857791645727`*^9, 3.9894862056087523`*^9, 
   3.989486245494021*^9, 3.989486278078175*^9, {3.9894885337035513`*^9, 
   3.98948855448827*^9}, 3.989490746248906*^9, {3.989492411982656*^9, 
   3.989492452405714*^9}, 3.98949273710773*^9, 3.989499426569577*^9, 
   3.989517956215621*^9, {3.990092063843646*^9, 3.990092083403186*^9}, 
   3.99009216343116*^9, 3.990092194926951*^9, {3.990092226954391*^9, 
   3.990092244368026*^9}, 3.990092309519265*^9, {3.9900924861047983`*^9, 
   3.9900925000581827`*^9}, 3.9900927664773808`*^9, 3.9900930140889807`*^9, {
   3.9902488617164*^9, 3.990248873121567*^9}, 3.990267680409631*^9, 
   3.990267820039854*^9, 3.990270254272645*^9, 3.9902706217263412`*^9, 
   3.990513738723332*^9, 3.990554447959961*^9, 3.99087366906985*^9, 
   3.991028527951235*^9, 3.996240514152924*^9, 3.996240796680814*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"486ea7af-a178-4700-9b60-a8905e6bfe73"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.989471836483981*^9, {3.98947189433843*^9, 3.9894719877440233`*^9}, {
   3.989472034215835*^9, 3.989472105581308*^9}, 3.989472255178275*^9, 
   3.98948378798423*^9, {3.98948498562027*^9, 3.989485015807416*^9}, 
   3.98948504647635*^9, {3.989485083143032*^9, 3.989485096806465*^9}, 
   3.9894851373068743`*^9, 3.9894857791645727`*^9, 3.9894862056087523`*^9, 
   3.989486245494021*^9, 3.989486278078175*^9, {3.9894885337035513`*^9, 
   3.98948855448827*^9}, 3.989490746248906*^9, {3.989492411982656*^9, 
   3.989492452405714*^9}, 3.98949273710773*^9, 3.989499426569577*^9, 
   3.989517956215621*^9, {3.990092063843646*^9, 3.990092083403186*^9}, 
   3.99009216343116*^9, 3.990092194926951*^9, {3.990092226954391*^9, 
   3.990092244368026*^9}, 3.990092309519265*^9, {3.9900924861047983`*^9, 
   3.9900925000581827`*^9}, 3.9900927664773808`*^9, 3.9900930140889807`*^9, {
   3.9902488617164*^9, 3.990248873121567*^9}, 3.990267680409631*^9, 
   3.990267820039854*^9, 3.990270254272645*^9, 3.9902706217263412`*^9, 
   3.990513738723332*^9, 3.990554447959961*^9, 3.99087366906985*^9, 
   3.991028527951235*^9, 3.996240514152924*^9, 3.9962407966812887`*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"5eac7065-5307-4311-8e9b-1bc05e7fb537"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{
  3.989471836483981*^9, {3.98947189433843*^9, 3.9894719877440233`*^9}, {
   3.989472034215835*^9, 3.989472105581308*^9}, 3.989472255178275*^9, 
   3.98948378798423*^9, {3.98948498562027*^9, 3.989485015807416*^9}, 
   3.98948504647635*^9, {3.989485083143032*^9, 3.989485096806465*^9}, 
   3.9894851373068743`*^9, 3.9894857791645727`*^9, 3.9894862056087523`*^9, 
   3.989486245494021*^9, 3.989486278078175*^9, {3.9894885337035513`*^9, 
   3.98948855448827*^9}, 3.989490746248906*^9, {3.989492411982656*^9, 
   3.989492452405714*^9}, 3.98949273710773*^9, 3.989499426569577*^9, 
   3.989517956215621*^9, {3.990092063843646*^9, 3.990092083403186*^9}, 
   3.99009216343116*^9, 3.990092194926951*^9, {3.990092226954391*^9, 
   3.990092244368026*^9}, 3.990092309519265*^9, {3.9900924861047983`*^9, 
   3.9900925000581827`*^9}, 3.9900927664773808`*^9, 3.9900930140889807`*^9, {
   3.9902488617164*^9, 3.990248873121567*^9}, 3.990267680409631*^9, 
   3.990267820039854*^9, 3.990270254272645*^9, 3.9902706217263412`*^9, 
   3.990513738723332*^9, 3.990554447959961*^9, 3.99087366906985*^9, 
   3.991028527951235*^9, 3.996240514152924*^9, 3.996240796681752*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"21edf1c3-722f-4dd0-8da6-5d355075a20c"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{
  3.989471836483981*^9, {3.98947189433843*^9, 3.9894719877440233`*^9}, {
   3.989472034215835*^9, 3.989472105581308*^9}, 3.989472255178275*^9, 
   3.98948378798423*^9, {3.98948498562027*^9, 3.989485015807416*^9}, 
   3.98948504647635*^9, {3.989485083143032*^9, 3.989485096806465*^9}, 
   3.9894851373068743`*^9, 3.9894857791645727`*^9, 3.9894862056087523`*^9, 
   3.989486245494021*^9, 3.989486278078175*^9, {3.9894885337035513`*^9, 
   3.98948855448827*^9}, 3.989490746248906*^9, {3.989492411982656*^9, 
   3.989492452405714*^9}, 3.98949273710773*^9, 3.989499426569577*^9, 
   3.989517956215621*^9, {3.990092063843646*^9, 3.990092083403186*^9}, 
   3.99009216343116*^9, 3.990092194926951*^9, {3.990092226954391*^9, 
   3.990092244368026*^9}, 3.990092309519265*^9, {3.9900924861047983`*^9, 
   3.9900925000581827`*^9}, 3.9900927664773808`*^9, 3.9900930140889807`*^9, {
   3.9902488617164*^9, 3.990248873121567*^9}, 3.990267680409631*^9, 
   3.990267820039854*^9, 3.990270254272645*^9, 3.9902706217263412`*^9, 
   3.990513738723332*^9, 3.990554447959961*^9, 3.99087366906985*^9, 
   3.991028527951235*^9, 3.996240514152924*^9, 3.9962407966822147`*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"9e404116-539a-4908-b0c0-800632ba39d6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["SL(2,R) null vector at level 1", "Subsubsection",
 CellChangeTimes->{{3.9902568322052307`*^9, 
  3.99025684263697*^9}},ExpressionUUID->"e52fb226-ac15-4c19-800d-\
a578781fe06a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cutoff", "=", "5"}], ";"}]], "Input",
 CellChangeTimes->{{3.9894722377030582`*^9, 3.989472238985607*^9}, {
  3.989518771749936*^9, 3.9895187797222433`*^9}, {3.989519304260306*^9, 
  3.989519305058523*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"2c3abacf-20ef-44ff-9974-b4583b5202fb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Bosonic", "[", 
     RowBox[{"prim", "[", "a", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", 
      RowBox[{"-", "cutoff"}], ",", "cutoff"}], "}"}]}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9894721569918833`*^9, 3.989472189198929*^9}, {
  3.9894722308068438`*^9, 3.98947224574162*^9}, {3.989487424357642*^9, 
  3.989487432990423*^9}, {3.989517982306362*^9, 3.989518034745201*^9}, {
  3.990267693233724*^9, 3.990267693827311*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"47718840-5a0a-4868-88cc-1c275860ce12"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"OPE", "[", 
      RowBox[{
       RowBox[{"j1", "[", "0", "]"}], ",", 
       RowBox[{"prim", "[", "m", "]"}]}], "]"}], "=", 
     RowBox[{"MakeOPE", "[", 
      RowBox[{"{", 
       RowBox[{"m", " ", 
        RowBox[{"prim", "[", "m", "]"}]}], "}"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", 
      RowBox[{"-", "cutoff"}], ",", "cutoff"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"OPE", "[", 
      RowBox[{
       RowBox[{"j1", "[", "1", "]"}], ",", 
       RowBox[{"prim", "[", "m", "]"}]}], "]"}], "=", 
     RowBox[{"MakeOPE", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m", "+", "j"}], ")"}], " ", 
        RowBox[{"prim", "[", 
         RowBox[{"m", "+", "1"}], "]"}]}], "}"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", 
      RowBox[{"-", "cutoff"}], ",", 
      RowBox[{"cutoff", "-", "1"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"OPE", "[", 
      RowBox[{
       RowBox[{"j1", "[", 
        RowBox[{"-", "1"}], "]"}], ",", 
       RowBox[{"prim", "[", "m", "]"}]}], "]"}], "=", 
     RowBox[{"MakeOPE", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m", "-", "j"}], ")"}], 
        RowBox[{"prim", "[", 
         RowBox[{"m", "-", "1"}], "]"}]}], "}"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", 
      RowBox[{
       RowBox[{"-", "cutoff"}], "+", "1"}], ",", "cutoff"}], "}"}]}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.989472192375224*^9, 3.989472215196417*^9}, {
  3.989472257906618*^9, 3.989472346820881*^9}, {3.989491510593733*^9, 
  3.989491513020069*^9}, {3.989518088785905*^9, 3.9895181404582253`*^9}, {
  3.98951820308397*^9, 3.989518399611949*^9}, {3.989518788124032*^9, 
  3.989518803444036*^9}, {3.98951931224821*^9, 3.989519324869475*^9}, {
  3.989519361275957*^9, 3.989519414536893*^9}, {3.9895618459378977`*^9, 
  3.989561846804023*^9}, {3.99055440823247*^9, 3.990554413204575*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"6c4d1d43-7c58-438c-9ccd-6750cdeea069"],

Cell[BoxData[
 RowBox[{
  RowBox[{"null1", "[", "m_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"x1", " ", "[", "m", "]"}], "*", 
    RowBox[{"NO", "[", 
     RowBox[{
      RowBox[{"j1", "[", "1", "]"}], ",", 
      RowBox[{"prim", "[", 
       RowBox[{"m", "-", "1"}], "]"}]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"x2", "[", "m", "]"}], "*", " ", 
    RowBox[{"NO", "[", 
     RowBox[{
      RowBox[{"j1", "[", "0", "]"}], ",", 
      RowBox[{"prim", "[", "m", "]"}]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"x3", "[", "m", "]"}], "*", 
    RowBox[{"NO", "[", 
     RowBox[{
      RowBox[{"j1", "[", 
       RowBox[{"-", "1"}], "]"}], ",", 
      RowBox[{"prim", "[", 
       RowBox[{"m", "+", "1"}], "]"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.989472368217248*^9, 3.989472410150635*^9}, {
  3.989487409606834*^9, 3.989487468797851*^9}, {3.989518420120036*^9, 
  3.989518494942091*^9}, {3.989518528269158*^9, 3.989518529209796*^9}, {
  3.990554420186438*^9, 3.990554422860593*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"f7b2eea8-f7af-4c22-9314-f1eafe6695e9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"GetCoefficients", "[", 
          RowBox[{
           RowBox[{"OPEPole", "[", "2", "]"}], "[", 
           RowBox[{
            RowBox[{"j1", "[", "a", "]"}], ",", 
            RowBox[{"null1", "[", "m", "]"}]}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", 
           RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", 
         RowBox[{
          RowBox[{"-", "cutoff"}], "+", "1"}], ",", 
         RowBox[{"cutoff", "-", "1"}]}], "}"}]}], "]"}], "]"}], "==", "0"}], 
   ",", 
   RowBox[{"Append", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x1", "[", "m", "]"}], ",", 
          RowBox[{"x2", "[", "m", "]"}], ",", 
          RowBox[{"x3", "[", "m", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", 
          RowBox[{"-", "cutoff"}], ",", "cutoff"}], "}"}]}], "]"}], "]"}], 
     ",", "j"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.98947241267432*^9, 3.989472500013474*^9}, {
   3.989472558957831*^9, 3.989472563480897*^9}, 3.990554425902501*^9},
 CellLabel->"In[32]:=",ExpressionUUID->"230569be-1315-47f8-8456-2c3a6429107c"],

Cell[BoxData[
 TemplateBox[{
  "Solve", "svars", 
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"", 2,
    32, 3, 30748890532991891492, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.989518534106369*^9, 3.989518815747777*^9, 3.990267709412901*^9, 
   3.990267839757629*^9, {3.9902702771679296`*^9, 3.990270285731007*^9}, 
   3.990270633481267*^9, 3.99051373961172*^9, 3.990554463276246*^9, 
   3.990873669958754*^9, 3.99102852884221*^9, 3.996240554314313*^9, 
   3.9962408116797867`*^9},
 CellLabel->
  "During evaluation of \
In[32]:=",ExpressionUUID->"d661fede-4c29-423c-be20-40dd658f07b1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x1", "[", 
       RowBox[{"-", "4"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       RowBox[{"x2", "[", 
        RowBox[{"-", "4"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"x3", "[", 
       RowBox[{"-", "4"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       RowBox[{"x2", "[", 
        RowBox[{"-", "4"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"x1", "[", 
       RowBox[{"-", "3"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       RowBox[{"x2", "[", 
        RowBox[{"-", "3"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"x3", "[", 
       RowBox[{"-", "3"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       RowBox[{"x2", "[", 
        RowBox[{"-", "3"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"x1", "[", 
       RowBox[{"-", "2"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       RowBox[{"x2", "[", 
        RowBox[{"-", "2"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"x3", "[", 
       RowBox[{"-", "2"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       RowBox[{"x2", "[", 
        RowBox[{"-", "2"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"x1", "[", 
       RowBox[{"-", "1"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       RowBox[{"x2", "[", 
        RowBox[{"-", "1"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"x3", "[", 
       RowBox[{"-", "1"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       RowBox[{"x2", "[", 
        RowBox[{"-", "1"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"x1", "[", "0", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"x2", "[", "0", "]"}], "2"]}]}], ",", 
     RowBox[{
      RowBox[{"x3", "[", "0", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"x2", "[", "0", "]"}], "2"]}]}], ",", 
     RowBox[{
      RowBox[{"x1", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"x2", "[", "1", "]"}], "2"]}]}], ",", 
     RowBox[{
      RowBox[{"x3", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"x2", "[", "1", "]"}], "2"]}]}], ",", 
     RowBox[{
      RowBox[{"x1", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"x2", "[", "2", "]"}], "2"]}]}], ",", 
     RowBox[{
      RowBox[{"x3", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"x2", "[", "2", "]"}], "2"]}]}], ",", 
     RowBox[{
      RowBox[{"x1", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"x2", "[", "3", "]"}], "2"]}]}], ",", 
     RowBox[{
      RowBox[{"x3", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"x2", "[", "3", "]"}], "2"]}]}], ",", 
     RowBox[{
      RowBox[{"x1", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"x2", "[", "4", "]"}], "2"]}]}], ",", 
     RowBox[{
      RowBox[{"x3", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"x2", "[", "4", "]"}], "2"]}]}], ",", 
     RowBox[{"j", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["k", "2"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x1", "[", 
       RowBox[{"-", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"10", "+", "k"}], ")"}], " ", 
        RowBox[{"x2", "[", 
         RowBox[{"-", "4"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8"}], "+", "k"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"x3", "[", 
       RowBox[{"-", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", "k"}], ")"}], " ", 
        RowBox[{"x2", "[", 
         RowBox[{"-", "4"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", "k"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"x1", "[", 
       RowBox[{"-", "3"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8", "+", "k"}], ")"}], " ", 
        RowBox[{"x2", "[", 
         RowBox[{"-", "3"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", "k"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"x3", "[", 
       RowBox[{"-", "3"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "k"}], ")"}], " ", 
        RowBox[{"x2", "[", 
         RowBox[{"-", "3"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "k"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"x1", "[", 
       RowBox[{"-", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6", "+", "k"}], ")"}], " ", 
        RowBox[{"x2", "[", 
         RowBox[{"-", "2"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "k"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"x3", "[", 
       RowBox[{"-", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
        RowBox[{"x2", "[", 
         RowBox[{"-", "2"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "k"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"x1", "[", 
       RowBox[{"-", "1"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", "+", "k"}], ")"}], " ", 
        RowBox[{"x2", "[", 
         RowBox[{"-", "1"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "k"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"x3", "[", 
       RowBox[{"-", "1"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"k", " ", 
        RowBox[{"x2", "[", 
         RowBox[{"-", "1"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "k"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"x1", "[", "0", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "k"}], ")"}], " ", 
        RowBox[{"x2", "[", "0", "]"}]}], 
       RowBox[{"2", " ", "k"}]]}], ",", 
     RowBox[{
      RowBox[{"x3", "[", "0", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "k"}], ")"}], " ", 
        RowBox[{"x2", "[", "0", "]"}]}], 
       RowBox[{"2", " ", "k"}]]}], ",", 
     RowBox[{
      RowBox[{"x1", "[", "1", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"k", " ", 
        RowBox[{"x2", "[", "1", "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "k"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"x3", "[", "1", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", "+", "k"}], ")"}], " ", 
        RowBox[{"x2", "[", "1", "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "k"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"x1", "[", "2", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
        RowBox[{"x2", "[", "2", "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "k"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"x3", "[", "2", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6", "+", "k"}], ")"}], " ", 
        RowBox[{"x2", "[", "2", "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "k"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"x1", "[", "3", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "k"}], ")"}], " ", 
        RowBox[{"x2", "[", "3", "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "k"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"x3", "[", "3", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8", "+", "k"}], ")"}], " ", 
        RowBox[{"x2", "[", "3", "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", "k"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"x1", "[", "4", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", "k"}], ")"}], " ", 
        RowBox[{"x2", "[", "4", "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", "k"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"x3", "[", "4", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"10", "+", "k"}], ")"}], " ", 
        RowBox[{"x2", "[", "4", "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8"}], "+", "k"}], ")"}]}]]}], ",", 
     RowBox[{"j", "\[Rule]", 
      FractionBox[
       RowBox[{"2", "+", "k"}], "2"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x1", "[", 
       RowBox[{"-", "4"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x2", "[", 
       RowBox[{"-", "4"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x3", "[", 
       RowBox[{"-", "4"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x1", "[", 
       RowBox[{"-", "3"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x2", "[", 
       RowBox[{"-", "3"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x3", "[", 
       RowBox[{"-", "3"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x1", "[", 
       RowBox[{"-", "2"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x2", "[", 
       RowBox[{"-", "2"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x3", "[", 
       RowBox[{"-", "2"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x1", "[", 
       RowBox[{"-", "1"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x2", "[", 
       RowBox[{"-", "1"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x3", "[", 
       RowBox[{"-", "1"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x1", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x2", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x3", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x1", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x2", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x3", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x1", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x2", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x3", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x1", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x2", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x3", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x1", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x2", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x3", "[", "4", "]"}], "\[Rule]", "0"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.989472433056224*^9, 3.989472462735409*^9}, {
   3.989472493461315*^9, 3.989472500331216*^9}, 3.98947256449234*^9, 
   3.98948733664489*^9, 3.989490767244438*^9, 3.98949944288942*^9, 
   3.989518500413721*^9, 3.989518534139578*^9, 3.98951881575045*^9, 
   3.990267709416707*^9, 3.990267839761016*^9, {3.990270277179607*^9, 
   3.9902702857338467`*^9}, 3.99027063348487*^9, 3.990513739614373*^9, 
   3.990554463280589*^9, 3.990873669961678*^9, 3.991028528845038*^9, 
   3.996240554318488*^9, 3.9962408116837273`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"acfb8a66-5729-48aa-9652-017cde983a04"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["N=2 SCA null vector at level 1", "Subsubsection",
 CellChangeTimes->{
  3.990270774217986*^9},ExpressionUUID->"569e7662-1b33-422c-8b4e-\
977b71fa567a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"null2", "[", "m_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"x4", "[", "m", "]"}], 
     RowBox[{"NO", "[", 
      RowBox[{"J", ",", 
       RowBox[{"prim", "[", "m", "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"x5", "[", "m", "]"}], 
     RowBox[{
      RowBox[{"OPEPole", "[", "1", "]"}], "[", 
      RowBox[{
       RowBox[{"G", "[", "1", "]"}], ",", 
       RowBox[{
        RowBox[{"OPEPole", "[", "1", "]"}], "[", 
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{"-", "1"}], "]"}], ",", 
         RowBox[{"prim", "[", "m", "]"}]}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"x6", "[", "m", "]"}], 
     RowBox[{
      RowBox[{"OPEPole", "[", "1", "]"}], "[", 
      RowBox[{"T", ",", 
       RowBox[{"prim", "[", "m", "]"}]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.990268434699663*^9, 3.990268495520648*^9}, {
   3.990268721855393*^9, 3.990268731882258*^9}, {3.990513978681018*^9, 
   3.9905139898547153`*^9}, {3.990514299128545*^9, 3.990514310751684*^9}, 
   3.990554594570147*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"dc686da0-4345-40b4-b04b-0494a3bacfbc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"OPEPole", "[", "2", "]"}], "[", 
   RowBox[{"J", ",", 
    RowBox[{"null2", "[", "1", "]"}]}], "]"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OPEPole", "[", "3", "]"}], "[", 
   RowBox[{"T", ",", 
    RowBox[{"null2", "[", "1", "]"}]}], "]"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OPEPole", "[", "2", "]"}], "[", 
   RowBox[{
    RowBox[{"G", "[", "1", "]"}], ",", 
    RowBox[{"null2", "[", "1", "]"}]}], "]"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OPEPole", "[", "2", "]"}], "[", 
   RowBox[{
    RowBox[{"G", "[", 
     RowBox[{"-", "1"}], "]"}], ",", 
    RowBox[{"null2", "[", "1", "]"}]}], "]"}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{
  3.990268511406221*^9, {3.990268579823214*^9, 3.9902685865533257`*^9}, {
   3.9902686322245207`*^9, 3.990268670617948*^9}, {3.990268763179625*^9, 
   3.990268764738096*^9}, {3.990269403896348*^9, 3.990269408563789*^9}, {
   3.990269676479982*^9, 3.990269683843473*^9}, {3.990269763543675*^9, 
   3.9902698310002937`*^9}, {3.990269889500799*^9, 3.99026989399024*^9}, {
   3.990269924884207*^9, 3.9902699393578863`*^9}, {3.9902701902001343`*^9, 
   3.990270192585668*^9}, {3.990270324882267*^9, 3.99027032611806*^9}, 
   3.990270644920904*^9, {3.990270880180382*^9, 3.990270880718804*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"77b17f69-00dc-4351-8b89-b5f7bf715840"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"prim", "[", "1", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", "k"}], ")"}], " ", 
      RowBox[{"x4", "[", "1", "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "j"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "j"}], ")"}], " ", 
      RowBox[{"x5", "[", "1", "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"x6", "[", "1", "]"}]}]}], ")"}]}], "k"]], "Output",
 CellChangeTimes->{
  3.990268531762198*^9, 3.990268588076479*^9, {3.990268633223856*^9, 
   3.990268672542292*^9}, 3.990268735002687*^9, 3.9902687662491503`*^9, 
   3.9902694102093887`*^9, {3.990269687478681*^9, 3.9902697173015537`*^9}, 
   3.990269853518272*^9, 3.990269896079884*^9, {3.9902699355826473`*^9, 
   3.990269940557322*^9}, {3.9902701837323923`*^9, 3.990270192979989*^9}, {
   3.9902703294368362`*^9, 3.990270350904089*^9}, 3.9902706479817963`*^9, 
   3.990270883335033*^9, 3.990513739658453*^9, 3.990514076006796*^9, 
   3.990514337427231*^9, 3.990554483125546*^9, 3.990554601791381*^9, 
   3.9908736700223*^9, 3.991028528900701*^9, 3.9962405622509117`*^9, 
   3.9962408172916937`*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"1deff9df-3c4f-4a53-8095-2bb931c834fd"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   RowBox[{"prim", "[", "1", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x4", "[", "1", "]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", "j", "-", 
        SuperscriptBox["j", "2"]}], ")"}], " ", 
      RowBox[{"x5", "[", "1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "j", "-", 
        SuperscriptBox["j", "2"]}], ")"}], " ", 
      RowBox[{"x6", "[", "1", "]"}]}]}], ")"}]}], "k"]], "Output",
 CellChangeTimes->{
  3.990268531762198*^9, 3.990268588076479*^9, {3.990268633223856*^9, 
   3.990268672542292*^9}, 3.990268735002687*^9, 3.9902687662491503`*^9, 
   3.9902694102093887`*^9, {3.990269687478681*^9, 3.9902697173015537`*^9}, 
   3.990269853518272*^9, 3.990269896079884*^9, {3.9902699355826473`*^9, 
   3.990269940557322*^9}, {3.9902701837323923`*^9, 3.990270192979989*^9}, {
   3.9902703294368362`*^9, 3.990270350904089*^9}, 3.9902706479817963`*^9, 
   3.990270883335033*^9, 3.990513739658453*^9, 3.990514076006796*^9, 
   3.990514337427231*^9, 3.990554483125546*^9, 3.990554601791381*^9, 
   3.9908736700223*^9, 3.991028528900701*^9, 3.9962405622509117`*^9, 
   3.996240817334879*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"dc653154-b2ff-4994-a6b8-dfe46dff514c"],

Cell[BoxData[
 RowBox[{
  SqrtBox["2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "j"}], ")"}], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    FractionBox["1", "k"], ")"}], 
   RowBox[{"3", "/", "2"}]], " ", 
  RowBox[{"NO", "[", 
   RowBox[{
    RowBox[{"\[Psi]", "[", "1", "]"}], ",", 
    RowBox[{"prim", "[", "0", "]"}]}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "j"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "j"}], ")"}], " ", 
     RowBox[{"x5", "[", "1", "]"}]}], "+", 
    RowBox[{"k", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x4", "[", "1", "]"}], "-", 
       RowBox[{"x6", "[", "1", "]"}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.990268531762198*^9, 3.990268588076479*^9, {3.990268633223856*^9, 
   3.990268672542292*^9}, 3.990268735002687*^9, 3.9902687662491503`*^9, 
   3.9902694102093887`*^9, {3.990269687478681*^9, 3.9902697173015537`*^9}, 
   3.990269853518272*^9, 3.990269896079884*^9, {3.9902699355826473`*^9, 
   3.990269940557322*^9}, {3.9902701837323923`*^9, 3.990270192979989*^9}, {
   3.9902703294368362`*^9, 3.990270350904089*^9}, 3.9902706479817963`*^9, 
   3.990270883335033*^9, 3.990513739658453*^9, 3.990514076006796*^9, 
   3.990514337427231*^9, 3.990554483125546*^9, 3.990554601791381*^9, 
   3.9908736700223*^9, 3.991028528900701*^9, 3.9962405622509117`*^9, 
   3.9962408173970137`*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"018f2e4d-9550-445b-8f37-03c2bdd85671"],

Cell[BoxData[
 RowBox[{
  SqrtBox["2"], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", "j"}], ")"}], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    FractionBox["1", "k"], ")"}], 
   RowBox[{"3", "/", "2"}]], " ", 
  RowBox[{"NO", "[", 
   RowBox[{
    RowBox[{"\[Psi]", "[", 
     RowBox[{"-", "1"}], "]"}], ",", 
    RowBox[{"prim", "[", "2", "]"}]}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "j"}], ")"}], " ", "j", " ", 
     RowBox[{"x5", "[", "1", "]"}]}], "+", 
    RowBox[{"k", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x4", "[", "1", "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x5", "[", "1", "]"}]}], "+", 
       RowBox[{"x6", "[", "1", "]"}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.990268531762198*^9, 3.990268588076479*^9, {3.990268633223856*^9, 
   3.990268672542292*^9}, 3.990268735002687*^9, 3.9902687662491503`*^9, 
   3.9902694102093887`*^9, {3.990269687478681*^9, 3.9902697173015537`*^9}, 
   3.990269853518272*^9, 3.990269896079884*^9, {3.9902699355826473`*^9, 
   3.990269940557322*^9}, {3.9902701837323923`*^9, 3.990270192979989*^9}, {
   3.9902703294368362`*^9, 3.990270350904089*^9}, 3.9902706479817963`*^9, 
   3.990270883335033*^9, 3.990513739658453*^9, 3.990514076006796*^9, 
   3.990514337427231*^9, 3.990554483125546*^9, 3.990554601791381*^9, 
   3.9908736700223*^9, 3.991028528900701*^9, 3.9962405622509117`*^9, 
   3.996240817428728*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"2bd6799e-276a-4d8d-a7f7-d789e50007bc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"GetCoefficients", "[", 
          RowBox[{
           RowBox[{"OPEPole", "[", "2", "]"}], "[", 
           RowBox[{"J", ",", 
            RowBox[{"null2", "[", "m", "]"}]}], "]"}], "]"}], ",", 
         RowBox[{"GetCoefficients", "[", 
          RowBox[{
           RowBox[{"OPEPole", "[", "3", "]"}], "[", 
           RowBox[{"T", ",", 
            RowBox[{"null2", "[", "m", "]"}]}], "]"}], "]"}], ",", 
         RowBox[{"GetCoefficients", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"Sqrt", "[", 
             RowBox[{"k", "/", "2"}], "]"}], 
            RowBox[{"j", "-", "m"}]], "*", 
           RowBox[{
            RowBox[{"OPEPole", "[", "2", "]"}], "[", 
            RowBox[{
             RowBox[{"G", "[", "1", "]"}], ",", 
             RowBox[{"null2", "[", "m", "]"}]}], "]"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", 
         RowBox[{"-", "3"}], ",", "3"}], "}"}]}], "]"}], "]"}], "==", "0"}], 
   ",", 
   RowBox[{"Append", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x4", "[", "m", "]"}], ",", 
          RowBox[{"x5", "[", "m", "]"}], ",", 
          RowBox[{"x6", "[", "m", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", 
          RowBox[{"-", "3"}], ",", "3"}], "}"}]}], "]"}], "]"}], ",", "j"}], 
    "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.990268797472142*^9, 3.990268808163591*^9}, {
  3.99026904927872*^9, 3.9902690599358177`*^9}, {3.990269333679083*^9, 
  3.990269334395836*^9}, {3.990270388939561*^9, 3.990270446742742*^9}, {
  3.9902704777508497`*^9, 3.9902704903137083`*^9}, {3.9902705817272387`*^9, 
  3.990270592108391*^9}, {3.990270662019405*^9, 3.9902706635341377`*^9}, {
  3.990270887159575*^9, 3.99027090924267*^9}, {3.990271178508924*^9, 
  3.9902711884676*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"31a1f68d-c627-4881-a468-bd75fa20ce6c"],

Cell[BoxData[
 TemplateBox[{
  "Solve", "svars", 
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"", 2,
    38, 4, 30748890532991891492, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.990271191068057*^9, 3.990513740156793*^9, 
  3.990514342388626*^9, 3.9905544878729343`*^9, 3.990554605281005*^9, 
  3.990873670523017*^9, 3.9910285293945637`*^9, 3.996240566656494*^9, 
  3.9962408241477013`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"ad29d279-0541-4768-ad67-b85eadb5ece3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x4", "[", 
       RowBox[{"-", "3"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "36"}], "+", 
          SuperscriptBox["k", "2"]}], ")"}], " ", 
        RowBox[{"x5", "[", 
         RowBox[{"-", "3"}], "]"}]}], 
       RowBox[{"2", " ", "k"}]]}], ",", 
     RowBox[{
      RowBox[{"x6", "[", 
       RowBox[{"-", "3"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"6", "+", "k"}], ")"}], " ", 
         RowBox[{"x5", "[", 
          RowBox[{"-", "3"}], "]"}]}], "k"]}]}], ",", 
     RowBox[{
      RowBox[{"x4", "[", 
       RowBox[{"-", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "16"}], "+", 
          SuperscriptBox["k", "2"]}], ")"}], " ", 
        RowBox[{"x5", "[", 
         RowBox[{"-", "2"}], "]"}]}], 
       RowBox[{"2", " ", "k"}]]}], ",", 
     RowBox[{
      RowBox[{"x6", "[", 
       RowBox[{"-", "2"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "+", "k"}], ")"}], " ", 
         RowBox[{"x5", "[", 
          RowBox[{"-", "2"}], "]"}]}], "k"]}]}], ",", 
     RowBox[{
      RowBox[{"x4", "[", 
       RowBox[{"-", "1"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SuperscriptBox["k", "2"]}], ")"}], " ", 
        RowBox[{"x5", "[", 
         RowBox[{"-", "1"}], "]"}]}], 
       RowBox[{"2", " ", "k"}]]}], ",", 
     RowBox[{
      RowBox[{"x6", "[", 
       RowBox[{"-", "1"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"x5", "[", 
          RowBox[{"-", "1"}], "]"}]}], "-", 
        RowBox[{"k", " ", 
         RowBox[{"x5", "[", 
          RowBox[{"-", "1"}], "]"}]}]}], "k"]}], ",", 
     RowBox[{
      RowBox[{"x4", "[", "0", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", "k", " ", 
       RowBox[{"x5", "[", "0", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"x6", "[", "0", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"x5", "[", "0", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"x4", "[", "1", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "k"}], ")"}], " ", 
        RowBox[{"x5", "[", "1", "]"}]}], 
       RowBox[{"2", " ", "k"}]]}], ",", 
     RowBox[{
      RowBox[{"x6", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
         RowBox[{"x5", "[", "1", "]"}]}], "k"]}]}], ",", 
     RowBox[{
      RowBox[{"x4", "[", "2", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "16"}], "+", 
          SuperscriptBox["k", "2"]}], ")"}], " ", 
        RowBox[{"x5", "[", "2", "]"}]}], 
       RowBox[{"2", " ", "k"}]]}], ",", 
     RowBox[{
      RowBox[{"x6", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "k"}], ")"}], " ", 
         RowBox[{"x5", "[", "2", "]"}]}], "k"]}]}], ",", 
     RowBox[{
      RowBox[{"x4", "[", "3", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "36"}], "+", 
          SuperscriptBox["k", "2"]}], ")"}], " ", 
        RowBox[{"x5", "[", "3", "]"}]}], 
       RowBox[{"2", " ", "k"}]]}], ",", 
     RowBox[{
      RowBox[{"x6", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "k"}], ")"}], " ", 
         RowBox[{"x5", "[", "3", "]"}]}], "k"]}]}], ",", 
     RowBox[{"j", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["k", "2"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x4", "[", 
       RowBox[{"-", "3"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "36"}], "+", 
          SuperscriptBox["k", "2"]}], ")"}], " ", 
        RowBox[{"x5", "[", 
         RowBox[{"-", "3"}], "]"}]}], 
       RowBox[{"2", " ", "k"}]]}], ",", 
     RowBox[{
      RowBox[{"x6", "[", 
       RowBox[{"-", "3"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"6", "+", "k"}], ")"}], " ", 
         RowBox[{"x5", "[", 
          RowBox[{"-", "3"}], "]"}]}], "k"]}]}], ",", 
     RowBox[{
      RowBox[{"x4", "[", 
       RowBox[{"-", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "16"}], "+", 
          SuperscriptBox["k", "2"]}], ")"}], " ", 
        RowBox[{"x5", "[", 
         RowBox[{"-", "2"}], "]"}]}], 
       RowBox[{"2", " ", "k"}]]}], ",", 
     RowBox[{
      RowBox[{"x6", "[", 
       RowBox[{"-", "2"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "+", "k"}], ")"}], " ", 
         RowBox[{"x5", "[", 
          RowBox[{"-", "2"}], "]"}]}], "k"]}]}], ",", 
     RowBox[{
      RowBox[{"x4", "[", 
       RowBox[{"-", "1"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SuperscriptBox["k", "2"]}], ")"}], " ", 
        RowBox[{"x5", "[", 
         RowBox[{"-", "1"}], "]"}]}], 
       RowBox[{"2", " ", "k"}]]}], ",", 
     RowBox[{
      RowBox[{"x6", "[", 
       RowBox[{"-", "1"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"x5", "[", 
          RowBox[{"-", "1"}], "]"}]}], "-", 
        RowBox[{"k", " ", 
         RowBox[{"x5", "[", 
          RowBox[{"-", "1"}], "]"}]}]}], "k"]}], ",", 
     RowBox[{
      RowBox[{"x4", "[", "0", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", "k", " ", 
       RowBox[{"x5", "[", "0", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"x6", "[", "0", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"x5", "[", "0", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"x4", "[", "1", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "k"}], ")"}], " ", 
        RowBox[{"x5", "[", "1", "]"}]}], 
       RowBox[{"2", " ", "k"}]]}], ",", 
     RowBox[{
      RowBox[{"x6", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
         RowBox[{"x5", "[", "1", "]"}]}], "k"]}]}], ",", 
     RowBox[{
      RowBox[{"x4", "[", "2", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "16"}], "+", 
          SuperscriptBox["k", "2"]}], ")"}], " ", 
        RowBox[{"x5", "[", "2", "]"}]}], 
       RowBox[{"2", " ", "k"}]]}], ",", 
     RowBox[{
      RowBox[{"x6", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "k"}], ")"}], " ", 
         RowBox[{"x5", "[", "2", "]"}]}], "k"]}]}], ",", 
     RowBox[{
      RowBox[{"x4", "[", "3", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "36"}], "+", 
          SuperscriptBox["k", "2"]}], ")"}], " ", 
        RowBox[{"x5", "[", "3", "]"}]}], 
       RowBox[{"2", " ", "k"}]]}], ",", 
     RowBox[{
      RowBox[{"x6", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "k"}], ")"}], " ", 
         RowBox[{"x5", "[", "3", "]"}]}], "k"]}]}], ",", 
     RowBox[{"j", "\[Rule]", 
      FractionBox[
       RowBox[{"2", "+", "k"}], "2"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x4", "[", 
       RowBox[{"-", "3"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x5", "[", 
       RowBox[{"-", "3"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x6", "[", 
       RowBox[{"-", "3"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x4", "[", 
       RowBox[{"-", "2"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x5", "[", 
       RowBox[{"-", "2"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x6", "[", 
       RowBox[{"-", "2"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x4", "[", 
       RowBox[{"-", "1"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x6", "[", 
       RowBox[{"-", "1"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x4", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x6", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x4", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x5", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x6", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x4", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x5", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x6", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x4", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x5", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x6", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{"j", "\[Rule]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x4", "[", 
       RowBox[{"-", "3"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x5", "[", 
       RowBox[{"-", "3"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x6", "[", 
       RowBox[{"-", "3"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x4", "[", 
       RowBox[{"-", "2"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x5", "[", 
       RowBox[{"-", "2"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x6", "[", 
       RowBox[{"-", "2"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x4", "[", 
       RowBox[{"-", "1"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x6", "[", 
       RowBox[{"-", "1"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x4", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x6", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x4", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x5", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x6", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x4", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x5", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x6", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x4", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x5", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x6", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{"j", "\[Rule]", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x4", "[", 
       RowBox[{"-", "3"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x5", "[", 
       RowBox[{"-", "3"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x6", "[", 
       RowBox[{"-", "3"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x4", "[", 
       RowBox[{"-", "2"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x5", "[", 
       RowBox[{"-", "2"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x6", "[", 
       RowBox[{"-", "2"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x4", "[", 
       RowBox[{"-", "1"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x5", "[", 
       RowBox[{"-", "1"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x6", "[", 
       RowBox[{"-", "1"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x4", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x5", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x6", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x4", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x5", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x6", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x4", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x5", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x6", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x4", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x5", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"x6", "[", "3", "]"}], "\[Rule]", "0"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.990268798861142*^9, 3.990269040264143*^9, 3.990269336718533*^9, 
   3.99027045074599*^9, 3.990270494343895*^9, {3.990270584669339*^9, 
   3.9902705939609137`*^9}, {3.990270653534897*^9, 3.990270666145814*^9}, 
   3.990270894382822*^9, {3.99027117230455*^9, 3.9902711910713787`*^9}, 
   3.990513740159298*^9, 3.9905143423918*^9, 3.9905544878755417`*^9, 
   3.990554605283654*^9, 3.990873670525744*^9, 3.99102852939721*^9, 
   3.996240566661579*^9, 3.9962408241510267`*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"1fd60062-05f8-4dc2-84d4-91e3116e1743"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Flatten", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"OPEPole", "[", "2", "]"}], "[", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"-", "1"}], "]"}], ",", 
        RowBox[{"null2", "[", "m", "]"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"x4", "[", "m", "]"}], "\[Rule]", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "m"}], "+", "k"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "m"}], "+", "k"}], ")"}], " ", 
           RowBox[{"x5", "[", "m", "]"}]}], 
          RowBox[{"2", " ", "k"}]]}], ",", 
        RowBox[{
         RowBox[{"x6", "[", "m", "]"}], "\[Rule]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], "m"}], "+", "k"}], ")"}], " ", 
            RowBox[{"x5", "[", "m", "]"}]}], "k"]}]}], ",", 
        RowBox[{"j", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["k", "2"]}]}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", 
       RowBox[{"-", "cutoff"}], ",", "cutoff"}], "}"}]}], "]"}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9902708242297993`*^9, 3.990270864013111*^9}, {
  3.990271072440028*^9, 3.9902711626677303`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"251d4fec-6460-4450-8d69-ead6903ce23b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.99027085966267*^9, 3.9902708643680067`*^9}, 
   3.99027119644162*^9, 3.990513740175083*^9, 3.990554491764086*^9, 
   3.990554609416663*^9, 3.990873670551671*^9, 3.991028529422777*^9, 
   3.9962405699066668`*^9, 3.996240827581287*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"4dca68c4-1dfd-4434-801c-8942ee16faab"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Check equivalence of null vector in SL(2,R) and N=2 SCA when level k=1\
\>", "Subsubsection",
 CellChangeTimes->{{3.990968974608692*^9, 
  3.990969001367079*^9}},ExpressionUUID->"a88f342b-23b4-423b-a69a-\
91f980909639"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"null2", "[", "m", "]"}], ",", " ", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"\[Psi]", "[", 
          RowBox[{"-", "1"}], "]"}], ",", 
         RowBox[{"NO", "[", 
          RowBox[{
           RowBox[{"\[Psi]", "[", "1", "]"}], ",", 
           RowBox[{"prim", "[", "m", "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", 
       RowBox[{"-", "3"}], ",", "3"}], "}"}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x4", "[", 
       RowBox[{"-", "3"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "36"}], "+", 
          SuperscriptBox["k", "2"]}], ")"}], " ", 
        RowBox[{"x5", "[", 
         RowBox[{"-", "3"}], "]"}]}], 
       RowBox[{"2", " ", "k"}]]}], ",", 
     RowBox[{
      RowBox[{"x6", "[", 
       RowBox[{"-", "3"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"6", "+", "k"}], ")"}], " ", 
         RowBox[{"x5", "[", 
          RowBox[{"-", "3"}], "]"}]}], "k"]}]}], ",", 
     RowBox[{
      RowBox[{"x4", "[", 
       RowBox[{"-", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "16"}], "+", 
          SuperscriptBox["k", "2"]}], ")"}], " ", 
        RowBox[{"x5", "[", 
         RowBox[{"-", "2"}], "]"}]}], 
       RowBox[{"2", " ", "k"}]]}], ",", 
     RowBox[{
      RowBox[{"x6", "[", 
       RowBox[{"-", "2"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "+", "k"}], ")"}], " ", 
         RowBox[{"x5", "[", 
          RowBox[{"-", "2"}], "]"}]}], "k"]}]}], ",", 
     RowBox[{
      RowBox[{"x4", "[", 
       RowBox[{"-", "1"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SuperscriptBox["k", "2"]}], ")"}], " ", 
        RowBox[{"x5", "[", 
         RowBox[{"-", "1"}], "]"}]}], 
       RowBox[{"2", " ", "k"}]]}], ",", 
     RowBox[{
      RowBox[{"x6", "[", 
       RowBox[{"-", "1"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"x5", "[", 
          RowBox[{"-", "1"}], "]"}]}], "-", 
        RowBox[{"k", " ", 
         RowBox[{"x5", "[", 
          RowBox[{"-", "1"}], "]"}]}]}], "k"]}], ",", 
     RowBox[{
      RowBox[{"x4", "[", "0", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", "k", " ", 
       RowBox[{"x5", "[", "0", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"x6", "[", "0", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"x5", "[", "0", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"x4", "[", "1", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "k"}], ")"}], " ", 
        RowBox[{"x5", "[", "1", "]"}]}], 
       RowBox[{"2", " ", "k"}]]}], ",", 
     RowBox[{
      RowBox[{"x6", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
         RowBox[{"x5", "[", "1", "]"}]}], "k"]}]}], ",", 
     RowBox[{
      RowBox[{"x4", "[", "2", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "16"}], "+", 
          SuperscriptBox["k", "2"]}], ")"}], " ", 
        RowBox[{"x5", "[", "2", "]"}]}], 
       RowBox[{"2", " ", "k"}]]}], ",", 
     RowBox[{
      RowBox[{"x6", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "k"}], ")"}], " ", 
         RowBox[{"x5", "[", "2", "]"}]}], "k"]}]}], ",", 
     RowBox[{
      RowBox[{"x4", "[", "3", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "36"}], "+", 
          SuperscriptBox["k", "2"]}], ")"}], " ", 
        RowBox[{"x5", "[", "3", "]"}]}], 
       RowBox[{"2", " ", "k"}]]}], ",", 
     RowBox[{
      RowBox[{"x6", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "k"}], ")"}], " ", 
         RowBox[{"x5", "[", "3", "]"}]}], "k"]}]}], ",", 
     RowBox[{"j", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["k", "2"]}]}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.990679087976577*^9, 3.9906792268855257`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"d77db3b2-463e-43e8-9f3c-f05618d028a7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.990679185617838*^9, 3.990679230775222*^9, 
  3.990873670561839*^9, 3.991028529434594*^9, 3.996240573212516*^9, 
  3.996240830899273*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"59547910-6fac-49d1-a538-8eea9e9e7028"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"null2", "[", "3", "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x4", "[", "3", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "36"}], "+", 
          SuperscriptBox["k", "2"]}], ")"}], " ", 
        RowBox[{"x5", "[", "3", "]"}]}], 
       RowBox[{"2", " ", "k"}]]}], ",", 
     RowBox[{
      RowBox[{"x6", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "k"}], ")"}], " ", 
         RowBox[{"x5", "[", "3", "]"}]}], "k"]}]}], ",", 
     RowBox[{"j", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["k", "2"]}]}]}], "}"}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.990679405517397*^9, 3.9906794443487864`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"5d9df17a-86fd-4113-9d11-12516826d561"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "36"}], "+", 
      SuperscriptBox["k", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"NO", "[", 
       RowBox[{
        RowBox[{"j1", "[", 
         RowBox[{"-", "1"}], "]"}], ",", 
        RowBox[{"prim", "[", "4", "]"}]}], "]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"j1", "[", "0", "]"}], ",", 
         RowBox[{"prim", "[", "3", "]"}]}], "]"}]}], "+", 
      RowBox[{"NO", "[", 
       RowBox[{
        RowBox[{"j1", "[", "1", "]"}], ",", 
        RowBox[{"prim", "[", "2", "]"}]}], "]"}]}], ")"}], " ", 
    RowBox[{"x5", "[", "3", "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["k", "2"]}]]}]], "Output",
 CellChangeTimes->{3.990679444711619*^9, 3.990873670576873*^9, 
  3.991028529447032*^9, 3.996240575166428*^9, 3.996240833144491*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"09fc13e4-38e3-4bc7-aeee-3bf399a099dc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"null1", "[", "m", "]"}], "/", 
      RowBox[{"null2", "[", "m", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", 
       RowBox[{"-", "3"}], ",", "3"}], "}"}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x4", "[", 
       RowBox[{"-", "3"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "36"}], "+", 
          SuperscriptBox["k", "2"]}], ")"}], " ", 
        RowBox[{"x5", "[", 
         RowBox[{"-", "3"}], "]"}]}], 
       RowBox[{"2", " ", "k"}]]}], ",", 
     RowBox[{
      RowBox[{"x6", "[", 
       RowBox[{"-", "3"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"6", "+", "k"}], ")"}], " ", 
         RowBox[{"x5", "[", 
          RowBox[{"-", "3"}], "]"}]}], "k"]}]}], ",", 
     RowBox[{
      RowBox[{"x4", "[", 
       RowBox[{"-", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "16"}], "+", 
          SuperscriptBox["k", "2"]}], ")"}], " ", 
        RowBox[{"x5", "[", 
         RowBox[{"-", "2"}], "]"}]}], 
       RowBox[{"2", " ", "k"}]]}], ",", 
     RowBox[{
      RowBox[{"x6", "[", 
       RowBox[{"-", "2"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "+", "k"}], ")"}], " ", 
         RowBox[{"x5", "[", 
          RowBox[{"-", "2"}], "]"}]}], "k"]}]}], ",", 
     RowBox[{
      RowBox[{"x4", "[", 
       RowBox[{"-", "1"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SuperscriptBox["k", "2"]}], ")"}], " ", 
        RowBox[{"x5", "[", 
         RowBox[{"-", "1"}], "]"}]}], 
       RowBox[{"2", " ", "k"}]]}], ",", 
     RowBox[{
      RowBox[{"x6", "[", 
       RowBox[{"-", "1"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"x5", "[", 
          RowBox[{"-", "1"}], "]"}]}], "-", 
        RowBox[{"k", " ", 
         RowBox[{"x5", "[", 
          RowBox[{"-", "1"}], "]"}]}]}], "k"]}], ",", 
     RowBox[{
      RowBox[{"x4", "[", "0", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", "k", " ", 
       RowBox[{"x5", "[", "0", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"x6", "[", "0", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"x5", "[", "0", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"x4", "[", "1", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "k"}], ")"}], " ", 
        RowBox[{"x5", "[", "1", "]"}]}], 
       RowBox[{"2", " ", "k"}]]}], ",", 
     RowBox[{
      RowBox[{"x6", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
         RowBox[{"x5", "[", "1", "]"}]}], "k"]}]}], ",", 
     RowBox[{
      RowBox[{"x4", "[", "2", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "16"}], "+", 
          SuperscriptBox["k", "2"]}], ")"}], " ", 
        RowBox[{"x5", "[", "2", "]"}]}], 
       RowBox[{"2", " ", "k"}]]}], ",", 
     RowBox[{
      RowBox[{"x6", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "k"}], ")"}], " ", 
         RowBox[{"x5", "[", "2", "]"}]}], "k"]}]}], ",", 
     RowBox[{
      RowBox[{"x4", "[", "3", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "36"}], "+", 
          SuperscriptBox["k", "2"]}], ")"}], " ", 
        RowBox[{"x5", "[", "3", "]"}]}], 
       RowBox[{"2", " ", "k"}]]}], ",", 
     RowBox[{
      RowBox[{"x6", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "k"}], ")"}], " ", 
         RowBox[{"x5", "[", "3", "]"}]}], "k"]}]}], ",", 
     RowBox[{
      RowBox[{"x1", "[", 
       RowBox[{"-", "3"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       RowBox[{"x2", "[", 
        RowBox[{"-", "3"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"x3", "[", 
       RowBox[{"-", "3"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       RowBox[{"x2", "[", 
        RowBox[{"-", "3"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"x1", "[", 
       RowBox[{"-", "2"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       RowBox[{"x2", "[", 
        RowBox[{"-", "2"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"x3", "[", 
       RowBox[{"-", "2"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       RowBox[{"x2", "[", 
        RowBox[{"-", "2"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"x1", "[", 
       RowBox[{"-", "1"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       RowBox[{"x2", "[", 
        RowBox[{"-", "1"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"x3", "[", 
       RowBox[{"-", "1"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       RowBox[{"x2", "[", 
        RowBox[{"-", "1"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"x1", "[", "0", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"x2", "[", "0", "]"}], "2"]}]}], ",", 
     RowBox[{
      RowBox[{"x3", "[", "0", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"x2", "[", "0", "]"}], "2"]}]}], ",", 
     RowBox[{
      RowBox[{"x1", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"x2", "[", "1", "]"}], "2"]}]}], ",", 
     RowBox[{
      RowBox[{"x3", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"x2", "[", "1", "]"}], "2"]}]}], ",", 
     RowBox[{
      RowBox[{"x1", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"x2", "[", "2", "]"}], "2"]}]}], ",", 
     RowBox[{
      RowBox[{"x3", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"x2", "[", "2", "]"}], "2"]}]}], ",", 
     RowBox[{
      RowBox[{"x1", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"x2", "[", "3", "]"}], "2"]}]}], ",", 
     RowBox[{
      RowBox[{"x3", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"x2", "[", "3", "]"}], "2"]}]}], ",", 
     RowBox[{"j", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["k", "2"]}]}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9906794953636017`*^9, 3.990679539185575*^9}, {
  3.990679582742386*^9, 3.9906796493416567`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"e6028442-9cf0-49fc-91f7-c9ba5f2fced2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["k", "2"], " ", 
     RowBox[{"x2", "[", 
      RowBox[{"-", "3"}], "]"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "36"}], "+", 
       SuperscriptBox["k", "2"]}], ")"}], " ", 
     RowBox[{"x5", "[", 
      RowBox[{"-", "3"}], "]"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox["k", "2"], " ", 
     RowBox[{"x2", "[", 
      RowBox[{"-", "2"}], "]"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "16"}], "+", 
       SuperscriptBox["k", "2"]}], ")"}], " ", 
     RowBox[{"x5", "[", 
      RowBox[{"-", "2"}], "]"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox["k", "2"], " ", 
     RowBox[{"x2", "[", 
      RowBox[{"-", "1"}], "]"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       SuperscriptBox["k", "2"]}], ")"}], " ", 
     RowBox[{"x5", "[", 
      RowBox[{"-", "1"}], "]"}]}]], ",", 
   FractionBox[
    RowBox[{"x2", "[", "0", "]"}], 
    RowBox[{"x5", "[", "0", "]"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox["k", "2"], " ", 
     RowBox[{"x2", "[", "1", "]"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       SuperscriptBox["k", "2"]}], ")"}], " ", 
     RowBox[{"x5", "[", "1", "]"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox["k", "2"], " ", 
     RowBox[{"x2", "[", "2", "]"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "16"}], "+", 
       SuperscriptBox["k", "2"]}], ")"}], " ", 
     RowBox[{"x5", "[", "2", "]"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox["k", "2"], " ", 
     RowBox[{"x2", "[", "3", "]"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "36"}], "+", 
       SuperscriptBox["k", "2"]}], ")"}], " ", 
     RowBox[{"x5", "[", "3", "]"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.990679540058341*^9, 3.990679585426849*^9, {3.990679631577689*^9, 
   3.990679651724049*^9}, 3.990873670592845*^9, 3.991028529463593*^9, 
   3.996240577869401*^9, 3.996240836180768*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"8e9f3ddf-e65b-43aa-8715-f77ac3a92180"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["SL(2,R) null vector at level 2", "Subsubsection",
 CellChangeTimes->{{3.990686516080742*^9, 3.990686534870757*^9}, {
  3.990706819392866*^9, 
  3.990706820643518*^9}},ExpressionUUID->"f3e3aee8-aad2-46ed-bdc4-\
c9ced9487ffe"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", 
    RowBox[{
    "ApplyOp", ",", "BuildTerm", ",", "GetBasisTerms", ",", "BuildAnsatz"}], 
    "]"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"--", 
      RowBox[{"-", "1."}]}], " ", "Define", " ", "the", " ", "action", " ", 
     "of", " ", "the", " ", 
     RowBox[{"modes", "--"}]}], "-"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "An", " ", "operator", " ", "is", " ", "now", " ", "defined", " ", "by", 
    " ", "a", " ", 
    RowBox[{"pair", ":", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"n", ",", "a"}], "}"}], " ", "meaning", " ", 
      RowBox[{"j", "^", "a_"}], 
      RowBox[{"{", 
       RowBox[{"-", "n"}], "}"}]}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ApplyOp", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "a_"}], "}"}], ",", "state_"}], "]"}], ":=", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"j1", "[", "a", "]"}], ",", 
     RowBox[{"state", "/.", 
      RowBox[{
       RowBox[{"prim", "[", "m_", "]"}], ":>", 
       RowBox[{"prim", "[", 
        RowBox[{"m", "-", "a"}], "]"}]}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ApplyOp", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"n_", ",", "a_"}], "}"}], ",", "state_"}], "]"}], ":=", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "1"}], ")"}], "!"}]], 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Derivative", "[", 
         RowBox[{"n", "-", "1"}], "]"}], "[", 
        RowBox[{"j1", "[", "a", "]"}], "]"}], ",", 
       RowBox[{"state", "/.", 
        RowBox[{
         RowBox[{"prim", "[", "m_", "]"}], ":>", 
         RowBox[{"prim", "[", 
          RowBox[{"m", "-", "a"}], "]"}]}]}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"--", 
      RowBox[{"-", "2."}]}], " ", "Generate", " ", "all", " ", "unique", " ", 
     "PBW"}], "-", 
    RowBox[{"ordered", " ", 
     RowBox[{"terms", "--"}]}], "-"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"GetBasisTerms", "[", "level_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"partitions", ",", "allTerms"}], "}"}], ",", 
      RowBox[{
       RowBox[{"partitions", "=", 
        RowBox[{"IntegerPartitions", "[", "level", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"allTerms", "=", 
        RowBox[{"Flatten", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Module", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"len", "=", 
                 RowBox[{"Length", "[", "p", "]"}]}], ",", "chargeTuples", 
                ",", "paired"}], "}"}], ",", 
              RowBox[{
               RowBox[{"chargeTuples", "=", 
                RowBox[{"Tuples", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"1", ",", "0", ",", 
                    RowBox[{"-", "1"}]}], "}"}], ",", "len"}], "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"paired", "=", 
                RowBox[{"Map", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"SortBy", "[", 
                    RowBox[{
                    RowBox[{"Thread", "[", 
                    RowBox[{"{", 
                    RowBox[{"p", ",", "#"}], "}"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "&"}]}], "]"}], "&"}], 
                  ",", "chargeTuples"}], "]"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"DeleteDuplicates", "[", "paired", "]"}]}]}], "]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"p", ",", "partitions"}], "}"}]}], "]"}], ",", "1"}], 
         "]"}]}], ";", "\[IndentingNewLine]", "allTerms"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"--", 
      RowBox[{"-", "3."}]}], " ", "Build", " ", "the", " ", "nested", " ", 
     "state", " ", "for", " ", "a", " ", "single", " ", 
     RowBox[{"term", "--"}]}], "-"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"BuildTerm", "[", 
     RowBox[{"termPairs_", ",", "primary_"}], "]"}], ":=", 
    RowBox[{"Fold", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ApplyOp", "[", 
        RowBox[{"#2", ",", "#1"}], "]"}], "&"}], ",", "primary", ",", 
      RowBox[{"Reverse", "[", "termPairs", "]"}]}], "]"}]}], ";"}], "\n", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"--", 
      RowBox[{"-", "4."}]}], " ", "Generate", " ", "the", " ", "full", " ", 
     RowBox[{"Ansatz", "--"}]}], "-"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BuildAnsatz", "[", 
    RowBox[{"level_", ",", 
     RowBox[{"prim", "[", "m_", "]"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "basisTerms", "}"}], ",", 
     RowBox[{
      RowBox[{"basisTerms", "=", 
       RowBox[{"GetBasisTerms", "[", "level", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Total", "[", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"x", "[", 
            RowBox[{"m", ",", "#"}], "]"}], "*", 
           RowBox[{"BuildTerm", "[", 
            RowBox[{"#", ",", 
             RowBox[{"prim", "[", "m", "]"}]}], "]"}]}], "&"}], ",", 
         "basisTerms"}], "]"}], "]"}]}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.990807128035201*^9, 3.990807151456213*^9}, {
   3.990807388005857*^9, 3.9908073927071733`*^9}, {3.9908087874759283`*^9, 
   3.990808805694365*^9}, {3.990809499421706*^9, 3.9908095443574743`*^9}, {
   3.990809994629078*^9, 3.990809998782772*^9}, 3.9908101927117863`*^9, {
   3.990810300630981*^9, 3.9908103130640583`*^9}, {3.9908103462900543`*^9, 
   3.990810354430291*^9}, {3.990813383195218*^9, 3.990813385368679*^9}, {
   3.9908506163707657`*^9, 3.990850646502688*^9}, {3.990851149306367*^9, 
   3.9908511507924023`*^9}, {3.990851448509901*^9, 3.9908514977119904`*^9}, {
   3.990851532291313*^9, 3.990851554241972*^9}, 3.990851759174799*^9, {
   3.9908523621677647`*^9, 3.990852374190654*^9}, 3.990852510932578*^9, {
   3.990852661200329*^9, 3.990852663171606*^9}, {3.9908529494803*^9, 
   3.990852960632607*^9}, {3.990853013202511*^9, 3.990853027466621*^9}, {
   3.9908530622057533`*^9, 3.990853065167325*^9}, {3.9908688232575502`*^9, 
   3.990868870305825*^9}, {3.990869562500276*^9, 3.990869612024033*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"adde3ae3-c9d8-444f-805d-f4395f9bb4b4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"OPEPole", "[", "2", "]"}], "[", 
    RowBox[{
     RowBox[{"j1", "[", "1", "]"}], ",", 
     RowBox[{"BuildAnsatz", "[", 
      RowBox[{"2", ",", 
       RowBox[{"prim", "[", "1", "]"}]}], "]"}]}], "]"}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OPEPole", "[", "2", "]"}], "[", 
   RowBox[{
    RowBox[{"j1", "[", 
     RowBox[{"-", "1"}], "]"}], ",", 
    RowBox[{"BuildAnsatz", "[", 
     RowBox[{"2", ",", 
      RowBox[{"prim", "[", "1", "]"}]}], "]"}]}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OPEPole", "[", "2", "]"}], "[", 
   RowBox[{
    RowBox[{"j1", "[", "0", "]"}], ",", 
    RowBox[{"BuildAnsatz", "[", 
     RowBox[{"2", ",", 
      RowBox[{"prim", "[", "1", "]"}]}], "]"}]}], "]"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.990868925291319*^9, 3.990868969997038*^9}, {
  3.99086909274719*^9, 3.990869096888673*^9}, {3.9908691488112917`*^9, 
  3.990869178585684*^9}, {3.990869237223135*^9, 3.990869287275015*^9}, {
  3.990869973650249*^9, 3.990869978292591*^9}, {3.9908716996578083`*^9, 
  3.990871705356476*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"9fd4bcc9-6bb6-4abb-b5cf-41bbea292808"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"j1", "[", 
      RowBox[{"-", "1"}], "]"}], ",", 
     RowBox[{"prim", "[", "3", "]"}]}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "k"}], ")"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", "j"}], ")"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"j1", "[", "0", "]"}], ",", 
     RowBox[{"prim", "[", "2", "]"}]}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"2", ",", 
           RowBox[{"-", "1"}]}], "}"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "j"}], ")"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"j1", "[", "1", "]"}], ",", 
     RowBox[{"prim", "[", "1", "]"}]}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0"}], "}"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], "]"}]}], "+", 
     RowBox[{"x", "[", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}], "-", 
     RowBox[{"j", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.990868971335823*^9, 3.990869098630087*^9, {3.990869155608368*^9, 
   3.9908691801191893`*^9}, 3.990869244586356*^9, 3.99086928772038*^9, 
   3.990869670424498*^9, 3.9908699801689177`*^9, 3.990871707137949*^9, 
   3.9908736706160393`*^9, 3.991028529487083*^9, 3.996240587599155*^9, 
   3.9962408440405273`*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"61817c54-97df-4a6c-b0f1-a5ccc86cdc82"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"j1", "[", 
      RowBox[{"-", "1"}], "]"}], ",", 
     RowBox[{"prim", "[", "1", "]"}]}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"2", ",", "0"}], "}"}], "}"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"j1", "[", "0", "]"}], ",", 
     RowBox[{"prim", "[", "0", "]"}]}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], "}"}]}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "j"}], ")"}], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"j1", "[", 
      RowBox[{"-", "1"}], "]"}], ",", 
     RowBox[{"prim", "[", "1", "]"}]}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"4", "+", "k"}], ")"}], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"j1", "[", 
      RowBox[{"-", "1"}], "]"}], ",", 
     RowBox[{"prim", "[", "1", "]"}]}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"j1", "[", 
        RowBox[{"-", "1"}], "]"}], ",", 
       RowBox[{"prim", "[", "1", "]"}]}], "]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "j"}], ")"}], " ", 
      RowBox[{"NO", "[", 
       RowBox[{
        RowBox[{"j1", "[", "0", "]"}], ",", 
        RowBox[{"prim", "[", "0", "]"}]}], "]"}]}]}], ")"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", "+", "k"}], ")"}], " ", 
      RowBox[{"NO", "[", 
       RowBox[{
        RowBox[{"j1", "[", "0", "]"}], ",", 
        RowBox[{"prim", "[", "0", "]"}]}], "]"}]}], "-", 
     RowBox[{"j", " ", 
      RowBox[{"NO", "[", 
       RowBox[{
        RowBox[{"j1", "[", "1", "]"}], ",", 
        RowBox[{"prim", "[", 
         RowBox[{"-", "1"}], "]"}]}], "]"}]}]}], ")"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "k"}], ")"}], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"j1", "[", "1", "]"}], ",", 
     RowBox[{"prim", "[", 
      RowBox[{"-", "1"}], "]"}]}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.990868971335823*^9, 3.990869098630087*^9, {3.990869155608368*^9, 
   3.9908691801191893`*^9}, 3.990869244586356*^9, 3.99086928772038*^9, 
   3.990869670424498*^9, 3.9908699801689177`*^9, 3.990871707137949*^9, 
   3.9908736706160393`*^9, 3.991028529487083*^9, 3.996240587599155*^9, 
   3.996240844051385*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"a056f5e7-7499-4a37-a512-f4e2d9bbba27"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"NO", "[", 
     RowBox[{
      RowBox[{"j1", "[", 
       RowBox[{"-", "1"}], "]"}], ",", 
      RowBox[{"prim", "[", "2", "]"}]}], "]"}]}], " ", 
   RowBox[{"x", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{"-", "1"}]}], "}"}], "}"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"j1", "[", "1", "]"}], ",", 
     RowBox[{"prim", "[", "0", "]"}]}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], "}"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", "j"}], ")"}], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"j1", "[", 
      RowBox[{"-", "1"}], "]"}], ",", 
     RowBox[{"prim", "[", "2", "]"}]}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "k"}], ")"}], " ", 
      RowBox[{"NO", "[", 
       RowBox[{
        RowBox[{"j1", "[", 
         RowBox[{"-", "1"}], "]"}], ",", 
        RowBox[{"prim", "[", "2", "]"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "j"}], ")"}], " ", 
      RowBox[{"NO", "[", 
       RowBox[{
        RowBox[{"j1", "[", "0", "]"}], ",", 
        RowBox[{"prim", "[", "1", "]"}]}], "]"}]}]}], ")"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "j"}], ")"}], " ", 
      RowBox[{"NO", "[", 
       RowBox[{
        RowBox[{"j1", "[", 
         RowBox[{"-", "1"}], "]"}], ",", 
        RowBox[{"prim", "[", "2", "]"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"NO", "[", 
       RowBox[{
        RowBox[{"j1", "[", "0", "]"}], ",", 
        RowBox[{"prim", "[", "1", "]"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "j"}], ")"}], " ", 
      RowBox[{"NO", "[", 
       RowBox[{
        RowBox[{"j1", "[", "1", "]"}], ",", 
        RowBox[{"prim", "[", "0", "]"}]}], "]"}]}]}], ")"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2", "+", "k"}], ")"}], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"j1", "[", "0", "]"}], ",", 
     RowBox[{"prim", "[", "1", "]"}]}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"j", " ", 
      RowBox[{"NO", "[", 
       RowBox[{
        RowBox[{"j1", "[", "0", "]"}], ",", 
        RowBox[{"prim", "[", "1", "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "k"}], ")"}], " ", 
      RowBox[{"NO", "[", 
       RowBox[{
        RowBox[{"j1", "[", "1", "]"}], ",", 
        RowBox[{"prim", "[", "0", "]"}]}], "]"}]}]}], ")"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "j"}], ")"}], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"j1", "[", "1", "]"}], ",", 
     RowBox[{"prim", "[", "0", "]"}]}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.990868971335823*^9, 3.990869098630087*^9, {3.990869155608368*^9, 
   3.9908691801191893`*^9}, 3.990869244586356*^9, 3.99086928772038*^9, 
   3.990869670424498*^9, 3.9908699801689177`*^9, 3.990871707137949*^9, 
   3.9908736706160393`*^9, 3.991028529487083*^9, 3.996240587599155*^9, 
   3.99624084408333*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"59fc7a16-0284-4769-9494-b27005a2e867"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"allEquation2", "=", 
   RowBox[{"Flatten", "@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "ansatz", ",", "vars", ",", "dummies", ",", "toDummies", ",", 
          "fromDummies", ",", "safeAnsatz", ",", "expr", ",", "expandedExpr", 
          ",", "basisTerms", ",", "eqns"}], "}"}], ",", 
        RowBox[{
         RowBox[{"ansatz", "=", 
          RowBox[{"BuildAnsatz", "[", 
           RowBox[{"2", ",", 
            RowBox[{"prim", "[", "m", "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"vars", "=", 
          RowBox[{"DeleteDuplicates", "[", 
           RowBox[{"Cases", "[", 
            RowBox[{"ansatz", ",", 
             RowBox[{"x", "[", 
              RowBox[{"_", ",", "_"}], "]"}], ",", "Infinity"}], "]"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"dummies", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Unique", "[", "\"\<c\>\"", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"Length", "[", "vars", "]"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"toDummies", "=", 
          RowBox[{"Thread", "[", 
           RowBox[{"vars", "->", "dummies"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"fromDummies", "=", 
          RowBox[{"Thread", "[", 
           RowBox[{"dummies", "->", "vars"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"safeAnsatz", "=", 
          RowBox[{"ansatz", "/.", " ", "toDummies"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"expr", "=", 
          RowBox[{
           RowBox[{"OPEPole", "[", "2", "]"}], "[", 
           RowBox[{
            RowBox[{"j1", "[", "a", "]"}], ",", "safeAnsatz"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"expandedExpr", "=", 
          RowBox[{"Expand", "[", "expr", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"basisTerms", "=", 
          RowBox[{"DeleteDuplicates", "[", 
           RowBox[{"Cases", "[", 
            RowBox[{"expandedExpr", ",", "_NO", ",", "Infinity"}], "]"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"eqns", "=", 
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Coefficient", "[", 
               RowBox[{"expandedExpr", ",", "#"}], "]"}], "==", "0"}], "&"}], 
            ",", "basisTerms"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"eqns", "/.", " ", "fromDummies"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", 
        RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", 
        RowBox[{"-", "3"}], ",", "3"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ansatz2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"BuildAnsatz", "[", 
      RowBox[{"2", ",", 
       RowBox[{"prim", "[", "m", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", 
       RowBox[{"-", "3"}], ",", "3"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"allVars2", "=", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"Cases", "[", 
     RowBox[{"Ansatz2", ",", 
      RowBox[{"x", "[", 
       RowBox[{"_", ",", "_"}], "]"}], ",", "Infinity"}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9908693230058107`*^9, 3.990869347261002*^9}, {
   3.990869679690336*^9, 3.990869710486348*^9}, {3.9908710034167147`*^9, 
   3.990871003950302*^9}, {3.990871577024562*^9, 3.99087163404346*^9}, {
   3.990872438229059*^9, 3.990872607709918*^9}, {3.9908729639834547`*^9, 
   3.990873113334099*^9}, 3.990873322113513*^9, {3.990873445766259*^9, 
   3.99087345550835*^9}, {3.990873548000495*^9, 3.990873582974532*^9}, {
   3.99087404744516*^9, 3.990874083859714*^9}, {3.990874705885556*^9, 
   3.990874776116243*^9}, {3.990875095576969*^9, 3.990875126119904*^9}, {
   3.990875414439355*^9, 3.9908754686275682`*^9}, {3.9908756062778597`*^9, 
   3.990875617549675*^9}, {3.9908757374641123`*^9, 3.99087574412337*^9}, {
   3.99087586025552*^9, 3.9908758615412483`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"0e85eeb9-6dca-47bf-8297-fceb18127d69"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"sol2", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{"allEquation2", ",", 
     RowBox[{"Append", "[", 
      RowBox[{"allVars2", ",", "j"}], "]"}]}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.9908733261227703`*^9, 3.990873644487937*^9, 3.990874111010048*^9, {
   3.990874341059422*^9, 3.990874342573557*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"6cc71c09-d690-45f6-ae9b-41082dfe7918"],

Cell[BoxData[
 TemplateBox[{
  "Solve", "svars", 
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"", 2,
    55, 5, 30748890532991891492, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.996241008211001*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"d265a7d4-e178-4985-89e0-632352ed34d7"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", 
                    RowBox[{"-", "1"}]}], "}"}], "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 RowBox[{"-", 
                   FractionBox["1", "2"]}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{
                    RowBox[{"-", "3"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "0"}], "}"}], "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{
                    RowBox[{"-", "3"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "1"}], "}"}], "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 RowBox[{"-", 
                   FractionBox["1", "2"]}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{
                    RowBox[{"-", "3"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 RowBox[{"-", 
                   FractionBox["1", "4"]}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{
                    RowBox[{"-", "3"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{
                 RowBox[{"-", 
                   FractionBox["1", "2"]}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{
                    RowBox[{"-", "3"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 RowBox[{"x", "[", 
                   RowBox[{
                    RowBox[{"-", "3"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "1"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{
                 RowBox[{"-", 
                   FractionBox["1", "4"]}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{
                    RowBox[{"-", "3"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", 
                    RowBox[{"-", "1"}]}], "}"}], "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 RowBox[{"-", 
                   FractionBox["1", "2"]}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{
                    RowBox[{"-", "2"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "0"}], "}"}], "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{
                    RowBox[{"-", "2"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "1"}], "}"}], "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 RowBox[{"-", 
                   FractionBox["1", "2"]}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{
                    RowBox[{"-", "2"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 RowBox[{"-", 
                   FractionBox["1", "4"]}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{
                    RowBox[{"-", "2"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{
                 RowBox[{"-", 
                   FractionBox["1", "2"]}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{
                    RowBox[{"-", "2"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 RowBox[{"x", "[", 
                   RowBox[{
                    RowBox[{"-", "2"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "1"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{
                 RowBox[{"-", 
                   FractionBox["1", "4"]}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{
                    RowBox[{"-", "2"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", 
                    RowBox[{"-", "1"}]}], "}"}], "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 RowBox[{"-", 
                   FractionBox["1", "2"]}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "0"}], "}"}], "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], "]"}]}]}], ",", 
             TemplateBox[{"22"}, "OutputSizeLimit`Skeleton"], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", 
                    RowBox[{"-", "1"}]}], "}"}], "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 RowBox[{"-", 
                   FractionBox["1", "2"]}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{"2", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "0"}], "}"}], "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{"2", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "1"}], "}"}], "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 RowBox[{"-", 
                   FractionBox["1", "2"]}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{"2", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 RowBox[{"-", 
                   FractionBox["1", "4"]}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{"2", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{
                 RowBox[{"-", 
                   FractionBox["1", "2"]}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{"2", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 RowBox[{"x", "[", 
                   RowBox[{"2", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"x", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "1"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{
                 RowBox[{"-", 
                   FractionBox["1", "4"]}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{"2", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", 
                    RowBox[{"-", "1"}]}], "}"}], "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 RowBox[{"-", 
                   FractionBox["1", "2"]}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{"3", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "0"}], "}"}], "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{"3", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "1"}], "}"}], "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 RowBox[{"-", 
                   FractionBox["1", "2"]}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{"3", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 RowBox[{"-", 
                   FractionBox["1", "4"]}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{"3", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{
                 RowBox[{"-", 
                   FractionBox["1", "2"]}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{"3", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 RowBox[{"x", "[", 
                   RowBox[{"3", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"x", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "1"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{
                 RowBox[{"-", 
                   FractionBox["1", "4"]}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{"3", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}]}], ",", 
             RowBox[{"j", "\[Rule]", 
               RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "-", "k"}], ")"}]}]}]}], "}"}], ",", 
         TemplateBox[{"3"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{"{", 
           RowBox[{
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}], "]"}], 
               "\[Rule]", "0"}], ",", 
             TemplateBox[{"61"}, "OutputSizeLimit`Skeleton"], ",", 
             TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}], "}"}]}], "}"}],
      Short[#, 16]& ], "line" -> 55, "sessionID" -> 30748890532991891492, 
   "byteCount" -> 235320, "size" -> 16, "stored" -> True, 
   "expr" -> {{$CellContext`x[-3, {{2, -1}}] -> 
      Rational[-1, 2] $CellContext`x[-3, {{1, -1}, {1, 
         0}}], $CellContext`x[-3, {{2, 0}}] -> 
      Rational[1, 2] $CellContext`x[-3, {{1, -1}, {1, 
         0}}], $CellContext`x[-3, {{2, 1}}] -> 
      Rational[-1, 2] $CellContext`x[-3, {{1, -1}, {1, 
         0}}], $CellContext`x[-3, {{1, -1}, {1, -1}}] -> 
      Rational[-1, 4] $CellContext`x[-3, {{1, -1}, {1, 
         0}}], $CellContext`x[-3, {{1, -1}, {1, 1}}] -> 
      Rational[-1, 2] $CellContext`x[-3, {{1, -1}, {1, 
         0}}], $CellContext`x[-3, {{1, 0}, {1, 
        0}}] -> -$CellContext`x[-3, {{1, -1}, {1, 0}}], $CellContext`x[-3, {{
        1, 0}, {1, 1}}] -> $CellContext`x[-3, {{1, -1}, {1, 
        0}}], $CellContext`x[-3, {{1, 1}, {1, 1}}] -> 
      Rational[-1, 4] $CellContext`x[-3, {{1, -1}, {1, 
         0}}], $CellContext`x[-2, {{2, -1}}] -> 
      Rational[-1, 2] $CellContext`x[-2, {{1, -1}, {1, 
         0}}], $CellContext`x[-2, {{2, 0}}] -> 
      Rational[1, 2] $CellContext`x[-2, {{1, -1}, {1, 
         0}}], $CellContext`x[-2, {{2, 1}}] -> 
      Rational[-1, 2] $CellContext`x[-2, {{1, -1}, {1, 
         0}}], $CellContext`x[-2, {{1, -1}, {1, -1}}] -> 
      Rational[-1, 4] $CellContext`x[-2, {{1, -1}, {1, 
         0}}], $CellContext`x[-2, {{1, -1}, {1, 1}}] -> 
      Rational[-1, 2] $CellContext`x[-2, {{1, -1}, {1, 
         0}}], $CellContext`x[-2, {{1, 0}, {1, 
        0}}] -> -$CellContext`x[-2, {{1, -1}, {1, 0}}], $CellContext`x[-2, {{
        1, 0}, {1, 1}}] -> $CellContext`x[-2, {{1, -1}, {1, 
        0}}], $CellContext`x[-2, {{1, 1}, {1, 1}}] -> 
      Rational[-1, 4] $CellContext`x[-2, {{1, -1}, {1, 
         0}}], $CellContext`x[-1, {{2, -1}}] -> 
      Rational[-1, 2] $CellContext`x[-1, {{1, 0}, {1, 
         1}}], $CellContext`x[-1, {{2, 0}}] -> 
      Rational[1, 2] $CellContext`x[-1, {{1, 0}, {1, 
         1}}], $CellContext`x[-1, {{2, 1}}] -> 
      Rational[-1, 2] $CellContext`x[-1, {{1, 0}, {1, 
         1}}], $CellContext`x[-1, {{1, -1}, {1, -1}}] -> 
      Rational[-1, 4] $CellContext`x[-1, {{1, 0}, {1, 
         1}}], $CellContext`x[-1, {{1, -1}, {1, 0}}] -> $CellContext`x[-1, {{
        1, 0}, {1, 1}}], $CellContext`x[-1, {{1, -1}, {1, 1}}] -> 
      Rational[-1, 2] $CellContext`x[-1, {{1, 0}, {1, 
         1}}], $CellContext`x[-1, {{1, 0}, {1, 
        0}}] -> -$CellContext`x[-1, {{1, 0}, {1, 1}}], $CellContext`x[-1, {{1,
         1}, {1, 1}}] -> 
      Rational[-1, 4] $CellContext`x[-1, {{1, 0}, {1, 1}}], $CellContext`x[
       0, {{2, -1}}] -> 
      Rational[-1, 2] $CellContext`x[0, {{1, 0}, {1, 1}}], $CellContext`x[
       0, {{2, 0}}] -> 
      Rational[1, 2] $CellContext`x[0, {{1, 0}, {1, 1}}], $CellContext`x[
       0, {{2, 1}}] -> 
      Rational[-1, 2] $CellContext`x[0, {{1, 0}, {1, 1}}], $CellContext`x[
       0, {{1, -1}, {1, -1}}] -> 
      Rational[-1, 4] $CellContext`x[0, {{1, 0}, {1, 1}}], $CellContext`x[
       0, {{1, -1}, {1, 0}}] -> $CellContext`x[
       0, {{1, 0}, {1, 1}}], $CellContext`x[0, {{1, -1}, {1, 1}}] -> 
      Rational[-1, 2] $CellContext`x[0, {{1, 0}, {1, 1}}], $CellContext`x[
       0, {{1, 0}, {1, 0}}] -> -$CellContext`x[
        0, {{1, 0}, {1, 1}}], $CellContext`x[0, {{1, 1}, {1, 1}}] -> 
      Rational[-1, 4] $CellContext`x[0, {{1, 0}, {1, 1}}], $CellContext`x[
       1, {{2, -1}}] -> 
      Rational[-1, 2] $CellContext`x[1, {{1, -1}, {1, 0}}], $CellContext`x[
       1, {{2, 0}}] -> 
      Rational[1, 2] $CellContext`x[1, {{1, -1}, {1, 0}}], $CellContext`x[
       1, {{2, 1}}] -> 
      Rational[-1, 2] $CellContext`x[1, {{1, -1}, {1, 0}}], $CellContext`x[
       1, {{1, -1}, {1, -1}}] -> 
      Rational[-1, 4] $CellContext`x[1, {{1, -1}, {1, 0}}], $CellContext`x[
       1, {{1, -1}, {1, 1}}] -> 
      Rational[-1, 2] $CellContext`x[1, {{1, -1}, {1, 0}}], $CellContext`x[
       1, {{1, 0}, {1, 0}}] -> -$CellContext`x[
        1, {{1, -1}, {1, 0}}], $CellContext`x[
       1, {{1, 0}, {1, 1}}] -> $CellContext`x[
       1, {{1, -1}, {1, 0}}], $CellContext`x[1, {{1, 1}, {1, 1}}] -> 
      Rational[-1, 4] $CellContext`x[1, {{1, -1}, {1, 0}}], $CellContext`x[
       2, {{2, -1}}] -> 
      Rational[-1, 2] $CellContext`x[2, {{1, -1}, {1, 0}}], $CellContext`x[
       2, {{2, 0}}] -> 
      Rational[1, 2] $CellContext`x[2, {{1, -1}, {1, 0}}], $CellContext`x[
       2, {{2, 1}}] -> 
      Rational[-1, 2] $CellContext`x[2, {{1, -1}, {1, 0}}], $CellContext`x[
       2, {{1, -1}, {1, -1}}] -> 
      Rational[-1, 4] $CellContext`x[2, {{1, -1}, {1, 0}}], $CellContext`x[
       2, {{1, -1}, {1, 1}}] -> 
      Rational[-1, 2] $CellContext`x[2, {{1, -1}, {1, 0}}], $CellContext`x[
       2, {{1, 0}, {1, 0}}] -> -$CellContext`x[
        2, {{1, -1}, {1, 0}}], $CellContext`x[
       2, {{1, 0}, {1, 1}}] -> $CellContext`x[
       2, {{1, -1}, {1, 0}}], $CellContext`x[2, {{1, 1}, {1, 1}}] -> 
      Rational[-1, 4] $CellContext`x[2, {{1, -1}, {1, 0}}], $CellContext`x[
       3, {{2, -1}}] -> 
      Rational[-1, 2] $CellContext`x[3, {{1, -1}, {1, 0}}], $CellContext`x[
       3, {{2, 0}}] -> 
      Rational[1, 2] $CellContext`x[3, {{1, -1}, {1, 0}}], $CellContext`x[
       3, {{2, 1}}] -> 
      Rational[-1, 2] $CellContext`x[3, {{1, -1}, {1, 0}}], $CellContext`x[
       3, {{1, -1}, {1, -1}}] -> 
      Rational[-1, 4] $CellContext`x[3, {{1, -1}, {1, 0}}], $CellContext`x[
       3, {{1, -1}, {1, 1}}] -> 
      Rational[-1, 2] $CellContext`x[3, {{1, -1}, {1, 0}}], $CellContext`x[
       3, {{1, 0}, {1, 0}}] -> -$CellContext`x[
        3, {{1, -1}, {1, 0}}], $CellContext`x[
       3, {{1, 0}, {1, 1}}] -> $CellContext`x[
       3, {{1, -1}, {1, 0}}], $CellContext`x[3, {{1, 1}, {1, 1}}] -> 
      Rational[-1, 4] $CellContext`x[3, {{1, -1}, {1, 0}}], $CellContext`j -> 
      Rational[1, 2] (-1 - $CellContext`k)}, {$CellContext`x[-3, {{2, -1}}] -> 
      Rational[1, 2] (
         5 + $CellContext`k)^(-1) (-6 - $CellContext`k + $CellContext`k^2) \
$CellContext`x[-3, {{1, -1}, {1, 0}}], $CellContext`x[-3, {{2, 
        0}}] -> -(
         5 + $CellContext`k)^(-1) (-4 + $CellContext`k^2) $CellContext`x[-3, \
{{1, -1}, {1, 0}}], $CellContext`x[-3, {{2, 1}}] -> 
      Rational[1, 2] (
         5 + $CellContext`k)^(-1) (-8 + $CellContext`k + $CellContext`k^2) \
$CellContext`x[-3, {{1, -1}, {1, 0}}], $CellContext`x[-3, {{1, -1}, {1, -1}}] -> 
      Rational[-1, 2] (
        2 + $CellContext`k) (5 + $CellContext`k)^(-1) $CellContext`x[-3, {{
         1, -1}, {1, 0}}], $CellContext`x[-3, {{1, -1}, {1, 
        1}}] -> (-3) (5 + $CellContext`k)^(-1) $CellContext`x[-3, {{1, -1}, {
         1, 0}}], $CellContext`x[-3, {{1, 0}, {1, 
        0}}] -> (-6) (5 + $CellContext`k)^(-1) $CellContext`x[-3, {{1, -1}, {
         1, 0}}], $CellContext`x[-3, {{1, 0}, {1, 
        1}}] -> -(-7 + $CellContext`k) (
         5 + $CellContext`k)^(-1) $CellContext`x[-3, {{1, -1}, {1, 
         0}}], $CellContext`x[-3, {{1, 1}, {1, 1}}] -> 
      Rational[1, 2] (-4 + $CellContext`k) (
         5 + $CellContext`k)^(-1) $CellContext`x[-3, {{1, -1}, {1, 
         0}}], $CellContext`x[-2, {{2, -1}}] -> 
      Rational[1, 2] (
         3 + $CellContext`k)^(-1) (-4 - $CellContext`k + $CellContext`k^2) \
$CellContext`x[-2, {{1, -1}, {1, 0}}], $CellContext`x[-2, {{2, 
        0}}] -> -(
         3 + $CellContext`k)^(-1) (-3 + $CellContext`k^2) $CellContext`x[-2, \
{{1, -1}, {1, 0}}], $CellContext`x[-2, {{2, 1}}] -> 
      Rational[1, 2] (-2 + $CellContext`k) $CellContext`x[-2, {{1, -1}, {1, 
         0}}], $CellContext`x[-2, {{1, -1}, {1, -1}}] -> 
      Rational[-1, 2] (
        1 + $CellContext`k) (3 + $CellContext`k)^(-1) $CellContext`x[-2, {{
         1, -1}, {1, 0}}], $CellContext`x[-2, {{1, -1}, {1, 
        1}}] -> (-2) (3 + $CellContext`k)^(-1) $CellContext`x[-2, {{1, -1}, {
         1, 0}}], $CellContext`x[-2, {{1, 0}, {1, 
        0}}] -> (-4) (3 + $CellContext`k)^(-1) $CellContext`x[-2, {{1, -1}, {
         1, 0}}], $CellContext`x[-2, {{1, 0}, {1, 
        1}}] -> -(-5 + $CellContext`k) (
         3 + $CellContext`k)^(-1) $CellContext`x[-2, {{1, -1}, {1, 
         0}}], $CellContext`x[-2, {{1, 1}, {1, 1}}] -> 
      Rational[1, 2] (-3 + $CellContext`k) (
         3 + $CellContext`k)^(-1) $CellContext`x[-2, {{1, -1}, {1, 
         0}}], $CellContext`x[-1, {{2, -1}}] -> 
      Rational[-1, 2] (-3 + $CellContext`k)^(-1) (-2 + $CellContext`k) (
        1 + $CellContext`k) $CellContext`x[-1, {{1, 0}, {1, 
         1}}], $CellContext`x[-1, {{2, 
        0}}] -> (-3 + $CellContext`k)^(-1) (-2 + $CellContext`k^2) \
$CellContext`x[-1, {{1, 0}, {1, 1}}], $CellContext`x[-1, {{2, 1}}] -> 
      Rational[-1, 
         2] (-3 + $CellContext`k)^(-1) (-4 + $CellContext`k + \
$CellContext`k^2) $CellContext`x[-1, {{1, 0}, {1, 1}}], $CellContext`x[-1, {{
        1, -1}, {1, -1}}] -> 
      Rational[1, 
         2] (-3 + $CellContext`k)^(-1) $CellContext`k $CellContext`x[-1, {{1, 
         0}, {1, 1}}], $CellContext`x[-1, {{1, -1}, {1, 
        0}}] -> -(-3 + $CellContext`k)^(-1) (
        1 + $CellContext`k) $CellContext`x[-1, {{1, 0}, {1, 
         1}}], $CellContext`x[-1, {{1, -1}, {1, 
        1}}] -> (-3 + $CellContext`k)^(-1) $CellContext`x[-1, {{1, 0}, {1, 
         1}}], $CellContext`x[-1, {{1, 0}, {1, 0}}] -> 
      2 (-3 + $CellContext`k)^(-1) $CellContext`x[-1, {{1, 0}, {1, 
         1}}], $CellContext`x[-1, {{1, 1}, {1, 1}}] -> 
      Rational[-1, 
         2] (-3 + $CellContext`k)^(-1) (-2 + $CellContext`k) \
$CellContext`x[-1, {{1, 0}, {1, 1}}], $CellContext`x[0, {{2, -1}}] -> 
      Rational[-1, 2] $CellContext`k $CellContext`x[
        0, {{1, 0}, {1, 1}}], $CellContext`x[
       0, {{2, 0}}] -> (1 + $CellContext`k) $CellContext`x[
        0, {{1, 0}, {1, 1}}], $CellContext`x[0, {{2, 1}}] -> 
      Rational[-1, 2] (2 + $CellContext`k) $CellContext`x[
        0, {{1, 0}, {1, 1}}], $CellContext`x[0, {{1, -1}, {1, -1}}] -> 
      Rational[1, 2] $CellContext`x[0, {{1, 0}, {1, 1}}], $CellContext`x[
       0, {{1, -1}, {1, 0}}] -> -$CellContext`x[
        0, {{1, 0}, {1, 1}}], $CellContext`x[0, {{1, -1}, {1, 1}}] -> 
      0, $CellContext`x[0, {{1, 0}, {1, 0}}] -> 
      0, $CellContext`x[0, {{1, 1}, {1, 1}}] -> 
      Rational[-1, 2] $CellContext`x[0, {{1, 0}, {1, 1}}], $CellContext`x[
       1, {{2, -1}}] -> 
      Rational[1, 2] (-3 + $CellContext`k)^(-1) (
        2 - $CellContext`k + $CellContext`k^2) $CellContext`x[
        1, {{1, -1}, {1, 0}}], $CellContext`x[
       1, {{2, 0}}] -> -(-3 + $CellContext`k)^(-1) $CellContext`k^2 \
$CellContext`x[1, {{1, -1}, {1, 0}}], $CellContext`x[1, {{2, 1}}] -> 
      Rational[1, 2] (-3 + $CellContext`k)^(-1) $CellContext`k (
        1 + $CellContext`k) $CellContext`x[
        1, {{1, -1}, {1, 0}}], $CellContext`x[1, {{1, -1}, {1, -1}}] -> 
      Rational[-1, 
         2] (-3 + $CellContext`k)^(-1) (-2 + $CellContext`k) $CellContext`x[
        1, {{1, -1}, {1, 0}}], $CellContext`x[
       1, {{1, -1}, {1, 1}}] -> (-3 + $CellContext`k)^(-1) $CellContext`x[
        1, {{1, -1}, {1, 0}}], $CellContext`x[1, {{1, 0}, {1, 0}}] -> 
      2 (-3 + $CellContext`k)^(-1) $CellContext`x[
        1, {{1, -1}, {1, 0}}], $CellContext`x[
       1, {{1, 0}, {1, 1}}] -> -(-3 + $CellContext`k)^(-1) (
        1 + $CellContext`k) $CellContext`x[
        1, {{1, -1}, {1, 0}}], $CellContext`x[1, {{1, 1}, {1, 1}}] -> 
      Rational[1, 2] (-3 + $CellContext`k)^(-1) $CellContext`k $CellContext`x[
        1, {{1, -1}, {1, 0}}], $CellContext`x[2, {{2, -1}}] -> 
      Rational[1, 2] (-5 + $CellContext`k)^(-1) (
        4 - $CellContext`k + $CellContext`k^2) $CellContext`x[
        2, {{1, -1}, {1, 0}}], $CellContext`x[
       2, {{2, 0}}] -> -(-5 + $CellContext`k)^(-1) (
        1 + $CellContext`k^2) $CellContext`x[
        2, {{1, -1}, {1, 0}}], $CellContext`x[2, {{2, 1}}] -> 
      Rational[1, 2] (-5 + $CellContext`k)^(-1) (
        2 + $CellContext`k + $CellContext`k^2) $CellContext`x[
        2, {{1, -1}, {1, 0}}], $CellContext`x[2, {{1, -1}, {1, -1}}] -> 
      Rational[-1, 
         2] (-5 + $CellContext`k)^(-1) (-3 + $CellContext`k) $CellContext`x[
        2, {{1, -1}, {1, 0}}], $CellContext`x[2, {{1, -1}, {1, 1}}] -> 
      2 (-5 + $CellContext`k)^(-1) $CellContext`x[
        2, {{1, -1}, {1, 0}}], $CellContext`x[2, {{1, 0}, {1, 0}}] -> 
      4 (-5 + $CellContext`k)^(-1) $CellContext`x[
        2, {{1, -1}, {1, 0}}], $CellContext`x[
       2, {{1, 0}, {1, 1}}] -> -(-5 + $CellContext`k)^(-1) (
        3 + $CellContext`k) $CellContext`x[
        2, {{1, -1}, {1, 0}}], $CellContext`x[2, {{1, 1}, {1, 1}}] -> 
      Rational[1, 2] (-5 + $CellContext`k)^(-1) (
        1 + $CellContext`k) $CellContext`x[
        2, {{1, -1}, {1, 0}}], $CellContext`x[3, {{2, -1}}] -> 
      Rational[1, 2] (-7 + $CellContext`k)^(-1) (
        6 - $CellContext`k + $CellContext`k^2) $CellContext`x[
        3, {{1, -1}, {1, 0}}], $CellContext`x[
       3, {{2, 0}}] -> -(-7 + $CellContext`k)^(-1) (
        2 + $CellContext`k^2) $CellContext`x[
        3, {{1, -1}, {1, 0}}], $CellContext`x[3, {{2, 1}}] -> 
      Rational[1, 2] (-7 + $CellContext`k)^(-1) (
        4 + $CellContext`k + $CellContext`k^2) $CellContext`x[
        3, {{1, -1}, {1, 0}}], $CellContext`x[3, {{1, -1}, {1, -1}}] -> 
      Rational[-1, 
         2] (-7 + $CellContext`k)^(-1) (-4 + $CellContext`k) $CellContext`x[
        3, {{1, -1}, {1, 0}}], $CellContext`x[3, {{1, -1}, {1, 1}}] -> 
      3 (-7 + $CellContext`k)^(-1) $CellContext`x[
        3, {{1, -1}, {1, 0}}], $CellContext`x[3, {{1, 0}, {1, 0}}] -> 
      6 (-7 + $CellContext`k)^(-1) $CellContext`x[
        3, {{1, -1}, {1, 0}}], $CellContext`x[
       3, {{1, 0}, {1, 1}}] -> -(-7 + $CellContext`k)^(-1) (
        5 + $CellContext`k) $CellContext`x[
        3, {{1, -1}, {1, 0}}], $CellContext`x[3, {{1, 1}, {1, 1}}] -> 
      Rational[1, 2] (-7 + $CellContext`k)^(-1) (
        2 + $CellContext`k) $CellContext`x[
        3, {{1, -1}, {1, 
         0}}], $CellContext`j -> -$CellContext`k}, {$CellContext`x[-3, {{
        2, -1}}] -> 
      Rational[1, 2] (
         5 + $CellContext`k)^(-1) (-6 - $CellContext`k + $CellContext`k^2) \
$CellContext`x[-3, {{1, -1}, {1, 0}}], $CellContext`x[-3, {{2, 
        0}}] -> (5 + $CellContext`k)^(-1) (6 + 
        5 $CellContext`k + $CellContext`k^2) $CellContext`x[-3, {{1, -1}, {1, 
         0}}], $CellContext`x[-3, {{2, 1}}] -> 
      Rational[1, 2] (30 - 19 $CellContext`k + $CellContext`k^3)^(-1) (-96 - 
        44 $CellContext`k + 11 $CellContext`k^2 + 
        8 $CellContext`k^3 + $CellContext`k^4) $CellContext`x[-3, {{1, -1}, {
         1, 0}}], $CellContext`x[-3, {{1, -1}, {1, -1}}] -> 
      Rational[1, 2] (-1 + $CellContext`k) (
         5 + $CellContext`k)^(-1) $CellContext`x[-3, {{1, -1}, {1, 
         0}}], $CellContext`x[-3, {{1, -1}, {1, 1}}] -> 
      3 (3 + $CellContext`k) (-10 + 
         3 $CellContext`k + $CellContext`k^2)^(-1) $CellContext`x[-3, {{
         1, -1}, {1, 0}}], $CellContext`x[-3, {{1, 0}, {1, 0}}] -> 
      6 (3 + $CellContext`k) (-10 + 
         3 $CellContext`k + $CellContext`k^2)^(-1) $CellContext`x[-3, {{
         1, -1}, {1, 0}}], $CellContext`x[-3, {{1, 0}, {1, 1}}] -> -(-84 - 
        37 $CellContext`k + $CellContext`k^3) (30 - 
         19 $CellContext`k + $CellContext`k^3)^(-1) $CellContext`x[-3, {{
         1, -1}, {1, 0}}], $CellContext`x[-3, {{1, 1}, {1, 1}}] -> 
      Rational[-1, 2] (6 - 5 $CellContext`k + $CellContext`k^2)^(-1) (12 + 
        7 $CellContext`k + $CellContext`k^2) $CellContext`x[-3, {{1, -1}, {1, 
         0}}], $CellContext`x[-2, {{2, -1}}] -> 
      Rational[1, 2] (
         3 + $CellContext`k)^(-1) (-4 - $CellContext`k + $CellContext`k^2) \
$CellContext`x[-2, {{1, -1}, {1, 0}}], $CellContext`x[-2, {{2, 
        0}}] -> (-1 + $CellContext`k)^(-1) (3 + $CellContext`k)^(-1) (-6 - 
        3 $CellContext`k + 
        2 $CellContext`k^2 + $CellContext`k^3) $CellContext`x[-2, {{1, -1}, {
         1, 0}}], $CellContext`x[-2, {{2, 1}}] -> 
      Rational[1, 2] (-1 + $CellContext`k)^(-1) (6 + 
        5 $CellContext`k + $CellContext`k^2) $CellContext`x[-2, {{1, -1}, {1, 
         0}}], $CellContext`x[-2, {{1, -1}, {1, -1}}] -> 
      Rational[1, 2] $CellContext`k (
         3 + $CellContext`k)^(-1) $CellContext`x[-2, {{1, -1}, {1, 
         0}}], $CellContext`x[-2, {{1, -1}, {1, 1}}] -> 
      2 (-1 + $CellContext`k)^(-1) (
        2 + $CellContext`k) (3 + $CellContext`k)^(-1) $CellContext`x[-2, {{
         1, -1}, {1, 0}}], $CellContext`x[-2, {{1, 0}, {1, 0}}] -> 
      4 (-1 + $CellContext`k)^(-1) (
        2 + $CellContext`k) (3 + $CellContext`k)^(-1) $CellContext`x[-2, {{
         1, -1}, {1, 0}}], $CellContext`x[-2, {{1, 0}, {1, 
        1}}] -> -(-2 + $CellContext`k)^(-1) (-1 + $CellContext`k)^(-1) (-10 - 
        3 $CellContext`k + $CellContext`k^2) $CellContext`x[-2, {{1, -1}, {1, 
         0}}], $CellContext`x[-2, {{1, 1}, {1, 1}}] -> 
      Rational[-1, 2] (-2 + $CellContext`k)^(-1) (-1 + $CellContext`k)^(-1) (
        8 + 6 $CellContext`k + $CellContext`k^2) $CellContext`x[-2, {{
         1, -1}, {1, 0}}], $CellContext`x[-1, {{2, -1}}] -> 
      Rational[-1, 2] $CellContext`k (2 - 
        3 $CellContext`k + $CellContext`k^2) (-6 - $CellContext`k + \
$CellContext`k^2)^(-1) $CellContext`x[-1, {{1, 0}, {1, 
         1}}], $CellContext`x[-1, {{2, 
        0}}] -> -(-6 - $CellContext`k + $CellContext`k^2)^(-1) (2 - 
        2 $CellContext`k - $CellContext`k^2 + $CellContext`k^3) \
$CellContext`x[-1, {{1, 0}, {1, 1}}], $CellContext`x[-1, {{2, 1}}] -> 
      Rational[-1, 
         2] (-3 + $CellContext`k)^(-1) (-4 + $CellContext`k + \
$CellContext`k^2) $CellContext`x[-1, {{1, 0}, {1, 1}}], $CellContext`x[-1, {{
        1, -1}, {1, -1}}] -> 
      Rational[-1, 
         2] (-1 + $CellContext`k) $CellContext`k (-6 - $CellContext`k + \
$CellContext`k^2)^(-1) $CellContext`x[-1, {{1, 0}, {1, 
         1}}], $CellContext`x[-1, {{1, -1}, {1, 
        0}}] -> -(-1 + $CellContext`k) $CellContext`k (-6 - $CellContext`k + \
$CellContext`k^2)^(-1) $CellContext`x[-1, {{1, 0}, {1, 
         1}}], $CellContext`x[-1, {{1, -1}, {1, 
        1}}] -> -(-1 + $CellContext`k) (-6 - $CellContext`k + \
$CellContext`k^2)^(-1) $CellContext`x[-1, {{1, 0}, {1, 
         1}}], $CellContext`x[-1, {{1, 0}, {1, 
        0}}] -> (-2) (-1 + $CellContext`k) (-6 - $CellContext`k + \
$CellContext`k^2)^(-1) $CellContext`x[-1, {{1, 0}, {1, 
         1}}], $CellContext`x[-1, {{1, 1}, {1, 1}}] -> 
      Rational[1, 2] (-3 + $CellContext`k)^(-1) (
        3 + $CellContext`k) $CellContext`x[-1, {{1, 0}, {1, 
         1}}], $CellContext`x[0, {{2, -1}}] -> 
      Rational[-1, 2] $CellContext`k $CellContext`x[
        0, {{1, 0}, {1, 1}}], $CellContext`x[
       0, {{2, 0}}] -> -$CellContext`k $CellContext`x[
        0, {{1, 0}, {1, 1}}], $CellContext`x[0, {{2, 1}}] -> 
      Rational[-1, 2] (2 + $CellContext`k) $CellContext`x[
        0, {{1, 0}, {1, 1}}], $CellContext`x[0, {{1, -1}, {1, -1}}] -> 
      Rational[-1, 2] (-1 + $CellContext`k)^(-1) (
        2 + $CellContext`k) $CellContext`x[
        0, {{1, 0}, {1, 1}}], $CellContext`x[
       0, {{1, -1}, {1, 0}}] -> -$CellContext`x[
        0, {{1, 0}, {1, 1}}], $CellContext`x[0, {{1, -1}, {1, 1}}] -> 
      0, $CellContext`x[0, {{1, 0}, {1, 0}}] -> 
      0, $CellContext`x[0, {{1, 1}, {1, 1}}] -> 
      Rational[1, 2] (-1 + $CellContext`k)^(-1) (
        2 + $CellContext`k) $CellContext`x[
        0, {{1, 0}, {1, 1}}], $CellContext`x[1, {{2, -1}}] -> 
      Rational[1, 2] (-3 + $CellContext`k)^(-1) (
        2 - $CellContext`k + $CellContext`k^2) $CellContext`x[
        1, {{1, -1}, {1, 0}}], $CellContext`x[
       1, {{2, 0}}] -> (-1 + $CellContext`k) $CellContext`k^2 (-6 - \
$CellContext`k + $CellContext`k^2)^(-1) $CellContext`x[
        1, {{1, -1}, {1, 0}}], $CellContext`x[1, {{2, 1}}] -> 
      Rational[1, 
         2] (-1 + $CellContext`k) $CellContext`k^2 (-6 - $CellContext`k + \
$CellContext`k^2)^(-1) $CellContext`x[1, {{1, -1}, {1, 0}}], $CellContext`x[
       1, {{1, -1}, {1, -1}}] -> 
      Rational[1, 2] (-3 + $CellContext`k)^(-1) (
        3 + $CellContext`k) $CellContext`x[
        1, {{1, -1}, {1, 0}}], $CellContext`x[
       1, {{1, -1}, {1, 
        1}}] -> -(-1 + $CellContext`k) (-6 - $CellContext`k + \
$CellContext`k^2)^(-1) $CellContext`x[1, {{1, -1}, {1, 0}}], $CellContext`x[
       1, {{1, 0}, {1, 
        0}}] -> (-2) (-1 + $CellContext`k) (-6 - $CellContext`k + \
$CellContext`k^2)^(-1) $CellContext`x[1, {{1, -1}, {1, 0}}], $CellContext`x[
       1, {{1, 0}, {1, 
        1}}] -> -(-1 + $CellContext`k) $CellContext`k (-6 - $CellContext`k + \
$CellContext`k^2)^(-1) $CellContext`x[1, {{1, -1}, {1, 0}}], $CellContext`x[
       1, {{1, 1}, {1, 1}}] -> 
      Rational[-1, 
         2] (-1 + $CellContext`k) $CellContext`k (-6 - $CellContext`k + \
$CellContext`k^2)^(-1) $CellContext`x[1, {{1, -1}, {1, 0}}], $CellContext`x[
       2, {{2, -1}}] -> 
      Rational[1, 2] (-5 + $CellContext`k)^(-1) (
        4 - $CellContext`k + $CellContext`k^2) $CellContext`x[
        2, {{1, -1}, {1, 0}}], $CellContext`x[
       2, {{2, 0}}] -> (-15 - 
         2 $CellContext`k + $CellContext`k^2)^(-1) (-2 + $CellContext`k - 
        2 $CellContext`k^2 + $CellContext`k^3) $CellContext`x[
        2, {{1, -1}, {1, 0}}], $CellContext`x[2, {{2, 1}}] -> 
      Rational[1, 2] (-30 - 19 $CellContext`k + $CellContext`k^3)^(-1) (4 - 
        4 $CellContext`k + $CellContext`k^2 - 
        2 $CellContext`k^3 + $CellContext`k^4) $CellContext`x[
        2, {{1, -1}, {1, 0}}], $CellContext`x[2, {{1, -1}, {1, -1}}] -> 
      Rational[1, 2] (-5 + $CellContext`k)^(-1) (
        4 + $CellContext`k) $CellContext`x[
        2, {{1, -1}, {1, 0}}], $CellContext`x[
       2, {{1, -1}, {1, 
        1}}] -> (-2) (-2 + $CellContext`k) (-15 - 
         2 $CellContext`k + $CellContext`k^2)^(-1) $CellContext`x[
        2, {{1, -1}, {1, 0}}], $CellContext`x[
       2, {{1, 0}, {1, 
        0}}] -> (-4) (-2 + $CellContext`k) (-15 - 
         2 $CellContext`k + $CellContext`k^2)^(-1) $CellContext`x[
        2, {{1, -1}, {1, 0}}], $CellContext`x[
       2, {{1, 0}, {1, 
        1}}] -> -(-10 - 3 $CellContext`k + $CellContext`k^2)^(-1) (2 - 
        3 $CellContext`k + $CellContext`k^2) $CellContext`x[
        2, {{1, -1}, {1, 0}}], $CellContext`x[2, {{1, 1}, {1, 1}}] -> 
      Rational[-1, 2] $CellContext`k (2 - 
        3 $CellContext`k + $CellContext`k^2) (-30 - 
         19 $CellContext`k + $CellContext`k^3)^(-1) $CellContext`x[
        2, {{1, -1}, {1, 0}}], $CellContext`x[3, {{2, -1}}] -> 
      Rational[1, 2] (-7 + $CellContext`k)^(-1) (
        6 - $CellContext`k + $CellContext`k^2) $CellContext`x[
        3, {{1, -1}, {1, 0}}], $CellContext`x[
       3, {{2, 0}}] -> (-28 - 3 $CellContext`k + $CellContext`k^2)^(-1) (-6 + 
        2 $CellContext`k - 
        3 $CellContext`k^2 + $CellContext`k^3) $CellContext`x[
        3, {{1, -1}, {1, 0}}], $CellContext`x[3, {{2, 1}}] -> 
      Rational[1, 2] (-84 - 37 $CellContext`k + $CellContext`k^3)^(-1) (24 - 
        14 $CellContext`k + 5 $CellContext`k^2 - 
        4 $CellContext`k^3 + $CellContext`k^4) $CellContext`x[
        3, {{1, -1}, {1, 0}}], $CellContext`x[3, {{1, -1}, {1, -1}}] -> 
      Rational[1, 2] (-7 + $CellContext`k)^(-1) (
        5 + $CellContext`k) $CellContext`x[
        3, {{1, -1}, {1, 0}}], $CellContext`x[
       3, {{1, -1}, {1, 
        1}}] -> (-3) (-3 + $CellContext`k) (-28 - 
         3 $CellContext`k + $CellContext`k^2)^(-1) $CellContext`x[
        3, {{1, -1}, {1, 0}}], $CellContext`x[
       3, {{1, 0}, {1, 
        0}}] -> (-6) (-3 + $CellContext`k) (-28 - 
         3 $CellContext`k + $CellContext`k^2)^(-1) $CellContext`x[
        3, {{1, -1}, {1, 0}}], $CellContext`x[
       3, {{1, 0}, {1, 
        1}}] -> -(-84 - 37 $CellContext`k + $CellContext`k^3)^(-1) (30 - 
        19 $CellContext`k + $CellContext`k^3) $CellContext`x[
        3, {{1, -1}, {1, 0}}], $CellContext`x[3, {{1, 1}, {1, 1}}] -> 
      Rational[-1, 2] (-84 - 37 $CellContext`k + $CellContext`k^3)^(-1) (-6 + 
        11 $CellContext`k - 
        6 $CellContext`k^2 + $CellContext`k^3) $CellContext`x[
        3, {{1, -1}, {1, 0}}], $CellContext`j -> 
      1 + $CellContext`k}, {$CellContext`x[-3, {{2, -1}}] -> 
      Rational[-1, 2] $CellContext`x[-3, {{1, -1}, {1, 
         0}}], $CellContext`x[-3, {{2, 0}}] -> 
      Rational[-1, 2] (-3 + $CellContext`k)^(-1) (
        7 + $CellContext`k) $CellContext`x[-3, {{1, -1}, {1, 
         0}}], $CellContext`x[-3, {{2, 1}}] -> 
      Rational[-1, 2] (15 - 8 $CellContext`k + $CellContext`k^2)^(-1) (63 + 
        16 $CellContext`k + $CellContext`k^2) $CellContext`x[-3, {{1, -1}, {1,
          0}}], $CellContext`x[-3, {{1, -1}, {1, -1}}] -> 
      Rational[1, 4] (-1 + $CellContext`k) (
         5 + $CellContext`k)^(-1) $CellContext`x[-3, {{1, -1}, {1, 
         0}}], $CellContext`x[-3, {{1, -1}, {1, 1}}] -> 
      Rational[1, 2] (-3 + $CellContext`k)^(-1) (
        7 + $CellContext`k) $CellContext`x[-3, {{1, -1}, {1, 
         0}}], $CellContext`x[-3, {{1, 0}, {1, 
        0}}] -> (-3 + $CellContext`k)^(-1) (
        7 + $CellContext`k) $CellContext`x[-3, {{1, -1}, {1, 
         0}}], $CellContext`x[-3, {{1, 0}, {1, 
        1}}] -> (15 - 8 $CellContext`k + $CellContext`k^2)^(-1) (63 + 
        16 $CellContext`k + $CellContext`k^2) $CellContext`x[-3, {{1, -1}, {1,
          0}}], $CellContext`x[-3, {{1, 1}, {1, 1}}] -> 
      Rational[1, 4] (-105 + 71 $CellContext`k - 
         15 $CellContext`k^2 + $CellContext`k^3)^(-1) (693 + 
        239 $CellContext`k + 
        27 $CellContext`k^2 + $CellContext`k^3) $CellContext`x[-3, {{1, -1}, {
         1, 0}}], $CellContext`x[-2, {{2, -1}}] -> 
      Rational[-1, 2] $CellContext`x[-2, {{1, -1}, {1, 
         0}}], $CellContext`x[-2, {{2, 0}}] -> 
      Rational[-1, 2] (-1 + $CellContext`k)^(-1) (
        5 + $CellContext`k) $CellContext`x[-2, {{1, -1}, {1, 
         0}}], $CellContext`x[-2, {{2, 1}}] -> 
      Rational[-1, 2] (-3 + $CellContext`k)^(-1) (-1 + $CellContext`k)^(-1) (
        35 + 12 $CellContext`k + $CellContext`k^2) $CellContext`x[-2, {{
         1, -1}, {1, 0}}], $CellContext`x[-2, {{1, -1}, {1, -1}}] -> 
      Rational[1, 4] (
        1 + $CellContext`k) (3 + $CellContext`k)^(-1) $CellContext`x[-2, {{
         1, -1}, {1, 0}}], $CellContext`x[-2, {{1, -1}, {1, 1}}] -> 
      Rational[1, 2] (-1 + $CellContext`k)^(-1) (
        5 + $CellContext`k) $CellContext`x[-2, {{1, -1}, {1, 
         0}}], $CellContext`x[-2, {{1, 0}, {1, 
        0}}] -> (-1 + $CellContext`k)^(-1) (
        5 + $CellContext`k) $CellContext`x[-2, {{1, -1}, {1, 
         0}}], $CellContext`x[-2, {{1, 0}, {1, 
        1}}] -> (-3 + $CellContext`k)^(-1) (-1 + $CellContext`k)^(-1) (35 + 
        12 $CellContext`k + $CellContext`k^2) $CellContext`x[-2, {{1, -1}, {1,
          0}}], $CellContext`x[-2, {{1, 1}, {1, 1}}] -> 
      Rational[1, 4] (-1 + $CellContext`k)^(-1) (15 - 
         8 $CellContext`k + $CellContext`k^2)^(-1) (315 + 143 $CellContext`k + 
        21 $CellContext`k^2 + $CellContext`k^3) $CellContext`x[-2, {{1, -1}, {
         1, 0}}], $CellContext`x[-1, {{2, -1}}] -> 
      Rational[-1, 2] (-1 + $CellContext`k) (
        1 + $CellContext`k) (15 + 
         8 $CellContext`k + $CellContext`k^2)^(-1) $CellContext`x[-1, {{1, 
         0}, {1, 1}}], $CellContext`x[-1, {{2, 0}}] -> 
      Rational[-1, 2] (-1 + $CellContext`k) (
         5 + $CellContext`k)^(-1) $CellContext`x[-1, {{1, 0}, {1, 
         1}}], $CellContext`x[-1, {{2, 1}}] -> 
      Rational[-1, 2] $CellContext`x[-1, {{1, 0}, {1, 
         1}}], $CellContext`x[-1, {{1, -1}, {1, -1}}] -> 
      Rational[1, 4] (-1 + $CellContext`k) (
         5 + $CellContext`k)^(-1) $CellContext`x[-1, {{1, 0}, {1, 
         1}}], $CellContext`x[-1, {{1, -1}, {1, 
        0}}] -> (-1 + $CellContext`k) (
        1 + $CellContext`k) (15 + 
         8 $CellContext`k + $CellContext`k^2)^(-1) $CellContext`x[-1, {{1, 
         0}, {1, 1}}], $CellContext`x[-1, {{1, -1}, {1, 1}}] -> 
      Rational[1, 2] (-1 + $CellContext`k) (
         5 + $CellContext`k)^(-1) $CellContext`x[-1, {{1, 0}, {1, 
         1}}], $CellContext`x[-1, {{1, 0}, {1, 
        0}}] -> (-1 + $CellContext`k) (
         5 + $CellContext`k)^(-1) $CellContext`x[-1, {{1, 0}, {1, 
         1}}], $CellContext`x[-1, {{1, 1}, {1, 1}}] -> 
      Rational[1, 4] (-3 + $CellContext`k)^(-1) (
        7 + $CellContext`k) $CellContext`x[-1, {{1, 0}, {1, 
         1}}], $CellContext`x[0, {{2, -1}}] -> 
      Rational[-1, 2] $CellContext`x[0, {{1, 0}, {1, 1}}], $CellContext`x[
       0, {{2, 0}}] -> 
      Rational[-1, 2] (
        1 + $CellContext`k) (3 + $CellContext`k)^(-1) $CellContext`x[
        0, {{1, 0}, {1, 1}}], $CellContext`x[0, {{2, 1}}] -> 
      Rational[-1, 2] $CellContext`x[0, {{1, 0}, {1, 1}}], $CellContext`x[
       0, {{1, -1}, {1, -1}}] -> 
      Rational[1, 4] (-1 + $CellContext`k)^(-1) (
        5 + $CellContext`k) $CellContext`x[
        0, {{1, 0}, {1, 1}}], $CellContext`x[
       0, {{1, -1}, {1, 0}}] -> $CellContext`x[
       0, {{1, 0}, {1, 1}}], $CellContext`x[0, {{1, -1}, {1, 1}}] -> 
      Rational[1, 2] (
        1 + $CellContext`k) (3 + $CellContext`k)^(-1) $CellContext`x[
        0, {{1, 0}, {1, 1}}], $CellContext`x[
       0, {{1, 0}, {1, 0}}] -> (
        1 + $CellContext`k) (3 + $CellContext`k)^(-1) $CellContext`x[
        0, {{1, 0}, {1, 1}}], $CellContext`x[0, {{1, 1}, {1, 1}}] -> 
      Rational[1, 4] (-1 + $CellContext`k)^(-1) (
        5 + $CellContext`k) $CellContext`x[
        0, {{1, 0}, {1, 1}}], $CellContext`x[1, {{2, -1}}] -> 
      Rational[-1, 2] $CellContext`x[1, {{1, -1}, {1, 0}}], $CellContext`x[
       1, {{2, 0}}] -> 
      Rational[-1, 2] (-1 + $CellContext`k) (
         5 + $CellContext`k)^(-1) $CellContext`x[
        1, {{1, -1}, {1, 0}}], $CellContext`x[1, {{2, 1}}] -> 
      Rational[-1, 2] (-1 + $CellContext`k) (
        1 + $CellContext`k) (15 + 
         8 $CellContext`k + $CellContext`k^2)^(-1) $CellContext`x[
        1, {{1, -1}, {1, 0}}], $CellContext`x[1, {{1, -1}, {1, -1}}] -> 
      Rational[1, 4] (-3 + $CellContext`k)^(-1) (
        7 + $CellContext`k) $CellContext`x[
        1, {{1, -1}, {1, 0}}], $CellContext`x[1, {{1, -1}, {1, 1}}] -> 
      Rational[1, 2] (-1 + $CellContext`k) (
         5 + $CellContext`k)^(-1) $CellContext`x[
        1, {{1, -1}, {1, 0}}], $CellContext`x[
       1, {{1, 0}, {1, 
        0}}] -> (-1 + $CellContext`k) (
         5 + $CellContext`k)^(-1) $CellContext`x[
        1, {{1, -1}, {1, 0}}], $CellContext`x[
       1, {{1, 0}, {1, 1}}] -> (-1 + $CellContext`k) (
        1 + $CellContext`k) (15 + 
         8 $CellContext`k + $CellContext`k^2)^(-1) $CellContext`x[
        1, {{1, -1}, {1, 0}}], $CellContext`x[1, {{1, 1}, {1, 1}}] -> 
      Rational[1, 4] (-1 + $CellContext`k) (
         5 + $CellContext`k)^(-1) $CellContext`x[
        1, {{1, -1}, {1, 0}}], $CellContext`x[2, {{2, -1}}] -> 
      Rational[-1, 2] $CellContext`x[2, {{1, -1}, {1, 0}}], $CellContext`x[
       2, {{2, 0}}] -> 
      Rational[-1, 2] (-3 + $CellContext`k) (
         7 + $CellContext`k)^(-1) $CellContext`x[
        2, {{1, -1}, {1, 0}}], $CellContext`x[2, {{2, 1}}] -> 
      Rational[-1, 2] (3 - 
        4 $CellContext`k + $CellContext`k^2) (35 + 
         12 $CellContext`k + $CellContext`k^2)^(-1) $CellContext`x[
        2, {{1, -1}, {1, 0}}], $CellContext`x[2, {{1, -1}, {1, -1}}] -> 
      Rational[1, 4] (-5 + $CellContext`k)^(-1) (
        9 + $CellContext`k) $CellContext`x[
        2, {{1, -1}, {1, 0}}], $CellContext`x[2, {{1, -1}, {1, 1}}] -> 
      Rational[1, 2] (-3 + $CellContext`k) (
         7 + $CellContext`k)^(-1) $CellContext`x[
        2, {{1, -1}, {1, 0}}], $CellContext`x[
       2, {{1, 0}, {1, 
        0}}] -> (-3 + $CellContext`k) (
         7 + $CellContext`k)^(-1) $CellContext`x[
        2, {{1, -1}, {1, 0}}], $CellContext`x[
       2, {{1, 0}, {1, 1}}] -> (3 - 
        4 $CellContext`k + $CellContext`k^2) (35 + 
         12 $CellContext`k + $CellContext`k^2)^(-1) $CellContext`x[
        2, {{1, -1}, {1, 0}}], $CellContext`x[2, {{1, 1}, {1, 1}}] -> 
      Rational[1, 4] (3 - $CellContext`k - 
        3 $CellContext`k^2 + $CellContext`k^3) (105 + 71 $CellContext`k + 
         15 $CellContext`k^2 + $CellContext`k^3)^(-1) $CellContext`x[
        2, {{1, -1}, {1, 0}}], $CellContext`x[3, {{2, -1}}] -> 
      Rational[-1, 2] $CellContext`x[3, {{1, -1}, {1, 0}}], $CellContext`x[
       3, {{2, 0}}] -> 
      Rational[-1, 2] (-5 + $CellContext`k) (
         9 + $CellContext`k)^(-1) $CellContext`x[
        3, {{1, -1}, {1, 0}}], $CellContext`x[3, {{2, 1}}] -> 
      Rational[-1, 2] (15 - 
        8 $CellContext`k + $CellContext`k^2) (63 + 
         16 $CellContext`k + $CellContext`k^2)^(-1) $CellContext`x[
        3, {{1, -1}, {1, 0}}], $CellContext`x[3, {{1, -1}, {1, -1}}] -> 
      Rational[1, 4] (-7 + $CellContext`k)^(-1) (
        11 + $CellContext`k) $CellContext`x[
        3, {{1, -1}, {1, 0}}], $CellContext`x[3, {{1, -1}, {1, 1}}] -> 
      Rational[1, 2] (-5 + $CellContext`k) (
         9 + $CellContext`k)^(-1) $CellContext`x[
        3, {{1, -1}, {1, 0}}], $CellContext`x[
       3, {{1, 0}, {1, 
        0}}] -> (-5 + $CellContext`k) (
         9 + $CellContext`k)^(-1) $CellContext`x[
        3, {{1, -1}, {1, 0}}], $CellContext`x[
       3, {{1, 0}, {1, 1}}] -> (15 - 
        8 $CellContext`k + $CellContext`k^2) (63 + 
         16 $CellContext`k + $CellContext`k^2)^(-1) $CellContext`x[
        3, {{1, -1}, {1, 0}}], $CellContext`x[3, {{1, 1}, {1, 1}}] -> 
      Rational[1, 4] (-15 + 23 $CellContext`k - 
        9 $CellContext`k^2 + $CellContext`k^3) (315 + 143 $CellContext`k + 
         21 $CellContext`k^2 + $CellContext`k^3)^(-1) $CellContext`x[
        3, {{1, -1}, {1, 0}}], $CellContext`j -> 
      Rational[1, 2] (3 + $CellContext`k)}, {$CellContext`x[-3, {{2, -1}}] -> 
      0, $CellContext`x[-3, {{2, 0}}] -> 0, $CellContext`x[-3, {{2, 1}}] -> 
      0, $CellContext`x[-3, {{1, -1}, {1, -1}}] -> 
      0, $CellContext`x[-3, {{1, -1}, {1, 0}}] -> 
      0, $CellContext`x[-3, {{1, -1}, {1, 1}}] -> 
      0, $CellContext`x[-3, {{1, 0}, {1, 0}}] -> 
      0, $CellContext`x[-3, {{1, 0}, {1, 1}}] -> 
      0, $CellContext`x[-3, {{1, 1}, {1, 1}}] -> 
      0, $CellContext`x[-2, {{2, -1}}] -> 0, $CellContext`x[-2, {{2, 0}}] -> 
      0, $CellContext`x[-2, {{2, 1}}] -> 
      0, $CellContext`x[-2, {{1, -1}, {1, -1}}] -> 
      0, $CellContext`x[-2, {{1, -1}, {1, 0}}] -> 
      0, $CellContext`x[-2, {{1, -1}, {1, 1}}] -> 
      0, $CellContext`x[-2, {{1, 0}, {1, 0}}] -> 
      0, $CellContext`x[-2, {{1, 0}, {1, 1}}] -> 
      0, $CellContext`x[-2, {{1, 1}, {1, 1}}] -> 
      0, $CellContext`x[-1, {{2, -1}}] -> 0, $CellContext`x[-1, {{2, 0}}] -> 
      0, $CellContext`x[-1, {{2, 1}}] -> 
      0, $CellContext`x[-1, {{1, -1}, {1, -1}}] -> 
      0, $CellContext`x[-1, {{1, -1}, {1, 0}}] -> 
      0, $CellContext`x[-1, {{1, -1}, {1, 1}}] -> 
      0, $CellContext`x[-1, {{1, 0}, {1, 0}}] -> 
      0, $CellContext`x[-1, {{1, 0}, {1, 1}}] -> 
      0, $CellContext`x[-1, {{1, 1}, {1, 1}}] -> 
      0, $CellContext`x[0, {{2, -1}}] -> 0, $CellContext`x[0, {{2, 0}}] -> 
      0, $CellContext`x[0, {{2, 1}}] -> 
      0, $CellContext`x[0, {{1, -1}, {1, -1}}] -> 
      0, $CellContext`x[0, {{1, -1}, {1, 0}}] -> 
      0, $CellContext`x[0, {{1, -1}, {1, 1}}] -> 
      0, $CellContext`x[0, {{1, 0}, {1, 0}}] -> 
      0, $CellContext`x[0, {{1, 0}, {1, 1}}] -> 
      0, $CellContext`x[0, {{1, 1}, {1, 1}}] -> 
      0, $CellContext`x[1, {{2, -1}}] -> 0, $CellContext`x[1, {{2, 0}}] -> 
      0, $CellContext`x[1, {{2, 1}}] -> 
      0, $CellContext`x[1, {{1, -1}, {1, -1}}] -> 
      0, $CellContext`x[1, {{1, -1}, {1, 0}}] -> 
      0, $CellContext`x[1, {{1, -1}, {1, 1}}] -> 
      0, $CellContext`x[1, {{1, 0}, {1, 0}}] -> 
      0, $CellContext`x[1, {{1, 0}, {1, 1}}] -> 
      0, $CellContext`x[1, {{1, 1}, {1, 1}}] -> 
      0, $CellContext`x[2, {{2, -1}}] -> 0, $CellContext`x[2, {{2, 0}}] -> 
      0, $CellContext`x[2, {{2, 1}}] -> 
      0, $CellContext`x[2, {{1, -1}, {1, -1}}] -> 
      0, $CellContext`x[2, {{1, -1}, {1, 0}}] -> 
      0, $CellContext`x[2, {{1, -1}, {1, 1}}] -> 
      0, $CellContext`x[2, {{1, 0}, {1, 0}}] -> 
      0, $CellContext`x[2, {{1, 0}, {1, 1}}] -> 
      0, $CellContext`x[2, {{1, 1}, {1, 1}}] -> 
      0, $CellContext`x[3, {{2, -1}}] -> 0, $CellContext`x[3, {{2, 0}}] -> 
      0, $CellContext`x[3, {{2, 1}}] -> 
      0, $CellContext`x[3, {{1, -1}, {1, -1}}] -> 
      0, $CellContext`x[3, {{1, -1}, {1, 0}}] -> 
      0, $CellContext`x[3, {{1, -1}, {1, 1}}] -> 
      0, $CellContext`x[3, {{1, 0}, {1, 0}}] -> 
      0, $CellContext`x[3, {{1, 0}, {1, 1}}] -> 
      0, $CellContext`x[3, {{1, 1}, {1, 1}}] -> 0}}, "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.990874766186131*^9, 3.990875600128387*^9, 
  3.990875639180727*^9, 3.990875868996107*^9, 3.991028596539155*^9, 
  3.9910287204976177`*^9, 3.9911973816247663`*^9, 3.996240592174532*^9, 
  3.9962407165374947`*^9, 3.996240769737607*^9, 3.99624100822261*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"86243a59-2e02-44ff-bb9d-bb1cadfb0c80"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["N=2 SCA null vector at level 2", "Subsubsection",
 CellChangeTimes->{{3.990875710620224*^9, 
  3.990875718874345*^9}},ExpressionUUID->"d3677937-491c-4344-9b55-\
38e09316912b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{"GApplyOP", ",", "TApplyOP", ",", "JApplyOP"}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"J", " ", 
     RowBox[{"current", ":", 
      RowBox[{"weight", " ", "h"}]}]}], "=", "1"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"JApplyOp", "[", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", "state_"}], "]"}], ":=", 
   RowBox[{"NO", "[", 
    RowBox[{"J", ",", "state"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"JApplyOp", "[", 
     RowBox[{
      RowBox[{"{", "n_", "}"}], ",", "state_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "1"}], ")"}], "!"}]}], " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Derivative", "[", 
         RowBox[{"n", "-", "1"}], "]"}], "[", "J", "]"}], ",", "state"}], 
      "]"}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"T", " ", 
     RowBox[{"Virasoro", ":", 
      RowBox[{"weight", " ", "h"}]}]}], "=", "2"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"L_", 
     RowBox[{"{", 
      RowBox[{"-", "1"}], "}"}], " ", "is", " ", "the", " ", "derivative"}], 
    ",", 
    RowBox[{
    "extracted", " ", "from", " ", "the", " ", "simple", " ", "pole"}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"TApplyOP", "[", 
     RowBox[{
      RowBox[{"{", "1", "}"}], ",", "state_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"OPEPole", "[", "1", "]"}], "[", 
     RowBox[{"T", ",", "state"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"L_", 
    RowBox[{"{", 
     RowBox[{"-", "2"}], "}"}], " ", "is", " ", "the", " ", "field", " ", 
    "itself"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"TApplyOP", "[", 
     RowBox[{
      RowBox[{"{", "2", "}"}], ",", "state_"}], "]"}], ":=", 
    RowBox[{"NO", "[", 
     RowBox[{"T", ",", "state"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"L_", 
     RowBox[{"{", 
      RowBox[{"-", "n"}], "}"}], " ", "for", " ", "n"}], ">", 
    RowBox[{"2", " ", "are", " ", "the", " ", "derivatives"}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"TApplyOP", "[", 
     RowBox[{
      RowBox[{"{", "n_", "}"}], ",", "state_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "2"}], ")"}], "!"}]}], " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Derivative", "[", 
         RowBox[{"n", "-", "2"}], "]"}], "[", "T", "]"}], ",", "state"}], 
      "]"}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"G", " ", 
     RowBox[{"Supercurrents", ":", 
      RowBox[{"weight", " ", "h"}]}]}], "=", 
    RowBox[{"3", "/", "2"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"G_", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], "}"}], " ", "is", " ", "extracted", " ",
     "from", " ", "the", " ", "simple", " ", "pole"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"GApplyOP", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", "a_"}], "}"}], ",", "state_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"OPEPole", "[", "1", "]"}], "[", 
     RowBox[{
      RowBox[{"G", "[", "a", "]"}], ",", "state"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"G_", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "3"}], "/", "2"}], "}"}], " ", "is", " ", "the", " ", 
    "field", " ", "itself"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"GApplyOP", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", "/", "2"}], ",", "a_"}], "}"}], ",", "state_"}], "]"}], ":=", 
    RowBox[{"NO", "[", 
     RowBox[{
      RowBox[{"G", "[", "a", "]"}], ",", "state"}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"G_", 
      RowBox[{"{", 
       RowBox[{"-", "n"}], "}"}], " ", "for", " ", "half"}], "-", 
     RowBox[{"integers", " ", "n"}]}], ">", 
    RowBox[{
     RowBox[{"3", "/", "2"}], " ", "are", " ", "the", " ", "derivatives"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GApplyOP", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n_", ",", "a_"}], "}"}], ",", "state_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "-", 
        RowBox[{"3", "/", "2"}]}], ")"}], "!"}]}], " ", 
    RowBox[{"NO", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", 
        RowBox[{"n", "-", 
         RowBox[{"3", "/", "2"}]}], "]"}], "[", 
       RowBox[{"G", "[", "a", "]"}], "]"}], ",", "state"}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.990876313440873*^9, 3.990876527135028*^9}, 
   3.990876658394993*^9, {3.990883925429881*^9, 3.990883930564073*^9}, {
   3.990883987970902*^9, 3.990884083621286*^9}, {3.990888266707542*^9, 
   3.9908883085021276`*^9}, {3.990888360357863*^9, 3.990888360975766*^9}, {
   3.990888732480064*^9, 3.990888733844371*^9}, 3.990889254784691*^9, {
   3.9908896335043783`*^9, 3.9908896426473513`*^9}, 3.99088970002696*^9, 
   3.9908898069554777`*^9, {3.990890095715103*^9, 3.990890096282454*^9}, 
   3.9908901872635*^9, 3.990890898259503*^9, {3.990891203323799*^9, 
   3.990891218668626*^9}, {3.990894963407773*^9, 3.9908949641848373`*^9}, 
   3.990895044049657*^9, {3.990895101026325*^9, 3.990895101643874*^9}, {
   3.990895141025119*^9, 3.9908951454867277`*^9}, 3.990895491764327*^9, {
   3.990895523320418*^9, 3.990895567558731*^9}, 3.990895661216714*^9, {
   3.9908957162833853`*^9, 3.990895888382856*^9}, {3.99094445534682*^9, 
   3.990944456482835*^9}, {3.9909447063318644`*^9, 3.990944717189172*^9}, {
   3.990963689240988*^9, 3.990963728116249*^9}, {3.990963758244087*^9, 
   3.990963785161223*^9}, {3.9909638814163027`*^9, 3.990963888131341*^9}, {
   3.990963919137453*^9, 3.990963920485689*^9}, 3.9910277889586143`*^9, {
   3.991028462271089*^9, 3.991028481064302*^9}, {3.99102874003773*^9, 
   3.991028756529223*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"4593390f-109b-49a8-9cc0-f3cf007e2719"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GetNSBasisTerms", "[", "totalLevel_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "bosPart", ",", "fermPart", ",", "steps", ",", "levelTuples", ",", 
      RowBox[{"allTerms", "=", 
       RowBox[{"{", "}"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"bosPart", "[", "lvl_", "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"lvl", "==", "0"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "}"}], "}"}], ",", 
        RowBox[{"IntegerPartitions", "[", "lvl", "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"fermPart", "[", "lvl_", "]"}], ":=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"twiceLvl", ",", "oddParts"}], "}"}], ",", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"lvl", "==", "0"}], ",", 
           RowBox[{"Return", "[", 
            RowBox[{"{", 
             RowBox[{"{", "}"}], "}"}], "]"}]}], "]"}], ";", 
         RowBox[{"twiceLvl", "=", 
          RowBox[{"2", "*", "lvl"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"oddParts", "=", 
          RowBox[{"IntegerPartitions", "[", 
           RowBox[{"twiceLvl", ",", "All", ",", 
            RowBox[{"Range", "[", 
             RowBox[{"1", ",", "twiceLvl", ",", "2"}], "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"oddParts", "=", 
          RowBox[{"Select", "[", 
           RowBox[{"oddParts", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", 
               RowBox[{"DeleteDuplicates", "[", "#", "]"}], "]"}], "==", 
              RowBox[{"Length", "[", "#", "]"}]}], "&"}]}], "]"}]}], ";", 
         RowBox[{"oddParts", "/", "2"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"steps", "=", 
      RowBox[{"Range", "[", 
       RowBox[{"0", ",", "totalLevel", ",", 
        RowBox[{"1", "/", "2"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"levelTuples", "=", 
      RowBox[{"Select", "[", 
       RowBox[{
        RowBox[{"Tuples", "[", 
         RowBox[{"steps", ",", "4"}], "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Total", "[", "#", "]"}], "==", "totalLevel"}], "&&", 
          RowBox[{"IntegerQ", "[", 
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], "&&", 
          RowBox[{"IntegerQ", "[", 
           RowBox[{"#", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "&"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "pT", ",", "pJ", ",", "pGp", ",", "pGm", ",", "combinations", ",", 
           "neutralCombinations"}], "}"}], ",", 
         RowBox[{
          RowBox[{"pT", "=", 
           RowBox[{"bosPart", "[", 
            RowBox[{"tup", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"pJ", "=", 
           RowBox[{"bosPart", "[", 
            RowBox[{"tup", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"pGp", "=", 
           RowBox[{"fermPart", "[", 
            RowBox[{"tup", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"pGm", "=", 
           RowBox[{"fermPart", "[", 
            RowBox[{"tup", "[", 
             RowBox[{"[", "4", "]"}], "]"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"pT", "===", 
              RowBox[{"{", "}"}]}], "||", 
             RowBox[{"pJ", "===", 
              RowBox[{"{", "}"}]}], "||", 
             RowBox[{"pGp", "===", 
              RowBox[{"{", "}"}]}], "||", 
             RowBox[{"pGm", "===", 
              RowBox[{"{", "}"}]}]}], ",", 
            RowBox[{"Continue", "[", "]"}]}], "]"}], ";", 
          RowBox[{"combinations", "=", 
           RowBox[{"Tuples", "[", 
            RowBox[{"{", 
             RowBox[{"pT", ",", "pJ", ",", "pGp", ",", "pGm"}], "}"}], 
            "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"neutralCombinations", "=", 
           RowBox[{"Select", "[", 
            RowBox[{"combinations", ",", 
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", 
                RowBox[{"#", "[", 
                 RowBox[{"[", "3", "]"}], "]"}], "]"}], "==", 
               RowBox[{"Length", "[", 
                RowBox[{"#", "[", 
                 RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "&"}]}], "]"}]}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"neutralCombinations", "===", 
             RowBox[{"{", "}"}]}], ",", 
            RowBox[{"Continue", "[", "]"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Map", "[", 
            RowBox[{
             RowBox[{"Function", "[", 
              RowBox[{"combo", ",", 
               RowBox[{"Join", "[", 
                RowBox[{
                 RowBox[{"Map", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"#", ",", "\"\<T\>\""}], "}"}], "&"}], ",", 
                   RowBox[{"combo", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
                 RowBox[{"Map", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"#", ",", "\"\<J\>\""}], "}"}], "&"}], ",", 
                   RowBox[{"combo", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", 
                 RowBox[{"Map", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"#", ",", "\"\<G[1]\>\""}], "}"}], "&"}], ",", 
                   RowBox[{"combo", "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "]"}], ",", 
                 RowBox[{"Map", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"#", ",", "\"\<G[-1]\>\""}], "}"}], "&"}], ",", 
                   RowBox[{"combo", "[", 
                    RowBox[{"[", "4", "]"}], "]"}]}], "]"}]}], "]"}]}], "]"}],
              ",", "neutralCombinations"}], "]"}], "//", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"allTerms", "=", 
              RowBox[{"Join", "[", 
               RowBox[{"allTerms", ",", "#"}], "]"}]}], ")"}], "&"}]}], 
          ";"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"tup", ",", "levelTuples"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "allTerms"}]}], "]"}]}]], "Input",
 CellChangeTimes->{3.9910287459347677`*^9},
 CellLabel->"In[65]:=",ExpressionUUID->"543c52e9-c1f3-4c4b-9595-afe90f4bc9e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Base", " ", 
    RowBox[{"case", ":", 
     RowBox[{
     "an", " ", "empty", " ", "list", " ", "of", " ", "operators", " ", 
      "does", " ", "nothing", " ", "to", " ", "the", " ", "state"}]}]}], 
   "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"DispatchOp", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", "state_"}], "]"}], ":=", "state"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Recursive", " ", 
      RowBox[{"case", ":", 
       RowBox[{
       "peel", " ", "off", " ", "the", " ", "leftmost", " ", "operator"}]}]}],
      ",", 
     RowBox[{
     "and", " ", "apply", " ", "the", " ", "rest", " ", "to", " ", "the", " ",
       "state"}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"DispatchOp", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"first_List", ",", "rest___List"}], "}"}], ",", "state_"}], 
      "]"}], ":=", 
     RowBox[{"DispatchOp", "[", 
      RowBox[{"first", ",", 
       RowBox[{"DispatchOp", "[", 
        RowBox[{
         RowBox[{"{", "rest", "}"}], ",", "state"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"1.", " ", "The", " ", "Dispatcher", " ", "Function"}], "*)"}], 
   RowBox[{"(*", 
    RowBox[{
    "Routes", " ", "the", " ", "tagged", " ", "list", " ", "elements", " ", 
     "to", " ", "your", " ", "specific", " ", "ApplyOp", " ", "functions"}], 
    "*)"}], 
   RowBox[{
    RowBox[{
     RowBox[{"DispatchOp", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"mode_", ",", "\"\<T\>\""}], "}"}], ",", "state_"}], "]"}], ":=", 
     RowBox[{"TApplyOP", "[", 
      RowBox[{
       RowBox[{"{", "mode", "}"}], ",", "state"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"DispatchOp", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"mode_", ",", "\"\<J\>\""}], "}"}], ",", "state_"}], "]"}], ":=", 
     RowBox[{"JApplyOp", "[", 
      RowBox[{
       RowBox[{"{", "mode", "}"}], ",", "state"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", "fermions"}], ",", 
     RowBox[{
      RowBox[{"we", " ", "multiply", " ", "the", " ", "half"}], "-", 
      RowBox[{
      "integer", " ", "mode", " ", "by", " ", "2", " ", "to", " ", "match", 
       " ", "your", " ", 
       RowBox[{"{", 
        RowBox[{"n", ",", "a"}], "}"}], " ", "definition"}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"DispatchOp", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"mode_", ",", "\"\<G[1]\>\""}], "}"}], ",", "state_"}], "]"}],
      ":=", 
     RowBox[{"GApplyOP", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"mode", ",", "1"}], "}"}], ",", "state"}], "]"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"DispatchOp", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"mode_", ",", "\"\<G[-1]\>\""}], "}"}], ",", "state_"}], 
      "]"}], ":=", 
     RowBox[{"GApplyOP", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"mode", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", "state"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"NBuildAnsatz", "[", 
      RowBox[{"level_", ",", 
       RowBox[{"prim", "[", "m_", "]"}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "basisTerms", "}"}], ",", 
       RowBox[{
        RowBox[{"basisTerms", "=", 
         RowBox[{"GetNSBasisTerms", "[", "level", "]"}]}], ";", 
        RowBox[{"Total", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"m", ",", "#"}], "]"}], "*", 
            RowBox[{"DispatchOp", "[", 
             RowBox[{"#", ",", 
              RowBox[{"prim", "[", "m", "]"}]}], "]"}]}], "&"}], "/@", 
          "basisTerms"}], "]"}]}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.991028762106658*^9, {3.9910291135484037`*^9, 3.991029115745578*^9}, {
   3.991029894427992*^9, 3.991029897132641*^9}, {3.99104451414579*^9, 
   3.991044515887952*^9}, {3.991044732143824*^9, 3.991044752103394*^9}, {
   3.99104490893788*^9, 3.991044926820898*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"e3400b9a-a62e-422a-b210-1977029dfef8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"DisplayOp", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"mode_", ",", "\"\<T\>\""}], "}"}], ",", "state_"}], "]"}], ":=", 
   RowBox[{"StringForm", "[", 
    RowBox[{"\"\<L_{``} (``)\>\"", ",", 
     RowBox[{"-", "mode"}], ",", "state"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"DisplayOp", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"mode_", ",", "\"\<J\>\""}], "}"}], ",", "state_"}], "]"}], ":=", 
   RowBox[{"StringForm", "[", 
    RowBox[{"\"\<J_{``} (``)\>\"", ",", 
     RowBox[{"-", "mode"}], ",", "state"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"DisplayOp", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"mode_", ",", "\"\<G[1]\>\""}], "}"}], ",", "state_"}], "]"}], ":=", 
   RowBox[{"StringForm", "[", 
    RowBox[{"\"\<G^+_{``} (``)\>\"", ",", 
     RowBox[{"-", "mode"}], ",", "state"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"DisplayOp", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"mode_", ",", "\"\<G[-1]\>\""}], "}"}], ",", "state_"}], "]"}],
     ":=", 
    RowBox[{"StringForm", "[", 
     RowBox[{"\"\<G^-_{``} (``)\>\"", ",", 
      RowBox[{"-", "mode"}], ",", "state"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\n", 
  RowBox[{"(*", 
   RowBox[{"2.", " ", "Create", " ", "a", " ", "Display", " ", "BuildTerm"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"DisplayBuildTerm", "[", 
     RowBox[{"operatorList_", ",", "primState_"}], "]"}], ":=", 
    RowBox[{"Fold", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"DisplayOp", "[", 
        RowBox[{"#2", ",", "#1"}], "]"}], "&"}], ",", "primState", ",", 
      RowBox[{"Reverse", "[", "operatorList", "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "3.", " ", "Map", " ", "it", " ", "over", " ", "your", " ", "basis", " ", 
     "terms", " ", "to", " ", "see", " ", "the", " ", "clean", " ", "N"}], 
    "=", 
    RowBox[{"2", " ", "states"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"abstractAnsatz", "=", 
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"DisplayBuildTerm", "[", 
      RowBox[{"#", ",", "\"\<prim\>\""}], "]"}], "&"}], ",", 
    RowBox[{"GetNSBasisTerms", "[", "2", "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.990944731239923*^9, 3.9909447363688087`*^9}, {
  3.9909447716921453`*^9, 3.9909447872681923`*^9}, {3.990963897830289*^9, 
  3.990963898210513*^9}, {3.990990299336563*^9, 3.990990300253682*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"cfe34511-2689-4961-805c-4e86127ea84b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox["\<\"G^+_{\\!\\(\\*RowBox[{\\\"-\\\", \
FractionBox[\\\"1\\\", \\\"2\\\"]}]\\)} (\\!\\(\\*RowBox[{\\\"\\\\\\\"G^-_{\\\
\\\\\\!\\\\\\\\(\\\\\\\\*RowBox[{\\\\\\\\\\\\\\\"-\\\\\\\\\\\\\\\", \
FractionBox[\\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]}]\\\\\\\\)} (prim)\\\\\\\"\\\"}]\\))\"\>",
    StringForm["G^+_{``} (``)", 
     Rational[-1, 2], 
     StringForm["G^-_{``} (``)", 
      Rational[-3, 2], "prim"]],
    Editable->False], ",", 
   InterpretationBox["\<\"G^+_{\\!\\(\\*RowBox[{\\\"-\\\", \
FractionBox[\\\"3\\\", \\\"2\\\"]}]\\)} (\\!\\(\\*RowBox[{\\\"\\\\\\\"G^-_{\\\
\\\\\\!\\\\\\\\(\\\\\\\\*RowBox[{\\\\\\\\\\\\\\\"-\\\\\\\\\\\\\\\", \
FractionBox[\\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]}]\\\\\\\\)} (prim)\\\\\\\"\\\"}]\\))\"\>",
    StringForm["G^+_{``} (``)", 
     Rational[-3, 2], 
     StringForm["G^-_{``} (``)", 
      Rational[-1, 2], "prim"]],
    Editable->False], ",", 
   InterpretationBox["\<\"J_{\\!\\(\\*RowBox[{\\\"-\\\", \\\"1\\\"}]\\)} (\\!\
\\(\\*RowBox[{\\\"\\\\\\\"G^+_{\\\\\\\\!\\\\\\\\(\\\\\\\\*RowBox[{\\\\\\\\\\\\\
\\\"-\\\\\\\\\\\\\\\", FractionBox[\\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]}]\\\\\\\\)} \
(\\\\\\\\!\\\\\\\\(\\\\\\\\*RowBox[{\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\
\\\\\"G^-_{\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\!\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\(\
\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\*RowBox[{\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\\\\\\\"-\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\", \
FractionBox[\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"1\
\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"]}]\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\\)} \
(prim)\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\"}]\\\\\\\\))\\\\\\\"\\\"\
}]\\))\"\>",
    StringForm["J_{``} (``)", -1, 
     StringForm["G^+_{``} (``)", 
      Rational[-1, 2], 
      StringForm["G^-_{``} (``)", 
       Rational[-1, 2], "prim"]]],
    Editable->False], ",", 
   InterpretationBox["\<\"J_{\\!\\(\\*RowBox[{\\\"-\\\", \\\"2\\\"}]\\)} \
(prim)\"\>",
    StringForm["J_{``} (``)", -2, "prim"],
    Editable->False], ",", 
   InterpretationBox["\<\"J_{\\!\\(\\*RowBox[{\\\"-\\\", \\\"1\\\"}]\\)} (\\!\
\\(\\*RowBox[{\\\"\\\\\\\"J_{\\\\\\\\!\\\\\\\\(\\\\\\\\*RowBox[{\\\\\\\\\\\\\\\
\"-\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"}]\\\\\\\\)} (prim)\\\\\
\\\"\\\"}]\\))\"\>",
    StringForm["J_{``} (``)", -1, 
     StringForm["J_{``} (``)", -1, "prim"]],
    Editable->False], ",", 
   InterpretationBox["\<\"L_{\\!\\(\\*RowBox[{\\\"-\\\", \\\"1\\\"}]\\)} (\\!\
\\(\\*RowBox[{\\\"\\\\\\\"G^+_{\\\\\\\\!\\\\\\\\(\\\\\\\\*RowBox[{\\\\\\\\\\\\\
\\\"-\\\\\\\\\\\\\\\", FractionBox[\\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]}]\\\\\\\\)} \
(\\\\\\\\!\\\\\\\\(\\\\\\\\*RowBox[{\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\
\\\\\"G^-_{\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\!\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\(\
\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\*RowBox[{\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\\\\\\\"-\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\", \
FractionBox[\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"1\
\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"]}]\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\\)} \
(prim)\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\"}]\\\\\\\\))\\\\\\\"\\\"\
}]\\))\"\>",
    StringForm["L_{``} (``)", -1, 
     StringForm["G^+_{``} (``)", 
      Rational[-1, 2], 
      StringForm["G^-_{``} (``)", 
       Rational[-1, 2], "prim"]]],
    Editable->False], ",", 
   InterpretationBox["\<\"L_{\\!\\(\\*RowBox[{\\\"-\\\", \\\"1\\\"}]\\)} (\\!\
\\(\\*RowBox[{\\\"\\\\\\\"J_{\\\\\\\\!\\\\\\\\(\\\\\\\\*RowBox[{\\\\\\\\\\\\\\\
\"-\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"}]\\\\\\\\)} (prim)\\\\\
\\\"\\\"}]\\))\"\>",
    StringForm["L_{``} (``)", -1, 
     StringForm["J_{``} (``)", -1, "prim"]],
    Editable->False], ",", 
   InterpretationBox["\<\"L_{\\!\\(\\*RowBox[{\\\"-\\\", \\\"2\\\"}]\\)} \
(prim)\"\>",
    StringForm["L_{``} (``)", -2, "prim"],
    Editable->False], ",", 
   InterpretationBox["\<\"L_{\\!\\(\\*RowBox[{\\\"-\\\", \\\"1\\\"}]\\)} (\\!\
\\(\\*RowBox[{\\\"\\\\\\\"L_{\\\\\\\\!\\\\\\\\(\\\\\\\\*RowBox[{\\\\\\\\\\\\\\\
\"-\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"}]\\\\\\\\)} (prim)\\\\\
\\\"\\\"}]\\))\"\>",
    StringForm["L_{``} (``)", -1, 
     StringForm["L_{``} (``)", -1, "prim"]],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{{3.990944750280265*^9, 3.990944788861411*^9}, 
   3.990963807057509*^9, 3.990963900660549*^9, 3.9909903022395697`*^9, 
   3.9910280183197393`*^9, 3.9910288177211447`*^9, 3.9910291232394543`*^9, 
   3.991029901306426*^9, 3.9910445359876823`*^9, 3.991044941818675*^9, 
   3.996241135769374*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"571e9de2-a4f0-4473-9958-458aed01af09"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"NAnsatz2", ",", "outJ", ",", "outGm", ",", "outGp", ",", "outT"}], 
  "]"}]], "Input",
 CellChangeTimes->{
  3.9908957068035917`*^9, 3.990895846251082*^9, {3.990963927841083*^9, 
   3.9909639696448183`*^9}, {3.990970410054284*^9, 3.990970418162602*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"e9794773-f405-4554-8721-c3b2d10118e5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"NAnsatz2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"NBuildAnsatz", "[", 
      RowBox[{"2", ",", 
       RowBox[{"prim", "[", "m", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", 
       RowBox[{"-", "3"}], ",", "3"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"outJ", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"OPEPole", "[", "2", "]"}], "[", 
        RowBox[{"J", ",", 
         RowBox[{"NBuildAnsatz", "[", 
          RowBox[{"2", ",", 
           RowBox[{"prim", "[", "m", "]"}]}], "]"}]}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", 
        RowBox[{"-", "3"}], ",", "3"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"outT", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"OPEPole", "[", "3", "]"}], "[", 
        RowBox[{"T", ",", 
         RowBox[{"NBuildAnsatz", "[", 
          RowBox[{"2", ",", 
           RowBox[{"prim", "[", "m", "]"}]}], "]"}]}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", 
        RowBox[{"-", "3"}], ",", "3"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"outGp", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"OPEPole", "[", "2", "]"}], "[", 
        RowBox[{
         RowBox[{"G", "[", "1", "]"}], ",", 
         RowBox[{"NBuildAnsatz", "[", 
          RowBox[{"2", ",", 
           RowBox[{"prim", "[", "m", "]"}]}], "]"}]}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", 
        RowBox[{"-", "3"}], ",", "3"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"outGm", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"OPEPole", "[", "2", "]"}], "[", 
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{"-", "1"}], "]"}], ",", 
         RowBox[{"NBuildAnsatz", "[", 
          RowBox[{"2", ",", 
           RowBox[{"prim", "[", "m", "]"}]}], "]"}]}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", 
        RowBox[{"-", "3"}], ",", "3"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.990963975482484*^9, 3.990963983886684*^9}, {
   3.990964231768017*^9, 3.990964393740306*^9}, {3.9909644270982313`*^9, 
   3.990964453658845*^9}, {3.9909647466207438`*^9, 3.990964768631078*^9}, {
   3.9909648430173407`*^9, 3.990964867361988*^9}, {3.990965278691828*^9, 
   3.990965291035692*^9}, {3.990966019546771*^9, 3.9909660778911247`*^9}, {
   3.990966925674572*^9, 3.990967045952244*^9}, {3.990967183562559*^9, 
   3.990967199110382*^9}, {3.990967953843422*^9, 3.990967976028788*^9}, {
   3.990968007733448*^9, 3.99096802291495*^9}, {3.9909701944316883`*^9, 
   3.990970202471263*^9}, {3.990970347685961*^9, 3.990970348086145*^9}, 
   3.990972678821127*^9, {3.990972978633938*^9, 3.990972979423333*^9}, {
   3.990976665981587*^9, 3.990976680199111*^9}, {3.9909767926037693`*^9, 
   3.990976804886005*^9}, {3.990988314547477*^9, 3.990988326736321*^9}, {
   3.9909883677856283`*^9, 3.990988376099578*^9}, {3.990990265507029*^9, 
   3.990990288819384*^9}, {3.9910447894641247`*^9, 3.991044790797083*^9}, {
   3.991045092823292*^9, 3.9910450984102507`*^9}, {3.9910451507317867`*^9, 
   3.991045158402465*^9}, {3.9910460611553907`*^9, 3.991046062407625*^9}, {
   3.991048572236796*^9, 3.9910485726385508`*^9}, {3.991057184642844*^9, 
   3.9910571885947657`*^9}, {3.991057270000902*^9, 3.991057271211594*^9}, {
   3.9911196884732647`*^9, 3.9911197022815447`*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"957dfb64-dbb1-4c50-8571-f71e36338b2e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ExtractNormalizedEquations", "[", "rawExpr_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "expanded", ",", "basisStates", ",", "rawCoeffs", ",", "vars", ",", 
      "cleanedEqs"}], "}"}], ",", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
      "1.", " ", "Expand", " ", "the", " ", "raw", " ", "output", " ", "and", 
       " ", "find", " ", "all", " ", "unique", " ", "normal"}], "-", 
      RowBox[{"ordered", " ", "basis", " ", "states"}]}], "*)"}], 
    RowBox[{
     RowBox[{"expanded", "=", 
      RowBox[{"Expand", "[", "rawExpr", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"basisStates", "=", 
      RowBox[{"Union", "[", 
       RowBox[{"Cases", "[", 
        RowBox[{"expanded", ",", 
         RowBox[{
          RowBox[{"c_.", "*", "s_NO"}], ":>", "s"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "2.", " ", "Extract", " ", "the", " ", "full", " ", "raw", " ", 
       "coefficient", " ", "for", " ", "each", " ", "independent", " ", 
       "state"}], "*)"}], 
     RowBox[{"rawCoeffs", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{"expanded", ",", "state"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"state", ",", "basisStates"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "3.", " ", "Identify", " ", "all", " ", "the", " ", "unknown", " ", 
       "ansatz", " ", "variables", " ", 
       RowBox[{"x", "[", "...", "]"}], " ", "in", " ", "these", " ", 
       "coefficients"}], "*)"}], 
     RowBox[{"vars", "=", 
      RowBox[{"Union", "[", 
       RowBox[{"Cases", "[", 
        RowBox[{"rawCoeffs", ",", 
         RowBox[{"x", "[", 
          RowBox[{"_", ",", "_"}], "]"}], ",", "Infinity"}], "]"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "4.", " ", "Process", " ", "each", " ", "coefficient", " ", "to", " ", 
       "strip", " ", "global", " ", "normalization", " ", "factors"}], "*)"}], 
     RowBox[{"cleanedEqs", "=", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{"Function", "[", 
         RowBox[{"coeff", ",", 
          RowBox[{"Module", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
             "termCoeffs", ",", "commonPolyFactor", ",", "cleanedExpr"}], 
             "}"}], ",", 
            RowBox[{"(*", 
             RowBox[{
             "Extract", " ", "the", " ", "polynomial", " ", "attached", " ", 
              "to", " ", "each", " ", "individual", " ", "x", " ", 
              "variable"}], "*)"}], 
            RowBox[{
             RowBox[{"termCoeffs", "=", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"Coefficient", "[", 
                 RowBox[{"coeff", ",", "v"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"v", ",", "vars"}], "}"}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
              "Find", " ", "the", " ", "greatest", " ", "common", " ", 
               "divisor", " ", "across", " ", "all", " ", "those", " ", 
               "polynomials"}], "*)"}], 
             RowBox[{"(*", 
              RowBox[{
              "This", " ", "automatically", " ", "isolates", " ", "overall", 
               " ", "factors", " ", "like", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "j"}], ")"}], " ", "or", " ", 
               RowBox[{"j", "^", "2"}]}], "*)"}], 
             RowBox[{"commonPolyFactor", "=", 
              RowBox[{"PolynomialGCD", "@@", "termCoeffs"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{"If", " ", "the", " ", "GCD", " ", "is", " ", "0"}], 
               ",", 
               RowBox[{"the", " ", "equation", " ", "is", " ", 
                RowBox[{"trivial", ".", "Otherwise"}]}], ",", 
               RowBox[{"divide", " ", "it", " ", 
                RowBox[{"out", "."}]}]}], "*)"}], 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"commonPolyFactor", "===", "0"}], ",", "True", ",", 
               RowBox[{
                RowBox[{"cleanedExpr", "=", 
                 RowBox[{"Simplify", "[", 
                  RowBox[{"coeff", "/", "commonPolyFactor"}], "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"cleanedExpr", "==", "0"}]}]}], "]"}]}]}], "]"}]}], 
         "]"}], ",", "rawCoeffs"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "5.", " ", "Clean", " ", "up", " ", "any", " ", "trivial", " ", "0"}], 
       "==", 
       RowBox[{
       "0", " ", "equations", " ", "and", " ", "return", " ", "the", " ", 
        "physical", " ", "constraints"}]}], "*)"}], 
     RowBox[{"DeleteCases", "[", 
      RowBox[{"cleanedEqs", ",", "True"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{3.991046813352955*^9},
 CellLabel->"In[85]:=",ExpressionUUID->"a032d84e-0531-4012-8837-fe1a81b4687a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"allEqs", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ExtractNormalizedEquations", "[", 
         RowBox[{"outJ", "[", 
          RowBox[{"[", "a", "]"}], "]"}], "]"}], ",", 
        RowBox[{"ExtractNormalizedEquations", "[", 
         RowBox[{"outT", "[", 
          RowBox[{"[", "a", "]"}], "]"}], "]"}], ",", 
        RowBox[{"ExtractNormalizedEquations", "[", 
         RowBox[{"outGp", "[", 
          RowBox[{"[", "a", "]"}], "]"}], "]"}], ",", 
        RowBox[{"ExtractNormalizedEquations", "[", 
         RowBox[{"outGm", "[", 
          RowBox[{"[", "a", "]"}], "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"Range", "[", 
          RowBox[{
           RowBox[{"-", "3"}], ",", "3"}], "]"}], "]"}]}], "}"}]}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ansatzVars2", "=", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"Cases", "[", 
     RowBox[{"allEqs", ",", 
      RowBox[{"x", "[", 
       RowBox[{"_", ",", "_"}], "]"}], ",", "Infinity"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Nsol2", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{"allEqs", ",", 
    RowBox[{"Append", "[", 
     RowBox[{"ansatzVars2", ",", "j"}], "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.991046826286327*^9, 3.99104688010067*^9}, 
   3.9910471778291817`*^9, {3.99104725902243*^9, 3.991047350627351*^9}, 
   3.991047388330824*^9, {3.9910479942588*^9, 3.9910480848971367`*^9}, {
   3.991048116360384*^9, 3.991048191902525*^9}, {3.991048346911768*^9, 
   3.991048350675548*^9}, {3.991048620461588*^9, 3.9910486310024233`*^9}, {
   3.991119617313425*^9, 3.991119627009219*^9}, {3.9911197207974033`*^9, 
   3.991119770476899*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"092cb255-3268-4202-bb8c-399b3671df04"],

Cell[BoxData[
 TemplateBox[{
  "Solve", "svars", 
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"", 2,
    88, 6, 30748890532991891492, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.991047362984379*^9, 3.9910473910670023`*^9}, 
   3.991048193940319*^9, 3.991048355013191*^9, 3.991048648766329*^9, 
   3.9911196321246147`*^9, 3.991119794754554*^9, 3.991196960378315*^9, 
   3.9962412147060413`*^9},
 CellLabel->
  "During evaluation of \
In[86]:=",ExpressionUUID->"a6b444ef-e954-4714-9412-3f1de823f970"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "210"}], "-", 
                    RowBox[{"37", " ", "k"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    SuperscriptBox["k", "3"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "3"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"12", " ", "k"}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{"35", "+", 
                    RowBox[{"12", " ", "k"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "3"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                  RowBox[{"12", " ", "k"}]]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{"10", "-", 
                    RowBox[{"37", " ", "k"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    SuperscriptBox["k", "3"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "3"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"24", " ", "k"}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 RowBox[{"-", 
                   FractionBox["1", "12"]}], " ", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "37"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{
                    RowBox[{"-", "3"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"T\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{"35", "+", 
                    RowBox[{"12", " ", "k"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "3"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                  RowBox[{"12", " ", 
                    SuperscriptBox["k", "2"]}]]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14"}], "-", 
                    RowBox[{"37", " ", "k"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    SuperscriptBox["k", "3"]}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "3"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                  RowBox[{"24", " ", "k"}]]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1225", "-", 
                    RowBox[{"74", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    SuperscriptBox["k", "4"]}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "3"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                  RowBox[{"48", " ", "k"}]]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"J\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{"210", "-", 
                    RowBox[{"208", " ", "k"}], "-", 
                    RowBox[{"55", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["k", "3"]}], "+", 
                    SuperscriptBox["k", "4"]}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "3"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                  RowBox[{"24", " ", 
                    SuperscriptBox["k", "2"]}]]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "60"}], "-", 
                    RowBox[{"17", " ", "k"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    SuperscriptBox["k", "3"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"8", " ", "k"}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{"15", "+", 
                    RowBox[{"8", " ", "k"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                  RowBox[{"8", " ", "k"}]]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"17", " ", "k"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    SuperscriptBox["k", "3"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"16", " ", "k"}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 RowBox[{"-", 
                   FractionBox["1", "8"]}], " ", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "17"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{
                    RowBox[{"-", "2"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"T\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{"15", "+", 
                    RowBox[{"8", " ", "k"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                  RowBox[{"8", " ", 
                    SuperscriptBox["k", "2"]}]]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10"}], "-", 
                    RowBox[{"17", " ", "k"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    SuperscriptBox["k", "3"]}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                  RowBox[{"16", " ", "k"}]]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{"225", "-", 
                    RowBox[{"34", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    SuperscriptBox["k", "4"]}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                  RowBox[{"32", " ", "k"}]]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"J\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{"60", "-", 
                    RowBox[{"58", " ", "k"}], "-", 
                    RowBox[{"29", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "3"]}], "+", 
                    SuperscriptBox["k", "4"]}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                  RowBox[{"16", " ", 
                    SuperscriptBox["k", "2"]}]]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "-", 
                    RowBox[{"5", " ", "k"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    SuperscriptBox["k", "3"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"4", " ", "k"}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"4", " ", "k"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                  RowBox[{"4", " ", "k"}]]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"5", " ", "k"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    SuperscriptBox["k", "3"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"8", " ", "k"}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 RowBox[{"-", 
                   FractionBox["1", "4"]}], " ", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"T\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"4", " ", "k"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                  RowBox[{"4", " ", 
                    SuperscriptBox["k", "2"]}]]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "-", 
                    RowBox[{"5", " ", "k"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    SuperscriptBox["k", "3"]}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                  RowBox[{"8", " ", "k"}]]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    SuperscriptBox["k", "4"]}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                  RowBox[{"16", " ", "k"}]]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"J\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"4", " ", "k"}], "-", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    SuperscriptBox["k", "4"]}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                  RowBox[{"8", " ", 
                    SuperscriptBox["k", "2"]}]]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"0", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 RowBox[{"x", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"0", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "k"}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                  RowBox[{"2", " ", "k"}]]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"0", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"0", ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"T\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{"x", "[", 
                  RowBox[{"0", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], 
                SuperscriptBox["k", "2"]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"0", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{"2", "+", "k"}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"2", " ", "k"}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"0", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"4", " ", "k"}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"0", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{"x", "[", 
                  RowBox[{"0", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "k"]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"0", ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"J\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"2", " ", "k"}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"1", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"5", " ", "k"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    SuperscriptBox["k", "3"]}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                  RowBox[{"4", " ", "k"}]]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"1", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"4", " ", "k"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"4", " ", "k"}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"1", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "-", 
                    RowBox[{"5", " ", "k"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    SuperscriptBox["k", "3"]}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                  RowBox[{"8", " ", "k"}]]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"1", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 FractionBox["1", "4"], " ", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"1", ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"T\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"4", " ", "k"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"4", " ", 
                  SuperscriptBox["k", "2"]}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"1", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"5", " ", "k"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    SuperscriptBox["k", "3"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"8", " ", "k"}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"1", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    SuperscriptBox["k", "4"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"16", " ", "k"}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"1", ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"J\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", 
                    RowBox[{"8", " ", "k"}], "+", 
                    SuperscriptBox["k", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["k", "3"]}], "+", 
                    SuperscriptBox["k", "4"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"8", " ", 
                  SuperscriptBox["k", "2"]}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{"60", "-", 
                    RowBox[{"17", " ", "k"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    SuperscriptBox["k", "3"]}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                  RowBox[{"8", " ", "k"}]]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{"15", "-", 
                    RowBox[{"8", " ", "k"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"8", " ", "k"}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10"}], "-", 
                    RowBox[{"17", " ", "k"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    SuperscriptBox["k", "3"]}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                  RowBox[{"16", " ", "k"}]]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 FractionBox["1", "8"], " ", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "17"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{"2", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"T\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{"15", "-", 
                    RowBox[{"8", " ", "k"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"8", " ", 
                  SuperscriptBox["k", "2"]}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"17", " ", "k"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    SuperscriptBox["k", "3"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"16", " ", "k"}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{"225", "-", 
                    RowBox[{"34", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    SuperscriptBox["k", "4"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"32", " ", "k"}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"J\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "60"}], "+", 
                    RowBox[{"62", " ", "k"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["k", "2"]}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["k", "3"]}], "+", 
                    SuperscriptBox["k", "4"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"16", " ", 
                  SuperscriptBox["k", "2"]}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{"210", "-", 
                    RowBox[{"37", " ", "k"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    SuperscriptBox["k", "3"]}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                  RowBox[{"12", " ", "k"}]]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{"35", "-", 
                    RowBox[{"12", " ", "k"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"12", " ", "k"}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14"}], "-", 
                    RowBox[{"37", " ", "k"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    SuperscriptBox["k", "3"]}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                  RowBox[{"24", " ", "k"}]]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 FractionBox["1", "12"], " ", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "37"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{"3", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"T\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{"35", "-", 
                    RowBox[{"12", " ", "k"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"12", " ", 
                  SuperscriptBox["k", "2"]}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{"10", "-", 
                    RowBox[{"37", " ", "k"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    SuperscriptBox["k", "3"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"24", " ", "k"}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{"1225", "-", 
                    RowBox[{"74", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    SuperscriptBox["k", "4"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"48", " ", "k"}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"J\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "210"}], "+", 
                    RowBox[{"212", " ", "k"}], "-", 
                    RowBox[{"19", " ", 
                    SuperscriptBox["k", "2"]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["k", "3"]}], "+", 
                    SuperscriptBox["k", "4"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"24", " ", 
                  SuperscriptBox["k", "2"]}]]}], ",", 
             RowBox[{"j", "\[Rule]", 
               RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "-", "k"}], ")"}]}]}]}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "18"}], "-", 
                    RowBox[{"3", " ", "k"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "3"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], "k"]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "+", "k"}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "3"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], "k"]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", "k"}], ")"}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{
                    RowBox[{"-", "3"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{"3", " ", 
                 RowBox[{"x", "[", 
                   RowBox[{
                    RowBox[{"-", "3"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"T\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "+", "k"}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "3"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], ")"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                   RowBox[{"3", "+", "k"}], ")"}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{
                    RowBox[{"-", "3"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{"3", " ", 
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "3"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], "k"]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"J\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{"18", "-", 
                    RowBox[{"15", " ", "k"}], "-", 
                    SuperscriptBox["k", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "3"]}]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "3"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"2", " ", "k"}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "-", 
                    RowBox[{"2", " ", "k"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], "k"]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "k"}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], "k"]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{
                    RowBox[{"-", "2"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{"2", " ", 
                 RowBox[{"x", "[", 
                   RowBox[{
                    RowBox[{"-", "2"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"T\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "k"}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], ")"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                   RowBox[{"2", "+", "k"}], ")"}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{
                    RowBox[{"-", "2"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{"2", " ", 
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], "k"]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"J\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{"8", "-", 
                    RowBox[{"6", " ", "k"}], "-", 
                    SuperscriptBox["k", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "3"]}]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"2", " ", "k"}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "k", "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], "k"]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "k"}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], "k"]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"T\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "k"}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], ")"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                   RowBox[{"1", "+", "k"}], ")"}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], "k"]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"J\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{"2", "-", "k", "-", 
                    SuperscriptBox["k", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "3"]}]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"2", " ", "k"}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"0", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"k", " ", 
                 RowBox[{"x", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"0", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 FractionBox["1", "2"], " ", "k", " ", 
                 RowBox[{"x", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"0", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"0", ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"T\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{
                 RowBox[{"-", "k"}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"0", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 FractionBox["1", "2"], " ", "k", " ", 
                 RowBox[{"x", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"0", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"0", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 RowBox[{"x", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"0", ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"J\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{
                 FractionBox["1", "2"], " ", "k", " ", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"1", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "k", "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], "k"]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"1", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], "k"]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"1", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                   RowBox[{"1", "+", "k"}], ")"}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"1", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{"-", 
                 RowBox[{"x", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"1", ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"T\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], ")"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"1", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"1", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], "k"]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"1", ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"J\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"3", " ", "k"}], "-", 
                    SuperscriptBox["k", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "3"]}]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"2", " ", "k"}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", 
                    RowBox[{"2", " ", "k"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], "k"]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], "k"]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                   RowBox[{"2", "+", "k"}], ")"}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{"2", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{"2", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"T\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], ")"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{"2", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], "k"]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"J\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{"8", "-", 
                    RowBox[{"10", " ", "k"}], "-", 
                    SuperscriptBox["k", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "3"]}]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"2", " ", "k"}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "18"}], "+", 
                    RowBox[{"3", " ", "k"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], "k"]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "k"}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], "k"]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                   RowBox[{"3", "+", "k"}], ")"}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{"3", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{"3", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"T\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "k"}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], ")"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", "k"}], ")"}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{"3", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], "k"]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"J\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{"18", "-", 
                    RowBox[{"21", " ", "k"}], "-", 
                    SuperscriptBox["k", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "3"]}]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"2", " ", "k"}]]}], ",", 
             RowBox[{"j", "\[Rule]", 
               RowBox[{"-", "k"}]}]}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "18"}], "-", 
                    RowBox[{"3", " ", "k"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "3"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], "k"]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "+", "k"}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "3"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], "k"]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", "k"}], ")"}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{
                    RowBox[{"-", "3"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{"3", " ", 
                 RowBox[{"x", "[", 
                   RowBox[{
                    RowBox[{"-", "3"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"T\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "+", "k"}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "3"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], ")"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                   RowBox[{"3", "+", "k"}], ")"}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{
                    RowBox[{"-", "3"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{"3", " ", 
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "3"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], "k"]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"J\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{"18", "-", 
                    RowBox[{"15", " ", "k"}], "-", 
                    SuperscriptBox["k", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "3"]}]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "3"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"2", " ", "k"}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "-", 
                    RowBox[{"2", " ", "k"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], "k"]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "k"}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], "k"]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{
                    RowBox[{"-", "2"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{"2", " ", 
                 RowBox[{"x", "[", 
                   RowBox[{
                    RowBox[{"-", "2"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"T\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "k"}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], ")"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                   RowBox[{"2", "+", "k"}], ")"}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{
                    RowBox[{"-", "2"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{"2", " ", 
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], "k"]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"J\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{"8", "-", 
                    RowBox[{"6", " ", "k"}], "-", 
                    SuperscriptBox["k", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "3"]}]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"2", " ", "k"}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "k", "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], "k"]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "k"}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], "k"]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"T\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "k"}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], ")"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                   RowBox[{"1", "+", "k"}], ")"}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], "k"]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"J\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{"2", "-", "k", "-", 
                    SuperscriptBox["k", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "3"]}]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"2", " ", "k"}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"0", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"k", " ", 
                 RowBox[{"x", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"0", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 FractionBox["1", "2"], " ", "k", " ", 
                 RowBox[{"x", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"0", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"0", ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"T\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{
                 RowBox[{"-", "k"}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"0", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 FractionBox["1", "2"], " ", "k", " ", 
                 RowBox[{"x", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"0", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"0", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 RowBox[{"x", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"0", ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"J\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{
                 FractionBox["1", "2"], " ", "k", " ", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"1", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "k", "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], "k"]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"1", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], "k"]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"1", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                   RowBox[{"1", "+", "k"}], ")"}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"1", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{"-", 
                 RowBox[{"x", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"1", ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"T\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], ")"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"1", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"1", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], "k"]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"1", ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"J\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"3", " ", "k"}], "-", 
                    SuperscriptBox["k", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "3"]}]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"2", " ", "k"}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", 
                    RowBox[{"2", " ", "k"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], "k"]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], "k"]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                   RowBox[{"2", "+", "k"}], ")"}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{"2", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{"2", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"T\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], ")"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{"2", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], "k"]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"J\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{"8", "-", 
                    RowBox[{"10", " ", "k"}], "-", 
                    SuperscriptBox["k", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "3"]}]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"2", " ", "k"}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "18"}], "+", 
                    RowBox[{"3", " ", "k"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], "k"]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "k"}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], "k"]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                   RowBox[{"3", "+", "k"}], ")"}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{"3", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{"3", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"T\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "k"}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], ")"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", "k"}], ")"}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{"3", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], "k"]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"J\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{"18", "-", 
                    RowBox[{"21", " ", "k"}], "-", 
                    SuperscriptBox["k", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "3"]}]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"2", " ", "k"}]]}], ",", 
             RowBox[{"j", "\[Rule]", 
               RowBox[{"1", "+", "k"}]}]}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "210"}], "-", 
                    RowBox[{"37", " ", "k"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    SuperscriptBox["k", "3"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "3"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"12", " ", "k"}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{"35", "+", 
                    RowBox[{"12", " ", "k"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "3"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                  RowBox[{"12", " ", "k"}]]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{"10", "-", 
                    RowBox[{"37", " ", "k"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    SuperscriptBox["k", "3"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "3"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"24", " ", "k"}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 RowBox[{"-", 
                   FractionBox["1", "12"]}], " ", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "37"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{
                    RowBox[{"-", "3"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"T\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{"35", "+", 
                    RowBox[{"12", " ", "k"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "3"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                  RowBox[{"12", " ", 
                    SuperscriptBox["k", "2"]}]]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14"}], "-", 
                    RowBox[{"37", " ", "k"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    SuperscriptBox["k", "3"]}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "3"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                  RowBox[{"24", " ", "k"}]]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1225", "-", 
                    RowBox[{"74", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    SuperscriptBox["k", "4"]}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "3"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                  RowBox[{"48", " ", "k"}]]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"J\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{"210", "-", 
                    RowBox[{"208", " ", "k"}], "-", 
                    RowBox[{"55", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["k", "3"]}], "+", 
                    SuperscriptBox["k", "4"]}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "3"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                  RowBox[{"24", " ", 
                    SuperscriptBox["k", "2"]}]]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "60"}], "-", 
                    RowBox[{"17", " ", "k"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    SuperscriptBox["k", "3"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"8", " ", "k"}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{"15", "+", 
                    RowBox[{"8", " ", "k"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                  RowBox[{"8", " ", "k"}]]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"17", " ", "k"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    SuperscriptBox["k", "3"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"16", " ", "k"}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 RowBox[{"-", 
                   FractionBox["1", "8"]}], " ", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "17"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{
                    RowBox[{"-", "2"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"T\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{"15", "+", 
                    RowBox[{"8", " ", "k"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                  RowBox[{"8", " ", 
                    SuperscriptBox["k", "2"]}]]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10"}], "-", 
                    RowBox[{"17", " ", "k"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    SuperscriptBox["k", "3"]}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                  RowBox[{"16", " ", "k"}]]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{"225", "-", 
                    RowBox[{"34", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    SuperscriptBox["k", "4"]}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                  RowBox[{"32", " ", "k"}]]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"J\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{"60", "-", 
                    RowBox[{"58", " ", "k"}], "-", 
                    RowBox[{"29", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "3"]}], "+", 
                    SuperscriptBox["k", "4"]}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                  RowBox[{"16", " ", 
                    SuperscriptBox["k", "2"]}]]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "-", 
                    RowBox[{"5", " ", "k"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    SuperscriptBox["k", "3"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"4", " ", "k"}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"4", " ", "k"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                  RowBox[{"4", " ", "k"}]]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"5", " ", "k"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    SuperscriptBox["k", "3"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"8", " ", "k"}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 RowBox[{"-", 
                   FractionBox["1", "4"]}], " ", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"T\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"4", " ", "k"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                  RowBox[{"4", " ", 
                    SuperscriptBox["k", "2"]}]]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "-", 
                    RowBox[{"5", " ", "k"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    SuperscriptBox["k", "3"]}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                  RowBox[{"8", " ", "k"}]]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    SuperscriptBox["k", "4"]}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                  RowBox[{"16", " ", "k"}]]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"J\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"4", " ", "k"}], "-", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    SuperscriptBox["k", "4"]}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                  RowBox[{"8", " ", 
                    SuperscriptBox["k", "2"]}]]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"0", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 RowBox[{"x", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"0", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "k"}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                  RowBox[{"2", " ", "k"}]]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"0", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"0", ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"T\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{"x", "[", 
                  RowBox[{"0", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], 
                SuperscriptBox["k", "2"]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"0", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{"2", "+", "k"}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"2", " ", "k"}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"0", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"4", " ", "k"}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"0", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{"x", "[", 
                  RowBox[{"0", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "k"]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"0", ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"J\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"2", " ", "k"}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"1", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"5", " ", "k"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    SuperscriptBox["k", "3"]}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                  RowBox[{"4", " ", "k"}]]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"1", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"4", " ", "k"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"4", " ", "k"}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"1", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "-", 
                    RowBox[{"5", " ", "k"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    SuperscriptBox["k", "3"]}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                  RowBox[{"8", " ", "k"}]]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"1", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 FractionBox["1", "4"], " ", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"1", ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"T\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"4", " ", "k"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"4", " ", 
                  SuperscriptBox["k", "2"]}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"1", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"5", " ", "k"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    SuperscriptBox["k", "3"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"8", " ", "k"}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"1", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    SuperscriptBox["k", "4"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"16", " ", "k"}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"1", ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"J\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", 
                    RowBox[{"8", " ", "k"}], "+", 
                    SuperscriptBox["k", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["k", "3"]}], "+", 
                    SuperscriptBox["k", "4"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"8", " ", 
                  SuperscriptBox["k", "2"]}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{"60", "-", 
                    RowBox[{"17", " ", "k"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    SuperscriptBox["k", "3"]}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                  RowBox[{"8", " ", "k"}]]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{"15", "-", 
                    RowBox[{"8", " ", "k"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"8", " ", "k"}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10"}], "-", 
                    RowBox[{"17", " ", "k"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    SuperscriptBox["k", "3"]}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                  RowBox[{"16", " ", "k"}]]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 FractionBox["1", "8"], " ", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "17"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{"2", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"T\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{"15", "-", 
                    RowBox[{"8", " ", "k"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"8", " ", 
                  SuperscriptBox["k", "2"]}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"17", " ", "k"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    SuperscriptBox["k", "3"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"16", " ", "k"}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{"225", "-", 
                    RowBox[{"34", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    SuperscriptBox["k", "4"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"32", " ", "k"}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"J\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "60"}], "+", 
                    RowBox[{"62", " ", "k"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["k", "2"]}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["k", "3"]}], "+", 
                    SuperscriptBox["k", "4"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"16", " ", 
                  SuperscriptBox["k", "2"]}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{"210", "-", 
                    RowBox[{"37", " ", "k"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    SuperscriptBox["k", "3"]}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                  RowBox[{"12", " ", "k"}]]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{"35", "-", 
                    RowBox[{"12", " ", "k"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"12", " ", "k"}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14"}], "-", 
                    RowBox[{"37", " ", "k"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    SuperscriptBox["k", "3"]}], ")"}], " ", 
                    RowBox[{"x", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                  RowBox[{"24", " ", "k"}]]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               RowBox[{
                 FractionBox["1", "12"], " ", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "37"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                 RowBox[{"x", "[", 
                   RowBox[{"3", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"T\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{"35", "-", 
                    RowBox[{"12", " ", "k"}], "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"12", " ", 
                  SuperscriptBox["k", "2"]}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{"10", "-", 
                    RowBox[{"37", " ", "k"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    SuperscriptBox["k", "3"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"24", " ", "k"}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{"1225", "-", 
                    RowBox[{"74", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    SuperscriptBox["k", "4"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"48", " ", "k"}]]}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"J\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "210"}], "+", 
                    RowBox[{"212", " ", "k"}], "-", 
                    RowBox[{"19", " ", 
                    SuperscriptBox["k", "2"]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["k", "3"]}], "+", 
                    SuperscriptBox["k", "4"]}], ")"}], " ", 
                  RowBox[{"x", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}]}], 
                RowBox[{"24", " ", 
                  SuperscriptBox["k", "2"]}]]}], ",", 
             RowBox[{"j", "\[Rule]", 
               FractionBox[
                RowBox[{"3", "+", "k"}], "2"]}]}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"T\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"J\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"T\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"J\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"T\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"J\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"0", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"0", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"0", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"0", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"0", ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"T\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"0", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"0", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"0", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"0", ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"J\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"1", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"1", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"1", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"1", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"1", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"1", ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"T\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"1", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"1", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"1", ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"J\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"T\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"J\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"T\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"T\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", "\"G[1]\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["3", "2"], ",", "\"G[-1]\""}], "}"}]}], 
                    "}"}]}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "\"J\""}], "}"}]}], "}"}]}], "]"}], 
               "\[Rule]", "0"}], ",", 
             RowBox[{
               RowBox[{"x", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "\"J\""}], "}"}], "}"}]}], "]"}], 
               "\[Rule]", "0"}]}], "}"}]}], "}"}], Short[#, 1024]& ], "line" -> 
   88, "sessionID" -> 30748890532991891492, "byteCount" -> 316176, "size" -> 
   1024, "stored" -> True, 
   "expr" -> {{$CellContext`x[-3, {{1, "T"}, {1, "J"}}] -> 
      Rational[1, 12] $CellContext`k^(-1) (-210 - 37 $CellContext`k + 
        6 $CellContext`k^2 + $CellContext`k^3) $CellContext`x[-3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-3, {{1, "T"}, {
         1, "T"}}] -> 
      Rational[-1, 12] $CellContext`k^(-1) (35 + 
        12 $CellContext`k + $CellContext`k^2) $CellContext`x[-3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-3, {{
          Rational[3, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 
      Rational[1, 24] $CellContext`k^(-1) (10 - 37 $CellContext`k + 
        2 $CellContext`k^2 + $CellContext`k^3) $CellContext`x[-3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-3, {{1, "J"}, {
          Rational[1, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 
      Rational[-1, 12] (-37 + $CellContext`k^2) $CellContext`x[-3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-3, {{2, "T"}}] -> 
      Rational[-1, 12] $CellContext`k^(-2) (35 + 
        12 $CellContext`k + $CellContext`k^2) $CellContext`x[-3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-3, {{
          Rational[1, 2], "G[1]"}, {
          Rational[3, 2], "G[-1]"}}] -> 
      Rational[-1, 24] $CellContext`k^(-1) (-14 - 37 $CellContext`k + 
        2 $CellContext`k^2 + $CellContext`k^3) $CellContext`x[-3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-3, {{1, "J"}, {
         1, "J"}}] -> 
      Rational[-1, 48] $CellContext`k^(-1) (1225 - 
        74 $CellContext`k^2 + $CellContext`k^4) $CellContext`x[-3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-3, {{2, "J"}}] -> 
      Rational[-1, 24] $CellContext`k^(-2) (210 - 208 $CellContext`k - 
        55 $CellContext`k^2 + 
        4 $CellContext`k^3 + $CellContext`k^4) $CellContext`x[-3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-2, {{1, "T"}, {
         1, "J"}}] -> 
      Rational[1, 8] $CellContext`k^(-1) (-60 - 17 $CellContext`k + 
        4 $CellContext`k^2 + $CellContext`k^3) $CellContext`x[-2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-2, {{1, "T"}, {
         1, "T"}}] -> 
      Rational[-1, 8] $CellContext`k^(-1) (15 + 
        8 $CellContext`k + $CellContext`k^2) $CellContext`x[-2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-2, {{
          Rational[3, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 
      Rational[1, 16] $CellContext`k^(-1) (6 - 17 $CellContext`k + 
        2 $CellContext`k^2 + $CellContext`k^3) $CellContext`x[-2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-2, {{1, "J"}, {
          Rational[1, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 
      Rational[-1, 8] (-17 + $CellContext`k^2) $CellContext`x[-2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-2, {{2, "T"}}] -> 
      Rational[-1, 8] $CellContext`k^(-2) (15 + 
        8 $CellContext`k + $CellContext`k^2) $CellContext`x[-2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-2, {{
          Rational[1, 2], "G[1]"}, {
          Rational[3, 2], "G[-1]"}}] -> 
      Rational[-1, 16] $CellContext`k^(-1) (-10 - 17 $CellContext`k + 
        2 $CellContext`k^2 + $CellContext`k^3) $CellContext`x[-2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-2, {{1, "J"}, {
         1, "J"}}] -> 
      Rational[-1, 32] $CellContext`k^(-1) (225 - 
        34 $CellContext`k^2 + $CellContext`k^4) $CellContext`x[-2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-2, {{2, "J"}}] -> 
      Rational[-1, 16] $CellContext`k^(-2) (60 - 58 $CellContext`k - 
        29 $CellContext`k^2 + 
        2 $CellContext`k^3 + $CellContext`k^4) $CellContext`x[-2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-1, {{1, "T"}, {
         1, "J"}}] -> 
      Rational[1, 4] $CellContext`k^(-1) (-6 - 5 $CellContext`k + 
        2 $CellContext`k^2 + $CellContext`k^3) $CellContext`x[-1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-1, {{1, "T"}, {
         1, "T"}}] -> 
      Rational[-1, 4] $CellContext`k^(-1) (3 + 
        4 $CellContext`k + $CellContext`k^2) $CellContext`x[-1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-1, {{
          Rational[3, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 
      Rational[1, 8] $CellContext`k^(-1) (2 - 5 $CellContext`k + 
        2 $CellContext`k^2 + $CellContext`k^3) $CellContext`x[-1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-1, {{1, "J"}, {
          Rational[1, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 
      Rational[-1, 4] (-5 + $CellContext`k^2) $CellContext`x[-1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-1, {{2, "T"}}] -> 
      Rational[-1, 4] $CellContext`k^(-2) (3 + 
        4 $CellContext`k + $CellContext`k^2) $CellContext`x[-1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-1, {{
          Rational[1, 2], "G[1]"}, {
          Rational[3, 2], "G[-1]"}}] -> 
      Rational[-1, 8] $CellContext`k^(-1) (-6 - 5 $CellContext`k + 
        2 $CellContext`k^2 + $CellContext`k^3) $CellContext`x[-1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-1, {{1, "J"}, {
         1, "J"}}] -> 
      Rational[-1, 16] $CellContext`k^(-1) (9 - 
        10 $CellContext`k^2 + $CellContext`k^4) $CellContext`x[-1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-1, {{2, "J"}}] -> 
      Rational[-1, 8] $CellContext`k^(-2) (6 - 4 $CellContext`k - 
        11 $CellContext`k^2 + $CellContext`k^4) $CellContext`x[-1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       0, {{1, "T"}, {1, "J"}}] -> -$CellContext`x[0, {{1, "J"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[0, {{
          Rational[3, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 
      Rational[-1, 2] $CellContext`k^(-1) (2 + $CellContext`k) $CellContext`x[
        0, {{1, "J"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[0, {{1, "T"}, {
          Rational[1, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 
      0, $CellContext`x[
       0, {{2, "T"}}] -> $CellContext`k^(-2) $CellContext`x[0, {{1, "J"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[0, {{
          Rational[1, 2], "G[1]"}, {
          Rational[3, 2], "G[-1]"}}] -> 
      Rational[1, 2] $CellContext`k^(-1) (2 + $CellContext`k) $CellContext`x[
        0, {{1, "J"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       0, {{1, "J"}, {1, "J"}}] -> 
      Rational[1, 
         4] $CellContext`k^(-1) (-1 + $CellContext`k^2) $CellContext`x[
        0, {{1, "J"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       0, {{1, "T"}, {1, "T"}}] -> $CellContext`k^(-1) $CellContext`x[
        0, {{1, "J"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[0, {{2, "J"}}] -> 
      Rational[1, 2] (-2 + $CellContext`k) $CellContext`k^(-1) $CellContext`x[
        0, {{1, "J"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       1, {{1, "T"}, {1, "J"}}] -> 
      Rational[-1, 4] $CellContext`k^(-1) (6 - 5 $CellContext`k - 
        2 $CellContext`k^2 + $CellContext`k^3) $CellContext`x[1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       1, {{1, "T"}, {1, "T"}}] -> 
      Rational[1, 4] $CellContext`k^(-1) (3 - 
        4 $CellContext`k + $CellContext`k^2) $CellContext`x[1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[1, {{
          Rational[3, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 
      Rational[-1, 8] $CellContext`k^(-1) (-6 - 5 $CellContext`k + 
        2 $CellContext`k^2 + $CellContext`k^3) $CellContext`x[1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[1, {{1, "J"}, {
          Rational[1, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 
      Rational[1, 4] (-5 + $CellContext`k^2) $CellContext`x[1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[1, {{2, "T"}}] -> 
      Rational[1, 4] $CellContext`k^(-2) (3 - 
        4 $CellContext`k + $CellContext`k^2) $CellContext`x[1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[1, {{
          Rational[1, 2], "G[1]"}, {
          Rational[3, 2], "G[-1]"}}] -> 
      Rational[1, 8] $CellContext`k^(-1) (2 - 5 $CellContext`k + 
        2 $CellContext`k^2 + $CellContext`k^3) $CellContext`x[1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       1, {{1, "J"}, {1, "J"}}] -> 
      Rational[1, 16] $CellContext`k^(-1) (9 - 
        10 $CellContext`k^2 + $CellContext`k^4) $CellContext`x[1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[1, {{2, "J"}}] -> 
      Rational[1, 8] $CellContext`k^(-2) (-6 + 
        8 $CellContext`k + $CellContext`k^2 - 
        4 $CellContext`k^3 + $CellContext`k^4) $CellContext`x[1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       2, {{1, "T"}, {1, "J"}}] -> 
      Rational[-1, 8] $CellContext`k^(-1) (60 - 17 $CellContext`k - 
        4 $CellContext`k^2 + $CellContext`k^3) $CellContext`x[2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       2, {{1, "T"}, {1, "T"}}] -> 
      Rational[1, 8] $CellContext`k^(-1) (15 - 
        8 $CellContext`k + $CellContext`k^2) $CellContext`x[2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[2, {{
          Rational[3, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 
      Rational[-1, 16] $CellContext`k^(-1) (-10 - 17 $CellContext`k + 
        2 $CellContext`k^2 + $CellContext`k^3) $CellContext`x[2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[2, {{1, "J"}, {
          Rational[1, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 
      Rational[1, 8] (-17 + $CellContext`k^2) $CellContext`x[2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[2, {{2, "T"}}] -> 
      Rational[1, 8] $CellContext`k^(-2) (15 - 
        8 $CellContext`k + $CellContext`k^2) $CellContext`x[2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[2, {{
          Rational[1, 2], "G[1]"}, {
          Rational[3, 2], "G[-1]"}}] -> 
      Rational[1, 16] $CellContext`k^(-1) (6 - 17 $CellContext`k + 
        2 $CellContext`k^2 + $CellContext`k^3) $CellContext`x[2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       2, {{1, "J"}, {1, "J"}}] -> 
      Rational[1, 32] $CellContext`k^(-1) (225 - 
        34 $CellContext`k^2 + $CellContext`k^4) $CellContext`x[2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[2, {{2, "J"}}] -> 
      Rational[1, 16] $CellContext`k^(-2) (-60 + 62 $CellContext`k - 
        5 $CellContext`k^2 - 
        6 $CellContext`k^3 + $CellContext`k^4) $CellContext`x[2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       3, {{1, "T"}, {1, "J"}}] -> 
      Rational[-1, 12] $CellContext`k^(-1) (210 - 37 $CellContext`k - 
        6 $CellContext`k^2 + $CellContext`k^3) $CellContext`x[3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       3, {{1, "T"}, {1, "T"}}] -> 
      Rational[1, 12] $CellContext`k^(-1) (35 - 
        12 $CellContext`k + $CellContext`k^2) $CellContext`x[3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[3, {{
          Rational[3, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 
      Rational[-1, 24] $CellContext`k^(-1) (-14 - 37 $CellContext`k + 
        2 $CellContext`k^2 + $CellContext`k^3) $CellContext`x[3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[3, {{1, "J"}, {
          Rational[1, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 
      Rational[1, 12] (-37 + $CellContext`k^2) $CellContext`x[3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[3, {{2, "T"}}] -> 
      Rational[1, 12] $CellContext`k^(-2) (35 - 
        12 $CellContext`k + $CellContext`k^2) $CellContext`x[3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[3, {{
          Rational[1, 2], "G[1]"}, {
          Rational[3, 2], "G[-1]"}}] -> 
      Rational[1, 24] $CellContext`k^(-1) (10 - 37 $CellContext`k + 
        2 $CellContext`k^2 + $CellContext`k^3) $CellContext`x[3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       3, {{1, "J"}, {1, "J"}}] -> 
      Rational[1, 48] $CellContext`k^(-1) (1225 - 
        74 $CellContext`k^2 + $CellContext`k^4) $CellContext`x[3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[3, {{2, "J"}}] -> 
      Rational[1, 24] $CellContext`k^(-2) (-210 + 212 $CellContext`k - 
        19 $CellContext`k^2 - 
        8 $CellContext`k^3 + $CellContext`k^4) $CellContext`x[3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`j -> 
      Rational[1, 2] (-1 - $CellContext`k)}, {$CellContext`x[-3, {{1, "T"}, {
         1, "J"}}] -> $CellContext`k^(-1) (-18 - 
        3 $CellContext`k + $CellContext`k^2) $CellContext`x[-3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-3, {{1, "T"}, {
         1, "T"}}] -> -$CellContext`k^(-1) (
        3 + $CellContext`k) $CellContext`x[-3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-3, {{
          Rational[3, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 
      Rational[1, 2] (-3 + $CellContext`k) $CellContext`x[-3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-3, {{1, "J"}, {
          Rational[1, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 3 $CellContext`x[-3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-3, {{2, "T"}}] -> -(
        3 + $CellContext`k) $CellContext`x[-3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-3, {{
          Rational[1, 2], "G[1]"}, {
          Rational[3, 2], "G[-1]"}}] -> 
      Rational[1, 2] (3 + $CellContext`k) $CellContext`x[-3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-3, {{1, "J"}, {
         1, "J"}}] -> 
      3 $CellContext`k^(-1) (-9 + $CellContext`k^2) $CellContext`x[-3, {{
          1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-3, {{2, "J"}}] -> 
      Rational[1, 2] $CellContext`k^(-1) (18 - 
        15 $CellContext`k - $CellContext`k^2 + 
        2 $CellContext`k^3) $CellContext`x[-3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-2, {{1, "T"}, {
         1, "J"}}] -> $CellContext`k^(-1) (-8 - 
        2 $CellContext`k + $CellContext`k^2) $CellContext`x[-2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-2, {{1, "T"}, {
         1, "T"}}] -> -$CellContext`k^(-1) (
        2 + $CellContext`k) $CellContext`x[-2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-2, {{
          Rational[3, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 
      Rational[1, 2] (-2 + $CellContext`k) $CellContext`x[-2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-2, {{1, "J"}, {
          Rational[1, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 2 $CellContext`x[-2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-2, {{2, "T"}}] -> -(
        2 + $CellContext`k) $CellContext`x[-2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-2, {{
          Rational[1, 2], "G[1]"}, {
          Rational[3, 2], "G[-1]"}}] -> 
      Rational[1, 2] (2 + $CellContext`k) $CellContext`x[-2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-2, {{1, "J"}, {
         1, "J"}}] -> 
      2 $CellContext`k^(-1) (-4 + $CellContext`k^2) $CellContext`x[-2, {{
          1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-2, {{2, "J"}}] -> 
      Rational[1, 2] $CellContext`k^(-1) (8 - 
        6 $CellContext`k - $CellContext`k^2 + 
        2 $CellContext`k^3) $CellContext`x[-2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-1, {{1, "T"}, {
         1, "J"}}] -> $CellContext`k^(-1) (-2 - $CellContext`k + \
$CellContext`k^2) $CellContext`x[-1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-1, {{1, "T"}, {
         1, "T"}}] -> -$CellContext`k^(-1) (
        1 + $CellContext`k) $CellContext`x[-1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-1, {{
          Rational[3, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 
      Rational[1, 2] (-1 + $CellContext`k) $CellContext`x[-1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-1, {{1, "J"}, {
          Rational[1, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> $CellContext`x[-1, {{1, "T"}, {
          Rational[1, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}], $CellContext`x[-1, {{2, "T"}}] -> -(
        1 + $CellContext`k) $CellContext`x[-1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-1, {{
          Rational[1, 2], "G[1]"}, {
          Rational[3, 2], "G[-1]"}}] -> 
      Rational[1, 2] (1 + $CellContext`k) $CellContext`x[-1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-1, {{1, "J"}, {
         1, "J"}}] -> $CellContext`k^(-1) (-1 + $CellContext`k^2) \
$CellContext`x[-1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-1, {{2, "J"}}] -> 
      Rational[1, 2] $CellContext`k^(-1) (
        2 - $CellContext`k - $CellContext`k^2 + 
        2 $CellContext`k^3) $CellContext`x[-1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       0, {{1, "T"}, {1, "J"}}] -> $CellContext`k $CellContext`x[
        0, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[0, {{
          Rational[3, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 
      Rational[1, 2] $CellContext`k $CellContext`x[0, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[0, {{1, "J"}, {
          Rational[1, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 
      0, $CellContext`x[
       0, {{2, "T"}}] -> -$CellContext`k $CellContext`x[0, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[0, {{
          Rational[1, 2], "G[1]"}, {
          Rational[3, 2], "G[-1]"}}] -> 
      Rational[1, 2] $CellContext`k $CellContext`x[0, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       0, {{1, "J"}, {1, "J"}}] -> 
      0, $CellContext`x[
       0, {{1, "T"}, {1, "T"}}] -> -$CellContext`x[0, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[0, {{2, "J"}}] -> 
      Rational[1, 2] $CellContext`k (-1 + 2 $CellContext`k) $CellContext`x[
        0, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       1, {{1, "T"}, {
         1, "J"}}] -> $CellContext`k^(-1) (-2 + $CellContext`k + \
$CellContext`k^2) $CellContext`x[1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       1, {{1, "T"}, {
         1, "T"}}] -> -(-1 + $CellContext`k) $CellContext`k^(-1) \
$CellContext`x[1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[1, {{
          Rational[3, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 
      Rational[1, 2] (1 + $CellContext`k) $CellContext`x[1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[1, {{1, "J"}, {
          Rational[1, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> -$CellContext`x[1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       1, {{2, "T"}}] -> -(-1 + $CellContext`k) $CellContext`x[1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[1, {{
          Rational[1, 2], "G[1]"}, {
          Rational[3, 2], "G[-1]"}}] -> 
      Rational[1, 2] (-1 + $CellContext`k) $CellContext`x[1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       1, {{1, "J"}, {
         1, "J"}}] -> -$CellContext`k^(-1) (-1 + $CellContext`k^2) \
$CellContext`x[1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[1, {{2, "J"}}] -> 
      Rational[1, 2] $CellContext`k^(-1) (2 - 
        3 $CellContext`k - $CellContext`k^2 + 
        2 $CellContext`k^3) $CellContext`x[1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       2, {{1, "T"}, {1, "J"}}] -> $CellContext`k^(-1) (-8 + 
        2 $CellContext`k + $CellContext`k^2) $CellContext`x[2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       2, {{1, "T"}, {
         1, "T"}}] -> -(-2 + $CellContext`k) $CellContext`k^(-1) \
$CellContext`x[2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[2, {{
          Rational[3, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 
      Rational[1, 2] (2 + $CellContext`k) $CellContext`x[2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[2, {{1, "J"}, {
          Rational[1, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> (-2) $CellContext`x[2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       2, {{2, "T"}}] -> -(-2 + $CellContext`k) $CellContext`x[2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[2, {{
          Rational[1, 2], "G[1]"}, {
          Rational[3, 2], "G[-1]"}}] -> 
      Rational[1, 2] (-2 + $CellContext`k) $CellContext`x[2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       2, {{1, "J"}, {
         1, "J"}}] -> (-2) $CellContext`k^(-1) (-4 + $CellContext`k^2) \
$CellContext`x[2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[2, {{2, "J"}}] -> 
      Rational[1, 2] $CellContext`k^(-1) (8 - 
        10 $CellContext`k - $CellContext`k^2 + 
        2 $CellContext`k^3) $CellContext`x[2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       3, {{1, "T"}, {1, "J"}}] -> $CellContext`k^(-1) (-18 + 
        3 $CellContext`k + $CellContext`k^2) $CellContext`x[3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       3, {{1, "T"}, {
         1, "T"}}] -> -(-3 + $CellContext`k) $CellContext`k^(-1) \
$CellContext`x[3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[3, {{
          Rational[3, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 
      Rational[1, 2] (3 + $CellContext`k) $CellContext`x[3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[3, {{1, "J"}, {
          Rational[1, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> (-3) $CellContext`x[3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       3, {{2, "T"}}] -> -(-3 + $CellContext`k) $CellContext`x[3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[3, {{
          Rational[1, 2], "G[1]"}, {
          Rational[3, 2], "G[-1]"}}] -> 
      Rational[1, 2] (-3 + $CellContext`k) $CellContext`x[3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       3, {{1, "J"}, {
         1, "J"}}] -> (-3) $CellContext`k^(-1) (-9 + $CellContext`k^2) \
$CellContext`x[3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[3, {{2, "J"}}] -> 
      Rational[1, 2] $CellContext`k^(-1) (18 - 
        21 $CellContext`k - $CellContext`k^2 + 
        2 $CellContext`k^3) $CellContext`x[3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], 
           "G[-1]"}}], $CellContext`j -> -$CellContext`k}, \
{$CellContext`x[-3, {{1, "T"}, {1, "J"}}] -> $CellContext`k^(-1) (-18 - 
        3 $CellContext`k + $CellContext`k^2) $CellContext`x[-3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-3, {{1, "T"}, {
         1, "T"}}] -> -$CellContext`k^(-1) (
        3 + $CellContext`k) $CellContext`x[-3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-3, {{
          Rational[3, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 
      Rational[1, 2] (-3 + $CellContext`k) $CellContext`x[-3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-3, {{1, "J"}, {
          Rational[1, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 3 $CellContext`x[-3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-3, {{2, "T"}}] -> -(
        3 + $CellContext`k) $CellContext`x[-3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-3, {{
          Rational[1, 2], "G[1]"}, {
          Rational[3, 2], "G[-1]"}}] -> 
      Rational[1, 2] (3 + $CellContext`k) $CellContext`x[-3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-3, {{1, "J"}, {
         1, "J"}}] -> 
      3 $CellContext`k^(-1) (-9 + $CellContext`k^2) $CellContext`x[-3, {{
          1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-3, {{2, "J"}}] -> 
      Rational[1, 2] $CellContext`k^(-1) (18 - 
        15 $CellContext`k - $CellContext`k^2 + 
        2 $CellContext`k^3) $CellContext`x[-3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-2, {{1, "T"}, {
         1, "J"}}] -> $CellContext`k^(-1) (-8 - 
        2 $CellContext`k + $CellContext`k^2) $CellContext`x[-2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-2, {{1, "T"}, {
         1, "T"}}] -> -$CellContext`k^(-1) (
        2 + $CellContext`k) $CellContext`x[-2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-2, {{
          Rational[3, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 
      Rational[1, 2] (-2 + $CellContext`k) $CellContext`x[-2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-2, {{1, "J"}, {
          Rational[1, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 2 $CellContext`x[-2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-2, {{2, "T"}}] -> -(
        2 + $CellContext`k) $CellContext`x[-2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-2, {{
          Rational[1, 2], "G[1]"}, {
          Rational[3, 2], "G[-1]"}}] -> 
      Rational[1, 2] (2 + $CellContext`k) $CellContext`x[-2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-2, {{1, "J"}, {
         1, "J"}}] -> 
      2 $CellContext`k^(-1) (-4 + $CellContext`k^2) $CellContext`x[-2, {{
          1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-2, {{2, "J"}}] -> 
      Rational[1, 2] $CellContext`k^(-1) (8 - 
        6 $CellContext`k - $CellContext`k^2 + 
        2 $CellContext`k^3) $CellContext`x[-2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-1, {{1, "T"}, {
         1, "J"}}] -> $CellContext`k^(-1) (-2 - $CellContext`k + \
$CellContext`k^2) $CellContext`x[-1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-1, {{1, "T"}, {
         1, "T"}}] -> -$CellContext`k^(-1) (
        1 + $CellContext`k) $CellContext`x[-1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-1, {{
          Rational[3, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 
      Rational[1, 2] (-1 + $CellContext`k) $CellContext`x[-1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-1, {{1, "J"}, {
          Rational[1, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> $CellContext`x[-1, {{1, "T"}, {
          Rational[1, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}], $CellContext`x[-1, {{2, "T"}}] -> -(
        1 + $CellContext`k) $CellContext`x[-1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-1, {{
          Rational[1, 2], "G[1]"}, {
          Rational[3, 2], "G[-1]"}}] -> 
      Rational[1, 2] (1 + $CellContext`k) $CellContext`x[-1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-1, {{1, "J"}, {
         1, "J"}}] -> $CellContext`k^(-1) (-1 + $CellContext`k^2) \
$CellContext`x[-1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-1, {{2, "J"}}] -> 
      Rational[1, 2] $CellContext`k^(-1) (
        2 - $CellContext`k - $CellContext`k^2 + 
        2 $CellContext`k^3) $CellContext`x[-1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       0, {{1, "T"}, {1, "J"}}] -> $CellContext`k $CellContext`x[
        0, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[0, {{
          Rational[3, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 
      Rational[1, 2] $CellContext`k $CellContext`x[0, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[0, {{1, "J"}, {
          Rational[1, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 
      0, $CellContext`x[
       0, {{2, "T"}}] -> -$CellContext`k $CellContext`x[0, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[0, {{
          Rational[1, 2], "G[1]"}, {
          Rational[3, 2], "G[-1]"}}] -> 
      Rational[1, 2] $CellContext`k $CellContext`x[0, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       0, {{1, "J"}, {1, "J"}}] -> 
      0, $CellContext`x[
       0, {{1, "T"}, {1, "T"}}] -> -$CellContext`x[0, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[0, {{2, "J"}}] -> 
      Rational[1, 2] $CellContext`k (-1 + 2 $CellContext`k) $CellContext`x[
        0, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       1, {{1, "T"}, {
         1, "J"}}] -> $CellContext`k^(-1) (-2 + $CellContext`k + \
$CellContext`k^2) $CellContext`x[1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       1, {{1, "T"}, {
         1, "T"}}] -> -(-1 + $CellContext`k) $CellContext`k^(-1) \
$CellContext`x[1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[1, {{
          Rational[3, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 
      Rational[1, 2] (1 + $CellContext`k) $CellContext`x[1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[1, {{1, "J"}, {
          Rational[1, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> -$CellContext`x[1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       1, {{2, "T"}}] -> -(-1 + $CellContext`k) $CellContext`x[1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[1, {{
          Rational[1, 2], "G[1]"}, {
          Rational[3, 2], "G[-1]"}}] -> 
      Rational[1, 2] (-1 + $CellContext`k) $CellContext`x[1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       1, {{1, "J"}, {
         1, "J"}}] -> -$CellContext`k^(-1) (-1 + $CellContext`k^2) \
$CellContext`x[1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[1, {{2, "J"}}] -> 
      Rational[1, 2] $CellContext`k^(-1) (2 - 
        3 $CellContext`k - $CellContext`k^2 + 
        2 $CellContext`k^3) $CellContext`x[1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       2, {{1, "T"}, {1, "J"}}] -> $CellContext`k^(-1) (-8 + 
        2 $CellContext`k + $CellContext`k^2) $CellContext`x[2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       2, {{1, "T"}, {
         1, "T"}}] -> -(-2 + $CellContext`k) $CellContext`k^(-1) \
$CellContext`x[2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[2, {{
          Rational[3, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 
      Rational[1, 2] (2 + $CellContext`k) $CellContext`x[2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[2, {{1, "J"}, {
          Rational[1, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> (-2) $CellContext`x[2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       2, {{2, "T"}}] -> -(-2 + $CellContext`k) $CellContext`x[2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[2, {{
          Rational[1, 2], "G[1]"}, {
          Rational[3, 2], "G[-1]"}}] -> 
      Rational[1, 2] (-2 + $CellContext`k) $CellContext`x[2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       2, {{1, "J"}, {
         1, "J"}}] -> (-2) $CellContext`k^(-1) (-4 + $CellContext`k^2) \
$CellContext`x[2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[2, {{2, "J"}}] -> 
      Rational[1, 2] $CellContext`k^(-1) (8 - 
        10 $CellContext`k - $CellContext`k^2 + 
        2 $CellContext`k^3) $CellContext`x[2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       3, {{1, "T"}, {1, "J"}}] -> $CellContext`k^(-1) (-18 + 
        3 $CellContext`k + $CellContext`k^2) $CellContext`x[3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       3, {{1, "T"}, {
         1, "T"}}] -> -(-3 + $CellContext`k) $CellContext`k^(-1) \
$CellContext`x[3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[3, {{
          Rational[3, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 
      Rational[1, 2] (3 + $CellContext`k) $CellContext`x[3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[3, {{1, "J"}, {
          Rational[1, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> (-3) $CellContext`x[3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       3, {{2, "T"}}] -> -(-3 + $CellContext`k) $CellContext`x[3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[3, {{
          Rational[1, 2], "G[1]"}, {
          Rational[3, 2], "G[-1]"}}] -> 
      Rational[1, 2] (-3 + $CellContext`k) $CellContext`x[3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       3, {{1, "J"}, {
         1, "J"}}] -> (-3) $CellContext`k^(-1) (-9 + $CellContext`k^2) \
$CellContext`x[3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[3, {{2, "J"}}] -> 
      Rational[1, 2] $CellContext`k^(-1) (18 - 
        21 $CellContext`k - $CellContext`k^2 + 
        2 $CellContext`k^3) $CellContext`x[3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`j -> 
      1 + $CellContext`k}, {$CellContext`x[-3, {{1, "T"}, {1, "J"}}] -> 
      Rational[1, 12] $CellContext`k^(-1) (-210 - 37 $CellContext`k + 
        6 $CellContext`k^2 + $CellContext`k^3) $CellContext`x[-3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-3, {{1, "T"}, {
         1, "T"}}] -> 
      Rational[-1, 12] $CellContext`k^(-1) (35 + 
        12 $CellContext`k + $CellContext`k^2) $CellContext`x[-3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-3, {{
          Rational[3, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 
      Rational[1, 24] $CellContext`k^(-1) (10 - 37 $CellContext`k + 
        2 $CellContext`k^2 + $CellContext`k^3) $CellContext`x[-3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-3, {{1, "J"}, {
          Rational[1, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 
      Rational[-1, 12] (-37 + $CellContext`k^2) $CellContext`x[-3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-3, {{2, "T"}}] -> 
      Rational[-1, 12] $CellContext`k^(-2) (35 + 
        12 $CellContext`k + $CellContext`k^2) $CellContext`x[-3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-3, {{
          Rational[1, 2], "G[1]"}, {
          Rational[3, 2], "G[-1]"}}] -> 
      Rational[-1, 24] $CellContext`k^(-1) (-14 - 37 $CellContext`k + 
        2 $CellContext`k^2 + $CellContext`k^3) $CellContext`x[-3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-3, {{1, "J"}, {
         1, "J"}}] -> 
      Rational[-1, 48] $CellContext`k^(-1) (1225 - 
        74 $CellContext`k^2 + $CellContext`k^4) $CellContext`x[-3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-3, {{2, "J"}}] -> 
      Rational[-1, 24] $CellContext`k^(-2) (210 - 208 $CellContext`k - 
        55 $CellContext`k^2 + 
        4 $CellContext`k^3 + $CellContext`k^4) $CellContext`x[-3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-2, {{1, "T"}, {
         1, "J"}}] -> 
      Rational[1, 8] $CellContext`k^(-1) (-60 - 17 $CellContext`k + 
        4 $CellContext`k^2 + $CellContext`k^3) $CellContext`x[-2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-2, {{1, "T"}, {
         1, "T"}}] -> 
      Rational[-1, 8] $CellContext`k^(-1) (15 + 
        8 $CellContext`k + $CellContext`k^2) $CellContext`x[-2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-2, {{
          Rational[3, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 
      Rational[1, 16] $CellContext`k^(-1) (6 - 17 $CellContext`k + 
        2 $CellContext`k^2 + $CellContext`k^3) $CellContext`x[-2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-2, {{1, "J"}, {
          Rational[1, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 
      Rational[-1, 8] (-17 + $CellContext`k^2) $CellContext`x[-2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-2, {{2, "T"}}] -> 
      Rational[-1, 8] $CellContext`k^(-2) (15 + 
        8 $CellContext`k + $CellContext`k^2) $CellContext`x[-2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-2, {{
          Rational[1, 2], "G[1]"}, {
          Rational[3, 2], "G[-1]"}}] -> 
      Rational[-1, 16] $CellContext`k^(-1) (-10 - 17 $CellContext`k + 
        2 $CellContext`k^2 + $CellContext`k^3) $CellContext`x[-2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-2, {{1, "J"}, {
         1, "J"}}] -> 
      Rational[-1, 32] $CellContext`k^(-1) (225 - 
        34 $CellContext`k^2 + $CellContext`k^4) $CellContext`x[-2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-2, {{2, "J"}}] -> 
      Rational[-1, 16] $CellContext`k^(-2) (60 - 58 $CellContext`k - 
        29 $CellContext`k^2 + 
        2 $CellContext`k^3 + $CellContext`k^4) $CellContext`x[-2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-1, {{1, "T"}, {
         1, "J"}}] -> 
      Rational[1, 4] $CellContext`k^(-1) (-6 - 5 $CellContext`k + 
        2 $CellContext`k^2 + $CellContext`k^3) $CellContext`x[-1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-1, {{1, "T"}, {
         1, "T"}}] -> 
      Rational[-1, 4] $CellContext`k^(-1) (3 + 
        4 $CellContext`k + $CellContext`k^2) $CellContext`x[-1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-1, {{
          Rational[3, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 
      Rational[1, 8] $CellContext`k^(-1) (2 - 5 $CellContext`k + 
        2 $CellContext`k^2 + $CellContext`k^3) $CellContext`x[-1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-1, {{1, "J"}, {
          Rational[1, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 
      Rational[-1, 4] (-5 + $CellContext`k^2) $CellContext`x[-1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-1, {{2, "T"}}] -> 
      Rational[-1, 4] $CellContext`k^(-2) (3 + 
        4 $CellContext`k + $CellContext`k^2) $CellContext`x[-1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-1, {{
          Rational[1, 2], "G[1]"}, {
          Rational[3, 2], "G[-1]"}}] -> 
      Rational[-1, 8] $CellContext`k^(-1) (-6 - 5 $CellContext`k + 
        2 $CellContext`k^2 + $CellContext`k^3) $CellContext`x[-1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-1, {{1, "J"}, {
         1, "J"}}] -> 
      Rational[-1, 16] $CellContext`k^(-1) (9 - 
        10 $CellContext`k^2 + $CellContext`k^4) $CellContext`x[-1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[-1, {{2, "J"}}] -> 
      Rational[-1, 8] $CellContext`k^(-2) (6 - 4 $CellContext`k - 
        11 $CellContext`k^2 + $CellContext`k^4) $CellContext`x[-1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       0, {{1, "T"}, {1, "J"}}] -> -$CellContext`x[0, {{1, "J"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[0, {{
          Rational[3, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 
      Rational[-1, 2] $CellContext`k^(-1) (2 + $CellContext`k) $CellContext`x[
        0, {{1, "J"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[0, {{1, "T"}, {
          Rational[1, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 
      0, $CellContext`x[
       0, {{2, "T"}}] -> $CellContext`k^(-2) $CellContext`x[0, {{1, "J"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[0, {{
          Rational[1, 2], "G[1]"}, {
          Rational[3, 2], "G[-1]"}}] -> 
      Rational[1, 2] $CellContext`k^(-1) (2 + $CellContext`k) $CellContext`x[
        0, {{1, "J"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       0, {{1, "J"}, {1, "J"}}] -> 
      Rational[1, 
         4] $CellContext`k^(-1) (-1 + $CellContext`k^2) $CellContext`x[
        0, {{1, "J"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       0, {{1, "T"}, {1, "T"}}] -> $CellContext`k^(-1) $CellContext`x[
        0, {{1, "J"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[0, {{2, "J"}}] -> 
      Rational[1, 2] (-2 + $CellContext`k) $CellContext`k^(-1) $CellContext`x[
        0, {{1, "J"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       1, {{1, "T"}, {1, "J"}}] -> 
      Rational[-1, 4] $CellContext`k^(-1) (6 - 5 $CellContext`k - 
        2 $CellContext`k^2 + $CellContext`k^3) $CellContext`x[1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       1, {{1, "T"}, {1, "T"}}] -> 
      Rational[1, 4] $CellContext`k^(-1) (3 - 
        4 $CellContext`k + $CellContext`k^2) $CellContext`x[1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[1, {{
          Rational[3, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 
      Rational[-1, 8] $CellContext`k^(-1) (-6 - 5 $CellContext`k + 
        2 $CellContext`k^2 + $CellContext`k^3) $CellContext`x[1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[1, {{1, "J"}, {
          Rational[1, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 
      Rational[1, 4] (-5 + $CellContext`k^2) $CellContext`x[1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[1, {{2, "T"}}] -> 
      Rational[1, 4] $CellContext`k^(-2) (3 - 
        4 $CellContext`k + $CellContext`k^2) $CellContext`x[1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[1, {{
          Rational[1, 2], "G[1]"}, {
          Rational[3, 2], "G[-1]"}}] -> 
      Rational[1, 8] $CellContext`k^(-1) (2 - 5 $CellContext`k + 
        2 $CellContext`k^2 + $CellContext`k^3) $CellContext`x[1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       1, {{1, "J"}, {1, "J"}}] -> 
      Rational[1, 16] $CellContext`k^(-1) (9 - 
        10 $CellContext`k^2 + $CellContext`k^4) $CellContext`x[1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[1, {{2, "J"}}] -> 
      Rational[1, 8] $CellContext`k^(-2) (-6 + 
        8 $CellContext`k + $CellContext`k^2 - 
        4 $CellContext`k^3 + $CellContext`k^4) $CellContext`x[1, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       2, {{1, "T"}, {1, "J"}}] -> 
      Rational[-1, 8] $CellContext`k^(-1) (60 - 17 $CellContext`k - 
        4 $CellContext`k^2 + $CellContext`k^3) $CellContext`x[2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       2, {{1, "T"}, {1, "T"}}] -> 
      Rational[1, 8] $CellContext`k^(-1) (15 - 
        8 $CellContext`k + $CellContext`k^2) $CellContext`x[2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[2, {{
          Rational[3, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 
      Rational[-1, 16] $CellContext`k^(-1) (-10 - 17 $CellContext`k + 
        2 $CellContext`k^2 + $CellContext`k^3) $CellContext`x[2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[2, {{1, "J"}, {
          Rational[1, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 
      Rational[1, 8] (-17 + $CellContext`k^2) $CellContext`x[2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[2, {{2, "T"}}] -> 
      Rational[1, 8] $CellContext`k^(-2) (15 - 
        8 $CellContext`k + $CellContext`k^2) $CellContext`x[2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[2, {{
          Rational[1, 2], "G[1]"}, {
          Rational[3, 2], "G[-1]"}}] -> 
      Rational[1, 16] $CellContext`k^(-1) (6 - 17 $CellContext`k + 
        2 $CellContext`k^2 + $CellContext`k^3) $CellContext`x[2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       2, {{1, "J"}, {1, "J"}}] -> 
      Rational[1, 32] $CellContext`k^(-1) (225 - 
        34 $CellContext`k^2 + $CellContext`k^4) $CellContext`x[2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[2, {{2, "J"}}] -> 
      Rational[1, 16] $CellContext`k^(-2) (-60 + 62 $CellContext`k - 
        5 $CellContext`k^2 - 
        6 $CellContext`k^3 + $CellContext`k^4) $CellContext`x[2, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       3, {{1, "T"}, {1, "J"}}] -> 
      Rational[-1, 12] $CellContext`k^(-1) (210 - 37 $CellContext`k - 
        6 $CellContext`k^2 + $CellContext`k^3) $CellContext`x[3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       3, {{1, "T"}, {1, "T"}}] -> 
      Rational[1, 12] $CellContext`k^(-1) (35 - 
        12 $CellContext`k + $CellContext`k^2) $CellContext`x[3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[3, {{
          Rational[3, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 
      Rational[-1, 24] $CellContext`k^(-1) (-14 - 37 $CellContext`k + 
        2 $CellContext`k^2 + $CellContext`k^3) $CellContext`x[3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[3, {{1, "J"}, {
          Rational[1, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 
      Rational[1, 12] (-37 + $CellContext`k^2) $CellContext`x[3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[3, {{2, "T"}}] -> 
      Rational[1, 12] $CellContext`k^(-2) (35 - 
        12 $CellContext`k + $CellContext`k^2) $CellContext`x[3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[3, {{
          Rational[1, 2], "G[1]"}, {
          Rational[3, 2], "G[-1]"}}] -> 
      Rational[1, 24] $CellContext`k^(-1) (10 - 37 $CellContext`k + 
        2 $CellContext`k^2 + $CellContext`k^3) $CellContext`x[3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[
       3, {{1, "J"}, {1, "J"}}] -> 
      Rational[1, 48] $CellContext`k^(-1) (1225 - 
        74 $CellContext`k^2 + $CellContext`k^4) $CellContext`x[3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`x[3, {{2, "J"}}] -> 
      Rational[1, 24] $CellContext`k^(-2) (-210 + 212 $CellContext`k - 
        19 $CellContext`k^2 - 
        8 $CellContext`k^3 + $CellContext`k^4) $CellContext`x[3, {{1, "T"}, {
           Rational[1, 2], "G[1]"}, {
           Rational[1, 2], "G[-1]"}}], $CellContext`j -> 
      Rational[1, 2] (
        3 + $CellContext`k)}, {$CellContext`x[-3, {{1, "T"}, {1, "J"}}] -> 
      0, $CellContext`x[-3, {{1, "T"}, {1, "T"}}] -> 0, $CellContext`x[-3, {{
          Rational[3, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 0, $CellContext`x[-3, {{1, "J"}, {
          Rational[1, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 0, $CellContext`x[-3, {{1, "T"}, {
          Rational[1, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 0, $CellContext`x[-3, {{2, "T"}}] -> 
      0, $CellContext`x[-3, {{
          Rational[1, 2], "G[1]"}, {
          Rational[3, 2], "G[-1]"}}] -> 
      0, $CellContext`x[-3, {{1, "J"}, {1, "J"}}] -> 
      0, $CellContext`x[-3, {{2, "J"}}] -> 
      0, $CellContext`x[-2, {{1, "T"}, {1, "J"}}] -> 
      0, $CellContext`x[-2, {{1, "T"}, {1, "T"}}] -> 0, $CellContext`x[-2, {{
          Rational[3, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 0, $CellContext`x[-2, {{1, "J"}, {
          Rational[1, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 0, $CellContext`x[-2, {{1, "T"}, {
          Rational[1, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 0, $CellContext`x[-2, {{2, "T"}}] -> 
      0, $CellContext`x[-2, {{
          Rational[1, 2], "G[1]"}, {
          Rational[3, 2], "G[-1]"}}] -> 
      0, $CellContext`x[-2, {{1, "J"}, {1, "J"}}] -> 
      0, $CellContext`x[-2, {{2, "J"}}] -> 
      0, $CellContext`x[-1, {{1, "T"}, {1, "J"}}] -> 
      0, $CellContext`x[-1, {{1, "T"}, {1, "T"}}] -> 0, $CellContext`x[-1, {{
          Rational[3, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 0, $CellContext`x[-1, {{1, "J"}, {
          Rational[1, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 0, $CellContext`x[-1, {{1, "T"}, {
          Rational[1, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 0, $CellContext`x[-1, {{2, "T"}}] -> 
      0, $CellContext`x[-1, {{
          Rational[1, 2], "G[1]"}, {
          Rational[3, 2], "G[-1]"}}] -> 
      0, $CellContext`x[-1, {{1, "J"}, {1, "J"}}] -> 
      0, $CellContext`x[-1, {{2, "J"}}] -> 
      0, $CellContext`x[0, {{1, "T"}, {1, "J"}}] -> 0, $CellContext`x[0, {{
          Rational[3, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 0, $CellContext`x[0, {{1, "J"}, {
          Rational[1, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 0, $CellContext`x[0, {{1, "T"}, {
          Rational[1, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 0, $CellContext`x[0, {{2, "T"}}] -> 
      0, $CellContext`x[0, {{
          Rational[1, 2], "G[1]"}, {
          Rational[3, 2], "G[-1]"}}] -> 
      0, $CellContext`x[0, {{1, "J"}, {1, "J"}}] -> 
      0, $CellContext`x[0, {{1, "T"}, {1, "T"}}] -> 
      0, $CellContext`x[0, {{2, "J"}}] -> 
      0, $CellContext`x[1, {{1, "T"}, {1, "J"}}] -> 
      0, $CellContext`x[1, {{1, "T"}, {1, "T"}}] -> 0, $CellContext`x[1, {{
          Rational[3, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 0, $CellContext`x[1, {{1, "J"}, {
          Rational[1, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 0, $CellContext`x[1, {{1, "T"}, {
          Rational[1, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 0, $CellContext`x[1, {{2, "T"}}] -> 
      0, $CellContext`x[1, {{
          Rational[1, 2], "G[1]"}, {
          Rational[3, 2], "G[-1]"}}] -> 
      0, $CellContext`x[1, {{1, "J"}, {1, "J"}}] -> 
      0, $CellContext`x[1, {{2, "J"}}] -> 
      0, $CellContext`x[2, {{1, "T"}, {1, "J"}}] -> 
      0, $CellContext`x[2, {{1, "T"}, {1, "T"}}] -> 0, $CellContext`x[2, {{
          Rational[3, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 0, $CellContext`x[2, {{1, "J"}, {
          Rational[1, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 0, $CellContext`x[2, {{1, "T"}, {
          Rational[1, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 0, $CellContext`x[2, {{2, "T"}}] -> 
      0, $CellContext`x[2, {{
          Rational[1, 2], "G[1]"}, {
          Rational[3, 2], "G[-1]"}}] -> 
      0, $CellContext`x[2, {{1, "J"}, {1, "J"}}] -> 
      0, $CellContext`x[2, {{2, "J"}}] -> 
      0, $CellContext`x[3, {{1, "T"}, {1, "J"}}] -> 
      0, $CellContext`x[3, {{1, "T"}, {1, "T"}}] -> 0, $CellContext`x[3, {{
          Rational[3, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 0, $CellContext`x[3, {{1, "J"}, {
          Rational[1, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 0, $CellContext`x[3, {{1, "T"}, {
          Rational[1, 2], "G[1]"}, {
          Rational[1, 2], "G[-1]"}}] -> 0, $CellContext`x[3, {{2, "T"}}] -> 
      0, $CellContext`x[3, {{
          Rational[1, 2], "G[1]"}, {
          Rational[3, 2], "G[-1]"}}] -> 
      0, $CellContext`x[3, {{1, "J"}, {1, "J"}}] -> 
      0, $CellContext`x[3, {{2, "J"}}] -> 0}}, "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.996241214722831*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"2902cdf7-197e-4e05-87af-8e2686fc0e76"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Check the equivalence between SL(2,R) null vector and N=2 SCA null vector at \
level 2\
\>", "Subsubsection",
 CellChangeTimes->{{3.9911500890953493`*^9, 
  3.991150113710853*^9}},ExpressionUUID->"a0ccc1fc-abb3-432d-8194-\
4c31a6cd21a6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sol2j1", "=", 
   RowBox[{"SelectFirst", "[", 
    RowBox[{"sol2", ",", 
     RowBox[{
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"j", "/.", "#"}], ")"}], "==", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "k"}], ")"}]}]}], "]"}], "&"}]}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nsol2j1", "=", 
   RowBox[{"SelectFirst", "[", 
    RowBox[{"Nsol2", ",", 
     RowBox[{
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"j", "/.", "#"}], ")"}], "==", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "k"}], ")"}]}]}], "]"}], "&"}]}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol2j2", "=", 
   RowBox[{"SelectFirst", "[", 
    RowBox[{"sol2", ",", 
     RowBox[{
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"j", "/.", "#"}], ")"}], "==", 
        RowBox[{"-", "k"}]}], "]"}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nsol2j2", "=", 
   RowBox[{"SelectFirst", "[", 
    RowBox[{"Nsol2", ",", 
     RowBox[{
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"j", "/.", "#"}], ")"}], "==", 
        RowBox[{"-", "k"}]}], "]"}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol2j3", "=", 
   RowBox[{"SelectFirst", "[", 
    RowBox[{"sol2", ",", 
     RowBox[{
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"j", "/.", "#"}], ")"}], "==", 
        RowBox[{"1", "+", "k"}]}], "]"}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nsol2j3", "=", 
   RowBox[{"SelectFirst", "[", 
    RowBox[{"Nsol2", ",", 
     RowBox[{
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"j", "/.", "#"}], ")"}], "==", 
        RowBox[{"1", "+", "k"}]}], "]"}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol2j4", "=", 
   RowBox[{"SelectFirst", "[", 
    RowBox[{"sol2", ",", 
     RowBox[{
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"j", "/.", "#"}], ")"}], "==", 
        FractionBox[
         RowBox[{"3", "+", "k"}], "2"]}], "]"}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nsol2j4", "=", 
   RowBox[{"SelectFirst", "[", 
    RowBox[{"Nsol2", ",", 
     RowBox[{
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"j", "/.", "#"}], ")"}], "==", 
        FractionBox[
         RowBox[{"3", "+", "k"}], "2"]}], "]"}], "&"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{
  3.991150121191332*^9, {3.9911958932924643`*^9, 3.991195920943163*^9}, {
   3.991196721247327*^9, 3.9911967350999537`*^9}, {3.9911967659778347`*^9, 
   3.9911968159236107`*^9}, {3.991196846170534*^9, 3.991196894772955*^9}, {
   3.991196988519946*^9, 3.9911972466317377`*^9}, {3.991205883769517*^9, 
   3.991205886104611*^9}, {3.991205960604102*^9, 3.991206002076858*^9}, 
   3.9912060763441877`*^9},
 CellLabel->"In[89]:=",ExpressionUUID->"43f41dd9-b57d-457d-b828-8daffe594464"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"BuildAnsatz", "[", 
         RowBox[{"2", ",", 
          RowBox[{"prim", "[", "m", "]"}]}], "]"}], "/", 
        RowBox[{"NBuildAnsatz", "[", 
         RowBox[{"2", ",", 
          RowBox[{"prim", "[", "m", "]"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", 
         RowBox[{"-", "3"}], ",", "3"}], "}"}]}], "]"}], "/.", "sol2j2"}], "/.",
     "Nsol2j2"}], "/.", 
   RowBox[{"j", "->", 
    RowBox[{"-", "k"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.991197282821443*^9, 3.9911972864215717`*^9}, {
   3.991197414422408*^9, 3.991197485187317*^9}, {3.9911975441044693`*^9, 
   3.9911975517099457`*^9}, {3.991197598089892*^9, 3.991197633758624*^9}, 
   3.991197665007386*^9, {3.991197739962903*^9, 3.9911977406473417`*^9}, {
   3.99120491744576*^9, 3.991204936107201*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"d5d943f0-69d3-4d13-8316-0b0ec3737ab9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["k", "3"], " ", 
      RowBox[{"x", "[", 
       RowBox[{
        RowBox[{"-", "3"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "k"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "9"}], "+", 
        SuperscriptBox["k", "2"]}], ")"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{
        RowBox[{"-", "3"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "\<\"T\"\>"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", "2"], ",", "\<\"G[1]\"\>"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", "2"], ",", "\<\"G[-1]\"\>"}], "}"}]}], "}"}]}], 
       "]"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["k", "3"], " ", 
      RowBox[{"x", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "k"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        SuperscriptBox["k", "2"]}], ")"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "\<\"T\"\>"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", "2"], ",", "\<\"G[1]\"\>"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", "2"], ",", "\<\"G[-1]\"\>"}], "}"}]}], "}"}]}], 
       "]"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox["k", "3"], " ", 
     RowBox[{"x", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], "]"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", "k"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["k", "2"]}], ")"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "\<\"T\"\>"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", "\<\"G[1]\"\>"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", "\<\"G[-1]\"\>"}], "}"}]}], "}"}]}], 
      "]"}]}]], ",", 
   FractionBox[
    RowBox[{"k", " ", 
     RowBox[{"x", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], "]"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "\<\"T\"\>"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", "\<\"G[1]\"\>"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", "\<\"G[-1]\"\>"}], "}"}]}], "}"}]}], 
      "]"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["k", "3"], " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "k"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["k", "2"]}], ")"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "\<\"T\"\>"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", "2"], ",", "\<\"G[1]\"\>"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", "2"], ",", "\<\"G[-1]\"\>"}], "}"}]}], "}"}]}], 
       "]"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["k", "3"], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", "k"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        SuperscriptBox["k", "2"]}], ")"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "\<\"T\"\>"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", "2"], ",", "\<\"G[1]\"\>"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", "2"], ",", "\<\"G[-1]\"\>"}], "}"}]}], "}"}]}], 
       "]"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["k", "3"], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", "k"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "9"}], "+", 
        SuperscriptBox["k", "2"]}], ")"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "\<\"T\"\>"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", "2"], ",", "\<\"G[1]\"\>"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", "2"], ",", "\<\"G[-1]\"\>"}], "}"}]}], "}"}]}], 
       "]"}]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.991197490823097*^9, 3.99119755410328*^9, {3.991197602407613*^9, 
   3.991197627532407*^9}, 3.991197658222657*^9, 3.99119769753202*^9, 
   3.991197757309711*^9, 3.991204937874916*^9, 3.9912060075864897`*^9, 
   3.9962412606470623`*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"e5b72633-6902-45a7-9a48-e0bb59638b2e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"BuildAnsatz", "[", 
         RowBox[{"2", ",", 
          RowBox[{"prim", "[", "m", "]"}]}], "]"}], "/", 
        RowBox[{"NBuildAnsatz", "[", 
         RowBox[{"2", ",", 
          RowBox[{"prim", "[", "m", "]"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", 
         RowBox[{"-", "3"}], ",", "3"}], "}"}]}], "]"}], "/.", "sol2j1"}], "/.",
     "Nsol2j1"}], "/.", 
   RowBox[{"j", "->", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "k"}], ")"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9911977817602262`*^9, 3.9911978023656883`*^9}, {
  3.99119787918664*^9, 3.9911978811154118`*^9}, {3.991204902129871*^9, 
  3.9912049076848516`*^9}, {3.991205247147983*^9, 3.991205248170986*^9}, {
  3.991206018991221*^9, 3.9912060310175037`*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"e5c73879-af39-4a3c-813a-36658df9659c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"12", " ", 
     SuperscriptBox["k", "3"], " ", 
     RowBox[{"x", "[", 
      RowBox[{
       RowBox[{"-", "3"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1225", "-", 
       RowBox[{"74", " ", 
        SuperscriptBox["k", "2"]}], "+", 
       SuperscriptBox["k", "4"]}], ")"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{
       RowBox[{"-", "3"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "\<\"T\"\>"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", "\<\"G[1]\"\>"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", "\<\"G[-1]\"\>"}], "}"}]}], "}"}]}], 
      "]"}]}]], ",", 
   FractionBox[
    RowBox[{"8", " ", 
     SuperscriptBox["k", "3"], " ", 
     RowBox[{"x", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"225", "-", 
       RowBox[{"34", " ", 
        SuperscriptBox["k", "2"]}], "+", 
       SuperscriptBox["k", "4"]}], ")"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "\<\"T\"\>"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", "\<\"G[1]\"\>"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", "\<\"G[-1]\"\>"}], "}"}]}], "}"}]}], 
      "]"}]}]], ",", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["k", "3"], " ", 
     RowBox[{"x", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], "]"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"9", "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["k", "2"]}], "+", 
       SuperscriptBox["k", "4"]}], ")"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "\<\"T\"\>"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", "\<\"G[1]\"\>"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", "\<\"G[-1]\"\>"}], "}"}]}], "}"}]}], 
      "]"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["k", "3"], " ", 
      RowBox[{"x", "[", 
       RowBox[{"0", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["k", "2"]}], ")"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"0", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "\<\"J\"\>"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", "2"], ",", "\<\"G[1]\"\>"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", "2"], ",", "\<\"G[-1]\"\>"}], "}"}]}], "}"}]}], 
       "]"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["k", "3"], " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"9", "-", 
        RowBox[{"10", " ", 
         SuperscriptBox["k", "2"]}], "+", 
        SuperscriptBox["k", "4"]}], ")"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "\<\"T\"\>"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", "2"], ",", "\<\"G[1]\"\>"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", "2"], ",", "\<\"G[-1]\"\>"}], "}"}]}], "}"}]}], 
       "]"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["k", "3"], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"225", "-", 
        RowBox[{"34", " ", 
         SuperscriptBox["k", "2"]}], "+", 
        SuperscriptBox["k", "4"]}], ")"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "\<\"T\"\>"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", "2"], ",", "\<\"G[1]\"\>"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", "2"], ",", "\<\"G[-1]\"\>"}], "}"}]}], "}"}]}], 
       "]"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"12", " ", 
      SuperscriptBox["k", "3"], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1225", "-", 
        RowBox[{"74", " ", 
         SuperscriptBox["k", "2"]}], "+", 
        SuperscriptBox["k", "4"]}], ")"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "\<\"T\"\>"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", "2"], ",", "\<\"G[1]\"\>"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", "2"], ",", "\<\"G[-1]\"\>"}], "}"}]}], "}"}]}], 
       "]"}]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.991197798072462*^9, 3.991197803546875*^9}, 
   3.991197881629442*^9, 3.991204909738303*^9, 3.991205249103119*^9, 
   3.991206032573388*^9, 3.996241264177924*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"6217a794-4736-49d8-93b0-473a15f90e6f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"BuildAnsatz", "[", 
         RowBox[{"2", ",", 
          RowBox[{"prim", "[", "m", "]"}]}], "]"}], "/", 
        RowBox[{"NBuildAnsatz", "[", 
         RowBox[{"2", ",", 
          RowBox[{"prim", "[", "m", "]"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", 
         RowBox[{"-", "3"}], ",", "3"}], "}"}]}], "]"}], "/.", "sol2j3"}], "/.",
     "Nsol2j3"}], "/.", 
   RowBox[{"j", "->", 
    RowBox[{"1", "+", "k"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.991206035741691*^9, 3.991206059678102*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"6f5261ec-0ec5-46f4-9a9c-fffc7082519d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["k", "3"], " ", 
     RowBox[{"x", "[", 
      RowBox[{
       RowBox[{"-", "3"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"30", "-", 
       RowBox[{"19", " ", "k"}], "+", 
       SuperscriptBox["k", "3"]}], ")"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{
       RowBox[{"-", "3"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "\<\"T\"\>"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", "\<\"G[1]\"\>"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", "\<\"G[-1]\"\>"}], "}"}]}], "}"}]}], 
      "]"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox["k", "3"], " ", 
     RowBox[{"x", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"6", "-", 
       RowBox[{"7", " ", "k"}], "+", 
       SuperscriptBox["k", "3"]}], ")"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "\<\"T\"\>"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", "\<\"G[1]\"\>"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", "\<\"G[-1]\"\>"}], "}"}]}], "}"}]}], 
      "]"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["k", "3"], " ", 
      RowBox[{"x", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "-", 
        RowBox[{"7", " ", "k"}], "+", 
        SuperscriptBox["k", "3"]}], ")"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "\<\"T\"\>"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", "2"], ",", "\<\"G[1]\"\>"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", "2"], ",", "\<\"G[-1]\"\>"}], "}"}]}], "}"}]}], 
       "]"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["k", "2"], " ", 
      RowBox[{"x", "[", 
       RowBox[{"0", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["k", "2"]}], ")"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"0", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "\<\"T\"\>"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", "2"], ",", "\<\"G[1]\"\>"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", "2"], ",", "\<\"G[-1]\"\>"}], "}"}]}], "}"}]}], 
       "]"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox["k", "3"], " ", 
     RowBox[{"x", "[", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6"}], "-", 
       RowBox[{"7", " ", "k"}], "+", 
       SuperscriptBox["k", "3"]}], ")"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "\<\"T\"\>"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", "\<\"G[1]\"\>"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", "\<\"G[-1]\"\>"}], "}"}]}], "}"}]}], 
      "]"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox["k", "3"], " ", 
     RowBox[{"x", "[", 
      RowBox[{"2", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "30"}], "-", 
       RowBox[{"19", " ", "k"}], "+", 
       SuperscriptBox["k", "3"]}], ")"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"2", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "\<\"T\"\>"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", "\<\"G[1]\"\>"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", "\<\"G[-1]\"\>"}], "}"}]}], "}"}]}], 
      "]"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox["k", "3"], " ", 
     RowBox[{"x", "[", 
      RowBox[{"3", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "84"}], "-", 
       RowBox[{"37", " ", "k"}], "+", 
       SuperscriptBox["k", "3"]}], ")"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"3", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "\<\"T\"\>"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", "\<\"G[1]\"\>"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", "\<\"G[-1]\"\>"}], "}"}]}], "}"}]}], 
      "]"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.991206083230438*^9, 3.991206089091991*^9}, 
   3.9962412664628983`*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"0f8b9b65-e1d5-4d75-a522-ca4d2006be13"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"BuildAnsatz", "[", 
         RowBox[{"2", ",", 
          RowBox[{"prim", "[", "m", "]"}]}], "]"}], "/", 
        RowBox[{"NBuildAnsatz", "[", 
         RowBox[{"2", ",", 
          RowBox[{"prim", "[", "m", "]"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", 
         RowBox[{"-", "3"}], ",", "3"}], "}"}]}], "]"}], "/.", "sol2j4"}], "/.",
     "Nsol2j4"}], "/.", 
   RowBox[{"j", "->", 
    FractionBox[
     RowBox[{"3", "+", "k"}], "2"]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.991206094421493*^9, 3.991206104437873*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"bfec7ec9-53e4-4dc1-a204-d6c90ec440b4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"12", " ", 
      SuperscriptBox["k", "3"], " ", 
      RowBox[{"x", "[", 
       RowBox[{
        RowBox[{"-", "3"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", "k"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", "k"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "k"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "k"}], ")"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{
        RowBox[{"-", "3"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "\<\"T\"\>"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", "2"], ",", "\<\"G[1]\"\>"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", "2"], ",", "\<\"G[-1]\"\>"}], "}"}]}], "}"}]}], 
       "]"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["k", "3"], " ", 
      RowBox[{"x", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "45"}], "+", 
        RowBox[{"54", " ", "k"}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "2"]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["k", "3"]}], "+", 
        SuperscriptBox["k", "4"]}], ")"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "\<\"T\"\>"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", "2"], ",", "\<\"G[1]\"\>"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", "2"], ",", "\<\"G[-1]\"\>"}], "}"}]}], "}"}]}], 
       "]"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["k", "3"], " ", 
      RowBox[{"x", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "k"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "k"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "k"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "k"}], ")"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "\<\"T\"\>"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", "2"], ",", "\<\"G[1]\"\>"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", "2"], ",", "\<\"G[-1]\"\>"}], "}"}]}], "}"}]}], 
       "]"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox["k", "3"], " ", 
     RowBox[{"x", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], "]"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "k"}], "+", 
       SuperscriptBox["k", "2"]}], ")"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "\<\"J\"\>"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", "\<\"G[1]\"\>"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", "\<\"G[-1]\"\>"}], "}"}]}], "}"}]}], 
      "]"}]}]], ",", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["k", "3"], " ", 
     RowBox[{"x", "[", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", "k"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "k"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "k"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", "k"}], ")"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "\<\"T\"\>"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", "\<\"G[1]\"\>"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", "\<\"G[-1]\"\>"}], "}"}]}], "}"}]}], 
      "]"}]}]], ",", 
   FractionBox[
    RowBox[{"8", " ", 
     SuperscriptBox["k", "3"], " ", 
     RowBox[{"x", "[", 
      RowBox[{"2", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", "k"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "k"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", "k"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", "k"}], ")"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"2", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "\<\"T\"\>"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", "\<\"G[1]\"\>"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", "\<\"G[-1]\"\>"}], "}"}]}], "}"}]}], 
      "]"}]}]], ",", 
   FractionBox[
    RowBox[{"12", " ", 
     SuperscriptBox["k", "3"], " ", 
     RowBox[{"x", "[", 
      RowBox[{"3", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "+", "k"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", "k"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", "k"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"9", "+", "k"}], ")"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"3", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "\<\"T\"\>"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", "\<\"G[1]\"\>"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", "\<\"G[-1]\"\>"}], "}"}]}], "}"}]}], 
      "]"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.991206106124114*^9, 3.996241269088879*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"abb1b0a1-89c7-483d-90ce-456991e8e80b"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1653, 963},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
Magnification:>1.25 Inherited,
FrontEndVersion->"14.1 for Mac OS X ARM (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"948e854c-31d9-44de-afda-db0282b41678"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 351, 8, 62, "Input",ExpressionUUID->"bef3557b-d3d1-4f03-9504-2dd99dbb4c73"],
Cell[934, 32, 1531, 26, 32, "Message",ExpressionUUID->"3876845e-9582-474b-90f2-a345d122e09b"],
Cell[2468, 60, 1568, 26, 32, "Message",ExpressionUUID->"8bae362a-0d08-4ff2-9796-b7bef44609e3"],
Cell[CellGroupData[{
Cell[4061, 90, 1866, 30, 28, "Print",ExpressionUUID->"6a443892-04be-46f6-91af-3e87f3cbac8f"],
Cell[5930, 122, 1606, 24, 28, "Print",ExpressionUUID->"5bca794d-544c-4fb2-bfa6-167a773791ce"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[7585, 152, 174, 3, 54, "Subsubsection",ExpressionUUID->"3c0a937f-1c0c-472a-b7bc-ec6853e2ea80"],
Cell[7762, 157, 788, 22, 62, "Input",ExpressionUUID->"d7745737-d586-4280-80ae-33a4d8bd62cd"],
Cell[8553, 181, 3650, 110, 189, "Input",ExpressionUUID->"c9fd37af-bc77-4ea7-9365-571d86fc9f35"],
Cell[12206, 293, 3381, 97, 233, "Input",ExpressionUUID->"60f66804-5415-4d11-ad33-c1cec48ffba5"],
Cell[CellGroupData[{
Cell[15612, 394, 962, 23, 87, "Input",ExpressionUUID->"992691dc-dc0e-4502-9709-ff8e686c527e"],
Cell[16577, 419, 1155, 17, 41, "Output",ExpressionUUID->"a74cdbc2-a79c-4e13-a7a1-005c81300da3"],
Cell[17735, 438, 1221, 20, 41, "Output",ExpressionUUID->"ff313bf9-ab29-48cf-9cec-f1eafb2863be"],
Cell[18959, 460, 1157, 17, 41, "Output",ExpressionUUID->"98ade315-1037-4492-aed2-f6f4ce40a4dc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20153, 482, 3875, 112, 226, "Input",ExpressionUUID->"68f0ddf3-8d15-46bc-bcc0-a440f9a6ee5c"],
Cell[24031, 596, 1293, 19, 41, "Output",ExpressionUUID->"549aa403-f55b-4e71-bfda-9c62e32c77a9"],
Cell[25327, 617, 1359, 22, 41, "Output",ExpressionUUID->"9192dadb-0096-4cf2-8b39-9d2055d162e7"],
Cell[26689, 641, 1293, 19, 41, "Output",ExpressionUUID->"486ea7af-a178-4700-9b60-a8905e6bfe73"],
Cell[27985, 662, 1361, 22, 41, "Output",ExpressionUUID->"5eac7065-5307-4311-8e9b-1bc05e7fb537"],
Cell[29349, 686, 1293, 19, 41, "Output",ExpressionUUID->"21edf1c3-722f-4dd0-8da6-5d355075a20c"],
Cell[30645, 707, 1295, 19, 41, "Output",ExpressionUUID->"9e404116-539a-4908-b0c0-800632ba39d6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[31989, 732, 182, 3, 54, "Subsubsection",ExpressionUUID->"e52fb226-ac15-4c19-800d-a578781fe06a"],
Cell[32174, 737, 319, 6, 36, "Input",ExpressionUUID->"2c3abacf-20ef-44ff-9974-b4583b5202fb"],
Cell[32496, 745, 604, 14, 36, "Input",ExpressionUUID->"47718840-5a0a-4868-88cc-1c275860ce12"],
Cell[33103, 761, 2265, 65, 87, "Input",ExpressionUUID->"6c4d1d43-7c58-438c-9ccd-6750cdeea069"],
Cell[35371, 828, 1083, 29, 36, "Input",ExpressionUUID->"f7b2eea8-f7af-4c22-9314-f1eafe6695e9"],
Cell[CellGroupData[{
Cell[36479, 861, 1443, 40, 62, "Input",ExpressionUUID->"230569be-1315-47f8-8456-2c3a6429107c"],
Cell[37925, 903, 646, 14, 32, "Message",ExpressionUUID->"d661fede-4c29-423c-be20-40dd658f07b1"],
Cell[38574, 919, 12795, 406, 347, "Output",ExpressionUUID->"acfb8a66-5729-48aa-9652-017cde983a04"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[51418, 1331, 157, 3, 54, "Subsubsection",ExpressionUUID->"569e7662-1b33-422c-8b4e-977b71fa567a"],
Cell[51578, 1336, 1168, 32, 36, "Input",ExpressionUUID->"dc686da0-4345-40b4-b04b-0494a3bacfbc"],
Cell[CellGroupData[{
Cell[52771, 1372, 1514, 37, 113, "Input",ExpressionUUID->"77b17f69-00dc-4351-8b89-b5f7bf715840"],
Cell[54288, 1411, 1328, 30, 56, "Output",ExpressionUUID->"1deff9df-3c4f-4a53-8095-2bb931c834fd"],
Cell[55619, 1443, 1290, 28, 61, "Output",ExpressionUUID->"dc653154-b2ff-4994-a6b8-dfe46dff514c"],
Cell[56912, 1473, 1575, 40, 56, "Output",ExpressionUUID->"018f2e4d-9550-445b-8f37-03c2bdd85671"],
Cell[58490, 1515, 1594, 40, 56, "Output",ExpressionUUID->"2bd6799e-276a-4d8d-a7f7-d789e50007bc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60121, 1560, 2162, 55, 129, "Input",ExpressionUUID->"31a1f68d-c627-4881-a468-bd75fa20ce6c"],
Cell[62286, 1617, 550, 12, 32, "Message",ExpressionUUID->"ad29d279-0541-4768-ad67-b85eadb5ece3"],
Cell[62839, 1631, 14331, 443, 444, "Output",ExpressionUUID->"1fd60062-05f8-4dc2-84d4-91e3116e1743"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77207, 2079, 1578, 46, 54, "Input",ExpressionUUID->"251d4fec-6460-4450-8d69-ead6903ce23b"],
Cell[78788, 2127, 505, 9, 41, "Output",ExpressionUUID->"4dca68c4-1dfd-4434-801c-8942ee16faab"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[79342, 2142, 229, 5, 54, "Subsubsection",ExpressionUUID->"a88f342b-23b4-423b-a69a-91f980909639"],
Cell[CellGroupData[{
Cell[79596, 2151, 5001, 160, 203, "Input",ExpressionUUID->"d77db3b2-463e-43e8-9f3c-f05618d028a7"],
Cell[84600, 2313, 363, 7, 41, "Output",ExpressionUUID->"59547910-6fac-49d1-a538-8eea9e9e7028"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85000, 2325, 969, 29, 59, "Input",ExpressionUUID->"5d9df17a-86fd-4113-9d11-12516826d561"],
Cell[85972, 2356, 1011, 29, 62, "Output",ExpressionUUID->"09fc13e4-38e3-4bc7-aeee-3bf399a099dc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[87020, 2390, 7424, 241, 261, "Input",ExpressionUUID->"e6028442-9cf0-49fc-91f7-c9ba5f2fced2"],
Cell[94447, 2633, 2239, 76, 66, "Output",ExpressionUUID->"8e9f3ddf-e65b-43aa-8715-f77ac3a92180"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[96735, 2715, 230, 4, 54, "Subsubsection",ExpressionUUID->"f3e3aee8-aad2-46ed-bdc4-c9ced9487ffe"],
Cell[96968, 2721, 6906, 184, 520, "Input",ExpressionUUID->"adde3ae3-c9d8-444f-805d-f4395f9bb4b4"],
Cell[CellGroupData[{
Cell[103899, 2909, 1292, 35, 87, "Input",ExpressionUUID->"9fd4bcc9-6bb6-4abb-b5cf-41bbea292808"],
Cell[105194, 2946, 3853, 124, 92, "Output",ExpressionUUID->"61817c54-97df-4a6c-b0f1-a5ccc86cdc82"],
Cell[109050, 3072, 3905, 128, 92, "Output",ExpressionUUID->"a056f5e7-7499-4a37-a512-f4e2d9bbba27"],
Cell[112958, 3202, 5072, 168, 152, "Output",ExpressionUUID->"59fc7a16-0284-4769-9494-b27005a2e867"]
}, Open  ]],
Cell[118045, 3373, 4331, 103, 368, "Input",ExpressionUUID->"0e85eeb9-6dca-47bf-8297-fceb18127d69"],
Cell[CellGroupData[{
Cell[122401, 3480, 450, 11, 62, "Input",ExpressionUUID->"6cc71c09-d690-45f6-ae9b-41082dfe7918"],
Cell[122854, 3493, 359, 9, 32, "Message",ExpressionUUID->"d265a7d4-e178-4985-89e0-632352ed34d7"],
Cell[123216, 3504, 66334, 1407, 359, "Output",ExpressionUUID->"86243a59-2e02-44ff-bb9d-bb1cadfb0c80"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[189599, 4917, 181, 3, 54, "Subsubsection",ExpressionUUID->"d3677937-491c-4344-9b55-38e09316912b"],
Cell[189783, 4922, 6453, 188, 521, "Input",ExpressionUUID->"4593390f-109b-49a8-9cc0-f3cf007e2719"],
Cell[196239, 5112, 7125, 181, 445, "Input",ExpressionUUID->"543c52e9-c1f3-4c4b-9595-afe90f4bc9e8"],
Cell[203367, 5295, 4373, 127, 368, "Input",ExpressionUUID->"e3400b9a-a62e-422a-b210-1977029dfef8"],
Cell[CellGroupData[{
Cell[207765, 5426, 2646, 72, 266, "Input",ExpressionUUID->"cfe34511-2689-4961-805c-4e86127ea84b"],
Cell[210414, 5500, 5281, 101, 98, "Output",ExpressionUUID->"571e9de2-a4f0-4473-9958-458aed01af09"]
}, Open  ]],
Cell[215710, 5604, 381, 7, 36, "Input",ExpressionUUID->"e9794773-f405-4554-8721-c3b2d10118e5"],
Cell[216094, 5613, 3966, 98, 138, "Input",ExpressionUUID->"957dfb64-dbb1-4c50-8571-f71e36338b2e"],
Cell[220063, 5713, 5179, 124, 368, "Input",ExpressionUUID->"a032d84e-0531-4012-8837-fe1a81b4687a"],
Cell[CellGroupData[{
Cell[225267, 5841, 1956, 47, 138, "Input",ExpressionUUID->"092cb255-3268-4202-bb8c-399b3671df04"],
Cell[227226, 5890, 555, 12, 32, "Message",ExpressionUUID->"a6b444ef-e954-4714-9412-3f1de823f970"],
Cell[227784, 5904, 365744, 8675, 4350, "Output",ExpressionUUID->"2902cdf7-197e-4e05-87af-8e2686fc0e76"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[593577, 14585, 247, 6, 54, "Subsubsection",ExpressionUUID->"a0ccc1fc-abb3-432d-8194-4c31a6cd21a6"],
Cell[593827, 14593, 3377, 106, 296, "Input",ExpressionUUID->"43f41dd9-b57d-457d-b828-8daffe594464"],
Cell[CellGroupData[{
Cell[597229, 14703, 1030, 25, 36, "Input",ExpressionUUID->"d5d943f0-69d3-4d13-8316-0b0ec3737ab9"],
Cell[598262, 14730, 7409, 241, 251, "Output",ExpressionUUID->"e5b72633-6902-45a7-9a48-e0bb59638b2e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[605708, 14976, 1057, 28, 53, "Input",ExpressionUUID->"e5c73879-af39-4a3c-813a-36658df9659c"],
Cell[606768, 15006, 7134, 230, 190, "Output",ExpressionUUID->"6217a794-4736-49d8-93b0-473a15f90e6f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[613939, 15241, 760, 21, 36, "Input",ExpressionUUID->"6f5261ec-0ec5-46f4-9a9c-fffc7082519d"],
Cell[614702, 15264, 6855, 225, 190, "Output",ExpressionUUID->"0f8b9b65-e1d5-4d75-a522-ca4d2006be13"]
}, Open  ]],
Cell[CellGroupData[{
Cell[621594, 15494, 788, 23, 54, "Input",ExpressionUUID->"bfec7ec9-53e4-4dc1-a204-d6c90ec440b4"],
Cell[622385, 15519, 7763, 255, 267, "Output",ExpressionUUID->"abb1b0a1-89c7-483d-90ce-456991e8e80b"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/N2Blocks.wl <==
(* ::Package:: *)
(* ================================================================================================
   N2Blocks.wl -- N=2 super-Virasoro (NS sector) four-point conformal blocks on the sphere, reduced to
   what the crossing test of the structure constants of the paper uses: Verma-module basis, Gram (Shapovalov)
   matrix, three-point vertex with descendants, the bottom-component block matrix M_N and its elliptic
   resummation.  No other package is needed.
   ================================================================================================

   CONVENTIONS
   -----------
   N=2 superconformal algebra with Virasoro central charge c (ct = c/3):
     [L_m,L_n] = (m-n) L_{m+n} + c/12 (m^3-m) delta_{m+n}
     [L_m,J_n] = -n J_{m+n},            [L_m,G^±_r] = (m/2 - r) G^±_{m+r}
     [J_m,J_n] = c/3 m delta_{m+n},     [J_m,G^±_r] = ± G^±_{m+r}
     {G^+_r,G^-_s} = 2 L_{r+s} + (r-s) J_{r+s} + c/3 (r^2-1/4) delta_{r+s},   {G^±_r,G^±_s} = 0
   Modes: L[n], J[n], Gp[r], Gm[r] (r half-integer).  Adjoints: L[n]^† = L[-n], J[n]^† = J[-n], Gp[r]^† = Gm[-r].
   Superprimary |h,q>:  L_0 = h, J_0 = q, annihilated by all positive modes.  A state of the Verma module is an
   Association  canonicalMonomial -> coefficient,  |h,q> = <| {} -> 1 |>, monomials in PBW order (N2Key).

   BLOCK
   -----
   F(z) = <h4| phi3(1) P_{V(hp,qp)} phi2(z) |h1>,  bottom components of the superfields at z and at 1, |h1>, <h4|
   superprimary states with q4 = q1+q2+q3, charge sectors qp = q1+q2+delta, delta in {-1,0,1}.  The block is
   bilinear in the three-point data of the "check basis" (phi, psi+ = G^+_{-1/2}phi, psi- = G^-_{-1/2}phi,
   phicheck = G^+_{-1/2}G^-_{-1/2}phi):
       <hp| chi_v(z) |h1>, v = phi2, psi2^+, psi2^-, phicheck2   ->  C = (C0, Cp, Cm, Ct)
       <h4| chi_u(1) |hp>, u = phi3, psi3^+, psi3^-, phicheck3   ->  D = (D0, Dp, Dm, Dt)
       F(z) = sum_N z^{e+N} sum_{ij} D_i (M_N)_{ij} C_j,   e = hp - h1 - h2,   N = 0, 1/2, 1, ...,
       M_N = sum_{A,A' at level N} <h4| chi_u(1) |A> (K_N^{-1})_{AA'} <A'| chi_v(z) |h1>,   K_N the Gram matrix.
   In the neutral sector (delta = 0) the nonzero entries of M_N are at (1,1), (1,4), (4,1), (4,4); for delta = +1
   only the entry (D_-, C_+) = (3,2) survives, for delta = -1 the entry (D_+, C_-) = (2,3).

   PARAMETERS
   ----------
   Block functions take a list of rules for c, h1, q1, h2, q2, h3, q3, h4, hp (in the crossing test c and the
   external h_i, q_i are exact, hp is a 40-digit number); `pr` = {c, h, q} of one module.  The symbols
   c, h1..h4, q1..q4, hp, qp, L, J, Gp, Gm are reserved and must not be assigned by the caller.
   ================================================================================================ *)

(* ------------------------------------------------------------------ *)
(* 1. Modes, parity, PBW ordering, basis of the Verma module            *)
(* ------------------------------------------------------------------ *)

N2Parity[L[_]] = 0; N2Parity[J[_]] = 0; N2Parity[Gp[_]] = 1; N2Parity[Gm[_]] = 1;
N2ModeNumber[_[n_]] := n;
N2Weight[L[_]] = 2; N2Weight[J[_]] = 1; N2Weight[Gp[_]] = 3/2; N2Weight[Gm[_]] = 3/2;
N2Dagger[L[n_]] := L[-n]; N2Dagger[J[n_]] := J[-n];
N2Dagger[Gp[r_]] := Gm[-r]; N2Dagger[Gm[r_]] := Gp[-r];
N2Mode[X_, n_] := Head[X][n];

(* PBW ordering key for creation modes; canonical monomials have non-increasing keys, so L[-1] and
   G^±[-1/2] sit next to the highest weight vector. *)
N2Key[L[n_]] /; n <= -2 := {7, -n};
N2Key[J[n_]] /; n <= -1 := {6, -n};
N2Key[Gp[r_]] /; r <= -3/2 := {5, -r};
N2Key[Gm[r_]] /; r <= -3/2 := {4, -r};
N2Key[L[-1]] = {3, 1};
N2Key[Gp[-1/2]] = {2, 1};
N2Key[Gm[-1/2]] = {1, 1};

N2Level[mono_List] := -Total[N2ModeNumber /@ mono];
N2Charge[mono_List] := Count[mono, Gp[_]] - Count[mono, Gm[_]];
N2MonoParity[mono_List] := Mod[Count[mono, Gp[_] | Gm[_]], 2];

N2CreationModes[nn_] := Module[{ms},
  ms = Join[Table[L[-n], {n, 1, nn}], Table[J[-n], {n, 1, nn}],
            Table[Gp[-r], {r, 1/2, nn, 1}], Table[Gm[-r], {r, 1/2, nn, 1}]];
  Reverse[SortBy[Select[ms, N2Level[{#}] <= nn &], N2Key]]];

(* canonical monomials of level nn (memoised) and the basis of level nn and relative charge m *)
N2Monomials[nn_] := N2Monomials[nn] = Module[{modes = N2CreationModes[nn], gen},
  gen[lev_, start_] := Module[{out = {}, i, m, l},
    If[lev == 0, Return[{{}}]];
    For[i = start, i <= Length[modes], i++,
      m = modes[[i]]; l = N2Level[{m}];
      If[l <= lev, out = Join[out, Prepend[#, m] & /@ gen[lev - l, If[N2Parity[m] == 0, i, i + 1]]]]];
    out];
  gen[nn, 1]];

N2Basis[nn_, m_] := N2Basis[nn, m] = Select[N2Monomials[nn], N2Charge[#] == m &];

(* ------------------------------------------------------------------ *)
(* 2. Graded commutators (central term stored under key 1)             *)
(* ------------------------------------------------------------------ *)

N2Comm[L[m_], L[n_], cc_] := <|L[m + n] -> (m - n), 1 -> cc/12 (m^3 - m) KroneckerDelta[m + n, 0]|>;
N2Comm[L[m_], J[n_], cc_] := <|J[m + n] -> -n|>;
N2Comm[J[n_], L[m_], cc_] := <|J[m + n] -> n|>;
N2Comm[L[m_], Gp[r_], cc_] := <|Gp[m + r] -> (m/2 - r)|>;
N2Comm[L[m_], Gm[r_], cc_] := <|Gm[m + r] -> (m/2 - r)|>;
N2Comm[Gp[r_], L[m_], cc_] := <|Gp[m + r] -> -(m/2 - r)|>;
N2Comm[Gm[r_], L[m_], cc_] := <|Gm[m + r] -> -(m/2 - r)|>;
N2Comm[J[m_], J[n_], cc_] := <|1 -> cc/3 m KroneckerDelta[m + n, 0]|>;
N2Comm[J[m_], Gp[r_], cc_] := <|Gp[m + r] -> 1|>;
N2Comm[J[m_], Gm[r_], cc_] := <|Gm[m + r] -> -1|>;
N2Comm[Gp[r_], J[m_], cc_] := <|Gp[m + r] -> -1|>;
N2Comm[Gm[r_], J[m_], cc_] := <|Gm[m + r] -> 1|>;
N2Comm[Gp[r_], Gm[s_], cc_] := <|L[r + s] -> 2, J[r + s] -> (r - s), 1 -> cc/3 (r^2 - 1/4) KroneckerDelta[r + s, 0]|>;
N2Comm[Gm[s_], Gp[r_], cc_] := N2Comm[Gp[r], Gm[s], cc];
N2Comm[Gp[_], Gp[_], cc_] := <||>;
N2Comm[Gm[_], Gm[_], cc_] := <||>;

(* ------------------------------------------------------------------ *)
(* 3. Action of modes on states of V(h,q);  pr = {c, h, q}             *)
(* ------------------------------------------------------------------ *)

N2StateSum[ss__] := DeleteCases[Merge[{ss}, Total], 0];

(* X acting on the canonical monomial `mono` applied to |h,q>, as a state (memoised per module) *)
N2Act[X_, mono_List, pr_List] := N2Act[X, mono, pr] = Module[{n = N2ModeNumber[X], Y, rest, res, sgn, comm},
  If[mono === {},
    Return[Which[n > 0, <||>,
      n == 0, Switch[Head[X], L, <|{} -> pr[[2]]|>, J, <|{} -> pr[[3]]|>, _, <||>],
      True, <|{X} -> 1|>]]];
  Y = First[mono]; rest = Rest[mono];
  If[n < 0 && (N2Key[X] === N2Key[Y] || Order[N2Key[X], N2Key[Y]] == -1),
    If[N2Key[X] === N2Key[Y] && N2Parity[X] == 1, Return[<||>]];
    Return[<|Prepend[mono, X] -> 1|>]];
  (* X Y rest = (-1)^{|X||Y|} Y (X rest) + [X,Y} rest *)
  sgn = If[N2Parity[X] == 1 && N2Parity[Y] == 1, -1, 1];
  res = N2ActOnState[Y, N2Act[X, rest, pr], pr];
  If[sgn == -1, res = -res];
  comm = N2Comm[X, Y, pr[[1]]];
  DeleteCases[N2StateSum[res, Sequence @@ KeyValueMap[
     Function[{Z, cf}, If[Z === 1, cf*<|rest -> 1|>, cf*N2Act[Z, rest, pr]]], comm]], 0]];

N2ActOnState[X_, s_Association, pr_List] :=
  If[Length[s] == 0, <||>, N2StateSum @@ KeyValueMap[Function[{mono, cf}, cf*N2Act[X, mono, pr]], s]];

(* ------------------------------------------------------------------ *)
(* 4. Gram (Shapovalov) matrix and its numerically safe inversion       *)
(* ------------------------------------------------------------------ *)

N2Inner[M_List, Nm_List, pr_List] := Module[{s = <|Nm -> 1|>, X},
  Do[s = N2ActOnState[N2Dagger[X], s, pr], {X, M}];
  Lookup[s, Key[{}], 0]];

(* K_{AA'} = <A|A'> on the basis N2Basis[nn, m] (memoised per module; N2ClearCache drops the values) *)
N2GramMatrix[nn_, m_, pr_List] := N2GramMatrix[nn, m, pr] = Module[{b = N2Basis[nn, m]},
  Table[If[i <= j, N2Inner[b[[i]], b[[j]], pr], Null], {i, Length[b]}, {j, Length[b]}] //
    (Table[If[i <= j, #[[i, j]], #[[j, i]]], {i, Length[b]}, {j, Length[b]}] &)];

(* Solving K x = v at numerical h_p.  The weights of a spectrum field are computed from complex alpha, alphat, so
   h_p carries an imaginary part that is a "zero with finite accuracy"; on such matrices arbitrary-precision
   LinearSolve can lose all precision and return Indeterminate (observed at b = 9/10, w_p = 3, P = 1/50, levels 5/2,
   7/2 with a perfectly conditioned K).  Two layers of protection:
   (1) N2YRealizeParams strips an exactly vanishing imaginary part from the module parameters, so that for real
       momentum the Gram matrix is real;
   (2) N2YSafeSolve falls back to Inverse[K].v and then to doubled and quadrupled working precision; every fallback
       is counted in N2YSolveFallbacks so that a run can report whether it happened.  N2YSolveCalls / N2YSolveFallbacks
       count only the solves actually performed.  The crossing test requests only the block with the bottom
       components at both 1 and z (key {"1","1"} of section 6), not the other five check-basis combinations. *)
N2YSolveFallbacks = 0; N2YSolveCalls = 0;
N2YResetSolveCounters[] := (N2YSolveFallbacks = 0; N2YSolveCalls = 0;);
N2YSafeSolve[K_, vv_] := Module[{r, pr},
  N2YSolveCalls++;
  r = Quiet[LinearSolve[K, vv]];
  If[AllTrue[Flatten[r], NumericQ], Return[r]];
  N2YSolveFallbacks++;
  r = Quiet[Inverse[K] . vv];
  If[AllTrue[Flatten[r], NumericQ], Return[r]];
  pr = Min[Precision /@ Flatten[{K, vv}]];
  If[! NumericQ[pr] || pr === Infinity, pr = 40];
  r = Quiet[LinearSolve[SetPrecision[K, 2 pr], SetPrecision[vv, 2 pr]]];
  If[AllTrue[Flatten[r], NumericQ], Return[r]];
  r = Quiet[Transpose[LinearSolve[SetPrecision[K, 4 pr], SetPrecision[vv, 4 pr]]]];
  Message[N2YSafeSolve::fail]; r];
N2YSafeSolve::fail = "the Gram-matrix solve did not become numeric at any working precision.";
N2YRealize[x_] := If[NumericQ[x] && Im[x] == 0, Re[x], x];
N2YRealizeParams[params_List] := Map[(#[[1]] -> N2YRealize[#[[2]]]) &, params];

(* ------------------------------------------------------------------ *)
(* 5. Three-point vertex with descendants                              *)
(* ------------------------------------------------------------------ *)
(* N2Vertex[cc, {hA,qA}, {hv,qv}, {hB,qB}][A, v, B]  =  {c0, cp, cm, ct}  with
     <A| chi_v(z) |B> = z^{(hA+N_A) - (hv+N_v) - (hB+N_B)} (c0 C0 + cp Cp + cm Cm + ct Ct),
   A, B canonical monomials (descendants of the bra and ket), v a canonical monomial of the field's module;
   C0,Cp,Cm,Ct = <hA| chi_v |hB> for v = 1, G^+_{-1/2}, G^-_{-1/2}, G^+_{-1/2}G^-_{-1/2} (z-power stripped).
   Memoised (SubValues); N2ClearCache drops the values. *)

N2Vertex[cc_, pA_List, pv_List, pB_List][A_List, v_List, B_List] :=
 N2Vertex[cc, pA, pv, pB][A, v, B] = Module[
  {hA = pA[[1]], hv = pv[[1]], hB = pB[[1]], prv = {cc, pv[[1]], pv[[2]]}, prB = {cc, pB[[1]], pB[[2]]},
   X, Ap, Xd, m, del, sgn, Y, s, Bp, w, alpha, n, k, lin, linB},
  lin[AA_, st_Association, BB_] := If[Length[st] == 0, {0, 0, 0, 0},
     Total[KeyValueMap[Function[{mono, cf}, cf*N2Vertex[cc, pA, pv, pB][AA, mono, BB]], st]]];
  linB[AA_, vv_, st_Association] := If[Length[st] == 0, {0, 0, 0, 0},
     Total[KeyValueMap[Function[{mono, cf}, cf*N2Vertex[cc, pA, pv, pB][AA, vv, mono]], st]]];
  Which[
   (* Step 1: move the leftmost creation mode of A (as an annihilator) through chi_v *)
   A =!= {},
   X = First[A]; Ap = Rest[A]; Xd = N2Dagger[X]; m = N2ModeNumber[Xd]; del = N2Weight[Xd];
   sgn = If[N2Parity[X] == 1 && N2MonoParity[v] == 1, -1, 1];
   Sum[Binomial[m + del - 1, k] lin[Ap, N2Act[N2Mode[Xd, k + 1 - del], v, prv], B], {k, 0, m + del - 1}]
     + sgn*linB[Ap, v, N2Act[Xd, B, prB]],
   (* Step 2: move the leftmost creation mode of B leftwards through chi_v (it annihilates <hA|) *)
   B =!= {},
   Y = First[B]; Bp = Rest[B]; s = -N2ModeNumber[Y]; del = N2Weight[Y];
   sgn = If[N2Parity[Y] == 1 && N2MonoParity[v] == 1, -1, 1];
   -sgn*Sum[Binomial[-s + del - 1, k] lin[{}, N2Act[N2Mode[Y, k + 1 - del], v, prv], Bp], {k, 0, N2Level[v] + del - 1}],
   (* Step 3: A = B = {} -- reduce v to the basic constants *)
   v === {}, {1, 0, 0, 0},
   v === {Gp[-1/2]}, {0, 1, 0, 0},
   v === {Gm[-1/2]}, {0, 0, 1, 0},
   v === {Gp[-1/2], Gm[-1/2]}, {0, 0, 0, 1},
   First[v] === L[-1],
   w = Rest[v]; (hA - hv - hB - N2Level[w]) N2Vertex[cc, pA, pv, pB][{}, w, {}],
   True,
   Y = First[v]; w = Rest[v]; s = -N2ModeNumber[Y]; del = N2Weight[Y]; alpha = -s + del - 1;
   sgn = If[N2Parity[Y] == 1 && N2MonoParity[w] == 1, -1, 1];
   -sgn*Sum[Binomial[alpha, n + del - 1] (-1)^(-s - n) linB[{}, w, N2Act[N2Mode[Y, n], {}, prB]], {n, 1 - del, 0}]
  ]];

(* linear extension to a state (Association) in the middle slot *)
N2VertexLin[cc_, pA_, pv_, pB_][A_, s_Association, B_] :=
  If[Length[s] == 0, {0, 0, 0, 0}, Total[KeyValueMap[Function[{mono, cf}, cf*N2Vertex[cc, pA, pv, pB][A, mono, B]], s]]];

(* ------------------------------------------------------------------ *)
(* 6. Block matrices M_N in the check basis                            *)
(* ------------------------------------------------------------------ *)

(* parameter handling: params = rules for c,h1,q1,h2,q2,h3,q3,h4,hp ; returns an Association with q4, qp added *)
N2Params[params_List, delta_] := Module[{a = Association[params]},
  a[q4] = a[q1] + a[q2] + a[q3]; a[qp] = a[q1] + a[q2] + delta; a];

(* check-basis components of a superfield (states of its module) and their levels; keys {b, a} = {component at 1,
   component at z}.  The crossing test uses only {"1","1"} (bottom components). *)
N2CheckComps = <|"1" -> <|{} -> 1|>, "p" -> <|{Gp[-1/2]} -> 1|>, "m" -> <|{Gm[-1/2]} -> 1|>, "t" -> <|{Gp[-1/2], Gm[-1/2]} -> 1|>|>;
N2CheckLevel = <|"1" -> 0, "p" -> 1/2, "m" -> 1/2, "t" -> 1|>;
N2CheckKeys = {{"1", "1"}, {"t", "1"}, {"1", "t"}, {"t", "t"}, {"m", "p"}, {"p", "m"}};

(* the matrices M_N, N = 0, 1/2, ..., Nmax, for the components u (at 1) and v (at z) *)
N2GenBlockMatrix[Nmax_, delta_Integer, params0_List, u_Association, v_Association] := Module[
  {params = N2YRealizeParams[params0], P, mm, basis, K, vv, uu, chv, chu, cc, prp, V1, V2},
  P = N2Params[params, delta];
  cc = P[c]; prp = {cc, P[hp], P[qp]};
  chv = N2Charge[First[Keys[v]]]; chu = N2Charge[First[Keys[u]]];
  mm = chv - delta;
  If[chu + chv =!= 0, Return[Table[ConstantArray[0, {4, 4}], {nn, 0, Nmax, 1/2}]]];
  V1 = N2VertexLin[cc, {P[hp], P[qp]}, {P[h2], P[q2]}, {P[h1], P[q1]}];
  V2 = N2VertexLin[cc, {P[h4], P[q4]}, {P[h3], P[q3]}, {P[hp], P[qp]}];
  Table[
    If[Mod[nn - mm/2, 1] =!= 0 || Abs[mm] > 2 nn, ConstantArray[0, {4, 4}],
     basis = N2Basis[nn, mm];
     If[basis === {}, ConstantArray[0, {4, 4}],
      K = N2GramMatrix[nn, mm, prp];
      vv = Table[V1[Ap, v, {}], {Ap, basis}];
      uu = Table[V2[{}, u, A], {A, basis}];
      If[NumericQ[P[hp]], Transpose[uu] . N2YSafeSolve[K, vv], Together[Transpose[uu] . Inverse[K] . vv]]]],
    {nn, 0, Nmax, 1/2}]];

(* Association key -> {e, {M_N}} with z-power z^{e+N}, e = hp - h1 - h2 - level(a), for the given keys
   (default: all six check-basis keys; the crossing test asks for {{"1","1"}} only) *)
N2BlockCheckBasis[Nmax_, delta_Integer, params_List, keys_: N2CheckKeys] := Module[{P = N2Params[params, delta]},
  Association[Table[key -> {P[hp] - P[h1] - P[h2] - N2CheckLevel[key[[2]]],
      N2GenBlockMatrix[Nmax, delta, params, N2CheckComps[key[[1]]], N2CheckComps[key[[2]]]]}, {key, keys}]]];

(* ------------------------------------------------------------------ *)
(* 7. Elliptic frame (convergence acceleration)                        *)
(* ------------------------------------------------------------------ *)
(* The truncated z-series is resummed in the elliptic nome q = EllipticNomeQ[z]:
     F = Pref * H(q),   Pref = (16 q)^{hp - s} z^{s - h1 - H2} (1-z)^beta theta3(q)^gamma,   H(q) = sum_n H_n q^{n/2},
   with the exponents (ct = c/3, heff = h - q^2/(2(ct-1)), H2 = h2 + lev(a), H3 = h3 + lev(b), Q2 = q2 + ch(a), Q3 = q3 + ch(b))
     s     = (c-3)/24 + qp^2/(2(ct-1)),
     beta  = (c-3)/24 - H2eff - H3eff + ct/(2(ct-1)) + (Q2 + Q3 + Q2 Q3)/(ct-1),
     gamma = (c-3)/2 - 4 (h1eff + H2eff + H3eff + h4eff) + 2 ct/(ct-1) + 4 (Q2 + Q3)/(ct-1).
   The resummation is exact order by order; the exponents only make H(q) converge faster (for {1,1} in the neutral
   sector H is a pure sum of pole terms in hp). *)
N2EllipticExponents[delta_Integer, key_List, params_List] := Module[{P = N2Params[params, delta], ct, heff, cc, ch, H2, H3, Q2, Q3},
  cc = P[c]; ct = cc/3; heff[hh_, qq_] := hh - qq^2/(2 (ct - 1));
  ch = <|"1" -> 0, "p" -> 1, "m" -> -1, "t" -> 0|>;
  H2 = P[h2] + N2CheckLevel[key[[2]]]; H3 = P[h3] + N2CheckLevel[key[[1]]];
  Q2 = P[q2] + ch[key[[2]]]; Q3 = P[q3] + ch[key[[1]]];
  {(cc - 3)/24 + P[qp]^2/(2 (ct - 1)),
   (cc - 3)/24 - heff[H2, Q2] - heff[H3, Q3] + ct/(2 (ct - 1)) + (Q2 + Q3 + Q2 Q3)/(ct - 1),
   (cc - 3)/2 - 4 (heff[P[h1], P[q1]] + heff[H2, Q2] + heff[H3, Q3] + heff[P[h4], P[q4]]) + 2 ct/(ct - 1) + 4 (Q2 + Q3)/(ct - 1)}];

(* q-series coefficients H_n (half-levels n = 0 .. 2 Nmax) of H(q) = F/Pref from the z-series {e, {M_N}}, exact through q^Nmax *)
N2EllipticH[{e_, Ms_List}, {s_, beta_, gamma_}, hval_, Nmax_] := Module[{qq, zq, Fq, invpref, th3, ser},
  zq = Normal[Series[EllipticTheta[2, 0, qq]^4/EllipticTheta[3, 0, qq]^4, {qq, 0, Nmax + 1}]];   (* z(q) = 16 q - 128 q^2 + ... *)
  th3 = Normal[Series[EllipticTheta[3, 0, qq], {qq, 0, Nmax + 1}]];
  invpref = Normal[Series[Exp[(hval - s) Log[Normal[Series[zq/(16 qq), {qq, 0, Nmax + 1}]]]] (1 - zq)^(-beta) Exp[-gamma Log[th3]], {qq, 0, Nmax}]];
  Fq = Sum[Ms[[i]] Normal[Series[zq^((i - 1)/2), {qq, 0, Nmax + 1}]], {i, Length[Ms]}];
  ser = Normal[Series[invpref Fq, {qq, 0, Nmax}]];
  Table[Coefficient[ser, qq, n/2], {n, 0, 2 Nmax}]];

(* the block matrix (4x4) at a numerical z from the elliptic representation *)
N2EllipticEvaluate[Hn_List, {s_, beta_, gamma_}, hval_, e_, zval_] := Module[{qv = EllipticNomeQ[zval], Hq},
  Hq = Sum[Hn[[n + 1]] qv^(n/2), {n, 0, Length[Hn] - 1}];
  zval^e (16 qv/zval)^(hval - s) (1 - zval)^beta EllipticTheta[3, 0, qv]^gamma Hq];

(* ------------------------------------------------------------------ *)
(* 8. Cache management                                                 *)
(* ------------------------------------------------------------------ *)
(* N2Act, N2GramMatrix and N2Vertex memoise on the module parameters {c,h,q}; in a scan over numerical h_p the
   tables grow without bound.  N2ClearCache[] drops the memoised values (keeping the definitions); the crossing
   code calls it after every momentum point. *)
N2ClearCache[] := (
  DownValues[N2Act] = Select[DownValues[N2Act], ! FreeQ[#[[1]], Pattern] &];
  DownValues[N2GramMatrix] = Select[DownValues[N2GramMatrix], ! FreeQ[#[[1]], Pattern] &];
  SubValues[N2Vertex] = Select[SubValues[N2Vertex], ! FreeQ[#[[1]], Pattern] &];
  ClearSystemCache[];);


==> anc/N2Liouville.wl <==
(* ::Package:: *)
(* ================================================================================================
   N2Liouville.wl -- special functions and field dictionary of N=2 Liouville theory, reduced to what the
   crossing test of the structure constants of the paper (N2PaperC.wl) uses.  No other package is needed.
     PART 1  log Gamma_b and Upsilon_b (the memoisation of Upsilon_b is built in)
     PART 2  the two-variable complex integral of eq. (5.6) of the paper
     PART 3  fields {alpha, alphat, eta, alphab, alphatb, etab}: weights, charges, N2LField, conjugate, eta-dressing
   All special functions take a precision argument prec (working precision prec + 10 inside the integrals).
   ================================================================================================ *)

(* ------------------------------------------------------------------------------------------------
   PART 1: Barnes double Gamma function Gamma_b(w) with
      log Gamma_b(w) = int_0^inf dt/t [ (e^{-wt} - e^{-Qt/2})/((1-e^{-bt})(1-e^{-t/b})) - (Q/2-w)^2/2 e^{-t} - (Q/2-w)/t ],
   Q = b + 1/b (valid for Re w > 0), meromorphic, poles at w = -rb - s/b, no zeros,
      Gamma_b(w+b) = sqrt(2 pi) b^{bw-1/2} Gamma_b(w)/Gamma(bw),  Gamma_b(w+1/b) = sqrt(2 pi) b^{-w/b+1/2} Gamma_b(w)/Gamma(w/b),
   and  Upsilon_b(w) = 1/(Gamma_b(w) Gamma_b(Q-w)),  entire, zeros at w = -rb - s/b and w = (r+1)b + (s+1)/b,
   Upsilon_b(w) = Upsilon_b(Q-w),  Upsilon'(0) = Upsilon_b(b) = Upsilon_b(1/b). *)

N2LPrecision = 30;

(* integrand of log Gamma_b; for t < 1/50 the bracket is replaced by its Taylor polynomial (cancellations) *)
N2LlogGammabIntegrand[w_, b_, t_] := Module[{Q = b + 1/b},
  If[t < 1/50, N2LSmallT[w, b, t],
   ((Exp[-w t] - Exp[-Q t/2])/((1 - Exp[-b t]) (1 - Exp[-t/b])) - (Q/2 - w)^2/2 Exp[-t] - (Q/2 - w)/t)/t]];

(* small-t expansion: computed symbolically once at load time and stored as a polynomial in t *)
N2LSmallTPoly = Module[{w, b, t, Q, expr},
  Q = b + 1/b;
  expr = ((Exp[-w t] - Exp[-Q t/2])/((1 - Exp[-b t]) (1 - Exp[-t/b])) - (Q/2 - w)^2/2 Exp[-t] - (Q/2 - w)/t)/t;
  Function[{ww, bb, tt}, Evaluate[Normal[Series[expr, {t, 0, 6}]] /. {w -> ww, b -> bb, t -> tt}]]];
N2LSmallT[w_, b_, t_] := N2LSmallTPoly[w, b, t];

(* log Gamma_b for Re w >= Q/4 (where the integral converges quickly) *)
N2LlogGammabDirect[w_, b_, prec_] := Module[{Q = b + 1/b, wp, bp, t},
  wp = SetPrecision[w, prec + 10]; bp = SetPrecision[b, prec + 10];
  NIntegrate[N2LlogGammabIntegrand[wp, bp, t], {t, 0, 1/50, 1, 10, 50, Infinity},
    WorkingPrecision -> prec + 10, PrecisionGoal -> prec + 2, AccuracyGoal -> prec + 2, MaxRecursion -> 20]];

(* general w: the shift identities move Re w into [Q/4, Q/4 + 3 max(b,1/b)] *)
N2LlogGammab[w_, b_, prec_: N2LPrecision] := Module[{Q, wp, bp, shift = 0, step, ww},
  bp = SetPrecision[b, prec + 10]; Q = bp + 1/bp; wp = SetPrecision[w, prec + 10];
  step = Max[bp, 1/bp];
  ww = wp;
  While[Re[ww] < Q/4,
   If[step == bp,
    shift += LogGamma[bp ww] - Log[Sqrt[2 Pi]] - (bp ww - 1/2) Log[bp],
    shift += LogGamma[ww/bp] - Log[Sqrt[2 Pi]] + (ww/bp - 1/2) Log[bp]];
   ww += step];
  While[Re[ww] > Q/4 + 3 step,
   ww -= step;
   If[step == bp,
    shift += -(LogGamma[bp ww] - Log[Sqrt[2 Pi]] - (bp ww - 1/2) Log[bp]),
    shift += -(LogGamma[ww/bp] - Log[Sqrt[2 Pi]] + (ww/bp - 1/2) Log[bp])]];
  N2LlogGammabDirect[ww, bp, prec] + shift];

(* Upsilon_b with a memoised log Gamma_b.  One log Gamma_b is one NIntegrate (seconds); in the crossing test the
   same arguments recur many times: the Upsilon arguments of (5.5), (5.7) depend only on s_i = alpha_i + alphat_i,
   which are the same for the four neutral eta-assignments (the internal field has s_p = 1/b + 2 i P independent of
   w_p, lambda_p); Upsilon'(0) and the numerator factors Upsilon(s_i + b) are common to all three charge sectors and the
   (5.7) denominators to both charged sectors, the external s_i are fixed throughout a run, and both fusion channels
   share s_p.  The cache is keyed by {w, b, prec}; it is NOT cleared by N2ClearCache (it stays small: 56-70 entries per
   momentum point, 10 of them momentum-independent -- b, 1/b and s_i + b, Q - s_i - b of the four external fields -- i.e.
   a few thousand per kernel over a scan).  N2YClearCache[] empties it by hand. *)
N2YlogGbCache = <||>;
N2YlogGbHits = 0; N2YlogGbMiss = 0;
N2YlogGb[w_, b_, prec_] := Module[{k = {w, b, prec}},
  If[KeyExistsQ[N2YlogGbCache, k], N2YlogGbHits++; N2YlogGbCache[k],
   N2YlogGbMiss++; N2YlogGbCache[k] = N2LlogGammab[w, b, prec]]];
N2YCacheStats[] := <|"entries" -> Length[N2YlogGbCache], "hits" -> N2YlogGbHits, "misses" -> N2YlogGbMiss|>;
N2YClearCache[] := (N2YlogGbCache = <||>; N2YlogGbHits = 0; N2YlogGbMiss = 0;);
N2LUpsilonb[w_, b_, prec_: N2LPrecision] := Module[{Q = b + 1/b},
  Exp[-N2YlogGb[w, b, prec] - N2YlogGb[Q - w, b, prec]]];

(* ------------------------------------------------------------------------------------------------
   PART 2: the two-variable complex integral (Fukuda-Hosomichi hep-th/0105217 eqs. 3.45, B.1-B.3; Satoh
   hep-th/0109059 appendix A).  With the measure d^2z = d(Re z) d(Im z),
      I = int d^2z d^2w  z^a (1-z)^be zb^ab (1-zb)^beb  w^a' (1-w)^be' wb^ab' (1-wb)^beb'  |z-w|^{4 sigma}
   (a - ab, be - beb, a' - ab', be' - beb' integers).  Notation: alpha_1 = a, alpha_2 = be, alpha_3 = ga with
   a + be + ga + 1 = k' = -2 sigma - 1 (same for primed and barred sets), s(x) = sin(pi x),
      C^{ab} = Gamma(1+alpha_a+alpha'_a-k') Gamma(1+alpha_b+alpha'_b-k')/Gamma(k'-alpha_c-alpha'_c)
               * G[alpha'_a+1, alpha_b+1, k'-alpha_c-alpha'_c; alpha'_a-alpha_c+1, alpha_b-alpha'_c+1],
      G[a,b,c;e,f] = Gamma(a)Gamma(b)Gamma(c)/(Gamma(e)Gamma(f)) 3F2(a,b,c;e,f;1),
      I = D1 C12 Cb12 + D2 C21 Cb21 + D3 (C12 Cb21 + C21 Cb12),
   D1 = s(a')s(be)/(s(ga)s(ga')s(ga+ga'-k')) [s(a)s(a')s(ga) - s(ga')s(a-k')s(ga-be')],  D2 = D1(alpha <-> alpha'),
   D3 = -s(a)s(a')s(be)s(be')s(ga+ga')/(s(ga)s(ga')s(ga+ga'-k')),
   with the overall normalisation 1 (fixed by the decoupled case sigma = 0, a product of two complex Beta integrals).
   3F2 at unit argument is evaluated in a convergent representation (Thomae transformations). *)

(* G[a,b,c;e,f] with convergent evaluation of 3F2(1): u = e+f-a-b-c; if Re u <= 1/4 use the Thomae relation
   G[a,b,c;e,f] = Gamma(b)Gamma(c)/(Gamma(e-a)Gamma(f-a)) G[e-a, f-a, u; u+b, u+c]  (new convergence parameter = a),
   choosing among the three parameters the one with the largest real part. *)
N2LG[a_, b_, c_, e_, f_, prec_: N2LPrecision] := Module[{u = e + f - a - b - c, pars, best, sc},
  sc[x_] := SetPrecision[x, prec + 10];
  If[Re[u] > 1/4,
   Return[Gamma[sc[a]] Gamma[sc[b]] Gamma[sc[c]]/(Gamma[sc[e]] Gamma[sc[f]]) HypergeometricPFQ[sc[{a, b, c}], sc[{e, f}], 1]]];
  pars = {{a, b, c}, {b, a, c}, {c, a, b}};
  best = First[SortBy[pars, -Re[#[[1]]] &]];
  Module[{aa = best[[1]], bb = best[[2]], cc = best[[3]]},
   If[Re[aa] <= 1/4, Print["N2LG: no convergent representation, u=", u, " params ", {a, b, c, e, f}]];
   Gamma[sc[bb]] Gamma[sc[cc]] Gamma[sc[u]]/(Gamma[sc[u + bb]] Gamma[sc[u + cc]]) *
     HypergeometricPFQ[sc[{e - aa, f - aa, u}], sc[{u + bb, u + cc}], 1]]];

N2Ls[x_] := Sin[Pi x];

(* the coefficients C12, C21 as an Association *)
N2LCab[{a_, be_, ga_}, {ap_, bep_, gap_}, kp_, prec_: N2LPrecision] := Module[{al = {a, be, ga}, alp = {ap, bep, gap}, Cf},
  Cf[i_, j_, k_] := Gamma[1 + al[[i]] + alp[[i]] - kp] Gamma[1 + al[[j]] + alp[[j]] - kp]/Gamma[kp - al[[k]] - alp[[k]]] *
     N2LG[alp[[i]] + 1, al[[j]] + 1, kp - al[[k]] - alp[[k]], alp[[i]] - al[[k]] + 1, al[[j]] - alp[[k]] + 1, prec];
  <|{1, 2} -> Cf[1, 2, 3], {2, 1} -> Cf[2, 1, 3]|>];

N2LDcoef[{a_, be_, ga_}, {ap_, bep_, gap_}, kp_] := Module[{s = N2Ls, D1, D2, D3},
  D1 = s[ap] s[be]/(s[ga] s[gap] s[ga + gap - kp]) (s[a] s[ap] s[ga] - s[gap] s[a - kp] s[ga - bep]);
  D2 = s[a] s[bep]/(s[gap] s[ga] s[gap + ga - kp]) (s[ap] s[a] s[gap] - s[ga] s[ap - kp] s[gap - be]);
  D3 = -s[a] s[ap] s[be] s[bep] s[ga + gap]/(s[ga] s[gap] s[ga + gap - kp]);
  {D1, D2, D3}];

(* the integral; exps = {a, be, ap, bep, ab, beb, abp, bebp, sigma} *)
N2LTwoVariableIntegral[{a_, be_, ap_, bep_, ab_, beb_, abp_, bebp_, sigma_}, prec_: N2LPrecision] := Module[
  {kp = -2 sigma - 1, ga, gap, gab, gabp, C, Cb, D1, D2, D3},
  ga = kp - 1 - a - be; gap = kp - 1 - ap - bep; gab = kp - 1 - ab - beb; gabp = kp - 1 - abp - bebp;
  C = N2LCab[{a, be, ga}, {ap, bep, gap}, kp, prec];
  Cb = N2LCab[{ab, beb, gab}, {abp, bebp, gabp}, kp, prec];
  {D1, D2, D3} = N2LDcoef[{a, be, ga}, {ap, bep, gap}, kp];
  D1 C[{1, 2}] Cb[{1, 2}] + D2 C[{2, 1}] Cb[{2, 1}] + D3 (C[{1, 2}] Cb[{2, 1}] + C[{2, 1}] Cb[{1, 2}])];

(* ------------------------------------------------------------------------------------------------
   PART 3: fields.  Conventions of Section 5 of the paper (c = 3 + 6/b^2, Q = 1/b): a field is the list
      {alpha, alphat, eta, alphab, alphatb, etab}
   with  h = -alpha alphat + (alpha+alphat)/(2b) + eta^2/2,   q = (alpha-alphat)/b + eta   (and the barred copies),
   alpha + alphat = alphab + alphatb.  The spectrum fields are
      N2LField[P, w, lambda, eta, etab, b]:  alpha+alphat = alphab+alphatb = 1/b + 2 i P,
                                             alpha-alphat = w/b + b lambda,  alphab-alphatb = b lambda - w/b   (w, lambda integers),
   so that the winding number is w = b(alpha-alphat-alphab+alphatb)/2 and lambda = (alpha-alphat+alphab-alphatb)/(2b).
   The superfield built on the eta = etab = 0 primary phi has the components (check basis of N2Blocks.wl)
      psi^+- = G^+-_{-1/2} phi  and  G^+_{-1/2}G^-_{-1/2} phi,  likewise with the anti-holomorphic modes,
   and the free-field dictionary (eq. C.16) relates them to the dressed fields V^{eta}:
      G^+_{-1/2} V^0 = kappa^+ V^{+1},  kappa^+ = -i sqrt2 alphat;   G^-_{-1/2} V^0 = kappa^- V^{-1},  kappa^- = -i sqrt2 alpha
   (kappab^+ = -i sqrt2 alphatb, kappab^- = -i sqrt2 alphab).  N2LConjugate gives the field whose out-state is the bra
   of an internal primary (momentum -P, opposite charges). *)

N2Lh[{al_, alt_, eta_, ___}, b_] := -al alt + (al + alt)/(2 b) + eta^2/2;
N2Lq[{al_, alt_, eta_, ___}, b_] := (al - alt)/b + eta;
N2Lhbar[{al_, alt_, eta_, alb_, altb_, etab_}, b_] := -alb altb + (alb + altb)/(2 b) + etab^2/2;
N2Lqbar[{al_, alt_, eta_, alb_, altb_, etab_}, b_] := (alb - altb)/b + etab;
N2Llambda[{al_, alt_, eta_, alb_, altb_, etab_}, b_] := (al - alt + alb - altb)/(2 b);
N2Lwinding[V_, b_] := b (V[[1]] - V[[2]] - V[[4]] + V[[5]])/2;

N2LField[P_, w_Integer, lambda_Integer, eta_, etab_, b_] := Module[{Q = 1/b, s, d, db},
  s = Q + 2 I P; d = w/b + b lambda; db = b lambda - w/b;
  {(s + d)/2, (s - d)/2, eta, (s + db)/2, (s - db)/2, etab}];
N2LConjugate[V_, b_] := Module[{Q = 1/b}, {Q - V[[1]], Q - V[[2]], -V[[3]], Q - V[[4]], Q - V[[5]], -V[[6]]}];
N2LSetEta[V_, eta_, etab_] := ReplacePart[V, {3 -> eta, 6 -> etab}];
N2Lkappa[V_, eta_] := Switch[eta, 0, 1, 1, -I Sqrt[2] V[[2]], -1, -I Sqrt[2] V[[1]]];
N2Lkappabar[V_, etab_] := Switch[etab, 0, 1, 1, -I Sqrt[2] V[[5]], -1, -I Sqrt[2] V[[4]]];


==> anc/N2PaperC.wl <==
(* ::Package:: *)
(* N2PaperC.wl -- the N=2 Liouville structure constants proposed in the paper "On the Structure Constants of N=2
   Liouville Theory", Section 5.1.  Equation numbers in all comments of this package are those of version 1 of the paper.
     neutral sector   C00       : eqs. (5.5) [D0] and (5.6) [F]
     charged sector   C++, C--  : eqs. (5.7) [Upsilon part with r(b)] and (5.8) [F_pm]
     eta-dependence (spectral-flowed components, eq. 5.10):  alpha -> alpha - eta/b,  alphat -> alphat + eta/b  (and barred)
     free-field factors (eq. C.16):  G^+_{-1/2} V^0 = -i sqrt2 alphat V^{+1},  G^-_{-1/2} V^0 = -i sqrt2 alpha V^{-1}
   A field is the list {alpha, alphat, eta, alphab, alphatb, etab}; this is the paper's (alpha, alphat, eta, alphabar,
   alphabartilde, etabar), i.e. the SAME notation as N2Liouville.wl (h = -alpha alphat + (alpha+alphat)/(2b) + eta^2/2,
   Q = (alpha-alphat)/b + eta, eq. 5.2 for the barred sector).
   What N2PaperC returns: the three-point coefficient of the COMPONENT fields V^{eta_i, etab_i}, i.e. D0 F or D_pm F_pm
   evaluated on the shifted labels (5.10), without the free-field factors (C.16).  The quantities printed in the paper are
   those of the superfield components, written in the labels of the three superprimaries; they are obtained by multiplying
   in the factors (C.16), which N2PaperVertexConstant (N2PaperCrossingLib.wl) does:
     charged:  kappa^+- kappab^+- (field 2) x N2PaperC  =  (2/b^2) F_pm(superprimary labels) D_pm  =  eq. (5.7)
               (the shift turns Gamma(1 - b alphat_2)/Gamma(b alphatb_2) into -1/(b^2 alphat_2 alphatb_2) times itself, and
               kappa^+ kappab^+ = -2 alphat_2 alphatb_2; likewise for the lower sign; checked numerically to 30 digits);
     neutral:  kappa^+ (field 1) kappa^- (field 2) x N2PaperC  =  -2 alpha_2 alphat_1 C00 on the shifted labels  =  C_{t0} of
               eq. (5.11), and likewise C_{0t}, C_{tt}.
   The delta functions of (5.5) and (5.7) are the charge conditions tested at the top of N2PaperC (on the dressed fields).
   Requires N2Liouville.wl (N2LUpsilonb with its memoised log Gamma_b, N2LTwoVariableIntegral, N2Lq, N2Lqbar).
   Upsilon'(0) = Upsilon_b(b) = Upsilon_b(1/b).  The paper's cosmological constant mu cancels in the crossing test
   (every vertex carries mu^{(2/b^2)(1 - (b/2) sum s_i)}, s_i = alpha_i + alphat_i); N2PaperMu = 1 by default.
   Argument order of N2PaperC[V1, V2, V3, b, prec]: field 1 at 0, field 2 at 1 (or z), field 3 the out-state <V3|,
   as in eq. (5.6) (z^{-b alpha_1} (1-z)^{-b alpha_2} ...).  Returns 0 when the charge selection rules fail. *)

N2PaperMu = 1;
N2PaperUpsilon[x_, b_, prec_] := N2LUpsilonb[x, b, prec];
N2PaperUpsilonPrime0[b_, prec_] := N2LUpsilonb[b, b, prec];

(* eq. (5.10): the shifted parameters {alpha, alphat, alphab, alphatb} describing V^{eta, etab} *)
N2PaperShift[V_, b_] := {V[[1]] - V[[3]]/b, V[[2]] + V[[3]]/b, V[[4]] - V[[6]]/b, V[[5]] + V[[6]]/b};

(* eq. (5.5): D0 as a function of s_i = alpha_i + alphat_i (the shift leaves s_i unchanged);
   rtilde(b) = (mu^{2/b^2} b^{2/b^2})^{-(b/2) sum s_i + 1} / (sqrt2 b^{-2}) *)
N2PaperD0[s_List, b_, prec_] := Module[{U, tot = Total[s], rt},
  U[x_] := N2PaperUpsilon[x, b, prec];
  rt = (N2PaperMu^(2/b^2) b^(2/b^2))^(1 - b tot/2)/(Sqrt[2] b^-2);
  rt N2PaperUpsilonPrime0[b, prec] U[s[[1]] + b] U[s[[2]] + b] U[s[[3]] + b] /
    (U[b + tot/2 - 1/b] U[(s[[1]] + s[[2]] - s[[3]])/2 + b] U[(s[[2]] + s[[3]] - s[[1]])/2 + b] U[(s[[3]] + s[[1]] - s[[2]])/2 + b])];

(* eq. (5.7), Upsilon part:  r(b) = (mu^{2/b^2} b^{-2 + 2/b^2})^{-(b/2) sum s_i + 1} / (sqrt2 b^{-1-b^2}) *)
N2PaperDpm[s_List, b_, prec_] := Module[{U, tot = Total[s], r},
  U[x_] := N2PaperUpsilon[x, b, prec];
  r = (N2PaperMu^(2/b^2) b^(-2 + 2/b^2))^(1 - b tot/2)/(Sqrt[2] b^(-1 - b^2));
  r N2PaperUpsilonPrime0[b, prec] U[s[[1]] + b] U[s[[2]] + b] U[s[[3]] + b] /
    (U[b/2 + tot/2 - 1/b] U[(s[[1]] + s[[2]] - s[[3]])/2 + b/2] U[(s[[2]] + s[[3]] - s[[1]])/2 + b/2] U[(s[[3]] + s[[1]] - s[[2]])/2 + b/2])];

(* eq. (5.6):  F = pi^-2 int d^2z d^2w   z^{-b alpha1} zb^{-b alphab1} (1-z)^{-b alpha2} (1-zb)^{-b alphab2}
                                      w^{-b alphat1} wb^{-b alphatb1} (1-w)^{-b alphat2} (1-wb)^{-b alphatb2} |z-w|^{-4 + b sum s_i}
   p_i = N2PaperShift of field i = {alpha, alphat, alphab, alphatb}.  N2LTwoVariableIntegral takes
   {a, be, a', be', ab, beb, ab', beb', sigma} for z^a (1-z)^be zb^ab (1-zb)^beb w^a' (1-w)^be' wb^ab' (1-wb)^beb' |z-w|^{4 sigma}. *)
N2PaperF[p1_, p2_, p3_, b_, prec_] := Module[{tot = p1[[1]] + p1[[2]] + p2[[1]] + p2[[2]] + p3[[1]] + p3[[2]]},
  N2LTwoVariableIntegral[{-b p1[[1]], -b p2[[1]], -b p1[[2]], -b p2[[2]], -b p1[[3]], -b p2[[3]], -b p1[[4]], -b p2[[4]], (-4 + b tot)/4}, prec]/Pi^2];

(* eq. (5.8):  F+ = (-1)^{(b/2) (alpha2 - alphat2 - alphab2 + alphatb2)} prod_i Gamma(1 - b alphat_i) / prod_i Gamma(b alphatb_i)
                F- = (-1)^{same}                                        prod_i Gamma(1 - b alpha_i)  / prod_i Gamma(b alphab_i)
   The sign is (-1)^{w2} for the component psi psibar of field 2 (eta2 = etab2).  On the shifted parameters the exponent
   is w2 - eta2 + etab2, an integer for every spectrum field (N2LField has integer w); Round only removes numerical noise. *)
N2PaperFpm[p1_, p2_, p3_, b_, sg_] := Module[{ps = {p1, p2, p3}},
  (-1)^Round[b/2 (p2[[1]] - p2[[2]] - p2[[3]] + p2[[4]])] *
   If[sg == 1, Product[Gamma[1 - b p[[2]]]/Gamma[b p[[4]]], {p, ps}], Product[Gamma[1 - b p[[1]]]/Gamma[b p[[3]]], {p, ps}]]];

(* the three-point function of V^{eta_i, etab_i} (eta's in slots 3 and 6):  neutral (sum eta = 0) -> (5.5)-(5.6),
   sum eta = +1 -> C++ (F+), sum eta = -1 -> C-- (F-); 0 when the charge rules sum Q = sum Qbar = 0 fail.
   The two delta functions of (5.7) carry the same sign, so they also require sum eta = sum etab (equivalently sum w = 0);
   for generic b this follows from the charge rules, at b^2 = 2/n it is an extra condition, tested explicitly. *)
N2PaperC[V1_, V2_, V3_, b_, prec_: N2LPrecision] := Module[{ps, s, se},
  If[Chop[N[{Total[N2Lq[#, b] & /@ {V1, V2, V3}], Total[N2Lqbar[#, b] & /@ {V1, V2, V3}]}, 20]] =!= {0, 0} ||
     Round[V1[[3]] + V2[[3]] + V3[[3]]] =!= Round[V1[[6]] + V2[[6]] + V3[[6]]], Return[0]];
  ps = N2PaperShift[#, b] & /@ {V1, V2, V3};
  s = (#[[1]] + #[[2]]) & /@ ps;
  se = Round[V1[[3]] + V2[[3]] + V3[[3]]];
  Switch[se,
   0, N2PaperD0[s, b, prec] N2PaperF[ps[[1]], ps[[2]], ps[[3]], b, prec],
   1, N2PaperDpm[s, b, prec] N2PaperFpm[ps[[1]], ps[[2]], ps[[3]], b, 1],
   -1, N2PaperDpm[s, b, prec] N2PaperFpm[ps[[1]], ps[[2]], ps[[3]], b, -1],
   _, 0]];


==> anc/N2PaperCrossingLib.wl <==
(* ::Package:: *)
(* N2PaperCrossingLib.wl -- crossing test of the structure constants of the paper (N2PaperC.wl), Section 5.2 of the paper
   (equation numbers are those of version 1).
   Load AFTER N2Blocks.wl, N2Liouville.wl, N2PaperC.wl (in this order); the drivers N2User_crossing_paper.wl (one
   point) and N2Paper_scan.wl (a list of b) do this.  The exchanged states are the continuous representations
   (P real, P > 0) only.

   Four-point function of bottom components, eq. (5.17); s-channel, eq. (5.20) (fields 1 at 0, 2 at z, 3 at 1, 4 at infinity):
      G_{4321}(z) = sum_{delta=0,+-1} int_0^inf dP mu(P) sum_{a ab b bb} D^{a ab}(P) M^delta_{ab}(z) C^{b bb}(P) Mb^delta_{ab bb}(z)
   with V_p = N2LField[P, w1+w2, lambda1+lambda2+delta, 0,0,b], C = vertex constants of <V_p^c| Phi_2(1) |V_1> and
   D = those of <V_4| Phi_3(1) |V_p>, both built from N2PaperC through the six-entry dictionary N2PaperEtas
   (eta-dressings and free-field factors kappa of N2Liouville.wl; the sign (-1)^{w2} of the charged entries is inside
   F_pm, eq. 5.8).  M, Mb are the elliptic-resummed check-basis blocks of N2Blocks.wl (component {"1","1"}).
   Measure: FLAT, mu(P) = 1, because the two-point function of the paper's fields is P-independent (identity limit
   of (5.5)-(5.6), stated below eq. (5.19): B(P) = sqrt2 pi for every w, lambda and b).  The moduli must be REAL and
   in (0,1): the anti-holomorphic block is evaluated at z, not at Conjugate[z].  Crossing: G_{4321}(z) = G_{4123}(1-z), the t-channel of eq. (5.21).
   The charged sectors are multiplied by kappa (kappa_f of eq. 5.22: G_s = S0 + kappa Sc, G_t = T0 + kappa Tc, solved for
   kappa at each point); with the relative normalisation r(b)/rtilde(b) of the paper, kappa = 1.
   The P integral is a midpoint rule on Pgrid = hstep/2, 3 hstep/2, ..., evaluated in parallel over P with subkernels
   (one task = one P, both channels, all three sectors, so that the Upsilon cache of N2Liouville.wl is shared). *)

(* ---- vertex constants: the six nonzero entries of the 4x4 matrix in the check basis {phi, psi+, psi-, G+G- phi} ---- *)
N2XLabelIndex = <|"1" -> 1, "p" -> 2, "m" -> 3, "pm" -> 4|>;
(* key {holomorphic, anti-holomorphic} component label of the INSERTION (field 2 of the vertex <V3| Phi_2(1) |V1>; the ket V1
   is always the primary) -> {{eta1, etab1}, {eta2, etab2}} = eta-dressings of V1 and V2 in the correlator that computes it:
   {"1","1"} = <h3| phi_2 |h1>;  {"pm","1"} = holomorphic G+G- phi_2 with anti-holomorphic primary, computed in the state gauge as
   Ct = <h3| psi_2^-(1) psi_1^+(0)> (Ward identity), i.e. eta1 = +1 on the ket and eta2 = -1 on the insertion;  {"1","pm"} the
   same with the barred etas;  {"pm","pm"} both;  {"p","p"}, {"m","m"} = <h3| psi_2^+- psib_2^+- |h1> (eta2 = etab2 = +-1).
   The first label is the row of the 4x4 matrix (contracted with the holomorphic block M), the second the column (with Mb).
   With the free-field factors kappa of eq. (C.16) these are the superfield components of the paper:
   {"1","1"} = C_00, eqs. (5.5)-(5.6);  {"pm","1"}, {"1","pm"}, {"pm","pm"} = C_t0, C_0t, C_tt, eq. (5.11);
   {"p","p"}, {"m","m"} = C_++, C_--, eqs. (5.7)-(5.8) (the factor 2/b^2 of (5.7) arises here, see the header of N2PaperC.wl). *)
N2PaperEtas = <|{"1", "1"} -> {{0, 0}, {0, 0}}, {"pm", "1"} -> {{1, 0}, {-1, 0}}, {"1", "pm"} -> {{0, 1}, {0, -1}},
  {"pm", "pm"} -> {{1, 1}, {-1, -1}}, {"p", "p"} -> {{0, 0}, {1, 1}}, {"m", "m"} -> {{0, 0}, {-1, -1}}|>;
N2PaperVertexConstant[V1_, V2_, V3_, key_, b_, prec_] := With[{e1 = N2PaperEtas[key][[1]], e2 = N2PaperEtas[key][[2]]},
  N2PaperC[N2LSetEta[V1, e1[[1]], e1[[2]]], N2LSetEta[V2, e2[[1]], e2[[2]]], V3, b, prec] *
    N2Lkappa[V1, e1[[1]]] N2Lkappabar[V1, e1[[2]]] N2Lkappa[V2, e2[[1]]] N2Lkappabar[V2, e2[[2]]]];
N2PaperVertexConstants[V1_, V2_, V3_, b_, prec_, keys_: Keys[N2PaperEtas]] :=
  Association[Table[k -> N2PaperVertexConstant[V1, V2, V3, k, b, prec], {k, keys}]];
(* the keys that can be nonzero in each charge sector: C of <V_p^c|Phi_2|V_1> and D of <V_4|Phi_3|V_p> *)
N2PaperNeutralKeys = {{"1", "1"}, {"pm", "1"}, {"1", "pm"}, {"pm", "pm"}};
N2PaperCKeys[del_] := Switch[del, 0, N2PaperNeutralKeys, 1, {{"p", "p"}}, -1, {{"m", "m"}}];
N2PaperDKeys[del_] := Switch[del, 0, N2PaperNeutralKeys, 1, {{"m", "m"}}, -1, {{"p", "p"}}];
N2PaperVertexMatrix[V1_, V2_, V3_, keys_, b_, prec_] := Module[{M = ConstantArray[0, {4, 4}]},
  Do[M[[N2XLabelIndex[k[[1]]], N2XLabelIndex[k[[2]]]]] = N2PaperVertexConstant[V1, V2, V3, k, b, prec], {k, keys}]; M];

(* ---- blocks: parameters of the four external fields and the elliptic-resummed block matrix of one component ---- *)
N2XBlockParams[Vext_, b_, bar_: False] := Module[{h = If[bar, N2Lhbar[#, b] &, N2Lh[#, b] &] /@ Vext, q = If[bar, N2Lqbar[#, b] &, N2Lq[#, b] &] /@ Vext},
  {c -> 3 + 6/b^2, h1 -> h[[1]], q1 -> q[[1]], h2 -> h[[2]], q2 -> q[[2]], h3 -> h[[3]], q3 -> q[[3]], h4 -> h[[4]]}];
(* 4x4 block matrix M^delta(z) of component key at hp, one matrix per modulus; brute force through level Nmax *)
N2XBlockMatrix[params0_, del_, hpv_, key_, zvals_, Nmax_] := Module[{e, Ms, exps, Hn, pars = Append[params0, hp -> hpv]},
  {e, Ms} = N2BlockCheckBasis[Nmax, del, pars, {key}][key];
  exps = N2EllipticExponents[del, key, pars];
  Hn = N2EllipticH[{e, Ms}, exps, hpv, Nmax];
  Table[N2EllipticEvaluate[Hn, exps, hpv, e, zv], {zv, zvals}]];

(* ---- P-integrand of sector del (measure not included), one value per modulus ---- *)
N2PaperIntegrand[Vext_, del_, P_, zs_, b_, prec_, Nmax_] := Module[{V1, V2, V3, V4, wp, lp, Vp, hpv, hbv, Cm, Dm, MH, MA, parsH, parsA},
  {V1, V2, V3, V4} = Vext;
  parsH = N2XBlockParams[Vext, b]; parsA = N2XBlockParams[Vext, b, True];
  wp = Round[N2Lwinding[V1, b] + N2Lwinding[V2, b]]; lp = Round[N2Llambda[V1, b] + N2Llambda[V2, b] + del];
  Vp = N2LField[P, wp, lp, 0, 0, b];
  hpv = N[N2Lh[Vp, b], 40]; hbv = N[N2Lhbar[Vp, b], 40];
  Cm = N2PaperVertexMatrix[V1, V2, N2LConjugate[Vp, b], N2PaperCKeys[del], b, prec];
  Dm = N2PaperVertexMatrix[Vp, V3, V4, N2PaperDKeys[del], b, prec];
  MH = N2XBlockMatrix[parsH, del, hpv, {"1", "1"}, zs, Nmax];
  MA = If[parsA === parsH && hbv == hpv, MH, N2XBlockMatrix[parsA, del, hbv, {"1", "1"}, zs, Nmax]];
  Table[Total[Dm * (MH[[i]] . Cm . Transpose[MA[[i]]]), 2], {i, Length[zs]}]];

(* one parallel task: both channels, three sectors, at one momentum.  Returns {s, t} with s[[k]] = integrand of
   sector {0, 1, -1}[[k]] as a vector over the moduli (t-channel: fields (3,2,1,4) at 1 - z). *)
N2PaperTask[P_, Vext_, zs_, b_, prec_, Nmax_] := Module[{s, t},
  s = Table[N2PaperIntegrand[Vext, del, P, zs, b, prec, Nmax], {del, {0, 1, -1}}];
  t = Table[N2PaperIntegrand[Vext[[{3, 2, 1, 4}]], del, P, 1 - zs, b, prec, Nmax], {del, {0, 1, -1}}];
  N2ClearCache[]; {s, t}];

(* ---- parallel kernels: launch and load the packages in every subkernel ---- *)
N2PaperPackages = {"N2Blocks.wl", "N2Liouville.wl", "N2PaperC.wl", "N2PaperCrossingLib.wl"};
(* The subkernels must load the packages themselves: nothing is ever auto-distributed from the master
   ($DistributedContexts = None, and every ParallelEvaluate below says DistributedContexts -> None explicitly).
   Pitfall this avoids: ParallelEvaluate has the option DistributedContexts :> $DistributedContexts, so a test such as
   ParallelEvaluate[ValueQ[N2PaperConfigs]] made with the default setting silently copies that one symbol to the
   subkernels and returns True, the packages are then never loaded, N2PaperTask comes back unevaluated from the
   subkernels and the master evaluates everything itself (the kernels sit idle and the run is serial). *)
N2PaperHaveQ[] := ParallelEvaluate[Length[DownValues[N2PaperTask]] > 0 && Length[DownValues[N2LUpsilonb]] > 0, DistributedContexts -> None];
(* The number of subkernels can be set with the environment variable N2PAPER_KERNELS (e.g. N2PAPER_KERNELS=4);
   the default is the number of processor cores.  The kernels are launched at NORMAL process priority: Wolfram's
   default is "LowerPriority" -> True (nice +4), and on Apple-silicon Macs macOS then runs them on the slow
   efficiency cores, which made 4 or 8 kernels no faster than a single serial kernel. *)
N2PaperKernelConfiguration[n_Integer] := KernelConfiguration["localhost", "KernelCount" -> n, "LowerPriority" -> False];
N2PaperLaunchKernels[dir_String, nmax0_: Infinity] := Module[{n, nmax = nmax0, env = Environment["N2PAPER_KERNELS"]},
  If[StringQ[env] && IntegerQ[ToExpression[env]] && ToExpression[env] >= 0, nmax = ToExpression[env]];
  If[nmax === Infinity, nmax = $ProcessorCount];
  If[$KernelCount == 0 && nmax > 0, Quiet[LaunchKernels[N2PaperKernelConfiguration[nmax]]]];
  n = $KernelCount;
  $DistributedContexts = None;
  (* load the packages into every subkernel that does not have them yet (also for kernels launched elsewhere, e.g. in a notebook) *)
  If[n > 0 && ! AllTrue[N2PaperHaveQ[], TrueQ],
   With[{d = dir, pk = N2PaperPackages},
    ParallelEvaluate[(SetDirectory[d]; Do[Get[FileNameJoin[{d, f}]], {f, pk}]; $KernelID), DistributedContexts -> None]]];
  If[n > 0 && ! AllTrue[N2PaperHaveQ[], TrueQ],
   Print["*** the parallel kernels could not load the packages from ", dir, "; closing them, the run will be serial"];
   CloseKernels[]; n = 0];
  n];

(* ---- one crossing point ---- *)
N2PaperCrossingPoint[b_, Ps_List, ws_List, lams_List, zvals_List, Nmax_Integer, hstep_, Pmax_, prec_: 20] := Module[
  {Vext, Pgrid, t0, res, IS, IT, wts, S0, T0, Sc, Tc, kfit, resid, rneutral, p2S, p2T, chS, chT},
  If[Total[ws] =!= 0 || Total[lams] =!= 0, Print["*** sum w or sum lambda is not zero"]; Return[$Failed]];
  If[! VectorQ[zvals, (NumericQ[#] && Im[#] == 0 && 0 < Re[#] < 1) &], Print["*** zvals must be real numbers in (0,1): the anti-holomorphic block is evaluated at z, not Conjugate[z]"]; Return[$Failed]];
  Vext = Table[N2LField[Ps[[i]], ws[[i]], lams[[i]], 0, 0, b], {i, 4}];
  Pgrid = N[Range[hstep/2, Pmax, hstep], 40];
  t0 = AbsoluteTime[];
  (* ParallelTable holds its body: inline the values with With, otherwise the subkernels receive undefined local symbols *)
  res = With[{V = Vext, zs = zvals, bb = b, pr = prec, nm = Nmax},
    If[$KernelCount > 0,
     ParallelTable[N2PaperTask[P, V, zs, bb, pr, nm], {P, Pgrid}, Method -> "FinestGrained"],
     Table[N2PaperTask[P, V, zs, bb, pr, nm], {P, Pgrid}]]];
  (* res[[iP, 1|2 (s|t), sector index, iz]] *)
  IS = <|0 -> res[[All, 1, 1]], 1 -> res[[All, 1, 2]], -1 -> res[[All, 1, 3]]|>;
  IT = <|0 -> res[[All, 2, 1]], 1 -> res[[All, 2, 2]], -1 -> res[[All, 2, 3]]|>;
  (* flat measure, midpoint rule.  The integrand is even in P, so the midpoint rule converges exponentially in hstep,
     at the rate exp(-2 pi d/hstep) with d the distance of the nearest pole of the structure constants from the real
     P axis.  For configuration A that distance shrinks as b -> 1, so for b >= 9/10 rerun the point with hstep 1/8 and
     quote the difference as the quadrature error. *)
  wts = ConstantArray[hstep, Length[Pgrid]];
  S0 = wts . IS[0]; T0 = wts . IT[0]; Sc = wts . (IS[1] + IS[-1]); Tc = wts . (IT[1] + IT[-1]);
  kfit = -(S0 - T0)/(Sc - Tc);
  resid[kap_] := Abs[(S0 + kap Sc - T0 - kap Tc)/(S0 + kap Sc)];
  rneutral = Abs[(S0 - T0)/S0];
  (* must-fail comparison: the measure P^2 instead of the flat measure, with these constants *)
  p2S = (hstep Pgrid^2) . IS[0] + (hstep Pgrid^2) . (IS[1] + IS[-1]); p2T = (hstep Pgrid^2) . IT[0] + (hstep Pgrid^2) . (IT[1] + IT[-1]);
  chS = Sc/S0; chT = Tc/T0;
  <|"b" -> b, "Ps" -> Ps, "ws" -> ws, "lams" -> lams, "zvals" -> zvals, "Nmax" -> Nmax, "hstep" -> hstep, "Pmax" -> Pmax, "prec" -> prec,
    "Pgrid" -> Pgrid, "IS" -> IS, "IT" -> IT,
    "S0" -> S0, "T0" -> T0, "Sc" -> Sc, "Tc" -> Tc,
    "kappaFit" -> Re[kfit], "kappaFitIm" -> Im[kfit],
    "residual1" -> resid[1], "residualMinus1" -> resid[-1], "neutralOnly" -> rneutral,
    "residualP2measure" -> Abs[(p2S - p2T)/p2S], "chargedFractionS" -> chS, "chargedFractionT" -> chT,
    "time" -> AbsoluteTime[] - t0, "kernels" -> $KernelCount|>];

(* ---- report ---- *)
N2PaperNum[x_] := ToString[CForm[N[Re[x], 6]]];
N2PaperNumL[v_List] := StringRiffle[N2PaperNum /@ v, ", "];
N2PaperReport[r_Association] := Module[{tol, ok},
  Print["configuration: b = ", r["b"], "  P = ", r["Ps"], "  w = ", r["ws"], "  lambda = ", r["lams"], "  z = ", N[r["zvals"], 6]];
  Print["   Nmax = ", r["Nmax"], "  hstep = ", r["hstep"], "  Pmax = ", r["Pmax"], "  prec = ", r["prec"], "  (", Round[r["time"]], " s on ", r["kernels"], " kernels)"];
  Print["per modulus z = ", N[r["zvals"], 6], ":"];
  Print["   neutral sector alone  |S0-T0|/|S0| = ", N2PaperNumL[r["neutralOnly"]]];
  Print["   charged fraction (kappa = 1):  s ", N2PaperNumL[r["chargedFractionS"]], "   t ", N2PaperNumL[r["chargedFractionT"]]];
  Print["   kappa_fit = ", N2PaperNumL[r["kappaFit"]], "    (imaginary part ", N2PaperNumL[r["kappaFitIm"]], ")"];
  Print["   residual at kappa = 1: ", N2PaperNumL[r["residual1"]], "    at kappa = -1: ", N2PaperNumL[r["residualMinus1"]], "    with the P^2 measure: ", N2PaperNumL[r["residualP2measure"]]];
  tol = Which[r["Nmax"] <= 3, 0.15, r["Nmax"] == 4, 0.04, r["Nmax"] == 5, 0.02, True, 0.005];
  ok[name_, q_] := Print[If[TrueQ[q], "PASS  ", "FAIL  "], name];
  If[r["Nmax"] < 4 || Length[r["Pgrid"]] < 10, Print["NOTE: smoke-test parameters, the PASS/FAIL lines are not meaningful"]];
  ok["the charged sector matters (neutral alone misses crossing by " <> N2PaperNum[Max[r["neutralOnly"]]] <> ")", Max[r["neutralOnly"]] > 0.05];
  ok["crossing at kappa = 1 (max residual " <> N2PaperNum[Max[r["residual1"]]] <> " < " <> ToString[tol] <> ")", Max[r["residual1"]] < tol];
  ok["kappa_fit within 5% of 1 at every modulus (" <> N2PaperNumL[r["kappaFit"]] <> ")", Max[Abs[r["kappaFit"] - 1]] < 0.05];
  ok["kappa_fit agrees between the moduli to 5% (spread " <> N2PaperNum[Max[r["kappaFit"]]/Min[r["kappaFit"]] - 1] <> ")", Max[r["kappaFit"]]/Min[r["kappaFit"]] - 1 < 0.05];
  ok["opposite relative sign of the charged sector fails (residual " <> N2PaperNum[Min[r["residualMinus1"]]] <> ")", Min[r["residualMinus1"]] > 0.05];
  ok["the P^2 measure fails with these constants (residual " <> N2PaperNum[Min[r["residualP2measure"]]] <> ")", Min[r["residualP2measure"]] > 0.05];];

(* ---- file I/O: one .m file per point ---- *)
N2PaperNumTag[x_] := ToString[NumberForm[N[Rationalize[x, 10^-9]], {8, 6}, ExponentFunction -> (Null &)]];   (* canonical: 0.750000 for 3/4 and for 0.75 *)
N2PaperTag[cfg_String, b_, Nmax_, hstep_, Pmax_] := cfg <> "_b" <> N2PaperNumTag[b] <> "_N" <> ToString[Nmax] <> "_h" <> N2PaperNumTag[hstep] <> "_P" <> N2PaperNumTag[Pmax];
N2PaperSave[r_Association, file_String] := (Put[r, file]; file);
N2PaperLoad[file_String] := Get[file];

(* ---- the configurations (edit here) ----
   {P_i, w_i, lambda_i} of the four external fields (field 1 at 0, 2 at z, 3 at 1, 4 at infinity), sum w = sum lambda = 0.
   Internal channels: s = (1,2) with w_p = w1 + w2, lambda_p = lambda1 + lambda2 + delta;  t = (3,2) with w3 + w2, lambda3 + lambda2 + delta.
   A configuration is usable at a given b when (i) no internal channel supports a discrete state (N2PaperDiscreteChannels === {})
   and (ii) the nearest pole of the P-integrand is far enough from the real axis for the midpoint rule (N2PaperPoleDistance,
   N2PaperHstep); N2PaperScanPlan below lists the points of the scan with the step chosen by that rule. *)
N2PaperConfigs = <|
  "A" -> {{7/20, 1/2, 3/5, 9/20}, {0, 1, 1, -2}, {1, 0, 0, -1}},     (* spinning (spins 0,0,0,2), w2 odd;  channels (1, 1+delta), (2, delta): discrete states for b >= 1 *)
  "B" -> {{3/10, 9/20, 7/10, 11/20}, {1, 2, -1, -2}, {0, 0, 0, 0}},  (* spinless, w2 even;  channels (3, delta), (1, delta): b < sqrt 2 *)
  "C" -> {{1/4, 13/20, 2/5, 4/5}, {-1, 2, 1, -2}, {-1, 1, -1, 1}},   (* all four fields spinning (spins 1,2,-1,-2), w2 even;  (1, delta), (3, delta): b < sqrt 2 *)
  "D" -> {{11/20, 7/20, 3/4, 3/10}, {-2, 1, 0, 1}, {0, 0, 0, 0}},    (* spinless, w2 odd, field 3 without winding;  (-1, delta), (1, delta): b < sqrt 2 *)
  "E" -> {{7/10, 2/5, 1/4, 4/5}, {-2, -1, 2, 1}, {1, -1, 1, -1}}|>;  (* spinning (spins -2,1,2,-1), w2 = -1 odd and negative;  (-3, delta), (1, delta): b < sqrt 2 *)

(* ---- validity of a configuration (the condition stated below eq. (5.18) of the paper) ----
   Discrete states (supercoset labels m_p = (w_p + b^2 lambda_p)/2, mb_p = (b^2 lambda_p - w_p)/2, m_p - mb_p = w_p): a discrete
   representation D_j with 1/2 < j < (1+b^2)/2 and m = eps (j + n), mb = eps (j + nb) sits in a channel iff sign m_p = sign mb_p
   and j = min(|m_p|, |mb_p|) - n lies in (1/2, (1+b^2)/2) for some integer n >= 0 (for w_p = 0: 1 < b^2 |lambda_p| < 1 + b^2).
   Then the continuum integral is incomplete (the residue at P = i (j - 1/2)/b would have to be added): avoid such b. *)
N2PaperChannels[ws_, lams_] := {{"s", ws[[1]] + ws[[2]], lams[[1]] + lams[[2]]}, {"t", ws[[3]] + ws[[2]], lams[[3]] + lams[[2]]}};
N2PaperDiscreteStates[b_, wp_, lp_] := Module[{m = (wp + b^2 lp)/2, mb = (b^2 lp - wp)/2, jmax = (1 + b^2)/2, out = {}},
  If[N[m] == 0 || N[mb] == 0 || Sign[N[m]] =!= Sign[N[mb]], Return[{}]];
  Do[With[{j = Min[Abs[N[m]], Abs[N[mb]]] - n}, If[1/2 < j < jmax, AppendTo[out, j]]], {n, 0, 8}]; out];
(* list of {channel, delta, w_p, lambda_p, {j}} of the channels with a discrete state; {} = usable *)
N2PaperDiscreteChannels[ws_, lams_, b_] := Flatten[Table[With[{wp = ch[[2]], lp = ch[[3]] + del, ds = N2PaperDiscreteStates[b, ch[[2]], ch[[3]] + del]},
   If[ds =!= {}, {ch[[1]], del, wp, lp, ds}, Nothing]], {ch, N2PaperChannels[ws, lams]}, {del, {0, 1, -1}}], 1];
(* Nearest pole of the P-integrand (distance from the real P axis).  The midpoint rule with step h converges like exp(-2 pi d/h),
   so d decides the step.  Poles (from the Gamma functions of the structure constants and the degenerate weights of the blocks):
     charged sectors:  P = +- i dist(m_p, Z + 1/2)/b   (confirmed numerically: configuration A at b = 9/10 has one at distance 0.105
                       in the t-channel, visible as a 2% change of the charged t-channel sum between hstep 1/4 and 1/8); when
                       lambda_p = 0 it sits at P = 0 and is cancelled by the zeros Upsilon(1/b + b -+ 2 i P) of the two vertex constants;
     neutral sector:   double poles at |k + 1/2 - m_p|/b, k >= max(0, w_p), and |k + 1/2 + m_p|/b, k >= max(0, -w_p)
                       (the single poles of the two-variable integral are cancelled by its sine prefactors);
     all sectors:      poles at Re P != 0 with |Im P| = (k + 1/2)/b. *)
N2PaperDistHalf[m_] := Min[Abs[m - Floor[m - 1/2] - 1/2], Abs[m - Floor[m - 1/2] - 3/2]];
N2PaperPoleDistance[ws_, lams_, b_] := Module[{ds = {1/(2 b)}},
  Do[With[{wp = ch[[2]], lp = ch[[3]] + del, mp = (ch[[2]] + b^2 (ch[[3]] + del))/2},
    If[del != 0,
     If[lp != 0, AppendTo[ds, N2PaperDistHalf[mp]/b]],
     AppendTo[ds, Min[Table[Abs[k + 1/2 - mp], {k, Max[0, wp], Max[0, wp] + 4}]]/b];
     AppendTo[ds, Min[Table[Abs[k + 1/2 + mp], {k, Max[0, -wp], Max[0, -wp] + 4}]]/b]]],
   {ch, N2PaperChannels[ws, lams]}, {del, {0, 1, -1}}];
  N[Min[ds]]];
(* step of the midpoint rule for a (simple, O(1) residue) pole at distance d: exp(-2 pi d/h) <= 5 10^-4 *)
N2PaperHstep[d_] := Which[d >= 3/10, 1/4, d >= 3/20, 1/8, d >= 3/40, 1/16, True, None];
(* The delta = 0 sector needs a stricter step: the four Upsilon denominators of D0 (eq. 5.5) vanish at
   |Im P| = (n + 1/2)/b + m b (Re P = +-(P_1 +- P_2) etc.), double poles with large residues once combined with the poles of
   the two-variable integral.  Measured (B at b = 9/10, level 5): hstep 1/4 -> 1/8 changes the neutral t-channel sum by
   4.8 10^-4, the neutral s-channel sum by 5 10^-5 and the charged sums by < 10^-6, i.e. kappa by 1.6 10^-3; the drift of
   kappa with b seen at level 7 with hstep 1/4 was entirely this quadrature error.  The family at 1/(2 b) therefore gets
   hstep < 0.175/b: 1/4 only for b < 0.7, 1/8 up to b = 1.4 (at b = 0.7, level 7, the step 1/4 -> 1/8 still moves the
   neutral t-channel sum by 8 10^-5 and kappa by 2 10^-4; at b = 0.8 by 2.2 10^-4 and 6 10^-4). *)
N2PaperHstepNeutral[b_] := Which[b < 7/10, 1/4, b < 7/5, 1/8, b < 14/5, 1/16, True, None];
N2PaperStep[ws_, lams_, b_] := With[{h1 = N2PaperHstep[N2PaperPoleDistance[ws, lams, b]], h2 = N2PaperHstepNeutral[b]},
  If[h1 === None || h2 === None, None, Min[h1, h2]]];
(* the b values of each configuration and the resulting plan {cfg, b, hstep} *)
N2PaperScanB = <|
  "A" -> {2/5, 9/20, 1/2, 11/20, 3/5, 13/20, 7/10, 3/4, 4/5, 17/20},
  "B" -> {1/2, 3/5, 7/10, 4/5, 9/10, 1, 11/10, 23/20, 6/5, 5/4},
  "C" -> {3/5, 13/20, 7/10, 3/4, 4/5, 17/20, 9/10, 19/20, 1, 21/20},
  "D" -> {3/5, 13/20, 7/10, 3/4, 4/5, 17/20, 9/10, 19/20, 1, 11/10},
  "E" -> {11/20, 3/5, 7/10, 4/5, 9/10, 1, 11/10, 23/20, 6/5, 5/4}|>;
N2PaperScanPlan[cfgs_List: Keys[N2PaperScanB]] := Flatten[Table[With[{ws = N2PaperConfigs[cfg][[2]], lams = N2PaperConfigs[cfg][[3]]},
   If[N2PaperDiscreteChannels[ws, lams, b] =!= {}, Print["*** ", cfg, " b = ", b, ": discrete state ", N2PaperDiscreteChannels[ws, lams, b], ", point skipped"]; Nothing,
    {cfg, b, N2PaperStep[ws, lams, b]}]], {cfg, cfgs}, {b, N2PaperScanB[cfg]}], 1];


==> anc/N2Paper_convergence.wl <==
(* ::Package:: *)
(* N2Paper_convergence.wl -- convergence in the block level of the crossing test, from the points of paper_scan/ that exist at several levels.
        wolframscript -f N2Paper_convergence.wl [levels]        levels as for N2Paper_tables.wl (default A=6,B=7,C=7,D=6,E=7): the levels of the tables
   For every (configuration, b, hstep) stored at two or more levels it prints kappa, the residual at kappa = 1, the channel sums and the absolute mismatch
   |S0 + Sc - T0 - Tc| level by level, the gain per level and (three levels or more) the Aitken extrapolation of kappa, and writes
        results/convergence_<cfg>.md, .csv     the level-by-level data of that configuration
        results/convergence_notes.wl           one short comment per configuration; N2Paper_tables.wl prints it under the table of that configuration
   The comments are written in terms of the crossing mismatch |kappa - 1| (the measure of the test); for D they also record the step check (same point at
   two steps of the midpoint rule).  The "Points of the table" section of each .md lists |S0 + Sc| and the ratio |Sc - Tc|/|S0 + Sc| = residual/|kappa - 1| at
   every point of the table: small where the two channels nearly coincide sector by sector (kappa ill-determined), large near a zero of the correlator. *)
dir = DirectoryName[$InputFileName];
Get[FileNameJoin[{dir, "N2PaperCrossingLib.wl"}]];
args = Rest[$ScriptCommandLine];
levelArg = If[Length[args] >= 1, args[[1]], "A=6,B=7,C=7,D=6,E=7"];
levelOf = If[StringContainsQ[levelArg, "="], Association[Rule[#[[1]], ToExpression[#[[2]]]] & /@ (StringSplit[#, "="] & /@ StringSplit[levelArg, ","])], Association[# -> ToExpression[levelArg] & /@ Keys[N2PaperScanB]]];
Pmax = 5; tol = 5 10^-4;
outdir = FileNameJoin[{dir, "results"}]; If[! DirectoryQ[outdir], CreateDirectory[outdir]];
frac[x_] := If[IntegerQ[x], ToString[x], ToString[Numerator[x]] <> "/" <> ToString[Denominator[x]]];
k5[x_] := ToString[NumberForm[x, {7, 5}]];
k4[x_] := ToString[NumberForm[x, {6, 4}]];
pc[x_] := ToString[NumberForm[100 x, {4, 3}]] <> "%";
sci[x_] := If[x == 0, "0", Module[{e = Floor[Log10[Abs[x]]]}, ToString[NumberForm[x/10^e, {3, 1}]] <> "e" <> ToString[e]]];
r1[x_] := ToString[NumberForm[x, {3, 1}]];
a2[x_] := ToString[NumberForm[x, {5, 2}]];
(* ---- read every point file ---- *)
files = FileNames["point_*_P5.000000.m", FileNameJoin[{dir, "paper_scan"}]];
all = Table[Module[{d = N2PaperLoad[f]}, <|"cfg" -> StringSplit[FileBaseName[f], "_"][[2]], "b" -> d["b"], "N" -> d["Nmax"], "h" -> d["hstep"], "z" -> N[d["zvals"]],
     "kappa" -> Re[N[d["kappaFit"]]], "res" -> N[d["residual1"]], "S0" -> N[d["S0"]], "Sc" -> N[d["Sc"]], "T0" -> N[d["T0"]], "Tc" -> N[d["Tc"]],
     "S" -> N[Abs[d["S0"] + d["Sc"]]], "nO" -> N[d["neutralOnly"]], "mis" -> N[Abs[d["S0"] + d["Sc"] - d["T0"] - d["Tc"]]], "amp" -> N[Abs[d["Sc"] - d["Tc"]]/Abs[d["S0"] + d["Sc"]]], "time" -> N[d["time"]]|>], {f, files}];
groups = GroupBy[all, {#["cfg"], #["b"], #["h"]} &];
multi = KeySort[Select[groups, Length[#] >= 2 &]];
aitken[k_List] := Module[{d1 = k[[-2]] - k[[-3]], d2 = k[[-1]] - k[[-2]]}, If[d1 == 0 || d2 == 0 || Abs[d2/d1] >= 1, {None, None}, {k[[-1]] - d2^2/(d2 - d1), d2/d1}]];
(* ---- level-by-level data per configuration ---- *)
notes = <||>; summary = <||>;
Do[Module[{keys = Select[Keys[multi], #[[1]] == cfg &], md, csv = {{"b", "hstep", "level", "z", "kappa", "residual", "ReS0", "ReSc", "ReT0", "ReTc", "absS", "mismatch", "amplification", "time_s"}}, plan, planrows},
  md = {"# Configuration " <> cfg <> ": convergence in the block level", "",
    "kappa = -(S0 - T0)/(Sc - Tc) (real part), residual = |S0 + Sc - T0 - Tc|/|S0 + Sc| at kappa = 1, mismatch = |S0 + Sc - T0 - Tc|, amplification = |Sc - Tc|/|S0 + Sc| (residual = |kappa - 1| x amplification).  Gain = ratio of successive |kappa - 1|.  Aitken: geometric extrapolation from the last three levels (ratio r of successive changes).", ""};
  Do[Module[{rows = SortBy[multi[key], #["N"] &], b = key[[2]], h = key[[3]], ks, gains, ait},
    md = Join[md, {"## b = " <> frac[b] <> ", hstep = " <> frac[h] <> ", levels " <> StringRiffle[ToString /@ rows[[All, "N"]], ", "], "",
       "| level | kappa(1/2) | kappa(2/5) | residual(1/2) | residual(2/5) | mismatch(1/2) | mismatch(2/5) | Re S0, Sc, T0, Tc (1/2) | Re S0, Sc, T0, Tc (2/5) | time [min] |", "|---|---|---|---|---|---|---|---|---|---|"}];
    Do[md = Append[md, "| " <> ToString[r["N"]] <> " | " <> k5[r["kappa"][[1]]] <> " | " <> k5[r["kappa"][[2]]] <> " | " <> sci[r["res"][[1]]] <> " | " <> sci[r["res"][[2]]] <> " | " <> sci[r["mis"][[1]]] <> " | " <> sci[r["mis"][[2]]] <> " | " <>
        StringRiffle[k4[Re[#]] & /@ {r["S0"][[1]], r["Sc"][[1]], r["T0"][[1]], r["Tc"][[1]]}, ", "] <> " | " <> StringRiffle[k4[Re[#]] & /@ {r["S0"][[2]], r["Sc"][[2]], r["T0"][[2]], r["Tc"][[2]]}, ", "] <> " | " <> ToString[Round[r["time"]/60]] <> " |"];
      Do[AppendTo[csv, {N[b], N[h], r["N"], r["z"][[i]], r["kappa"][[i]], r["res"][[i]], Re[r["S0"][[i]]], Re[r["Sc"][[i]]], Re[r["T0"][[i]]], Re[r["Tc"][[i]]], r["S"][[i]], r["mis"][[i]], r["amp"][[i]], r["time"]}], {i, 2}], {r, rows}];
    ks = rows[[All, "kappa"]];
    gains = Table[Table[Abs[ks[[j, i]] - 1]/Abs[ks[[j + 1, i]] - 1], {j, Length[ks] - 1}], {i, 2}];
    md = Join[md, {"", "Gain per level in |kappa - 1|: z = 1/2: " <> StringRiffle[r1 /@ gains[[1]], ", "] <> ";  z = 2/5: " <> StringRiffle[r1 /@ gains[[2]], ", "] <> "."}];
    ait = If[Length[ks] >= 3, Table[aitken[ks[[All, i]]], {i, 2}], None];
    If[ait =!= None, md = Append[md, "Aitken extrapolation (last three levels): kappa_inf(1/2) = " <> If[ait[[1, 1]] === None, "n/a", k5[ait[[1, 1]]] <> " (r = " <> r1[ait[[1, 2]]] <> ")"] <> ",  kappa_inf(2/5) = " <> If[ait[[2, 1]] === None, "n/a", k5[ait[[2, 1]]] <> " (r = " <> r1[ait[[2, 2]]] <> ")"] <> "."]];
    md = Append[md, ""];
    summary[{cfg, b, h}] = <|"levels" -> rows[[All, "N"]], "kappa" -> ks, "res" -> rows[[All, "res"]], "mis" -> rows[[All, "mis"]], "gains" -> gains, "aitken" -> ait, "rows" -> rows|>], {key, keys}];
  (* amplification at the points of the table (level of the table) *)
  plan = Select[N2PaperScanPlan[], #[[1]] == cfg &];
  planrows = Table[Module[{g = Lookup[groups, Key[{cfg, pt[[2]], pt[[3]]}], {}], r}, r = Select[g, #["N"] == levelOf[cfg] &]; If[r === {}, Nothing, First[r]]], {pt, plan}];
  md = Join[md, {"## Points of the table (level " <> ToString[levelOf[cfg]] <> "): normalisation of the residual", "", "| b | hstep | abs(S0 + Sc) (1/2) | abs(S0 + Sc) (2/5) | amplification (1/2) | amplification (2/5) | residual(1/2) | residual(2/5) | kappa(1/2) | kappa(2/5) |", "|---|---|---|---|---|---|---|---|---|---|"},
    Table["| " <> frac[r["b"]] <> " | " <> frac[r["h"]] <> " | " <> k4[r["S"][[1]]] <> " | " <> k4[r["S"][[2]]] <> " | " <> sci[r["amp"][[1]]] <> " | " <> sci[r["amp"][[2]]] <> " | " <> sci[r["res"][[1]]] <> " | " <> sci[r["res"][[2]]] <> " | " <> k5[r["kappa"][[1]]] <> " | " <> k5[r["kappa"][[2]]] <> " |", {r, planrows}], {""}];
  summary[{cfg, "plan"}] = planrows;
  Export[FileNameJoin[{outdir, "convergence_" <> cfg <> ".md"}], StringRiffle[md, "\n"], "Text"];
  Export[FileNameJoin[{outdir, "convergence_" <> cfg <> ".csv"}], csv, "CSV"];
  Print[StringRiffle[md, "\n"]]], {cfg, Keys[N2PaperScanB]}];
(* ---- short comments for the tables, in terms of the crossing mismatch |kappa - 1| (ASCII only: N2Paper_tables.wl converts kappa, h_P, w_p, ->, %, |..| to TeX for the captions) ---- *)
levelsText[s_] := "levels " <> StringRiffle[ToString /@ s["levels"], ", "];
devSeq[s_, i_] := StringRiffle[sci /@ Abs[s["kappa"][[All, i]] - 1], ", "];
signText[s_] := Which[AllTrue[Flatten[s["kappa"]], # > 1 &], " (kappa > 1 throughout)", AllTrue[Flatten[s["kappa"]], # < 1 &], " (kappa < 1 throughout)", True, ""];
gainText[s_] := "successive levels reduce it by factors " <> StringRiffle[r1 /@ s["gains"][[1]], ", "] <> " (z = 1/2) and " <> StringRiffle[r1 /@ s["gains"][[2]], ", "] <> " (z = 2/5)";
aitText[s_] := If[s["aitken"] === None || MemberQ[s["aitken"][[All, 1]], None], "", "; geometric extrapolation of the last three levels gives kappa_inf(1/2) = " <> k5[s["aitken"][[1, 1]]] <> ", kappa_inf(2/5) = " <> k5[s["aitken"][[2, 1]]]];
With[{s = Lookup[summary, Key[{"A", 3/5, 1/4}]], s2 = Lookup[summary, Key[{"A", 7/10, 1/4}]]},
  notes["A"] = "Convergence in the block level at h_P = 1/4, " <> levelsText[s] <> ": |kappa - 1| at b = 3/5 is " <> StringRiffle[sci /@ Abs[s["kappa"][[All, 1]] - 1], " -> "] <> " (z = 1/2) and " <> StringRiffle[sci /@ Abs[s["kappa"][[All, 2]] - 1], " -> "] <>
    " (z = 2/5); at b = 7/10 " <> StringRiffle[sci /@ Abs[s2["kappa"][[All, 1]] - 1], " -> "] <> " and " <> StringRiffle[sci /@ Abs[s2["kappa"][[All, 2]] - 1], " -> "] <>
    ". At z = 1/2 the change between the levels is the level truncation (|kappa - 1| falls by factors " <> r1[s["gains"][[1, 1]]] <> " and " <> r1[s2["gains"][[1, 1]]] <> "); at z = 2/5 the level dependence is weak (" <> sci[Max[Abs[Differences[s["kappa"][[All, 2]]]], Abs[Differences[s2["kappa"][[All, 2]]]]]] <> " at most) and the offset of up to " <>
    sci[Max[Abs[#["kappa"][[2]] - 1] & /@ summary[{"A", "plan"}]]] <> " at the largest b of the table is not a level effect; it is of the size of the quadrature tolerance of the step rule in the charged sector (its pole approaches the real axis as b grows), which was not tested further. All values of the table are below " <> sci[Max[Flatten[Abs[#["kappa"] - 1] & /@ summary[{"A", "plan"}]]]] <> "."];
With[{s = Lookup[summary, Key[{"B", 3/5, 1/4}]]},
  notes["B"] = "Convergence in the block level at b = 3/5, h_P = 1/4, " <> levelsText[s] <> ": |kappa - 1| = " <> devSeq[s, 1] <> " at z = 1/2 and " <> devSeq[s, 2] <> " at z = 2/5" <> signText[s] <> "; " <> gainText[s] <> aitText[s] <>
    ". The z = 2/5 values at or above 1e-3 in the table are this truncation of the slowly converging charged t-channel (w_p = 1, evaluated at 1 - z = 3/5), not a mismatch of the structure constants" <> If[s["aitken"] === None, ".", ": kappa converges to 1 at both moduli."]];
With[{s = Lookup[summary, Key[{"C", 3/5, 1/4}]]},
  notes["C"] = "Convergence in the block level at b = 3/5, h_P = 1/4, " <> levelsText[s] <> ": |kappa - 1| = " <> StringRiffle[sci /@ Abs[s["kappa"][[All, 1]] - 1], " -> "] <> " at z = 1/2 (a factor " <> r1[s["gains"][[1, 1]]] <> " per level) and " <>
    StringRiffle[sci /@ Abs[s["kappa"][[All, 2]] - 1], " -> "] <> " at z = 2/5 (kappa = 1 within " <> sci[Max[Abs[s["kappa"][[All, 2]] - 1]]] <> " at both levels). Here the slowly converging charged channel (w_p = 1) is the s-channel, evaluated at z itself, so both moduli are below 1e-3 (indeed below 3e-4) at level 7."];
stepPair[cfg_, b_, lev_] := Module[{g = Lookup[groups, Key[{cfg, b, 1/4}], {}], g2 = Lookup[groups, Key[{cfg, b, 1/8}], {}], r, r2}, r = Select[g, #["N"] == lev &]; r2 = Select[g2, #["N"] == lev &]; If[r === {} || r2 === {}, None, {First[r], First[r2]}]];
With[{sp = DeleteCases[stepPair["D", #, 6] & /@ {3/5, 13/20, 7/10}, None], s = Lookup[summary, Key[{"D", 3/5, 1/8}]]},
  notes["D"] = "Step check at level 6, b = " <> StringRiffle[frac /@ sp[[All, 1, "b"]], ", "] <> ": h_P = 1/4 -> 1/8 moves kappa(1/2) from " <> StringRiffle[k5 /@ sp[[All, 1, "kappa", 1]], ", "] <> " to " <> StringRiffle[k5 /@ sp[[All, 2, "kappa", 1]], ", "] <>
    " and kappa(2/5) from " <> StringRiffle[k5 /@ sp[[All, 1, "kappa", 2]], ", "] <> " to " <> StringRiffle[k5 /@ sp[[All, 2, "kappa", 2]], ", "] <>
    ": at z = 1/2 the two channels of D nearly coincide sector by sector (|S0 - T0|/|S0| = " <> StringRiffle[sci /@ sp[[All, 2, "nO", 1]], ", "] <> "), so kappa = -(S0 - T0)/(Sc - Tc) is a ratio of two small differences and amplifies the quadrature error of the neutral sums at h_P = 1/4; the table uses h_P = 1/8 at every b. " <>
    If[MissingQ[s] || Length[s["levels"]] < 2,
      "Level 6 only: the offset kappa(2/5) - 1 of " <> sci[Min[#["kappa"][[2]] - 1 & /@ summary[{"D", "plan"}]]] <> " to " <> sci[Max[#["kappa"][[2]] - 1 & /@ summary[{"D", "plan"}]]] <> " has the same origin as the level truncation in B and E (both internal channels have |w_p| = 1), which was not tested directly.",
      "Convergence in the block level at b = 3/5, h_P = 1/8, " <> levelsText[s] <> ": |kappa - 1| = " <> StringRiffle[sci /@ Abs[s["kappa"][[All, 1]] - 1], " -> "] <> " at z = 1/2 and " <> StringRiffle[sci /@ Abs[s["kappa"][[All, 2]] - 1], " -> "] <> " at z = 2/5 (factors " <> StringRiffle[r1 /@ s["gains"][[1]], ", "] <> " and " <> StringRiffle[r1 /@ s["gains"][[2]], ", "] <>
        "); as in B and E the z = 2/5 offset at level 6 is the level truncation of the charged channels (both internal channels have |w_p| = 1)" <> If[s["aitken"] === None, ".", "; kappa converges to 1 at both moduli."]]];
With[{s = Lookup[summary, Key[{"E", 11/20, 1/8}]]},
  notes["E"] = "Convergence in the block level at b = 11/20, h_P = 1/8, " <> levelsText[s] <> ": |kappa - 1| = " <> devSeq[s, 1] <> " at z = 1/2 and " <> devSeq[s, 2] <> " at z = 2/5" <> signText[s] <> "; " <> gainText[s] <> aitText[s] <>
    ". As in B, the z = 2/5 values at or above 1e-3 are the truncation of the charged t-channel (w_p = 1 at 1 - z = 3/5)" <> If[s["aitken"] === None, ".", "; kappa converges to 1 at both moduli."]];
Put[notes, FileNameJoin[{outdir, "convergence_notes.wl"}]];
Print["---- comments for the tables ----"];
Do[Print[cfg, ": ", notes[cfg], "\n"], {cfg, Keys[notes]}];
Print["written results/convergence_<cfg>.md/.csv and results/convergence_notes.wl"];


==> anc/N2Paper_figure.swift <==
// N2Paper_figure.swift -- the figure of the five-configuration scan: the crossing mismatch |kappa - 1| against b (logarithmic scale) for the
// configurations A-E (one colour each) and the two moduli (filled markers z = 1/2, open markers z = 2/5), with the numbers written below the plot.
//   swift N2Paper_figure.swift results/scan_NA6B7C7D6E7_all.csv            -> results/scan_NA6B7C7D6E7_all.pdf and .png
// CSV columns (header first): config, b, hstep, z, kappaFit, residual, neutralOnly, Nmax, Ps, ws, lams  (written by N2Paper_tables.wl).
// kappa = -(S0 - T0)/(Sc - Tc) is the relative normalisation of the charged sector fitted from crossing (1 for crossing-symmetric structure
// constants); |kappa - 1| = |S0 + Sc - T0 - Tc|/|Sc - Tc| is the measure of the test.  The dashed line is |kappa - 1| = 1e-3.
import Foundation
import AppKit

let csvPath = CommandLine.arguments[1]
let text = try! String(contentsOfFile: csvPath, encoding: .utf8)
struct Row { let cfg: String; let b: Double; let h: Double; let z: Double; let k: Double; let res: Double; let lvl: String; let Ps: String; let ws: String; let lams: String }
var rows: [Row] = []
for line in text.split(separator: "\n").dropFirst() {
    let f = line.split(separator: ",", omittingEmptySubsequences: false).map { $0.trimmingCharacters(in: .whitespacesAndNewlines).replacingOccurrences(of: "\"", with: "") }
    if f.count >= 11, let b = Double(f[1]), let h = Double(f[2]), let z = Double(f[3]), let k = Double(f[4]), let r = Double(f[5]) {
        rows.append(Row(cfg: f[0], b: b, h: h, z: z, k: k, res: r, lvl: f[7], Ps: f[8], ws: f[9], lams: f[10]))
    }
}
precondition(!rows.isEmpty, "no data rows")
let cfgs = Array(NSOrderedSet(array: rows.map { $0.cfg })) as! [String]
let zs = (Array(NSOrderedSet(array: rows.map { $0.z })) as! [Double]).sorted(by: >)
let levels = Array(NSOrderedSet(array: rows.map { $0.lvl })) as! [String]
let levelText = levels.count == 1 ? "block level \(levels[0])" : "block level per configuration (see below)"
let band = 1e-3                                   // the dashed reference line
let floorDev = 1e-7                               // |kappa - 1| below this is drawn at the bottom edge
func fr(_ s: String) -> String { s.replacingOccurrences(of: "; ", with: ", ") }
func hs(_ h: Double) -> String { let n = (1 / h).rounded(); return abs(1 / h - n) < 1e-9 ? "1/\(Int(n))" : String(format: "%.3f", h) }
func dev(_ r: Row) -> Double { max(abs(r.k - 1), floorDev) }
func sup(_ n: Int) -> String {   // 10^n with unicode superscripts
    let d: [Character: String] = ["0": "⁰", "1": "¹", "2": "²", "3": "³", "4": "⁴", "5": "⁵", "6": "⁶", "7": "⁷", "8": "⁸", "9": "⁹", "-": "⁻"]
    return "10" + String(n).map { d[$0] ?? String($0) }.joined()
}

// geometry: plot on top, legend line, then the number blocks (three per row) below
let W: CGFloat = 1000, plotH: CGFloat = 400, textH: CGFloat = 330, H = plotH + textH
let left: CGFloat = 80, right: CGFloat = 20, top: CGFloat = 40, legendH: CGFloat = 22
let pBottom = textH + 50 + legendH          // bottom of the plot frame
let bmin = rows.map { $0.b }.min()! - 0.05, bmax = rows.map { $0.b }.max()! + 0.05
let lmin = floor(log10(rows.map { dev($0) }.min()!)), lmax = ceil(log10(max(rows.map { dev($0) }.max()!, band * 1.5)))
func X(_ b: Double) -> CGFloat { left + CGFloat((b - bmin) / (bmax - bmin)) * (W - left - right) }
func Y(_ v: Double) -> CGFloat { pBottom + CGFloat((log10(v) - lmin) / (lmax - lmin)) * (H - top - pBottom) }
let colors: [NSColor] = [NSColor(calibratedRed: 0.12, green: 0.47, blue: 0.71, alpha: 1), NSColor(calibratedRed: 0.84, green: 0.37, blue: 0.0, alpha: 1),
                         NSColor(calibratedRed: 0.17, green: 0.63, blue: 0.17, alpha: 1), NSColor(calibratedRed: 0.58, green: 0.4, blue: 0.74, alpha: 1),
                         NSColor(calibratedRed: 0.80, green: 0.15, blue: 0.30, alpha: 1)]
func niceTicks(_ lo: Double, _ hi: Double, _ n: Int) -> [Double] {
    let raw = (hi - lo) / Double(n); let mag = pow(10.0, floor(log10(raw)))
    let step = [1.0, 2.0, 2.5, 5.0, 10.0].map { $0 * mag }.first { $0 >= raw } ?? mag
    var t: [Double] = []; var v = ceil(lo / step) * step
    while v <= hi + 1e-12 { t.append(v); v += step }
    return t
}
func fmt(_ v: Double, _ step: Double) -> String {
    var d = 0
    while d < 8 && abs(step * pow(10, Double(d)) - (step * pow(10, Double(d))).rounded()) > 1e-9 { d += 1 }
    return String(format: "%.\(d)f", v)
}
func marker(_ ctx: CGContext, _ c: CGPoint, _ zi: Int, _ col: NSColor, _ r: CGFloat = 3.6) {   // filled: z = 1/2, open (stroke only, so that nothing is hidden): z = 2/5
    let rect = CGRect(x: c.x - r, y: c.y - r, width: 2 * r, height: 2 * r)
    ctx.setStrokeColor(col.cgColor); ctx.setFillColor(col.cgColor); ctx.setLineWidth(1.4)
    if zi == 0 { ctx.fillEllipse(in: rect) } else { ctx.strokeEllipse(in: rect) }
}
func draw(_ ctx: CGContext) {
    ctx.setFillColor(NSColor.white.cgColor); ctx.fill(CGRect(x: 0, y: 0, width: W, height: H))
    let font = NSFont.systemFont(ofSize: 11), small = NSFont.systemFont(ofSize: 10), mono = NSFont(name: "Menlo", size: 7.6) ?? NSFont.systemFont(ofSize: 7.6), monoB = NSFont(name: "Menlo-Bold", size: 7.6) ?? NSFont.boldSystemFont(ofSize: 7.6)
    func label(_ s: String, _ x: CGFloat, _ y: CGFloat, _ f: NSFont = font, align: Int = 0, color: NSColor = .black) {
        let str = NSAttributedString(string: s, attributes: [.font: f, .foregroundColor: color]); let sz = str.size()
        let x0 = align == 0 ? x - sz.width / 2 : (align < 0 ? x : x - sz.width)
        NSGraphicsContext.saveGraphicsState(); NSGraphicsContext.current = NSGraphicsContext(cgContext: ctx, flipped: false)
        str.draw(at: NSPoint(x: x0, y: y)); NSGraphicsContext.restoreGraphicsState()
    }
    // frame, ticks (x linear, y decades with minor ticks)
    ctx.setStrokeColor(NSColor.black.cgColor); ctx.setLineWidth(1)
    ctx.stroke(CGRect(x: left, y: pBottom, width: W - left - right, height: H - top - pBottom))
    let xt = niceTicks(bmin, bmax, 8)
    let xstep = xt.count > 1 ? xt[1] - xt[0] : 0.1
    for v in xt { let x = X(v); ctx.move(to: CGPoint(x: x, y: pBottom)); ctx.addLine(to: CGPoint(x: x, y: pBottom + 5)); ctx.strokePath(); label(fmt(v, xstep), x, pBottom - 16, small) }
    var e = Int(lmin)
    while Double(e) <= lmax + 1e-9 {
        let y = Y(pow(10.0, Double(e)))
        ctx.move(to: CGPoint(x: left, y: y)); ctx.addLine(to: CGPoint(x: left + 6, y: y)); ctx.strokePath(); label(sup(e), left - 6, y - 6, small, align: 1)
        if Double(e) < lmax { for m in 2...9 { let ym = Y(Double(m) * pow(10.0, Double(e))); ctx.move(to: CGPoint(x: left, y: ym)); ctx.addLine(to: CGPoint(x: left + 3, y: ym)); ctx.strokePath() } }
        e += 1
    }
    label("b", (left + W - right) / 2, pBottom - 32)
    ctx.saveGState(); ctx.translateBy(x: 18, y: (pBottom + H - top) / 2); ctx.rotate(by: .pi / 2); label("|κ − 1|  (crossing mismatch)", 0, -6); ctx.restoreGState()
    label("eqs. (5.5)–(5.8) of the paper: crossing mismatch |κ − 1| of the five configurations against b, \(levelText), moduli z = 1/2 (filled) and 2/5 (open)", W / 2, H - 26, small)
    // the reference line |kappa - 1| = 1e-3
    ctx.setStrokeColor(NSColor.gray.cgColor); ctx.setLineDash(phase: 0, lengths: [5, 4]); ctx.setLineWidth(1)
    ctx.move(to: CGPoint(x: left, y: Y(band))); ctx.addLine(to: CGPoint(x: W - right, y: Y(band))); ctx.strokePath(); ctx.setLineDash(phase: 0, lengths: [])
    label("dashed: |κ − 1| = 10⁻³", left + 8, Y(band) + 4, small, align: -1, color: .darkGray)
    // lines per configuration and modulus (solid z = 1/2, dotted z = 2/5), broken where the step hstep changes; then all open markers, then all filled ones
    for (ci, cfg) in cfgs.enumerated() {
        let col = colors[ci % colors.count]
        for (zi, z) in zs.enumerated() {
            let ps = rows.filter({ $0.cfg == cfg && $0.z == z }).sorted(by: { $0.b < $1.b })
            ctx.setStrokeColor(col.withAlphaComponent(0.6).cgColor); ctx.setLineWidth(zi == 0 ? 1.2 : 1.4)
            if zi == 1 { ctx.setLineDash(phase: 0, lengths: [0.5, 3.2]); ctx.setLineCap(.round) }
            for (i, p) in ps.enumerated() { let pt = CGPoint(x: X(p.b), y: Y(dev(p))); if i == 0 || p.h != ps[i - 1].h { ctx.move(to: pt) } else { ctx.addLine(to: pt) } }
            ctx.strokePath(); ctx.setLineDash(phase: 0, lengths: []); ctx.setLineCap(.butt)
        }
    }
    for zi in [1, 0] {
        for (ci, cfg) in cfgs.enumerated() { for p in rows.filter({ $0.cfg == cfg && $0.z == zs[zi] }) { marker(ctx, CGPoint(x: X(p.b), y: Y(dev(p))), zi, colors[ci % colors.count]) } }
    }
    // legend line: the two moduli; the colours are named in the blocks below
    let ly = pBottom - 50 - legendH + 4
    marker(ctx, CGPoint(x: left + 5, y: ly + 5), 0, .black); label("z = 1/2 (solid line)", left + 14, ly - 1, small, align: -1)
    marker(ctx, CGPoint(x: left + 150, y: ly + 5), 1, .black); label("z = 2/5 (dotted line)", left + 159, ly - 1, small, align: -1)
    label("one colour per configuration; lines break where hstep changes; the blocks below give configuration, level and all numbers", left + 310, ly - 1, small, align: -1, color: .darkGray)
    // number blocks: three per row
    let perRow = 3, colW = (W - 24) / CGFloat(perRow), blockH: CGFloat = 158
    for (ci, cfg) in cfgs.enumerated() {
        let col = colors[ci % colors.count]
        let x0 = 12 + CGFloat(ci % perRow) * colW
        var y = textH - 14 - CGFloat(ci / perRow) * blockH
        let r0 = rows.first { $0.cfg == cfg }!
        marker(ctx, CGPoint(x: x0 + 4, y: y + 4), 0, col, 3.2); marker(ctx, CGPoint(x: x0 + 14, y: y + 4), 1, col, 3.2)
        label("configuration \(cfg), level \(r0.lvl):  w = (\(fr(r0.ws))),  λ = (\(fr(r0.lams)))", x0 + 22, y, monoB, align: -1, color: col); y -= 11
        label("P = (\(fr(r0.Ps)))", x0 + 22, y, monoB, align: -1, color: col); y -= 12
        label("  b    hstep  κ(z=1/2)  κ(z=2/5)  |κ−1|(1/2) |κ−1|(2/5)", x0, y, monoB, align: -1); y -= 11
        let bs = (Array(NSOrderedSet(array: rows.filter { $0.cfg == cfg }.map { $0.b })) as! [Double]).sorted()
        for b in bs {
            let r1 = rows.first { $0.cfg == cfg && $0.b == b && $0.z == zs[0] }, r2 = rows.first { $0.cfg == cfg && $0.b == b && $0.z == zs[zs.count > 1 ? 1 : 0] }
            guard let a = r1, let c = r2 else { continue }
            let s = String(format: "%5.2f  %5@  %8.5f  %8.5f   %8.1e   %8.1e", b, hs(a.h) as NSString, a.k, c.k, abs(a.k - 1), abs(c.k - 1))
            label(s, x0, y, mono, align: -1); y -= 10
        }
    }
    label("κ = −(S0 − T0)/(Sc − Tc) is the relative normalisation of the charged sector fitted from crossing, 1 for crossing-symmetric structure constants;  |κ − 1| = |S0 + Sc − T0 − Tc| / |Sc − Tc|;  P_max = 5, prec 20", W / 2, 6, small, color: .darkGray)
}
let outBase = (csvPath as NSString).deletingPathExtension
var box = CGRect(x: 0, y: 0, width: W, height: H)
let pdf = CGContext(URL(fileURLWithPath: outBase + ".pdf") as CFURL, mediaBox: &box, nil)!
pdf.beginPDFPage(nil); draw(pdf); pdf.endPDFPage(); pdf.closePDF()
let scale: CGFloat = 2.5
let img = NSImage(size: NSSize(width: W * scale, height: H * scale))
img.lockFocus(); let ctx = NSGraphicsContext.current!.cgContext; ctx.scaleBy(x: scale, y: scale); draw(ctx); img.unlockFocus()
let rep = NSBitmapImageRep(data: img.tiffRepresentation!)!
try! rep.representation(using: .png, properties: [:])!.write(to: URL(fileURLWithPath: outBase + ".png"))
print("written \(outBase).pdf and .png")


==> anc/N2Paper_plot.swift <==
// N2Paper_plot.swift -- draw "kappa fitted from crossing vs b" from the CSV written by N2Paper_plot.wl, without Mathematica's front end.
//   swift N2Paper_plot.swift paper_scan/kappa_vs_b_N5.csv            -> paper_scan/kappa_vs_b_N5.pdf and .png
// CSV columns: config, b, z, kappaFit, residual, neutralOnly, and optionally Nmax, hstep (header line first).
import Foundation
import AppKit

let csvPath = CommandLine.arguments[1]
let text = try! String(contentsOfFile: csvPath, encoding: .utf8)
var rows: [(cfg: String, b: Double, z: Double, k: Double, lvl: String, h: String)] = []
for line in text.split(separator: "\n").dropFirst() {
    let f = line.split(separator: ",").map { $0.trimmingCharacters(in: .whitespacesAndNewlines).replacingOccurrences(of: "\"", with: "") }
    if f.count >= 4, let b = Double(f[1]), let z = Double(f[2]), let k = Double(f[3]) { rows.append((f[0], b, z, k, f.count >= 7 ? f[6] : "", f.count >= 8 ? f[7] : "")) }
}
precondition(!rows.isEmpty, "no data rows")
let cfgs = Array(NSOrderedSet(array: rows.map { $0.cfg })) as! [String]
let zs = Array(NSOrderedSet(array: rows.map { $0.z })) as! [Double]
let fileLevel = (csvPath as NSString).lastPathComponent.replacingOccurrences(of: "kappa_vs_b_N", with: "").replacingOccurrences(of: ".csv", with: "")
let levels = Array(NSOrderedSet(array: rows.map { $0.lvl })) as! [String]
let levelText = levels.count == 1 && !levels[0].isEmpty ? "block level \(levels[0])" : (levels.count > 1 ? "block level per configuration (legend)" : "block level \(fileLevel)")
func levelOf(_ cfg: String) -> String { rows.first { $0.cfg == cfg }?.lvl ?? "" }
// the P-grid step: when it is not the same for every point, name the exceptions under the title
func hstr(_ h: String) -> String { let v = Double(h) ?? 0; return v > 0 && abs(1 / v - (1 / v).rounded()) < 1e-9 ? "1/\(Int((1 / v).rounded()))" : h }
let hs = rows.map { $0.h }.filter { !$0.isEmpty }
var note = ""
if Set(hs).count > 1 {
    let hmode = Set(hs).max { a, b in hs.filter { $0 == a }.count < hs.filter { $0 == b }.count }!
    var seen = Set<String>(); var ex: [String] = []
    for r in rows where r.h != hmode { let key = "\(r.cfg) b = \(r.b)"; if !seen.contains(key) { seen.insert(key); ex.append("\(key): \(hstr(r.h))") } }
    note = "P-grid step \(hstr(hmode)) except " + ex.joined(separator: ", ")
}

// geometry
let W: CGFloat = 520, H: CGFloat = 380
let perCol = 2                                   // legend entries per row (configurations), moduli stacked below each
let legendRows = zs.count * ((cfgs.count + perCol - 1) / perCol)
let left: CGFloat = 70, right: CGFloat = 20, top: CGFloat = note.isEmpty ? 40 : 54, bottom: CGFloat = 60 + 14 * CGFloat(legendRows)
let bmin = rows.map { $0.b }.min()! - 0.05, bmax = rows.map { $0.b }.max()! + 0.05
let dev = rows.map { abs($0.k - 1) }.max()!
let pad = max(0.01, 1.4 * dev)
let kmin = 1 - pad, kmax = 1 + pad
func X(_ b: Double) -> CGFloat { left + CGFloat((b - bmin) / (bmax - bmin)) * (W - left - right) }
func Y(_ k: Double) -> CGFloat { bottom + CGFloat((k - kmin) / (kmax - kmin)) * (H - top - bottom) }
let colors: [NSColor] = [NSColor(calibratedRed: 0.12, green: 0.47, blue: 0.71, alpha: 1), NSColor(calibratedRed: 0.84, green: 0.37, blue: 0.0, alpha: 1), NSColor(calibratedRed: 0.17, green: 0.63, blue: 0.17, alpha: 1), NSColor(calibratedRed: 0.58, green: 0.4, blue: 0.74, alpha: 1)]

func niceTicks(_ lo: Double, _ hi: Double, _ n: Int) -> [Double] {
    let raw = (hi - lo) / Double(n); let mag = pow(10.0, floor(log10(raw)))
    let step = [1.0, 2.0, 2.5, 5.0, 10.0].map { $0 * mag }.first { $0 >= raw } ?? mag
    var t: [Double] = []; var v = ceil(lo / step) * step
    while v <= hi + 1e-12 { t.append(v); v += step }
    return t
}
func fmt(_ v: Double, _ step: Double) -> String {
    var d = 0
    while d < 8 && abs(step * pow(10, Double(d)) - (step * pow(10, Double(d))).rounded()) > 1e-9 { d += 1 }
    return String(format: "%.\(d)f", v)
}
func marker(_ ctx: CGContext, _ c: CGPoint, _ zi: Int, _ col: NSColor) {   // one shape per modulus: filled/open circle, filled/open square
    let r: CGFloat = 4.5, rect = CGRect(x: c.x - r, y: c.y - r, width: 2 * r, height: 2 * r)
    ctx.setStrokeColor(col.cgColor); ctx.setFillColor(col.cgColor); ctx.setLineWidth(1.5)
    switch zi % 4 { case 0: ctx.fillEllipse(in: rect); case 1: ctx.strokeEllipse(in: rect); case 2: ctx.fill(rect); default: ctx.stroke(rect) }
}

func draw(_ ctx: CGContext) {
    ctx.setFillColor(NSColor.white.cgColor); ctx.fill(CGRect(x: 0, y: 0, width: W, height: H))
    ctx.setStrokeColor(NSColor.black.cgColor); ctx.setLineWidth(1)
    ctx.stroke(CGRect(x: left, y: bottom, width: W - left - right, height: H - top - bottom))
    let font = NSFont.systemFont(ofSize: 11), small = NSFont.systemFont(ofSize: 10)
    func label(_ s: String, _ x: CGFloat, _ y: CGFloat, _ f: NSFont = font, align: Int = 0, color: NSColor = .black) {
        let attr: [NSAttributedString.Key: Any] = [.font: f, .foregroundColor: color]
        let str = NSAttributedString(string: s, attributes: attr); let sz = str.size()
        let x0 = align == 0 ? x - sz.width / 2 : (align < 0 ? x : x - sz.width)
        NSGraphicsContext.saveGraphicsState(); NSGraphicsContext.current = NSGraphicsContext(cgContext: ctx, flipped: false)
        str.draw(at: NSPoint(x: x0, y: y)); NSGraphicsContext.restoreGraphicsState()
    }
    // ticks
    let xt = niceTicks(bmin, bmax, 6), yt = niceTicks(kmin, kmax, 6)
    let xstep = xt.count > 1 ? xt[1] - xt[0] : 0.1, ystep = yt.count > 1 ? yt[1] - yt[0] : 0.01
    for v in xt { let x = X(v); ctx.move(to: CGPoint(x: x, y: bottom)); ctx.addLine(to: CGPoint(x: x, y: bottom + 5)); ctx.strokePath(); label(fmt(v, xstep), x, bottom - 16, small) }
    for v in yt { let y = Y(v); ctx.move(to: CGPoint(x: left, y: y)); ctx.addLine(to: CGPoint(x: left + 5, y: y)); ctx.strokePath(); label(fmt(v, ystep), left - 6, y - 6, small, align: 1) }
    label("b", (left + W - right) / 2, bottom - 34)
    // y label rotated
    ctx.saveGState(); ctx.translateBy(x: 18, y: (bottom + H - top) / 2); ctx.rotate(by: .pi / 2); label("κ fitted from crossing", 0, -6); ctx.restoreGState()
    label("eqs. (5.5)–(5.8) of the paper: relative normalisation of the charged sector, \(levelText)", W / 2, H - 26, small)
    if !note.isEmpty { label(note, W / 2, H - 40, small, color: .darkGray) }
    // kappa = 1 line
    ctx.setStrokeColor(NSColor.gray.cgColor); ctx.setLineDash(phase: 0, lengths: [5, 4]); ctx.setLineWidth(1)
    ctx.move(to: CGPoint(x: left, y: Y(1))); ctx.addLine(to: CGPoint(x: W - right, y: Y(1))); ctx.strokePath(); ctx.setLineDash(phase: 0, lengths: [])
    // series and legend (grid: perCol configurations per row, the moduli stacked under each configuration)
    let legendY = bottom - 56
    for (ci, cfg) in cfgs.enumerated() {
        let col = colors[ci % colors.count]
        for (zi, z) in zs.enumerated() {
            let pts = rows.filter { $0.cfg == cfg && $0.z == z }.sorted { $0.b < $1.b }
            for p in pts { marker(ctx, CGPoint(x: X(p.b), y: Y(p.k)), zi, col) }
            let colIdx = ci % perCol, rowIdx = ci / perCol
            let lx = left + 10 + CGFloat(colIdx) * 220, ly = legendY - CGFloat(rowIdx * zs.count + zi) * 14
            marker(ctx, CGPoint(x: lx + 4.5, y: ly + 6.5), zi, col)
            label("configuration \(cfg)" + (levelOf(cfg).isEmpty ? "" : ", level \(levelOf(cfg))") + ",  z = \(String(format: "%.2g", z))", lx + 14, ly - 1, small, align: -1)
        }
    }
}
// PDF
let outBase = (csvPath as NSString).deletingPathExtension
let pdfURL = URL(fileURLWithPath: outBase + ".pdf")
var box = CGRect(x: 0, y: 0, width: W, height: H)
let pdf = CGContext(pdfURL as CFURL, mediaBox: &box, nil)!
pdf.beginPDFPage(nil); draw(pdf); pdf.endPDFPage(); pdf.closePDF()
// PNG at 2x
let scale: CGFloat = 2.5
let img = NSImage(size: NSSize(width: W * scale, height: H * scale))
img.lockFocus(); let ctx = NSGraphicsContext.current!.cgContext; ctx.scaleBy(x: scale, y: scale); draw(ctx); img.unlockFocus()
let rep = NSBitmapImageRep(data: img.tiffRepresentation!)!
try! rep.representation(using: .png, properties: [:])!.write(to: URL(fileURLWithPath: outBase + ".png"))
print("written \(outBase).pdf and .png")


==> anc/N2Paper_plot.wl <==
(* ::Package:: *)
(* N2Paper_plot.wl -- collect paper_scan/point_*.m and plot the fitted relative normalisation kappa against b.
        wolframscript -f N2Paper_plot.wl [Nmax] [hstep] [Pmax]        (defaults 5, 1/4, 5; selects the files of that run)
   Nmax is one block level for every configuration (5) or one per configuration (A=5,B=6); hstep is a number (1/4) or
   "min", which takes for each (configuration, b) the point file with the smallest hstep available at that level and Pmax.
   Writes paper_scan/kappa_vs_b_N<levels>.csv (the plotted numbers with the level and hstep of every point) and
   kappa_vs_b_N<levels>_graphics.m (the Graphics expression), <levels> being 5 or A5B6.
   PDF/PNG are exported only when a front end is available (run from a notebook), otherwise use N2Paper_plot.swift on the CSV. *)

dir = DirectoryName[$InputFileName];
Get[FileNameJoin[{dir, "N2PaperCrossingLib.wl"}]];   (* N2PaperLoad, N2PaperNum only; the heavy packages are not needed *)
args = Rest[$ScriptCommandLine];
nmaxArg = If[Length[args] >= 1, args[[1]], "5"];
hstepArg = If[Length[args] >= 2, args[[2]], "1/4"];
Pmax = If[Length[args] >= 3, ToExpression[args[[3]]], 5];
nmaxOf = If[StringContainsQ[nmaxArg, "="],
  Association[Rule[#[[1]], ToExpression[#[[2]]]] & /@ (StringSplit[#, "="] & /@ StringSplit[nmaxArg, ","])],
  ToExpression[nmaxArg]];
nmaxFor[cfg_] := If[AssociationQ[nmaxOf], Lookup[nmaxOf, cfg, None], nmaxOf];
levelTag = If[AssociationQ[nmaxOf], StringJoin[KeyValueMap[#1 <> ToString[#2] &, nmaxOf]], ToString[nmaxOf]];
hstepMin = hstepArg === "min";
hstep = If[hstepMin, None, N[ToExpression[hstepArg]]];
outdir = FileNameJoin[{dir, "paper_scan"}];
(* every point file, parsed from the canonical tag point_<cfg>_b<b>_N<Nmax>_h<hstep>_P<Pmax>.m: {file, cfg, b, Nmax, hstep, Pmax} *)
parse[f_] := Module[{c = StringCases[FileBaseName[f],
    StartOfString ~~ "point_" ~~ cfg__ ~~ "_b" ~~ b : NumberString ~~ "_N" ~~ n : DigitCharacter .. ~~ "_h" ~~ h : NumberString ~~ "_P" ~~ p : NumberString ~~ EndOfString :>
     {f, cfg, ToExpression[b], ToExpression[n], ToExpression[h], ToExpression[p]}]}, If[c === {}, Nothing, First[c]]];
sel = Select[parse /@ FileNames["point_*.m", outdir], nmaxFor[#[[2]]] === #[[4]] && #[[6]] == N[Pmax] && (hstepMin || #[[5]] == hstep) &];
If[hstepMin, sel = First[SortBy[#, #[[5]] &]] & /@ GatherBy[sel, {#[[2]], #[[3]]} &]];   (* the finest grid per (configuration, b) *)
If[sel === {}, Print["no result files for Nmax ", nmaxArg, ", hstep ", hstepArg, ", Pmax ", Pmax, " in ", outdir]; Exit[1]];
sel = SortBy[sel, {#[[2]], #[[3]]} &];
pts = N2PaperLoad /@ sel[[All, 1]];
data = Table[{sel[[i, 2]], N[pts[[i]]["b"]], N[pts[[i]]["zvals"]], N[pts[[i]]["kappaFit"]], N[pts[[i]]["residual1"]], N[pts[[i]]["neutralOnly"]], sel[[i, 4]], sel[[i, 5]]}, {i, Length[pts]}];
If[! SameQ @@ data[[All, 3]], Print["result files with different moduli: ", DeleteDuplicates[data[[All, 3]]], " -- plot them separately"]; Exit[1]];
Print["{config, b, z, kappa_fit, residual(kappa=1), neutral-only mismatch, level, hstep}"];
Do[Print["  ", d[[1]], "  b = ", d[[2]], "  z = ", d[[3]], "  kappa = ", d[[4]], "  residual = ", d[[5]], "  neutral-only ", d[[6]], "  level ", d[[7]], "  hstep ", d[[8]]], {d, data}];
csv = FileNameJoin[{outdir, "kappa_vs_b_N" <> levelTag <> ".csv"}];
Export[csv,
  Prepend[Flatten[Table[{d[[1]], d[[2]], d[[3, k]], d[[4, k]], d[[5, k]], d[[6, k]], d[[7]], d[[8]]}, {d, data}, {k, Length[d[[3]]]}], 1],
   {"config", "b", "z", "kappaFit", "residual", "neutralOnly", "Nmax", "hstep"}], "CSV"];
cfgs = DeleteDuplicates[data[[All, 1]]]; nz = Length[data[[1, 3]]];
(* one series per (configuration, modulus): points {b, kappa_fit(z)} *)
series = Flatten[Table[Table[{d[[2]], d[[4, k]]}, {d, Select[data, #[[1]] == cfg &]}], {cfg, cfgs}, {k, nz}], 1];
labels = Flatten[Table[cfg <> " (level " <> ToString[nmaxFor[cfg]] <> "),  z = " <> ToString[data[[1, 3, k]]], {cfg, cfgs}, {k, nz}]];
markers = Table[{{"\[FilledCircle]", "\[EmptyCircle]", "\[FilledSquare]", "\[EmptySquare]", "\[FilledDiamond]", "\[EmptyDiamond]"}[[Mod[i - 1, 6] + 1]], 12}, {i, Length[series]}];
allk = Flatten[series[[All, All, 2]]]; pad = Max[0.01, 1.5 Max[Abs[allk - 1]]];
plot = Show[
  ListPlot[series, PlotMarkers -> markers, PlotLegends -> Placed[labels, Below], Frame -> True,
    FrameLabel -> {"b", "\[Kappa] fitted from crossing"}, PlotRange -> {{Min[allb = Flatten[series[[All, All, 1]]]] - 0.05, Max[allb] + 0.05}, {1 - pad, 1 + pad}},
    GridLines -> {None, {1}}, GridLinesStyle -> Directive[Gray, Dashed], ImageSize -> 480,
    PlotLabel -> "eqs. (5.5)-(5.8) of the paper: relative normalisation of the charged sector, block level " <> If[AssociationQ[nmaxOf], "per configuration", ToString[nmaxOf]]],
  Plot[1, {x, 0, 2}, PlotStyle -> Directive[Gray, Dashed]]];
Put[plot, FileNameJoin[{outdir, "kappa_vs_b_N" <> levelTag <> "_graphics.m"}]];   (* the Graphics expression: Get it in a notebook and Export there *)
If[$FrontEnd =!= Null,
  Export[FileNameJoin[{outdir, "kappa_vs_b_N" <> levelTag <> ".pdf"}], plot];
  Export[FileNameJoin[{outdir, "kappa_vs_b_N" <> levelTag <> ".png"}], plot, ImageResolution -> 200],
  Print["no front end (wolframscript): PDF/PNG not exported here.  Either evaluate this file from a notebook, or run"];
  Print["   swift N2Paper_plot.swift paper_scan/kappa_vs_b_N" <> levelTag <> ".csv"];];
Print["written ", FileNameJoin[{outdir, "kappa_vs_b_N" <> levelTag}], ".csv and _graphics.m"];


==> anc/N2Paper_quadtest.wl <==
(* ::Package:: *)
(* N2Paper_quadtest.wl -- quadrature test of one scan point: the same point at two steps of the midpoint rule.
        wolframscript -f N2Paper_quadtest.wl <cfg> <b> <Nmax> <h1> <h2>      e.g.  B 5/4 5 1/8 1/16
   Computes the missing point files paper_scan/point_<cfg>_b<b>_N<Nmax>_h<h>_P5.m (same format as the scan) and prints
   kappa_fit, the residual and the relative change of the four channel sums S0, T0, Sc, Tc between the two steps.
   The blocks are cheap at low level, so Nmax = 5 isolates the quadrature error of the structure constants. *)
dir = DirectoryName[$InputFileName];
Do[Get[FileNameJoin[{dir, f}]], {f, {"N2Blocks.wl", "N2Liouville.wl", "N2PaperC.wl", "N2PaperCrossingLib.wl"}}];
zvals = N[{1/2, 2/5}, 40]; prec = 20; Pmax = 5;
args = Rest[$ScriptCommandLine];
If[Length[args] < 5, Print["usage: wolframscript -f N2Paper_quadtest.wl <cfg> <b> <Nmax> <h1> <h2>"]; Exit[1]];
cfg = args[[1]]; b = ToExpression[args[[2]]]; Nmax = ToExpression[args[[3]]]; hs = ToExpression /@ args[[4 ;; 5]];
{Ps, ws, lams} = N2PaperConfigs[cfg];
outdir = FileNameJoin[{dir, "paper_scan"}];
fileOf[h_] := FileNameJoin[{outdir, "point_" <> N2PaperTag[cfg, b, Nmax, h, Pmax] <> ".m"}];
nk = None;
pts = Table[If[FileExistsQ[fileOf[h]], Print["have ", FileNameTake[fileOf[h]]]; Get[fileOf[h]],
   If[nk === None, nk = N2PaperLaunchKernels[dir]; Print["kernels ", nk]];
   Print["--- ", cfg, "  b = ", b, "  level ", Nmax, "  hstep = ", h];
   r = N2PaperCrossingPoint[b, Ps, ws, lams, zvals, Nmax, h, Pmax, prec];
   If[r === $Failed, Print["*** failed"]; Exit[1]];
   N2PaperSave[r, fileOf[h]]; Print["saved ", FileNameTake[fileOf[h]], "  (", Round[r["time"]], " s)"]; r], {h, hs}];
rel[x_, y_] := Abs[(x - y)/y];
Print["kappaFit   h=", hs[[1]], ": ", N2PaperNumL[pts[[1]]["kappaFit"]], "   h=", hs[[2]], ": ", N2PaperNumL[pts[[2]]["kappaFit"]]];
Print["residual1  h=", hs[[1]], ": ", N2PaperNumL[pts[[1]]["residual1"]], "   h=", hs[[2]], ": ", N2PaperNumL[pts[[2]]["residual1"]]];
Do[Print[k, ": relative change ", hs[[1]], " -> ", hs[[2]], ": ", N2PaperNumL[rel[pts[[1]][k], pts[[2]][k]]]], {k, {"S0", "T0", "Sc", "Tc"}}];
Print["kappa change: ", N2PaperNumL[pts[[2]]["kappaFit"] - pts[[1]]["kappaFit"]]];


==> anc/N2Paper_scan.wl <==
(* ::Package:: *)
(* N2Paper_scan.wl -- crossing test of the structure constants of the paper over the scan plan N2PaperScanPlan of N2PaperCrossingLib.wl
   (configurations A-E, ten values of b each, step of the midpoint rule chosen per point from the nearest pole of the integrand).
        wolframscript -f N2Paper_scan.wl [Nmax] [configs] [maxNew] [hstep] [bs]    defaults 6, all configurations, all points
   configs: comma-separated keys of N2PaperConfigs, e.g. A or A,C;  maxNew: stop after this many newly computed points (the
   plan is resumable: each point is saved to paper_scan/point_<tag>.m when done and existing files are skipped), so
        wolframscript -f N2Paper_scan.wl 6 all 2
   computes the next two missing points and exits.  Pmax = 5, prec = 20, moduli z = 1/2 and 2/5.
   Optional: hstep (e.g. 1/8) overrides the step chosen by the plan for every point of this run, and bs (comma-separated,
   e.g. 7/10,4/5) restricts the run to those values of b:  wolframscript -f N2Paper_scan.wl 7 B 2 1/8 7/10,4/5
   Cost: one momentum costs 150-190 s on one kernel, so a point with hstep 1/4 (20 momenta) takes about 15 min on 8 idle
   kernels and a point with hstep 1/8 twice that (any Nmax <= 6: the Upsilon_b evaluations dominate, not the blocks). *)

dir = DirectoryName[$InputFileName];
Do[Get[FileNameJoin[{dir, f}]], {f, {"N2Blocks.wl", "N2Liouville.wl", "N2PaperC.wl", "N2PaperCrossingLib.wl"}}];

zvals = N[{1/2, 2/5}, 40];
prec = 20; Pmax = 5;

args = Rest[$ScriptCommandLine];
Nmax = If[Length[args] >= 1, ToExpression[args[[1]]], 6];
cfgs = If[Length[args] >= 2 && args[[2]] =!= "all", Select[StringSplit[args[[2]], ","], KeyExistsQ[N2PaperConfigs, #] &], Keys[N2PaperScanB]];
maxNew = If[Length[args] >= 3, ToExpression[args[[3]]], Infinity];
hOverride = If[Length[args] >= 4 && args[[4]] =!= "plan", ToExpression[args[[4]]], None];
bFilter = If[Length[args] >= 5, ToExpression /@ StringSplit[args[[5]], ","], All];
If[cfgs === {}, Print["no known configuration in \"", args[[2]], "\"; known: ", Keys[N2PaperConfigs]]; Exit[1]];
outdir = FileNameJoin[{dir, "paper_scan"}]; If[! DirectoryQ[outdir], CreateDirectory[outdir]];
plan = N2PaperScanPlan[cfgs];
If[hOverride =!= None, plan = {#[[1]], #[[2]], hOverride} & /@ plan; Print["hstep overridden to ", hOverride, " for this run"]];
If[bFilter =!= All, plan = Select[plan, MemberQ[bFilter, #[[2]]] &]; Print["restricted to b in ", bFilter]];
fileOf[{cfg_, b_, h_}] := FileNameJoin[{outdir, "point_" <> N2PaperTag[cfg, b, Nmax, h, Pmax] <> ".m"}];
missing = Select[plan, ! FileExistsQ[fileOf[#]] &];
Print["plan: ", Length[plan], " points at level ", Nmax, " (", Length[plan] - Length[missing], " done, ", Length[missing], " missing); this run computes at most ", maxNew];
If[missing === {}, Print["nothing to do"]; Exit[0]];
nk = N2PaperLaunchKernels[dir];
Print["kernels ", nk];
done = 0;
Do[Module[{cfg, b, h, Ps, ws, lams, r, file},
  {cfg, b, h} = pt; {Ps, ws, lams} = N2PaperConfigs[cfg]; file = fileOf[pt];
  Print["--- ", cfg, "  b = ", b, "  hstep = ", h, "  (pole distance ", NumberForm[N2PaperPoleDistance[ws, lams, b], 3], ")"];
  r = N2PaperCrossingPoint[b, Ps, ws, lams, zvals, Nmax, h, Pmax, prec];
  If[r === $Failed, Print["*** failed"]; Exit[1]];
  N2PaperSave[r, file];
  Print[FileNameTake[file], ": kappa_fit = ", N2PaperNumL[r["kappaFit"]], "  residual(kappa=1) = ", N2PaperNumL[r["residual1"]], "  neutral-only ", N2PaperNumL[r["neutralOnly"]], "  (", Round[r["time"]], " s)"];
  done++],
 {pt, missing[[1 ;; Min[maxNew, Length[missing]]]]}];
Print["computed ", done, " point(s); ", Length[missing] - done, " still missing"];


==> anc/N2Paper_tables.wl <==
(* ::Package:: *)
(* N2Paper_tables.wl -- collect the scan of N2PaperScanPlan (configurations A-E) into tables and the CSV of the figure.
        wolframscript -f N2Paper_tables.wl [levels]        default 6;  one level for all (6) or one per configuration (A=6,B=7,C=7,D=6,E=7)
   Reads paper_scan/point_<cfg>_b<b>_N<level>_h<hstep>_P5.000000.m for every point of the plan, at the finest step stored (missing points are listed), and writes
        results/scan_N<levels>_all.csv    one row per point and modulus (input of N2Paper_figure.swift)
        results/table_<cfg>.csv, .tex     one table per configuration, its data (P_i, w_i, lambda_i) in the caption
        results/tables.md                 all five tables, the configuration data and the crossing check (counts of |kappa - 1| below 1e-3)
   and prints the points whose crossing mismatch |kappa - 1| is 1e-3 or more (the measure of the test; the residual at kappa = 1 stays in the CSV files). *)
dir = DirectoryName[$InputFileName];
Get[FileNameJoin[{dir, "N2PaperCrossingLib.wl"}]];
args = Rest[$ScriptCommandLine];
levelArg = If[Length[args] >= 1, args[[1]], "6"];
levelOf = If[StringContainsQ[levelArg, "="], Association[Rule[#[[1]], ToExpression[#[[2]]]] & /@ (StringSplit[#, "="] & /@ StringSplit[levelArg, ","])], Association[# -> ToExpression[levelArg] & /@ Keys[N2PaperScanB]]];
levelTag = If[StringContainsQ[levelArg, "="], StringJoin[KeyValueMap[#1 <> ToString[#2] &, levelOf]], levelArg];
Pmax = 5; tol = 10^-3; tol2 = 5 10^-4;
outdir = FileNameJoin[{dir, "results"}]; If[! DirectoryQ[outdir], CreateDirectory[outdir]];
plan = N2PaperScanPlan[];
notesFile = FileNameJoin[{outdir, "convergence_notes.wl"}]; notes = If[FileExistsQ[notesFile], Get[notesFile], <||>];   (* written by N2Paper_convergence.wl *)
texNote[s_String] := StringReplace[s, {"kappa = -(S0 - T0)/(Sc - Tc)" -> "$\\kappa = -(S_0 - T_0)/(S_c - T_c)$", "|S0 - T0|/|S0|" -> "$|S_0 - T_0|/|S_0|$", "|kappa(1/2) - 1|" -> "$|\\kappa(\\tfrac12) - 1|$", "|kappa(2/5) - 1|" -> "$|\\kappa(\\tfrac25) - 1|$", " < " -> " $<$ ", " > " -> " $>$ ", "|kappa - 1|" -> "$|\\kappa - 1|$", "kappa_inf" -> "$\\kappa_\\infty$", "kappa" -> "$\\kappa$", "h_P" -> "$h_P$", "w_p" -> "$w_p$", "|S0 + Sc - T0 - Tc|" -> "$|S_0 + S_c - T_0 - T_c|$", "|Sc - Tc|/|S0 + Sc|" -> "$|S_c - T_c|/|S_0 + S_c|$",
    "|S0 + Sc|" -> "$|S_0 + S_c|$", "|w_p|" -> "$|w_p|$", "->" -> "$\\to$", "%" -> "\\%", WordBoundary ~~ "S0" ~~ WordBoundary -> "$S_0$", WordBoundary ~~ "Sc" ~~ WordBoundary -> "$S_c$", WordBoundary ~~ "T0" ~~ WordBoundary -> "$T_0$", WordBoundary ~~ "Tc" ~~ WordBoundary -> "$T_c$"}] //
  StringReplace[#, m : (DigitCharacter .. ~~ Repeated["." ~~ DigitCharacter .., {0, 1}]) ~~ "e" ~~ e : (Repeated["-", {0, 1}] ~~ DigitCharacter ..) :> "$" <> m <> " \\times 10^{" <> e <> "}$"] &;
fileOf[{cfg_, b_, h_}] := FileNameJoin[{dir, "paper_scan", "point_" <> N2PaperTag[cfg, b, levelOf[cfg], h, Pmax] <> ".m"}];
(* each point of the plan is taken at the finest step stored at the level of the table (the step of the plan or a finer one, e.g. 1/8 instead of 1/4) *)
finest[{cfg_, b_, h_}] := Module[{hs = Select[{h, h/2, h/4}, FileExistsQ[fileOf[{cfg, b, #}]] &]}, If[hs === {}, {cfg, b, h}, {cfg, b, Min[hs]}]];
plan = finest /@ plan;
pts = Select[plan, FileExistsQ[fileOf[#]] &]; missing = Complement[plan, pts];
Print[Length[pts], " of ", Length[plan], " points present at levels ", levelOf, If[missing =!= {}, "; missing: " <> ToString[missing[[All, 1 ;; 2]], InputForm], ""]];
data = Table[Module[{r = N2PaperLoad[fileOf[pt]]}, <|"cfg" -> pt[[1]], "b" -> pt[[2]], "hstep" -> pt[[3]], "z" -> N[r["zvals"]], "kappa" -> N[r["kappaFit"]], "kappaIm" -> N[r["kappaFitIm"]],
    "residual" -> N[r["residual1"]], "neutralOnly" -> N[r["neutralOnly"]], "chS" -> N[Re[r["chargedFractionS"]]], "chT" -> N[Re[r["chargedFractionT"]]], "time" -> N[r["time"]], "kernels" -> r["kernels"], "Nmax" -> r["Nmax"]|>], {pt, pts}];
frac[x_] := If[IntegerQ[x], ToString[x], ToString[Numerator[x]] <> "/" <> ToString[Denominator[x]]];
tup[l_] := StringRiffle[frac /@ l, "; "];
tex[l_] := "(" <> StringRiffle[If[IntegerQ[#], ToString[#], "\\tfrac{" <> ToString[Numerator[#]] <> "}{" <> ToString[Denominator[#]] <> "}"] & /@ l, ", "] <> ")";
k5[x_] := ToString[NumberForm[x, {7, 5}]];
sci[x_] := If[x == 0, "0", Module[{e = Floor[Log10[Abs[x]]]}, ToString[NumberForm[x/10^e, {3, 1}]] <> "e" <> ToString[e]]];
texsci[x_] := If[x == 0, "0", Module[{e = Floor[Log10[Abs[x]]]}, "$" <> ToString[NumberForm[x/10^e, {3, 1}]] <> " \\times 10^{" <> ToString[e] <> "}$"]];
dev[d_, k_] := Abs[d["kappa"][[k]] - 1];
pc[x_] := ToString[NumberForm[100 x, {4, 3}]] <> "%";
(* ---- combined CSV ---- *)
csv = Join[{{"config", "b", "hstep", "z", "kappaFit", "residual", "neutralOnly", "Nmax", "Ps", "ws", "lams"}},
  Flatten[Table[{d["cfg"], N[d["b"]], N[d["hstep"]], d["z"][[k]], d["kappa"][[k]], d["residual"][[k]], d["neutralOnly"][[k]], d["Nmax"],
     tup[N2PaperConfigs[d["cfg"]][[1]]], tup[N2PaperConfigs[d["cfg"]][[2]]], tup[N2PaperConfigs[d["cfg"]][[3]]]}, {d, data}, {k, 2}], 1]];
Export[FileNameJoin[{outdir, "scan_N" <> levelTag <> "_all.csv"}], csv, "CSV"];
(* ---- tables ---- *)
md = {"# Crossing test of the structure constants of the paper, eqs. (5.5)-(5.8): configurations A-E, block levels " <> ToString[levelOf, InputForm], "",
  "kappa = -(S0 - T0)/(Sc - Tc) is the relative normalisation of the charged sector fitted from crossing, equal to 1 for crossing-symmetric structure constants; the crossing mismatch |kappa - 1| = |S0 + Sc - T0 - Tc|/|Sc - Tc| is the measure of the test (band: below 1e-3).  Moduli z = 1/2 and 2/5, P_max = 5, hstep = step of the midpoint rule in P (chosen from the nearest pole of the integrand), 8 parallel kernels.  The CSV files also hold the residual |S0 + Sc - T0 - Tc|/|S0 + Sc| at kappa = 1 and the neutral-only mismatch |S0 - T0|/|S0|.", ""};
bad = {};
Do[Module[{rows = Select[data, #["cfg"] == cfg &], Ps, ws, lams, hdr, lines, texlines, file},
  {Ps, ws, lams} = N2PaperConfigs[cfg];
  hdr = "Configuration " <> cfg <> ": P_i = (" <> tup[Ps] <> "), w_i = (" <> tup[ws] <> "), lambda_i = (" <> tup[lams] <> "), spins w_i lambda_i = (" <> tup[ws lams] <> "); internal channels (w_p, lambda_p) = " <>
    ToString[N2PaperChannels[ws, lams][[All, 2 ;; 3]]] <> " + (0, delta); block level " <> ToString[levelOf[cfg]];
  md = Join[md, {"## " <> hdr, "", "| b | hstep | kappa(z=1/2) | abs(kappa-1), z=1/2 | kappa(z=2/5) | abs(kappa-1), z=2/5 | time [min] |", "|---|---|---|---|---|---|---|"}];
  Do[md = Append[md, "| " <> ToString[N[d["b"]]] <> " | " <> frac[d["hstep"]] <> " | " <> k5[d["kappa"][[1]]] <> " | " <> sci[dev[d, 1]] <> " | " <> k5[d["kappa"][[2]]] <> " | " <> sci[dev[d, 2]] <> " | " <> ToString[Round[d["time"]/60]] <> " |"];
   If[Max[dev[d, 1], dev[d, 2]] >= tol, AppendTo[bad, {cfg, N[d["b"]], {dev[d, 1], dev[d, 2]}}]], {d, rows}];
  md = Join[md, {"", "Points with abs(kappa-1) < 1e-3: " <> ToString[Count[rows, d_ /; dev[d, 1] < tol]] <> "/" <> ToString[Length[rows]] <> " at z = 1/2, " <> ToString[Count[rows, d_ /; dev[d, 2] < tol]] <> "/" <> ToString[Length[rows]] <> " at z = 2/5  (below 5e-4: " <>
    ToString[Count[rows, d_ /; dev[d, 1] < tol2]] <> "/" <> ToString[Length[rows]] <> " and " <> ToString[Count[rows, d_ /; dev[d, 2] < tol2]] <> "/" <> ToString[Length[rows]] <> ")."}];
  md = Join[md, If[KeyExistsQ[notes, cfg], {"", "Convergence: " <> notes[cfg]}, {}], {""}];
  Export[FileNameJoin[{outdir, "table_" <> cfg <> ".csv"}], Join[{{"b", "hstep", "kappa_z1/2", "kappa_z2/5", "absKappaMinus1_z1/2", "absKappaMinus1_z2/5", "residual_z1/2", "residual_z2/5", "neutralOnly_z1/2", "neutralOnly_z2/5", "chargedFractionS_z1/2", "chargedFractionS_z2/5", "chargedFractionT_z1/2", "chargedFractionT_z2/5", "time_s"}},
     Table[{N[d["b"]], N[d["hstep"]], d["kappa"][[1]], d["kappa"][[2]], dev[d, 1], dev[d, 2], d["residual"][[1]], d["residual"][[2]], d["neutralOnly"][[1]], d["neutralOnly"][[2]], d["chS"][[1]], d["chS"][[2]], d["chT"][[1]], d["chT"][[2]], d["time"]}, {d, rows}]], "CSV"];
  texlines = Join[{"\\begin{table}[t]\\centering", "\\caption{Configuration " <> cfg <> ": $P_i = " <> tex[Ps] <> "$, $w_i = " <> tex[ws] <> "$, $\\lambda_i = " <> tex[lams] <> "$, spins $w_i\\lambda_i = " <> tex[ws lams] <> "$; block level " <> ToString[levelOf[cfg]] <>
       ", $P_{\\max} = 5$, moduli $z = \\tfrac12, \\tfrac25$.  $\\kappa$ is the relative normalisation of the charged sector fitted from crossing, equal to 1 for crossing-symmetric structure constants; $|\\kappa - 1|$ is the crossing mismatch, $h_P$ the step of the midpoint rule in $P$." <> If[KeyExistsQ[notes, cfg], "  " <> texNote[notes[cfg]], ""] <> "}",
     "\\begin{tabular}{cccccc}\\hline", "$b$ & $h_P$ & $\\kappa(\\tfrac12)$ & $|\\kappa(\\tfrac12) - 1|$ & $\\kappa(\\tfrac25)$ & $|\\kappa(\\tfrac25) - 1|$ \\\\ \\hline"},
    Table["$" <> frac[d["b"]] <> "$ & $" <> frac[d["hstep"]] <> "$ & " <> k5[d["kappa"][[1]]] <> " & " <> texsci[dev[d, 1]] <> " & " <> k5[d["kappa"][[2]]] <> " & " <> texsci[dev[d, 2]] <> " \\\\", {d, rows}],
    {"\\hline\\end{tabular}\\label{tab:crossing" <> cfg <> "}\\end{table}"}];
  Export[FileNameJoin[{outdir, "table_" <> cfg <> ".tex"}], StringRiffle[texlines, "\n"], "Text"]],
 {cfg, Keys[N2PaperScanB]}];
md = Join[md, {"## Crossing check: abs(kappa-1) < 1e-3", "", ToString[Count[data, d_ /; dev[d, 1] < tol]] <> " + " <> ToString[Count[data, d_ /; dev[d, 2] < tol]] <> " of " <> ToString[2 Length[data]] <> " values (z = 1/2 + z = 2/5) are below 1e-3, " <>
    ToString[Count[data, d_ /; dev[d, 1] < tol2] + Count[data, d_ /; dev[d, 2] < tol2]] <> " below 5e-4, " <> ToString[Count[data, d_ /; dev[d, 1] < 10^-4] + Count[data, d_ /; dev[d, 2] < 10^-4]] <> " below 1e-4.", ""},
  If[bad === {}, {"All values of abs(kappa-1) are below 1e-3."}, Join[{"Points with abs(kappa-1) >= 1e-3:"}, Table["- " <> b[[1]] <> ", b = " <> ToString[b[[2]]] <> ": " <> sci[b[[3, 1]]] <> " (z = 1/2), " <> sci[b[[3, 2]]] <> " (z = 2/5)", {b, bad}]]],
  If[missing =!= {}, {"", "Missing points: " <> ToString[missing[[All, 1 ;; 2]], InputForm]}, {}]];
Export[FileNameJoin[{outdir, "tables.md"}], StringRiffle[md, "\n"], "Text"];
Print[StringRiffle[md[[-Length[bad] - 3 ;;]], "\n"]];
Print["written results/scan_N", levelTag, "_all.csv, table_<cfg>.csv/.tex, tables.md"];


==> anc/N2User_crossing_paper.wl <==
(* ::Package:: *)
(* N2User_crossing_paper.wl -- crossing test of the structure constants of the paper, eqs. (5.5)-(5.8), at ONE configuration.
   Run from the project directory:
        wolframscript -f N2User_crossing_paper.wl [Nmax] [hstep] [Pmax] [b] [config]
   Defaults: Nmax 4, hstep 1/4, Pmax 5, b 3/4, config A.  config = A | B | C | D | E (see N2PaperConfigs in N2PaperCrossingLib.wl)
   or an explicit "{Ps, ws, lams}" such as "{{7/20,1/2,3/5,9/20},{0,1,1,-2},{1,0,0,-1}}".
   Smoke test:  wolframscript -f N2User_crossing_paper.wl 2 1/2 2
   Continuous representations only in the intermediate channel (P real).  Recommended ranges: configuration A for b < 1,
   configuration B for b < sqrt2.  Uses all cores (parallel subkernels; one log Gamma_b costs ~2 s and dominates: 56-70 per momentum point, 150-190 s).
   Output: report on stdout and paper_scan/point_<tag>.m (association with all integrand tables; N2PaperLoad to reread). *)

dir = DirectoryName[$InputFileName];
Do[Get[FileNameJoin[{dir, f}]], {f, {"N2Blocks.wl", "N2Liouville.wl", "N2PaperC.wl", "N2PaperCrossingLib.wl"}}];

args = Rest[$ScriptCommandLine];
Nmax = If[Length[args] >= 1, ToExpression[args[[1]]], 4];
hstep = If[Length[args] >= 2, Rationalize[ToExpression[args[[2]]], 10^-9], 1/4];
Pmax = If[Length[args] >= 3, Rationalize[ToExpression[args[[3]]], 10^-9], 5];
bval = If[Length[args] >= 4, Rationalize[ToExpression[args[[4]]], 10^-9], 3/4];
cfgArg = If[Length[args] >= 5, args[[5]], "A"];
{Ps, ws, lams} = If[KeyExistsQ[N2PaperConfigs, cfgArg], N2PaperConfigs[cfgArg], ToExpression[cfgArg]];
cfgName = If[KeyExistsQ[N2PaperConfigs, cfgArg], cfgArg, "custom" <> IntegerString[Hash[{Ps, ws, lams}], 36, 6]];   (* unique per configuration *)
zvals = N[{1/2, 2/5}, 40];
prec = 20;

outdir = FileNameJoin[{dir, "paper_scan"}]; If[! DirectoryQ[outdir], CreateDirectory[outdir]];
nk = N2PaperLaunchKernels[dir];
Print["parallel kernels: ", nk];
res = N2PaperCrossingPoint[bval, Ps, ws, lams, zvals, Nmax, hstep, Pmax, prec];
If[res === $Failed, Exit[1]];
N2PaperReport[res];
file = N2PaperSave[res, FileNameJoin[{outdir, "point_" <> N2PaperTag[cfgName, bval, Nmax, hstep, Pmax] <> ".m"}]];
Print["saved ", file];
Print["done"];


==> anc/README.md <==
# Crossing check of the N=2 Liouville structure constants

Ancillary files of the paper "On the Structure Constants of N=2 Liouville Theory".  "The paper" below always means
this paper; equation and section numbers are those of its version 1.

Mathematica (wolframscript) code for the numerical crossing-symmetry test of the structure constants
(5.5)-(5.8) of the paper (Section 5.1), described in its Section 5.2, and for the figure "fitted relative normalisation kappa vs b".
This is the complete set of files used for the scans; everything not needed by the test has been removed
(see "Provenance" below).

## Files

| file | contents |
|---|---|
| `N2Blocks.wl` | N=2 NS conformal blocks: Verma-module basis, Gram matrix, three-point vertex with descendants, block matrices `M_N` of the bottom components, elliptic resummation. Self-contained. |
| `N2Liouville.wl` | log Gamma_b and Upsilon_b (memoised), the two-variable integral of (5.6), the field dictionary `{alpha, alphat, eta, alphab, alphatb, etab}`, `N2LField`, conjugate field, eta-dressing and free-field factors (C.16). Self-contained. |
| `N2PaperC.wl` | the structure constants of the paper: `N2PaperC[V1, V2, V3, b, prec]` = (5.5)-(5.6) in the neutral sector, (5.7)-(5.8) in the charged sectors, eta-dependence (5.10); see "Correspondence with the paper" for the labels in which (5.7) is evaluated. Needs `N2Liouville.wl`. |
| `N2PaperCrossingLib.wl` | the crossing test: vertex matrices, P-integrand, parallel evaluation over the momentum grid, `kappa_fit`, residuals, report, file I/O, the configurations A-E. Needs the three files above. |
| `N2User_crossing_paper.wl` | driver: one configuration at one value of b. |
| `N2Paper_scan.wl` | driver: the b-scan over the plan `N2PaperScanPlan` (configurations A-E, ten values of b each, step of the midpoint rule chosen per point); one `.m` file per point in `paper_scan/`, resumable, `maxNew` points per run. |
| `N2Paper_tables.wl` | collects the scan into `results/` (argument: the block level of the tables, one for all or one per configuration, `A=6,B=7,C=7,D=6,E=7`): one table per configuration (CSV and LaTeX, configuration data in the caption, the convergence comment of `N2Paper_convergence.wl` under the table), `tables.md` with everything and the residual check, and the CSV of the figure. |
| `N2Paper_convergence.wl` | convergence in the block level: for every point stored at several levels, kappa, residual, channel sums and absolute mismatch level by level, the gain per level and the Aitken extrapolation (`results/convergence_<cfg>.md`, `.csv`); at every point of the tables, the factor |Sc - Tc|/|S0 + Sc| relating the two measures of the crossing violation, residual = |kappa - 1| x |Sc - Tc|/|S0 + Sc| (column "amplification" of the output; it is not used in the fit of kappa, and a small value means that kappa is a ratio of two small numbers and is sensitive to numerical errors); and the short convergence comment per configuration (`results/convergence_notes.wl`) that `N2Paper_tables.wl` prints under the tables and in the LaTeX captions. |
| `N2Paper_figure.swift` | draws `results/scan_N<levels>_all.csv`: all configurations and both moduli in one figure, with the level of each configuration in the legend and the numbers written below the plot. |
| `N2Paper_quadtest.wl` | quadrature test of one point: `<cfg> <b> <Nmax> <h1> <h2>` computes the point at two steps of the midpoint rule (level 5 is enough, the blocks are cheap there) and prints the change of kappa and of the four channel sums. |
| `results/`, `logs/` | the tables (`table_<cfg>.csv/.tex`, `tables.md`), the convergence data (`convergence_<cfg>.md/.csv`, `convergence_notes.wl`) and the figure (`scan_NA6B7C7D6E7_all.csv/.pdf/.png`) of the five-configuration scan, see "Results" below; the logs of the scan runs (`scan_<n>_<cfg><level>.log`). |
| `N2Paper_plot.wl`, `N2Paper_plot.swift` | (first figure, configurations A and B only) | collect `paper_scan/point_*.m` into a CSV and plot kappa_fit against b (the swift script draws the PDF/PNG when no Mathematica front end is available). |
| `paper_scan/` | the point files of the b-scan (`point_<cfg>_b<b>_N<level>_h<hstep>_P<Pmax>.m`, levels 5 to 8; 84 files, see "Results") and, made from them by `N2Paper_plot.wl A=5,B=6 min 5` and `N2Paper_plot.swift`, the CSV, the Graphics expression and the PDF/PNG of the published figure `kappa_vs_b_NA5B6` (block level 5 for A, 6 for B, hstep 1/4, Pmax 5; at b = 0.9 configuration A is taken at hstep 1/8). The level-5 points of B and the hstep-1/4 point of A at b = 0.9 are kept as convergence data but are not in the figure. |

Load order of the packages (the drivers do it): `N2Blocks.wl`, `N2Liouville.wl`, `N2PaperC.wl`, `N2PaperCrossingLib.wl`.

## Correspondence with the paper

| paper | code |
|---|---|
| fields `V^eta_{alpha, alphatilde}` and their barred labels, eq. (5.1)-(5.2) | the list `{alpha, alphat, eta, alphab, alphatb, etab}`; `N2Lh`, `N2Lq`, `N2Lhbar`, `N2Lqbar` |
| integers `(w, lambda)` with `Q = w/b^2 + lambda`, `Qbar = lambda - w/b^2` (below eq. 5.18) | `ws`, `lams`; `N2LField[P, w, lambda, eta, etab, b]` |
| `C_00`, eqs. (5.5)-(5.6) | `N2PaperD0`, `N2PaperF`; vertex entry `{"1","1"}` |
| `C_t0`, `C_0t`, `C_tt`, eq. (5.11) | vertex entries `{"pm","1"}`, `{"1","pm"}`, `{"pm","pm"}` of `N2PaperVertexConstant` |
| `C_++`, `C_--`, eqs. (5.7)-(5.8) | `N2PaperDpm`, `N2PaperFpm`; vertex entries `{"p","p"}`, `{"m","m"}` |
| shifted labels of the spectral-flowed components, eq. (5.10) | `N2PaperShift` |
| action of `G^+-_{-1/2}`, eq. (C.16) | `N2Lkappa`, `N2Lkappabar` |
| `Upsilon_b`, eq. (A.15) | `N2LUpsilonb` |
| identity insertion and exclusion of discrete states, eq. (5.18) and the text below it | `N2PaperDiscreteStates`, `N2PaperDiscreteChannels` |
| measure `B(P) = sqrt2 pi` (below eq. 5.19) | flat measure in `N2PaperCrossingLib.wl` |
| `G_s`, `G_t`, eqs. (5.20)-(5.21) | `N2PaperIntegrand`, `N2PaperTask`, `N2PaperCrossingPoint` |
| `kappa_f`, `S_0`, `T_0`, `S_c`, `T_c`, eq. (5.22) | `kappaFit`, `S0`, `T0`, `Sc`, `Tc` in the point files |
| block level `N_c`, cutoff `P_m`, step `h_s` | `Nmax`, `Pmax`, `hstep` |

Two remarks on how the formulas are evaluated.

- **Labels of the charged structure constant.**  Eq. (5.7) is written for the superfield component, in the labels of the
  three superprimaries, and carries the factor 2/b^2.  The code computes the same number in two steps: `N2PaperC`
  evaluates `D_pm F_pm` on the shifted labels (5.10) of the component fields, and `N2PaperVertexConstant` multiplies in
  the free-field factors (C.16).  The product equals (2/b^2) `F_pm`(superprimary labels) `D_pm`, i.e. eq. (5.7); the
  same construction gives `C_t0`, `C_0t`, `C_tt` of eq. (5.11).
- **Cosmological constant.**  `N2PaperMu = 1`.  The mu-dependence, mu^{(2/b^2)(1 - (b/2) sum (alpha_i + alphatilde_i))} per vertex,
  is the same in every sector and channel of a four-point function and drops out of the test.

The numbers quoted in Section 5.2 of the paper are those of `results/tables.md` and `results/table_<cfg>.csv`: 100 data
sets (50 points, each at z = 1/2 and z = 2/5), |kappa_f - 1| < 1e-3 for 79 of them, the other 21 all at z = 2/5 and at
most 2.1e-3; block level 6 for configurations A and D and 7 for B, C and E; `Pmax` = 5.  The violation of crossing by
the neutral sector alone is the column `neutralOnly`, and the extrapolation in the block level is in
`results/convergence_<cfg>.md`.

## Running

From this directory:

    wolframscript -f N2User_crossing_paper.wl 2 1/2 2                 # smoke test (level 2, 4 momenta), about 2 minutes
    wolframscript -f N2User_crossing_paper.wl 5 1/4 5 4/5 B           # one point: level 5, hstep 1/4, Pmax 5, b = 4/5, configuration B
    wolframscript -f N2Paper_scan.wl 6 all 2                          # the next two missing points of the five-configuration plan at level 6
    wolframscript -f N2Paper_scan.wl 7 B 2 1/8 9/10,1                 # optional 4th/5th argument: force hstep, restrict to these b
    wolframscript -f N2Paper_quadtest.wl B 5/4 5 1/8 1/16              # quadrature test of one point at two steps
    wolframscript -f N2Paper_convergence.wl A=6,B=7,C=7,D=6,E=7       # convergence in the level from the multi-level points, comments for the tables
    wolframscript -f N2Paper_tables.wl A=6,B=7,C=7,D=6,E=7            # tables (with the comments) and the CSV of the figure in results/
    swift N2Paper_figure.swift results/scan_NA6B7C7D6E7_all.csv       # the figure results/scan_NA6B7C7D6E7_all.pdf and .png
    wolframscript -f N2Paper_plot.wl A=5,B=6 min 5                    # CSV + Graphics expression from paper_scan/
    swift N2Paper_plot.swift paper_scan/kappa_vs_b_NA5B6.csv          # PDF/PNG of the figure

Arguments: `N2User_crossing_paper.wl Nmax hstep Pmax [b] [config]`, where `config` is `A`, `B` (defined in
`N2PaperConfigs` at the end of `N2PaperCrossingLib.wl`) or an explicit `"{Ps, ws, lams}"`; `N2Paper_scan.wl Nmax [configs] [maxNew] [hstep] [bs]`,
where `configs` is a comma-separated list of configuration keys (`A,C` ...; `all` = every configuration), `maxNew` the
number of points to compute in this run, and the optional `hstep` and `bs` (comma-separated) override the step of the plan
and restrict the run to those b (used for the level-8 points and the step tests); the b values and the step of each point come from `N2PaperScanB` and
`N2PaperScanPlan` in `N2PaperCrossingLib.wl`; `N2Paper_plot.wl Nmax hstep Pmax`, where `Nmax` is one level (`5`) or
one per configuration (`A=5,B=6`) and `hstep` is a number (`1/4`) or `min` (the finest grid available per point).
The number of parallel kernels defaults to the number of cores and can be set with the environment variable
`N2PAPER_KERNELS`.  One momentum at level 5 costs 150-190 s on one kernel (configurations B, A; see below), so a point
with hstep 1/4, Pmax 5 (20 momenta) takes about 15-18 minutes on 8 kernels when the machine is idle; the stored level-5
points record 14-61 minutes (A at b = 0.9, hstep 1/4: 133 minutes), the same configuration varying by a factor 2
between runs, so the spread is the load on the machine, not the configuration.  The Upsilon_b evaluations are the
cost, not the blocks.

## Configurations and the choice of b

`N2PaperConfigs` holds five configurations {P_i, w_i, lambda_i}: A (spinning, w2 odd), B (spinless, w2 even), C (all four
fields spinning, w2 even), D (spinless, w2 odd, one field without winding), E (spinning, w2 odd and negative).  Two
conditions decide where a configuration can be used (both are functions in `N2PaperCrossingLib.wl`):

- `N2PaperDiscreteChannels[ws, lams, b]` must be empty: no internal channel (either fusion channel, any delta) may
  support a discrete supercoset state, otherwise the continuum integral is incomplete.  A: b < 1; B-E: b < sqrt 2.
- `N2PaperPoleDistance[ws, lams, b]` is the distance of the nearest pole of the P-integrand from the real axis.  In the
  charged sectors the poles sit at |Im P| = dist(m_p, Z + 1/2)/b with m_p = (w_p + b^2 lambda_p)/2 (confirmed by a
  numerical probe; the one of configuration A at b = 0.9 is at 0.105 and shifts the charged t-channel sum by 2% between
  hstep 1/4 and 1/8).  The midpoint rule converges like exp(-2 pi d/hstep), so `N2PaperHstep` takes hstep = 1/4 for
  d >= 0.3, 1/8 for d >= 0.15, 1/16 for d >= 0.075 (raw error <= 5e-4 in the affected sector).  This is why A is scanned
  for b <= 0.85 (hstep 1/8 from 0.75).
- The delta = 0 sector has its own, stricter requirement (`N2PaperHstepNeutral`): the four Upsilon denominators of D0,
  eq. (5.5), vanish at |Im P| = (n + 1/2)/b + m b, and these poles carry large residues.  Measured on configuration B
  at b = 0.9 (level 5): refining hstep from 1/4 to 1/8 changes the neutral t-channel sum by 4.8e-4, the neutral
  s-channel sum by 5e-5 and the charged sums by less than 1e-6, which moves kappa by 1.6e-3.  With hstep 1/4 this error
  grows smoothly with b and is independent of the level (it showed up as a drift of kappa below 1 at level 7).  The
  rule is hstep < 0.175/b: 1/4 only for b < 0.7 and 1/8 up to b = 1.4 (at b = 0.7 the refinement still moves the
  neutral t-channel sum by 8e-5 and kappa by 2e-4 in B at level 7, at b = 0.8 by 2.2e-4 and 6e-4); `N2PaperStep`
  combines both rules (the finer step wins), so every configuration uses hstep 1/8 from b = 0.7 on.
- Check at the top of the range (`N2Paper_quadtest.wl B 5/4 5 1/8 1/16`): between hstep 1/8 and 1/16 the neutral sums
  change by 1e-7, the charged sums by 1.1e-4 (the charged pole at (1 - b^2/2)/b = 0.175 predicts exp(-2 pi d/h) = 1.5e-4)
  and kappa by 1.4e-4; the effect on the residual is about 3e-5, so hstep 1/8 is kept up to b = 1.25.

## What is computed

    G_4321(z) = sum_{delta = 0, +-1} int_0^inf dP sum_{a ab b bb} D^{a ab}(P) M^delta_{ab}(z) C^{b bb}(P) Mb^delta_{ab bb}(z)

with the exchanged primary `V_p = N2LField[P, w1 + w2, lambda1 + lambda2 + delta, 0, 0, b]`, the vertex constants
C of `<V_p^c| Phi_2(1) |V_1>` and D of `<V_4| Phi_3(1) |V_p>` built from `N2PaperC` (six entries each: the four neutral
components phi, G+G- phi in both chiralities and the two charged components psi^+- psibar^+-, with the free-field
factors of (C.16)), the elliptic-resummed blocks of `N2Blocks.wl`, and the flat measure (the two-point function of the
paper's fields is P-independent).  The s-channel at z is compared with the t-channel (fields 1 <-> 3) at 1 - z; the
charged sectors are multiplied by kappa, and `kappa_fit = -(S0 - T0)/(Sc - Tc)` must be 1 if the relative
normalisation r(b)/rtilde(b) of the paper is right.  Each point file stores the integrands of every sector and channel
at every momentum, so kappa, residuals and alternative measures are post-processing (`N2PaperLoad`).

## Where the time goes (one kernel, level 5, prec 20)

| operation | time |
|---|---|
| one log Gamma_b (one `NIntegrate`); Upsilon_b = 2 of them | 1.9 s |
| the two-variable integral F of (5.6) | 0.04 s |
| the block matrix of one sector and channel ({"1","1"}, Nmax 5) | 0.4 s |
| one momentum point (both channels, three sectors): configuration B | 152 s, of which 70 log Gamma_b evaluations = 133 s |
| the same for configuration A (spinning: two block matrices per sector) | 186 s, 56 log Gamma_b evaluations |

The structure of the code (how many files, which file defines what) has no influence on the run time: once loaded,
all definitions live in one context.  More than 95% of the time is spent in the log Gamma_b integrals; their number
is already minimised by the cache (`N2YlogGb`), which exploits that the Upsilon arguments depend only on
s_i = alpha_i + alphat_i (the same for all eta-assignments), that Upsilon'(0) and the numerator factors Upsilon(s_i + b)
are common to all three sectors and the denominators of (5.7) to both charged sectors, and that both channels share
the internal s_p (configuration B: of the 70 entries per momentum, 14 are used by every sector and channel, 24 only by
the charged sectors).  To go faster one would have
to change the special-function evaluation itself (lower `prec`, or an integral representation of log Upsilon_b
directly), which changes the numbers at the level of the precision asked for; it was not done here, so that the
package reproduces the stored data to all digits.

## Results of the five-configuration scan (October 2026)

Fifty points: configurations A-E at ten values of b each, moduli z = 1/2 and 2/5, P_max = 5, prec 20, step of the
midpoint rule from `N2PaperStep` (the finer of the neutral rule, 1/4 for b < 0.7 and 1/8 from 0.7 on, and the
charged-pole rule, which gives 1/8 already at b = 0.5 for B and 0.55 for E; D is taken at 1/8 at every b, see below), 8
parallel kernels.  Block level per
configuration: A and D at level 6, B, C and E at level 7 (one D point, b = 0.6, also at level 7 as the convergence check).  The level was decided on the residual criterion of the
original plan (residual at kappa = 1 below 0.05%): B's earlier level-6 points were outside it at z = 2/5, the first
level-6 point of C (b = 0.6) and of E (b = 0.55) was outside it, so these three were scanned at level 7; D's first three
level-6 points were inside it and D stayed at level 6.  The measure of the test
is the crossing mismatch |kappa - 1| = |S0 + Sc - T0 - Tc|/|Sc - Tc|, where kappa = -(S0 - T0)/(Sc - Tc) is the
relative normalisation of the charged sector fitted from crossing (1 for crossing-symmetric structure constants);
the band is |kappa - 1| < 1e-3.  Tables: `results/tables.md` (all five, with the configuration data, the counts and a
convergence comment per configuration), `results/table_<cfg>.csv/.tex` (the CSV also holds the residual
|S0 + Sc - T0 - Tc|/|S0 + Sc| at kappa = 1 and the neutral-only mismatch); figure:
`results/scan_NA6B7C7D6E7_all.png/.pdf` (|kappa - 1| against b on a logarithmic scale, all configurations and both
moduli, the numbers written below the plot).

| configuration | level | kappa(1/2) | kappa(2/5) | abs(kappa-1) < 1e-3 at z = 1/2 | at z = 2/5 | machine time |
|---|---|---|---|---|---|---|
| A (b = 0.4-0.85) | 6 | 1.0001-1.0002 | 0.9994-1.0000 | 10/10 | 10/10 | 3.3 h |
| B (b = 0.5-1.25) | 7 | 1.0003-1.0006 | 1.0016-1.0021 | 10/10 | 0/10 | 7.0 h |
| C (b = 0.6-1.05) | 7 | 1.0002-1.0003 | 0.9999-1.0003 | 10/10 | 10/10 | 7.0 h |
| D (b = 0.6-1.1) | 6 | 0.9997-1.0000 | 1.0008-1.0010 | 10/10 | 9/10 | 7.6 h |
| E (b = 0.55-1.25) | 7 | 1.0004-1.0005 | 1.0016-1.0020 | 10/10 | 0/10 | 7.0 h |

Seventy-nine of the hundred values are below 1e-3 (64 below 5e-4, 13 below 1e-4).  The twenty-one at or above 1e-3
are two groups, both read off the stored channel sums (`N2Paper_convergence.wl`, `results/convergence_<cfg>.md`):

- **Level truncation of the charged t-channel: B and E at z = 2/5, all twenty points (1.6e-3 to 2.1e-3).**  In B and
  E the t-channel has |w_p| = 1 and a large charged part that converges slowly in the level (the |w_p| = 3 s-channel is
  neutral-dominated and converged at level 5); at z = 2/5 it is evaluated at 1 - z = 3/5, where the truncation is
  worst.  In C the slow |w_p| = 1 channel is the s-channel, evaluated at z itself, and both moduli are below 3e-4.
  Level by level |kappa - 1| falls by a factor 3-5 per level and kappa extrapolates to 1.  B at b = 3/5 (levels 5 to 8): |kappa - 1| = 6.0e-3, 1.6e-3, 3.3e-4, 2.7e-5 at z = 1/2 and 1.5e-2, 5.4e-3, 1.7e-3, 4.8e-4 at z = 2/5, successive factors 3.8, 4.7, 12 and 2.8, 3.2, 3.5, Aitken extrapolation of the last three levels kappa = 0.99993 and 0.99992; E at b = 11/20 (levels 6 to 8): 1.6e-3, 3.6e-4, 7.8e-5 and 5.3e-3, 1.6e-3, 4.6e-4, factors 4.3, 4.6 and 3.3, 3.5, extrapolation 0.99999 and 0.99995.  At level 8 both points are below 5e-4 at both moduli, and the extrapolated kappa is 1 within 1e-4.  The level-8 points took 37 minutes (B, hstep 1/4) and 70 minutes (E, hstep 1/8).
- **D at b = 1.1, z = 2/5 (1.03e-3):** the end of D's slow upward drift of kappa(2/5) at level 6 (8.4e-4 at b = 0.6
  to 1.03e-3 at b = 1.1), the same level truncation as in B and E (both internal channels of D have |w_p| = 1).
  Checked directly at b = 0.6, hstep 1/8: level 7 gives kappa = 0.99999, 1.00008, i.e. |kappa - 1| = 4.5e-5 -> 6.7e-6
  (z = 1/2) and 8.5e-4 -> 8.0e-5 (z = 2/5) from level 6 to 7, factors 6.7 and 10.6, so the whole z = 2/5 offset of D is
  level truncation (30 minutes for the level-7 point).

D is the one configuration where the step of the plan was not enough: at z = 1/2 the s- and t-channel sums of D agree
sector by sector to 3e-3 (|S0 - T0|/|S0| = 3.4e-3 to 4.0e-3 at b = 0.6-0.7), so kappa = -(S0 - T0)/(Sc - Tc) is a
ratio of two small differences and amplifies the quadrature error of the neutral sums.  At hstep 1/4 (the step of
the plan for b < 0.7) this gave kappa(1/2) = 1.00149, 1.00157 at b = 0.6, 0.65 (and 1.00149 at b = 0.7, where the
plan already prescribes 1/8); at hstep 1/8 the same points give 0.99995, 0.99994 (0.99993 at b = 0.7), and
kappa(2/5) moves from 1.00062, 1.00049 to 1.00085, 1.00084.  The tables and the figure use the hstep-1/8 points
(`N2Paper_tables.wl` takes every point at the finest step stored); the hstep-1/4 points are kept as the step check.

The residual at kappa = 1 is kept in the CSV files but is not the measure: it equals |kappa - 1| times
|Sc - Tc|/|S0 + Sc|, and that factor is 7.0 (D at b = 1.1, z = 2/5), 7.4 and 9.7 (E at b = 1.1 and 1.15, z = 2/5) and
19 (E at b = 1.2, z = 1/2) near the zeros of the correlator, and 3e-3 where the two channels nearly coincide (D at
z = 1/2), so it misrepresents both cases.

Timing: a point costs 22-45 minutes at hstep 1/8 for b <= 0.85 and b >= 1.05 and 70-100 minutes for b = 0.9-1.0 (all
configurations), 12-17 minutes at hstep 1/4; the level hardly matters (Upsilon_b dominates; the subkernels hold
350 MB each at level 7 and 600-650 MB at level 8 (measured 15 minutes into the E run)).  The fifty points of the tables took 31.9 hours of machine time; with the level-5/6
tests, the superseded hstep-1/4 points and the level-8 points the folder holds 84 point files, 51.5 hours.
Superseded points (coarser step than the rule, lower level) are kept in `paper_scan/` as step and convergence data and
are not in the tables.

## Provenance

The files are a reduced copy of the packages written for this project: definitions not needed by the crossing test
have been removed, and every function is defined once.  The block is computed for the component {"1","1"} alone
(bottom components at 1 and at z), which is all the test uses.  Checks made on 2026-10-23: three level-5 momentum
tasks (configuration B at P = 1/8 and 9/8 for b = 4/5, configuration A at P = 1/8 for b = 3/4) reproduce the
integrands stored in the published point files to all digits; `N2Paper_plot.wl A=5,B=6 min 5` regenerates
`paper_scan/kappa_vs_b_NA5B6.csv` identically.


==> anc/logs/diag_B09_even.log <==
B b = 9/10 s-channel delta = 0:  f(+P) = 0.9447885085165693797`7.4660518046741515 - 4.4699988589031056247`8.141024614635597*I   f(-P) = 0.9447885085165693797`7.4660518046741515 - 4.4699988589031056247`8.141024614635597*I   |f(+P)/f(-P) - 1| = 0``24.419281517647644
B b = 9/10 s-channel delta = 1:  f(+P) = -0.0171714363024054905`7.466051804674152 + 0.081241780552556095`8.1410246146356*I   f(-P) = -0.0171714363024054905`7.466051804674152 + 0.081241780552556095`8.1410246146356*I   |f(+P)/f(-P) - 1| = 0``26.6071254657573
B b = 9/10 t-channel delta = 0:  f(+P) = 1.9519178955108016101`7.46605180467415 - 9.2349459026605182314`8.141024614635597*I   f(-P) = 1.9519178955108016101`7.46605180467415 - 9.2349459026605182314`8.141024614635597*I   |f(+P)/f(-P) - 1| = 0``22.903765971741844
B b = 9/10 t-channel delta = 1:  f(+P) = -0.4666764331999695966`7.46605180467415 + 2.2079471808523284527`8.141024614635597*I   f(-P) = -0.4666764331999695966`7.46605180467415 + 2.2079471808523284527`8.141024614635597*I   |f(+P)/f(-P) - 1| = 0``26.575593872701887
done
exit 0


==> anc/logs/diag_B09_h8.log <==
kernels 8
saved paper_scan/point_B_b0.900000_N5_h0.125000_P5.000000.m  (4022 s)
kappaFit  h=1/4: {1.0055418968448022186`7., 1.0145299936272369245`7.}   h=1/8: {1.0070920352946860092`7., 1.015730879604389456`7.}
residual1 h=1/4: {0.0022566633766407905`4., 0.0107626905353736396`4.}   h=1/8: {0.0028877382873401153`4., 0.0116516835081709552`4.}
S0: relative change 1/4 -> 1/8: {0.0000487137721672678`3., 0.0000451900727192381`3.}
T0: relative change 1/4 -> 1/8: {0.0004757020932517217`3., 0.000529488044176554`3.}
Sc: relative change 1/4 -> 1/8: {2.973394601039`3.*^-7, 7.30958097883`3.*^-7}
Tc: relative change 1/4 -> 1/8: {4.693957047599`3.*^-7, 3.518810046536`3.*^-7}
done
exit 0


==> anc/logs/quadtest_B125.log <==
kernels 8
--- B  b = 5/4  level 5  hstep = 1/8
saved point_B_b1.250000_N5_h0.125000_P5.000000.m  (1131 s)
--- B  b = 5/4  level 5  hstep = 1/16
saved point_B_b1.250000_N5_h0.062500_P5.000000.m  (2271 s)
kappaFit   h=1/8: 1.0092, 1.01731   h=1/16: 1.00933, 1.01742
residual1  h=1/8: 0.00197342, 0.0073659   h=1/16: 0.00200291, 0.00741399
S0: relative change 1/8 -> 1/16: 3.35058e-8, 3.61453e-8
T0: relative change 1/8 -> 1/16: 1.13368e-7, 1.54794e-7
Sc: relative change 1/8 -> 1/16: 0.0000874526, 0.000106334
Tc: relative change 1/8 -> 1/16: 0.000133106, 0.000113362
kappa change: 0.000138724, 0.000114974
exit 0


==> anc/logs/scan_01.log <==
plan: 10 points at level 6 (0 done, 10 missing); this run computes at most 2
kernels 8
--- A  b = 2/5  hstep = 1/4  (pole distance NumberForm[0.4, 3])
point_A_b0.400000_N6_h0.250000_P5.000000.m: kappa_fit = 1.00025, 1.00005  residual(kappa=1) = 0.0000851354, 9.61151e-6  neutral-only 0.245664, 0.162104  (1012 s)
--- A  b = 9/20  hstep = 1/4  (pole distance NumberForm[0.45, 3])
point_A_b0.450000_N6_h0.250000_P5.000000.m: kappa_fit = 1.00023, 0.999994  residual(kappa=1) = 0.0000758635, 1.24871e-6  neutral-only 0.238487, 0.156899  (728 s)
computed 2 point(s); 8 still missing
exit 0


==> anc/logs/scan_02_C3.log <==
plan: 10 points at level 6 (0 done, 10 missing); this run computes at most 3
kernels 8
--- C  b = 3/5  hstep = 1/4  (pole distance NumberForm[0.3, 3])
point_C_b0.600000_N6_h0.250000_P5.000000.m: kappa_fit = 1.00122, 1.00002  residual(kappa=1) = 0.0006573, 4.80259e-6  neutral-only 0.347565, 0.238066  (904 s)
--- C  b = 13/20  hstep = 1/4  (pole distance NumberForm[0.325, 3])
chunk 2 stopped after C b = 0.6; C goes to level 7 (decision rule)


==> anc/logs/scan_03_D3.log <==
plan: 10 points at level 6 (0 done, 10 missing); this run computes at most 3
kernels 8
--- D  b = 3/5  hstep = 1/4  (pole distance NumberForm[0.3, 3])
point_D_b0.600000_N6_h0.250000_P5.000000.m: kappa_fit = 1.00149, 1.00062  residual(kappa=1) = 3.80058e-6, 0.0000823412  neutral-only 0.00338536, 0.164601  (960 s)
--- D  b = 13/20  hstep = 1/4  (pole distance NumberForm[0.325, 3])
point_D_b0.650000_N6_h0.250000_P5.000000.m: kappa_fit = 1.00157, 1.00049  residual(kappa=1) = 4.36573e-6, 0.0000696343  neutral-only 0.00369192, 0.173369  (958 s)
--- D  b = 7/10  hstep = 1/4  (pole distance NumberForm[0.35, 3])
point_D_b0.700000_N6_h0.250000_P5.000000.m: kappa_fit = 1.00149, 1.00035  residual(kappa=1) = 4.4755e-6, 0.0000527205  neutral-only 0.00402214, 0.185024  (992 s)
computed 3 point(s); 7 still missing
exit 0


==> anc/logs/scan_04_E3.log <==
plan: 10 points at level 6 (0 done, 10 missing); this run computes at most 3
kernels 8
--- E  b = 11/20  hstep = 1/8  (pole distance NumberForm[0.275, 3])
point_E_b0.550000_N6_h0.125000_P5.000000.m: kappa_fit = 1.00155, 1.00526  residual(kappa=1) = 0.00188577, 0.0113506  neutral-only 1.18365, 2.12587  (1525 s)
--- E  b = 3/5  hstep = 1/4  (pole distance NumberForm[0.3, 3])

LinkObject::linkd: Unable to communicate with closed link LinkObject['/Applications/Wolfram.app/Contents/MacOS/WolframKernel' -noinit -subkernel -wstp, 234, 3].

KernelObject::rdead: Subkernel connected through KernelObject[1, localhost] appears dead.

Parallel`Developer`QueueRun::req: Requeueing evaluations {49} assigned to KernelObject[0, localhost, <defunct>].

LinkObject::linkd: Unable to communicate with closed link LinkObject['/Applications/Wolfram.app/Contents/MacOS/WolframKernel' -noinit -subkernel -wstp, 235, 4].

KernelObject::rdead: Subkernel connected through KernelObject[2, localhost] appears dead.

Parallel`Developer`QueueRun::req: Requeueing evaluations {50} assigned to KernelObject[0, localhost, <defunct>].

LinkObject::linkd: Unable to communicate with closed link LinkObject['/Applications/Wolfram.app/Contents/MacOS/WolframKernel' -noinit -subkernel -wstp, 236, 5].

General::stop: Further output of LinkObject::linkd will be suppressed during this calculation.

KernelObject::rdead: Subkernel connected through KernelObject[3, localhost] appears dead.

General::stop: Further output of KernelObject::rdead will be suppressed during this calculation.

Parallel`Developer`QueueRun::req: Requeueing evaluations {43} assigned to KernelObject[0, localhost, <defunct>].

General::stop: Further output of Parallel`Developer`QueueRun::req will be suppressed during this calculation.

LaunchKernels::clone: Kernel KernelObject[0, localhost, <defunct>] resurrected as KernelObject[9, localhost].

LaunchKernels::clone: Kernel KernelObject[0, localhost, <defunct>] resurrected as KernelObject[10, localhost].

LaunchKernels::clone: Kernel KernelObject[0, localhost, <defunct>] resurrected as KernelObject[11, localhost].

General::stop: Further output of LaunchKernels::clone will be suppressed during this calculation.
exit 137


==> anc/logs/scan_05_A3.log <==
plan: 10 points at level 6 (2 done, 8 missing); this run computes at most 3
kernels 8
--- A  b = 1/2  hstep = 1/4  (pole distance NumberForm[0.5, 3])
point_A_b0.500000_N6_h0.250000_P5.000000.m: kappa_fit = 1.0002, 0.999943  residual(kappa=1) = 0.0000654271, 0.0000112785  neutral-only 0.234293, 0.154624  (723 s)
--- A  b = 11/20  hstep = 1/4  (pole distance NumberForm[0.55, 3])
point_A_b0.550000_N6_h0.250000_P5.000000.m: kappa_fit = 1.00017, 0.999889  residual(kappa=1) = 0.0000546006, 0.0000221259  neutral-only 0.233115, 0.155092  (689 s)
--- A  b = 3/5  hstep = 1/4  (pole distance NumberForm[0.5333333333333333, 3])
point_A_b0.600000_N6_h0.250000_P5.000000.m: kappa_fit = 1.00013, 0.999819  residual(kappa=1) = 0.0000423306, 0.0000369636  neutral-only 0.234694, 0.157913  (739 s)
computed 3 point(s); 5 still missing
exit 0


==> anc/logs/scan_06_A3.log <==
plan: 10 points at level 6 (5 done, 5 missing); this run computes at most 3
kernels 8
--- A  b = 13/20  hstep = 1/4  (pole distance NumberForm[0.4442307692307692, 3])
point_A_b0.650000_N6_h0.250000_P5.000000.m: kappa_fit = 1.00008, 0.999722  residual(kappa=1) = 0.0000266419, 0.0000592388  neutral-only 0.23873, 0.162726  (819 s)
--- A  b = 7/10  hstep = 1/4  (pole distance NumberForm[0.36428571428571427, 3])
point_A_b0.700000_N6_h0.250000_P5.000000.m: kappa_fit = 1.00002, 0.999598  residual(kappa=1) = 7.81367e-6, 0.0000905085  neutral-only 0.245037, 0.169313  (845 s)
--- A  b = 3/4  hstep = 1/8  (pole distance NumberForm[0.2916666666666667, 3])
point_A_b0.750000_N6_h0.125000_P5.000000.m: kappa_fit = 1.00011, 0.999696  residual(kappa=1) = 0.0000421906, 0.0000732873  neutral-only 0.253648, 0.177684  (1877 s)
computed 3 point(s); 2 still missing
exit 0


==> anc/logs/scan_07_A2.log <==
plan: 10 points at level 6 (8 done, 2 missing); this run computes at most 2
kernels 8
--- A  b = 4/5  hstep = 1/8  (pole distance NumberForm[0.225, 3])
point_A_b0.800000_N6_h0.125000_P5.000000.m: kappa_fit = 1.00009, 0.999561  residual(kappa=1) = 0.0000364923, 0.000114513  neutral-only 0.264746, 0.187959  (1346 s)
--- A  b = 17/20  hstep = 1/8  (pole distance NumberForm[0.16323529411764706, 3])
point_A_b0.850000_N6_h0.125000_P5.000000.m: kappa_fit = 1.0001, 0.999429  residual(kappa=1) = 0.0000422394, 0.000163573  neutral-only 0.278854, 0.200585  (2443 s)
computed 2 point(s); 0 still missing
exit 0


==> anc/logs/scan_08_B7.log <==
plan: 10 points at level 7 (0 done, 10 missing); this run computes at most 2
kernels 8
--- B  b = 1/2  hstep = 1/8  (pole distance NumberForm[0.25, 3])
point_B_b0.500000_N7_h0.125000_P5.000000.m: kappa_fit = 1.00037, 1.00163  residual(kappa=1) = 0.000392068, 0.00296668  neutral-only 1.04031, 1.80307  (1532 s)
--- B  b = 3/5  hstep = 1/4  (pole distance NumberForm[0.3, 3])
point_B_b0.600000_N7_h0.250000_P5.000000.m: kappa_fit = 1.00033, 1.00166  residual(kappa=1) = 0.000277491, 0.00244552  neutral-only 0.8259, 1.45471  (931 s)
computed 2 point(s); 8 still missing
exit 0


==> anc/logs/scan_09_B7.log <==
plan: 10 points at level 7 (2 done, 8 missing); this run computes at most 3
kernels 8
--- B  b = 7/10  hstep = 1/4  (pole distance NumberForm[0.35, 3])
point_B_b0.700000_N7_h0.250000_P5.000000.m: kappa_fit = 1.00021, 1.00163  residual(kappa=1) = 0.000138768, 0.00191201  neutral-only 0.646474, 1.15998  (1029 s)
--- B  b = 4/5  hstep = 1/4  (pole distance NumberForm[0.4, 3])
point_B_b0.800000_N7_h0.250000_P5.000000.m: kappa_fit = 0.999829, 1.00139  residual(kappa=1) = 0.0000885364, 0.00130406  neutral-only 0.506993, 0.92838  (917 s)
--- B  b = 9/10  hstep = 1/4  (pole distance NumberForm[0.45, 3])
point_B_b0.900000_N7_h0.250000_P5.000000.m: kappa_fit = 0.998931, 1.00066  residual(kappa=1) = 0.000439934, 0.00050705  neutral-only 0.402382, 0.753193  (2346 s)
computed 3 point(s); 5 still missing
exit 0


==> anc/logs/scan_10_B7.log <==
plan: 10 points at level 7 (5 done, 5 missing); this run computes at most 3
kernels 8
--- B  b = 1  hstep = 1/4  (pole distance NumberForm[0.5, 3])
exit 137


==> anc/logs/scan_11_B7_h8.log <==
hstep overridden to 1/8 for this run
restricted to b in {7/10, 4/5}
plan: 2 points at level 7 (0 done, 2 missing); this run computes at most 2
kernels 8
--- B  b = 7/10  hstep = 1/8  (pole distance NumberForm[0.35, 3])
point_B_b0.700000_N7_h0.125000_P5.000000.m: kappa_fit = 1.00041, 1.00172  residual(kappa=1) = 0.000269449, 0.00201607  neutral-only 0.646598, 1.16008  (1895 s)
--- B  b = 4/5  hstep = 1/8  (pole distance NumberForm[0.4, 3])
point_B_b0.800000_N7_h0.125000_P5.000000.m: kappa_fit = 1.00044, 1.00177  residual(kappa=1) = 0.000225753, 0.00166894  neutral-only 0.507291, 0.928721  (1715 s)
computed 2 point(s); 0 still missing
exit 0


==> anc/logs/scan_12_B7.log <==
plan: 10 points at level 7 (4 done, 6 missing); this run computes at most 1
kernels 8
--- B  b = 9/10  hstep = 1/8  (pole distance NumberForm[0.45, 3])
point_B_b0.900000_N7_h0.125000_P5.000000.m: kappa_fit = 1.00047, 1.00184  residual(kappa=1) = 0.000193282, 0.00140644  neutral-only 0.402983, 0.754045  (4371 s)
computed 1 point(s); 5 still missing
exit 0


==> anc/logs/scan_13_B7.log <==
plan: 10 points at level 7 (5 done, 5 missing); this run computes at most 1
kernels 8
--- B  b = 1  hstep = 1/8  (pole distance NumberForm[0.5, 3])
point_B_b1.000000_N7_h0.125000_P5.000000.m: kappa_fit = 1.00051, 1.00192  residual(kappa=1) = 0.000170236, 0.00121612  neutral-only 0.326106, 0.62473  (5867 s)
computed 1 point(s); 4 still missing
exit 0


==> anc/logs/scan_14_B7.log <==
plan: 10 points at level 7 (6 done, 4 missing); this run computes at most 1
kernels 8
--- B  b = 11/10  hstep = 1/8  (pole distance NumberForm[0.35909090909090907, 3])
point_B_b1.100000_N7_h0.125000_P5.000000.m: kappa_fit = 1.00056, 1.00202  residual(kappa=1) = 0.00015502, 0.00108629  neutral-only 0.269759, 0.530048  (2322 s)
computed 1 point(s); 3 still missing
exit 0


==> anc/logs/scan_15_B7.log <==
plan: 10 points at level 7 (7 done, 3 missing); this run computes at most 2
kernels 8
--- B  b = 23/20  hstep = 1/8  (pole distance NumberForm[0.29456521739130437, 3])
point_B_b1.150000_N7_h0.125000_P5.000000.m: kappa_fit = 1.00059, 1.00208  residual(kappa=1) = 0.000149867, 0.00104116  neutral-only 0.247539, 0.492938  (2356 s)
--- B  b = 6/5  hstep = 1/8  (pole distance NumberForm[0.23333333333333334, 3])
point_B_b1.200000_N7_h0.125000_P5.000000.m: kappa_fit = 1.00062, 1.00215  residual(kappa=1) = 0.000144234, 0.00100511  neutral-only 0.228549, 0.461479  (2340 s)
computed 2 point(s); 1 still missing
exit 0


==> anc/logs/scan_16_B7C7.log <==
plan: 20 points at level 7 (9 done, 11 missing); this run computes at most 3
kernels 8
--- B  b = 5/4  hstep = 1/8  (pole distance NumberForm[0.175, 3])
point_B_b1.250000_N7_h0.125000_P5.000000.m: kappa_fit = 1.00053, 1.00213  residual(kappa=1) = 0.000114863, 0.000938713  neutral-only 0.212342, 0.434969  (1893 s)
--- C  b = 3/5  hstep = 1/4  (pole distance NumberForm[0.3, 3])
point_C_b0.600000_N7_h0.250000_P5.000000.m: kappa_fit = 1.00027, 0.999984  residual(kappa=1) = 0.000147613, 4.99754e-6  neutral-only 0.347749, 0.238069  (931 s)
--- C  b = 13/20  hstep = 1/4  (pole distance NumberForm[0.325, 3])
point_C_b0.650000_N7_h0.250000_P5.000000.m: kappa_fit = 1.00022, 0.999923  residual(kappa=1) = 0.0000983055, 0.0000200294  neutral-only 0.305914, 0.203542  (996 s)
computed 3 point(s); 8 still missing
exit 0


==> anc/logs/scan_17_C7.log <==
plan: 10 points at level 7 (2 done, 8 missing); this run computes at most 3
kernels 8
--- C  b = 7/10  hstep = 1/8  (pole distance NumberForm[0.35, 3])
point_C_b0.700000_N7_h0.125000_P5.000000.m: kappa_fit = 1.00028, 1.00012  residual(kappa=1) = 0.000102383, 0.0000257203  neutral-only 0.265693, 0.171728  (1872 s)
--- C  b = 3/4  hstep = 1/8  (pole distance NumberForm[0.375, 3])
point_C_b0.750000_N7_h0.125000_P5.000000.m: kappa_fit = 1.00027, 1.00013  residual(kappa=1) = 0.0000812857, 0.0000215273  neutral-only 0.227978, 0.143076  (2161 s)
--- C  b = 4/5  hstep = 1/8  (pole distance NumberForm[0.4, 3])
point_C_b0.800000_N7_h0.125000_P5.000000.m: kappa_fit = 1.00026, 1.00013  residual(kappa=1) = 0.0000640351, 0.0000181053  neutral-only 0.193443, 0.117852  (1624 s)
computed 3 point(s); 5 still missing
exit 0


==> anc/logs/scan_18_C7.log <==
plan: 10 points at level 7 (5 done, 5 missing); this run computes at most 2
kernels 8
--- C  b = 17/20  hstep = 1/8  (pole distance NumberForm[0.425, 3])
point_C_b0.850000_N7_h0.125000_P5.000000.m: kappa_fit = 1.00026, 1.00014  residual(kappa=1) = 0.0000500876, 0.0000154047  neutral-only 0.162478, 0.0960645  (2634 s)
--- C  b = 9/10  hstep = 1/8  (pole distance NumberForm[0.45, 3])
point_C_b0.900000_N7_h0.125000_P5.000000.m: kappa_fit = 1.00025, 1.00016  residual(kappa=1) = 0.000038934, 0.0000133607  neutral-only 0.135238, 0.0775644  (4156 s)
computed 2 point(s); 3 still missing
exit 0


==> anc/logs/scan_19_C7.log <==
plan: 10 points at level 7 (7 done, 3 missing); this run computes at most 1
kernels 8
--- C  b = 19/20  hstep = 1/8  (pole distance NumberForm[0.475, 3])
point_C_b0.950000_N7_h0.125000_P5.000000.m: kappa_fit = 1.00024, 1.00018  residual(kappa=1) = 0.0000301151, 0.0000119006  neutral-only 0.111692, 0.0621  (4422 s)
computed 1 point(s); 2 still missing
exit 0


==> anc/logs/scan_20_C7.log <==
plan: 10 points at level 7 (8 done, 2 missing); this run computes at most 1
kernels 8
--- C  b = 1  hstep = 1/8  (pole distance NumberForm[0.5, 3])
point_C_b1.000000_N7_h0.125000_P5.000000.m: kappa_fit = 1.00023, 1.00021  residual(kappa=1) = 0.0000232282, 0.0000109506  neutral-only 0.0916816, 0.0493655  (4666 s)
computed 1 point(s); 1 still missing
exit 0


==> anc/logs/scan_21_C7.log <==
plan: 10 points at level 7 (9 done, 1 missing); this run computes at most 1
kernels 8
--- C  b = 21/20  hstep = 1/8  (pole distance NumberForm[0.42738095238095236, 3])
point_C_b1.050000_N7_h0.125000_P5.000000.m: kappa_fit = 1.00022, 1.00025  residual(kappa=1) = 0.0000179255, 0.0000104404  neutral-only 0.0749612, 0.0390348  (1888 s)
computed 1 point(s); 0 still missing
exit 0


==> anc/logs/scan_22_D6.log <==
plan: 10 points at level 6 (2 done, 8 missing); this run computes at most 3
kernels 8
--- D  b = 7/10  hstep = 1/8  (pole distance NumberForm[0.35, 3])
point_D_b0.700000_N6_h0.125000_P5.000000.m: kappa_fit = 0.999932, 1.00084  residual(kappa=1) = 2.03183e-7, 0.0001265  neutral-only 0.00401574, 0.185098  (1702 s)
--- D  b = 3/4  hstep = 1/8  (pole distance NumberForm[0.375, 3])
point_D_b0.750000_N6_h0.125000_P5.000000.m: kappa_fit = 0.999918, 1.00085  residual(kappa=1) = 2.68231e-7, 0.00013818  neutral-only 0.00441733, 0.201286  (2135 s)
--- D  b = 4/5  hstep = 1/8  (pole distance NumberForm[0.4, 3])
point_D_b0.800000_N6_h0.125000_P5.000000.m: kappa_fit = 0.999901, 1.00087  residual(kappa=1) = 3.559e-7, 0.000155141  neutral-only 0.0049625, 0.224733  (1463 s)
computed 3 point(s); 5 still missing
exit 0


==> anc/logs/scan_23_D6.log <==
plan: 10 points at level 6 (5 done, 5 missing); this run computes at most 1
kernels 8
--- D  b = 17/20  hstep = 1/8  (pole distance NumberForm[0.425, 3])
point_D_b0.850000_N6_h0.125000_P5.000000.m: kappa_fit = 0.999882, 1.00089  residual(kappa=1) = 4.79351e-7, 0.000180355  neutral-only 0.00577953, 0.260703  (2536 s)
computed 1 point(s); 4 still missing
exit 0


==> anc/logs/scan_24_D6.log <==
plan: 10 points at level 6 (6 done, 4 missing); this run computes at most 1
kernels 8
--- D  b = 9/10  hstep = 1/8  (pole distance NumberForm[0.45, 3])
point_D_b0.900000_N6_h0.125000_P5.000000.m: kappa_fit = 0.999861, 1.00091  residual(kappa=1) = 6.6454e-7, 0.000219816  neutral-only 0.00714738, 0.320966  (4267 s)
computed 1 point(s); 3 still missing
exit 0


==> anc/logs/scan_25_D6.log <==
plan: 10 points at level 6 (7 done, 3 missing); this run computes at most 1
kernels 8
--- D  b = 19/20  hstep = 1/8  (pole distance NumberForm[0.475, 3])
point_D_b0.950000_N6_h0.125000_P5.000000.m: kappa_fit = 0.999836, 1.00094  residual(kappa=1) = 9.70145e-7, 0.000287776  neutral-only 0.00985394, 0.438699  (5369 s)
computed 1 point(s); 2 still missing
exit 0


==> anc/logs/scan_26_D6.log <==
plan: 10 points at level 6 (8 done, 2 missing); this run computes at most 1
kernels 8
--- D  b = 1  hstep = 1/8  (pole distance NumberForm[0.5, 3])
point_D_b1.000000_N6_h0.125000_P5.000000.m: kappa_fit = 0.999809, 1.00097  residual(kappa=1) = 1.56235e-6, 0.000428583  neutral-only 0.0174431, 0.758507  (4916 s)
computed 1 point(s); 1 still missing
exit 0


==> anc/logs/scan_27_D6A6.log <==
plan: 20 points at level 6 (18 done, 2 missing); this run computes at most 2
kernels 8
--- D  b = 11/10  hstep = 1/8  (pole distance NumberForm[0.35909090909090907, 3])
point_D_b1.100000_N6_h0.125000_P5.000000.m: kappa_fit = 0.999745, 1.00103  residual(kappa=1) = 0.0000218585, 0.00713814  neutral-only 0.0205919, 0.987658  (1656 s)
--- A  b = 7/10  hstep = 1/8  (pole distance NumberForm[0.36428571428571427, 3])
point_A_b0.700000_N6_h0.125000_P5.000000.m: kappa_fit = 1.00014, 0.999797  residual(kappa=1) = 0.0000476309, 0.0000456188  neutral-only 0.245057, 0.169341  (1601 s)
computed 2 point(s); 0 still missing
exit 0


==> anc/logs/scan_28_E7.log <==
plan: 10 points at level 7 (0 done, 10 missing); this run computes at most 3
kernels 8
--- E  b = 11/20  hstep = 1/8  (pole distance NumberForm[0.275, 3])
point_E_b0.550000_N7_h0.125000_P5.000000.m: kappa_fit = 1.00036, 1.00159  residual(kappa=1) = 0.000439437, 0.00345565  neutral-only 1.18455, 2.13318  (1803 s)
--- E  b = 3/5  hstep = 1/4  (pole distance NumberForm[0.3, 3])
point_E_b0.600000_N7_h0.250000_P5.000000.m: kappa_fit = 1.00037, 1.00158  residual(kappa=1) = 0.00041379, 0.00324637  neutral-only 1.09761, 2.01391  (1025 s)
--- E  b = 7/10  hstep = 1/8  (pole distance NumberForm[0.35, 3])
point_E_b0.700000_N7_h0.125000_P5.000000.m: kappa_fit = 1.00037, 1.00159  residual(kappa=1) = 0.000360198, 0.00294951  neutral-only 0.941184, 1.80825  (2154 s)
computed 3 point(s); 7 still missing
exit 0


==> anc/logs/scan_29_E7.log <==
plan: 10 points at level 7 (3 done, 7 missing); this run computes at most 1
kernels 8
--- E  b = 4/5  hstep = 1/8  (pole distance NumberForm[0.4, 3])
point_E_b0.800000_N7_h0.125000_P5.000000.m: kappa_fit = 1.00038, 1.00159  residual(kappa=1) = 0.000323626, 0.00276868  neutral-only 0.825558, 1.6877  (1878 s)
computed 1 point(s); 6 still missing
exit 0


==> anc/logs/scan_30_E7.log <==
plan: 10 points at level 7 (4 done, 6 missing); this run computes at most 1
kernels 8
--- E  b = 9/10  hstep = 1/8  (pole distance NumberForm[0.45, 3])
point_E_b0.900000_N7_h0.125000_P5.000000.m: kappa_fit = 1.00038, 1.0016  residual(kappa=1) = 0.000310865, 0.00287693  neutral-only 0.767654, 1.72452  (4736 s)
computed 1 point(s); 5 still missing
exit 0


==> anc/logs/scan_31_E7.log <==
plan: 10 points at level 7 (5 done, 5 missing); this run computes at most 1
kernels 8
--- E  b = 1  hstep = 1/8  (pole distance NumberForm[0.5, 3])
point_E_b1.000000_N7_h0.125000_P5.000000.m: kappa_fit = 1.0004, 1.00165  residual(kappa=1) = 0.000343539, 0.00380416  neutral-only 0.801009, 2.16234  (5400 s)
computed 1 point(s); 4 still missing
exit 0


==> anc/logs/scan_32_E7.log <==
plan: 10 points at level 7 (6 done, 4 missing); this run computes at most 2
kernels 8
--- E  b = 11/10  hstep = 1/8  (pole distance NumberForm[0.35909090909090907, 3])
point_E_b1.100000_N7_h0.125000_P5.000000.m: kappa_fit = 1.00043, 1.00176  residual(kappa=1) = 0.000524435, 0.0130809  neutral-only 1.07733, 5.77122  (2120 s)
--- E  b = 23/20  hstep = 1/8  (pole distance NumberForm[0.29456521739130437, 3])
point_E_b1.150000_N7_h0.125000_P5.000000.m: kappa_fit = 1.00045, 1.00185  residual(kappa=1) = 0.000906672, 0.0179589  neutral-only 1.59974, 17.3163  (2096 s)
computed 2 point(s); 2 still missing
exit 0


==> anc/logs/scan_33_E7.log <==
plan: 10 points at level 7 (8 done, 2 missing); this run computes at most 2
kernels 8
--- E  b = 6/5  hstep = 1/8  (pole distance NumberForm[0.23333333333333334, 3])
point_E_b1.200000_N7_h0.125000_P5.000000.m: kappa_fit = 1.00047, 1.00196  residual(kappa=1) = 0.00891323, 0.00477926  neutral-only 4.93888, 2.80263  (2062 s)
--- E  b = 5/4  hstep = 1/8  (pole distance NumberForm[0.175, 3])
point_E_b1.250000_N7_h0.125000_P5.000000.m: kappa_fit = 1.00036, 1.00199  residual(kappa=1) = 0.000671955, 0.00251076  neutral-only 2.78727, 1.3699  (1814 s)
computed 2 point(s); 0 still missing
exit 0


==> anc/logs/scan_34_B8.log <==
hstep overridden to 1/4 for this run
restricted to b in {3/5}
plan: 1 points at level 8 (0 done, 1 missing); this run computes at most 1
kernels 8
--- B  b = 3/5  hstep = 1/4  (pole distance NumberForm[0.3, 3])
point_B_b0.600000_N8_h0.250000_P5.000000.m: kappa_fit = 1.00003, 1.00048  residual(kappa=1) = 0.0000224396, 0.000701324  neutral-only 0.826047, 1.45624  (2240 s)
computed 1 point(s); 0 still missing
exit 0


==> anc/logs/scan_35_E8.log <==
hstep overridden to 1/8 for this run
restricted to b in {11/20}
plan: 1 points at level 8 (0 done, 1 missing); this run computes at most 1
kernels 8
--- E  b = 11/20  hstep = 1/8  (pole distance NumberForm[0.275, 3])
point_E_b0.550000_N8_h0.125000_P5.000000.m: kappa_fit = 1.00008, 1.00046  residual(kappa=1) = 0.0000947727, 0.000992226  neutral-only 1.18474, 2.13521  (4204 s)
computed 1 point(s); 0 still missing
exit 0


==> anc/logs/scan_36_D6_h8.log <==
hstep overridden to 1/8 for this run
restricted to b in {3/5, 13/20}
plan: 2 points at level 6 (0 done, 2 missing); this run computes at most 2
kernels 8
--- D  b = 3/5  hstep = 1/8  (pole distance NumberForm[0.3, 3])
point_D_b0.600000_N6_h0.125000_P5.000000.m: kappa_fit = 0.999955, 1.00085  residual(kappa=1) = 1.15047e-7, 0.000113009  neutral-only 0.00338015, 0.164634  (1527 s)
--- D  b = 13/20  hstep = 1/8  (pole distance NumberForm[0.325, 3])
point_D_b0.650000_N6_h0.125000_P5.000000.m: kappa_fit = 0.999945, 1.00084  residual(kappa=1) = 1.53509e-7, 0.000118446  neutral-only 0.00368585, 0.17342  (1754 s)
computed 2 point(s); 0 still missing
exit 0


==> anc/logs/scan_37_D7.log <==
hstep overridden to 1/8 for this run
restricted to b in {3/5}
plan: 1 points at level 7 (0 done, 1 missing); this run computes at most 1
kernels 8
--- D  b = 3/5  hstep = 1/8  (pole distance NumberForm[0.3, 3])
point_D_b0.600000_N7_h0.125000_P5.000000.m: kappa_fit = 0.999993, 1.00008  residual(kappa=1) = 1.70913e-8, 0.0000106995  neutral-only 0.00338028, 0.164613  (1771 s)
computed 1 point(s); 0 still missing
exit 0


==> anc/paper_scan/kappa_vs_b_NA5B6.csv <==
"config","b","z","kappaFit","residual","neutralOnly","Nmax","hstep"
"A",0.6,0.5,1.0009107334775593,0.00029718441613466685,0.23466391679016135,5,0.25
"A",0.6,0.4,1.0004072930674952,0.00008335634172340952,0.15819885256714744,5,0.25
"A",0.7,0.5,1.0006368755470463,0.00022227830461528077,0.2450331040269939,5,0.25
"A",0.7,0.4,0.9997026484260759,0.00006710336428005967,0.1696814822204188,5,0.25
"A",0.75,0.5,1.0005447100569242,0.00020041529470117214,0.25362742740309185,5,0.25
"A",0.75,0.4,0.9993097116175526,0.00016666122302164414,0.17806389938727518,5,0.25
"A",0.8,0.5,1.0007795023924622,0.00030636315124072625,0.26472794642820746,5,0.25
"A",0.8,0.4,0.9993338941932858,0.00017416724964811124,0.18837877875919992,5,0.25
"A",0.85,0.5,1.0021287998097486,0.0009068290695972349,0.27883561127095,5,0.25
"A",0.85,0.4,1.0010380610702498,0.0002977451090436216,0.20104107134939833,5,0.25
"A",0.9,0.5,1.0006960612312334,0.0003286195983343358,0.29685773386301795,5,0.125
"A",0.9,0.4,0.9980315224180708,0.0006338548097436753,0.21684865710183093,5,0.125
"B",0.6,0.5,1.0015618713722634,0.001310436157967255,0.8251942899737141,6,0.25
"B",0.6,0.4,1.0053777206289505,0.00785194453605786,1.4491829064876842,6,0.25
"B",0.7,0.5,1.0015018373729816,0.00098790947772389,0.6459516166512559,6,0.25
"B",0.7,0.4,1.0054036139227602,0.0062966723103453715,1.1556558240406738,6,0.25
"B",0.8,0.5,1.0011944683023268,0.0006171038963612823,0.5066054268067415,6,0.25
"B",0.8,0.4,1.005227768091945,0.00487909312170733,0.9249357193241186,6,0.25
"B",0.9,0.5,1.0003867595122844,0.00015885160929758217,0.40208998005952,6,0.25
"B",0.9,0.4,1.004577926248729,0.0034696957040162204,0.7503703535896158,6,0.25
"B",1.,0.5,0.9990245449480313,0.00032441082184994955,0.3249195131630209,6,0.25
"B",1.,0.4,1.0031821331919268,0.0019982441641559975,0.6206800423859677,6,0.25
"B",1.1,0.5,0.9976443395569953,0.0006485734711992041,0.26844715028370264,6,0.25
"B",1.1,0.4,1.00091537587077,0.00048774205130429154,0.5253400430968536,6,0.25


==> anc/paper_scan/kappa_vs_b_NA5B6_graphics.m <==
Legended[Graphics[
  {{{}, Annotation[{{Annotation[{Directive[PointSize[0.012833333333333334], 
          RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2]], 
         GeometricTransformation[Inset[Style["\[FilledCircle]", 
            FontSize -> 12], {0., 0.}], {{{0.6, 1.0009107334775593}}, {{0.7, 
          1.0006368755470463}}, {{0.75, 1.0005447100569242}}, {{0.8, 
          1.0007795023924622}}, {{0.85, 1.0021287998097486}}, {{0.9, 
          1.0006960612312334}}}]}, "Charting`Private`Tag#1"], 
       Annotation[{Directive[PointSize[0.012833333333333334], 
          RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[2]], 
         GeometricTransformation[Inset[Style["\[EmptyCircle]", 
            FontSize -> 12], {0., 0.}], {{{0.6, 1.0004072930674952}}, {{0.7, 
          0.9997026484260759}}, {{0.75, 0.9993097116175526}}, {{0.8, 
          0.9993338941932858}}, {{0.85, 1.0010380610702498}}, {{0.9, 
          0.9980315224180708}}}]}, "Charting`Private`Tag#2"], 
       Annotation[{Directive[PointSize[0.012833333333333334], 
          RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[2]], 
         GeometricTransformation[Inset[Style["\[FilledSquare]", 
            FontSize -> 12], {0., 0.}], {{{0.6, 1.0015618713722634}}, {{0.7, 
          1.0015018373729816}}, {{0.8, 1.0011944683023268}}, {{0.9, 
          1.0003867595122844}}, {{1., 0.9990245449480313}}, {{1.1, 
          0.9976443395569953}}}]}, "Charting`Private`Tag#3"], 
       Annotation[{Directive[PointSize[0.012833333333333334], 
          RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[2]], 
         GeometricTransformation[Inset[Style["\[EmptySquare]", 
            FontSize -> 12], {0., 0.}], {{{0.6, 1.0053777206289505}}, {{0.7, 
          1.0054036139227602}}, {{0.8, 1.005227768091945}}, {{0.9, 
          1.004577926248729}}, {{1., 1.0031821331919268}}, {{1.1, 
          1.00091537587077}}}]}, "Charting`Private`Tag#4"]}}, 
     <|"HighlightElements" -> <|"Label" -> {"XYLabel"}, 
        "Ball" -> {"IndicatedBall"}|>, "LayoutOptions" -> 
       <|"PanelPlotLayout" -> <||>, "PlotRange" -> 
         {{0.5499999999999999, 1.1500000000000001}, {0.99, 1.01}}, 
        "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> 
         {0.5500000000000012, 0.9900000000000022}, "ImageSize" -> 
         {480, 480/GoldenRatio}, "Axes" -> {True, True}, "LabelStyle" -> {}, 
        "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> 
         {Directive[PointSize[0.012833333333333334], RGBColor[0.922526, 
            0.385626, 0.209179], AbsoluteThickness[2]], 
          Directive[PointSize[0.012833333333333334], RGBColor[0.560181, 
            0.691569, 0.194885], AbsoluteThickness[2]], 
          Directive[PointSize[0.012833333333333334], RGBColor[0.880722, 
            0.611041, 0.142051], AbsoluteThickness[2]], 
          Directive[PointSize[0.012833333333333334], RGBColor[0.368417, 
            0.506779, 0.709798], AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> 
           ({Identity[#1[[1]]], Identity[#1[[2]]]} & ), "ScalingFunctions" -> 
           {{Identity, Identity}, {Identity, Identity}}|>, 
        "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|"DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
        "Function" -> ListPlot, "GroupHighlight" -> False|>|>, 
     "DynamicHighlight"], {{}, {}}}, 
   Annotation[{{{{}, {}, Annotation[{Directive[Opacity[1.], 
          AbsoluteThickness[2], GrayLevel[0.5], Dashing[{Small, Small}]], 
         Line[{{4.081632653061224*^-8, 1.}, {0.019628681609693666, 1.}, 
          {0.0392573224030608, 1.}, {0.08181671417091729, 1.}, 
          {0.12155576714030418, 1.}, {0.1605152976377521, 1.}, 
          {0.20277693831632224, 1.}, {0.24221824019642277, 1.}, 
          {0.2849616522576456, 1.}, {0.32692554184692935, 1.}, 
          {0.3660690926377435, 1.}, {0.4085147536096799, 1.}, 
          {0.44814007578314674, 1.}, {0.48698587548467454, 1.}, 
          {0.5291337853673247, 1.}, {0.5684613564515052, 1.}, 
          {0.611091037716808, 1.}, {0.6529411965101717, 1.}, 
          {0.6919710165050659, 1.}, {0.7343029466810822, 1.}, 
          {0.773814538058629, 1.}, {0.816628239617298, 1.}, 
          {0.858662418704028, 1.}, {0.8978762589922885, 1.}, 
          {0.9403922094616711, 1.}, {0.9800878211325842, 1.}, 
          {1.0190039103315582, 1.}, {1.0612221097116545, 1.}, 
          {1.1006199702932813, 1.}, {1.1433199410560302, 1.}, 
          {1.1852403893468402, 1.}, {1.2243404988391806, 1.}, 
          {1.2667427185126432, 1.}, {1.3063245993876362, 1.}, 
          {1.3451269577906901, 1.}, {1.3872314263748664, 1.}, 
          {1.426515556160573, 1.}, {1.4691017961274018, 1.}, 
          {1.508867697295761, 1.}, {1.5478540759921813, 1.}, 
          {1.5901425648697238, 1.}, {1.6296107149487966, 1.}, 
          {1.6723809752089918, 1.}, {1.714371712997248, 1.}, 
          {1.7535421119870345, 1.}, {1.7960146211579433, 1.}, 
          {1.8356667915303824, 1.}, {1.8745394394308825, 1.}, 
          {1.9167141975125048, 1.}, {1.9560686167956576, 1.}, 
          {1.9780342879896655, 1.}, {1.9999999591836735, 1.}}]}, 
        "Charting`Private`Tag#1"]}}, {}}, 
    <|"HighlightElements" -> <|"Label" -> {"XYLabel"}, 
       "Ball" -> {"InterpolatedBall"}|>, "LayoutOptions" -> 
      <|"PanelPlotLayout" -> <||>, "PlotRange" -> {{0, 2}, {0., 2.}}, 
       "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
       "DefaultStyle" -> {Directive[Opacity[1.], AbsoluteThickness[2], 
          GrayLevel[0.5], Dashing[{Small, Small}]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> 
          ({Identity[#1[[1]]], Identity[#1[[2]]]} & ), "ScalingFunctions" -> 
          {{Identity, Identity}, {Identity, Identity}}|>, "Primitives" -> {}, 
       "GCFlag" -> False|>, "Meta" -> <|"DefaultHighlight" -> 
        {"Dynamic", None}, "Index" -> {}, "Function" -> Plot, 
       "GroupHighlight" -> False|>|>, "DynamicHighlight"]}, 
  {DisplayFunction -> Identity, DisplayFunction -> Identity, 
   DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
   Axes -> {True, True}, AxesLabel -> {None, None}, 
   AxesOrigin -> {0.5500000000000012, 0.9900000000000022}, 
   DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
   FrameLabel -> {{HoldForm["\[Kappa] fitted from crossing"], None}, 
     {HoldForm["b"], None}}, FrameTicks -> {{Automatic, Automatic}, 
     {Automatic, Automatic}}, GridLines -> {None, {1}}, 
   GridLinesStyle -> Directive[GrayLevel[0.5], Dashing[{Small, Small}]], 
   ImageSize -> 480, Method -> {"AxisPadding" -> Scaled[0.02], 
     "DefaultBoundaryStyle" -> Automatic, "DefaultGraphicsInteraction" -> 
      {"Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {"Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> 
          {"ratio" -> 2}, "Droplines" -> {"freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> 
      {Directive[RGBColor[0.368417, 0.506779, 0.709798], 
        AbsoluteThickness[2]], Directive[RGBColor[0.880722, 0.611041, 
         0.142051], AbsoluteThickness[2]], Directive[RGBColor[0.560181, 
         0.691569, 0.194885], AbsoluteThickness[2]], 
       Directive[RGBColor[0.922526, 0.385626, 0.209179], 
        AbsoluteThickness[2]], Directive[RGBColor[0.528488, 0.470624, 
         0.701351], AbsoluteThickness[2]], Directive[RGBColor[0.772079, 
         0.431554, 0.102387], AbsoluteThickness[2]], 
       Directive[RGBColor[0.363898, 0.618501, 0.782349], 
        AbsoluteThickness[2]], Directive[RGBColor[1, 0.75, 0], 
        AbsoluteThickness[2]], Directive[RGBColor[0.647624, 0.37816, 
         0.614037], AbsoluteThickness[2]], Directive[RGBColor[0.571589, 
         0.586483, 0.], AbsoluteThickness[2]], 
       Directive[RGBColor[0.915, 0.3325, 0.2125], AbsoluteThickness[2]], 
       Directive[RGBColor[0.40082222609352647, 0.5220066643438841, 0.85], 
        AbsoluteThickness[2]], Directive[RGBColor[0.9728288904374106, 
         0.621644452187053, 0.07336199581899142], AbsoluteThickness[2]], 
       Directive[RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
        AbsoluteThickness[2]], Directive[RGBColor[0.28026441037696703, 0.715, 
         0.4292089322474965], AbsoluteThickness[2]]}, 
     "DomainPadding" -> Scaled[0.02], "PointSizeFunction" -> 
      "SmallPointSize", "RangePadding" -> Scaled[0.05], 
     "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentPoint", 
     "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> 
        ({Identity[#1[[1]]], Identity[#1[[2]]]} & ), "CopiedValueFunction" -> 
        ({Identity[#1[[1]]], Identity[#1[[2]]]} & )}}, 
   PlotLabel -> "eqs. (5.5)-(5.8) of the paper: relative normalisation of the \
charged sector, block level per configuration", 
   PlotRange -> {{0.5499999999999999, 1.1500000000000001}, {0.99, 1.01}}, 
   PlotRangeClipping -> True, PlotRangePadding -> {{0, 0}, {0, 0}}, 
   Ticks -> {Automatic, Automatic}}], 
 Placed[PointLegend[{Directive[PointSize[0.012833333333333334], 
     RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2]], 
    Directive[PointSize[0.012833333333333334], RGBColor[0.880722, 0.611041, 
      0.142051], AbsoluteThickness[2]], 
    Directive[PointSize[0.012833333333333334], RGBColor[0.560181, 0.691569, 
      0.194885], AbsoluteThickness[2]], 
    Directive[PointSize[0.012833333333333334], RGBColor[0.922526, 0.385626, 
      0.209179], AbsoluteThickness[2]]}, {"A (level 5),  z = 0.5", 
    "A (level 5),  z = 0.4", "B (level 6),  z = 0.5", 
    "B (level 6),  z = 0.4"}, LegendMarkers -> {{"\[FilledCircle]", 12}, 
     {"\[EmptyCircle]", 12}, {"\[FilledSquare]", 12}, 
     {"\[EmptySquare]", 12}}, Joined -> {False, False, False, False}, 
   LabelStyle -> {}, LegendLayout -> "Row"], Below, Identity]]


==> anc/paper_scan/point_A_b0.400000_N6_h0.250000_P5.000000.m <==
<|"b" -> 2/5, "Ps" -> {7/20, 1/2, 3/5, 9/20}, "ws" -> {0, 1, 1, -2}, 
 "lams" -> {1, 0, 0, -1}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 6, "hstep" -> 1/4, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.125`40., 0.375`40., 0.625`40., 0.875`40., 1.125`40., 
   1.375`40., 1.625`40., 1.875`40., 2.125`40., 2.375`40., 2.625`40., 
   2.875`40., 3.125`40., 3.375`40., 3.625`40., 3.875`40., 4.125`40., 
   4.375`40., 4.625`40., 4.875`40.}, 
 "IS" -> 
  <|0 -> {{3.74664939098587710266209618718588137092`24.02407917729284 - 
       6.08427799026116372325613770637265343105`24.23464107289368*I, 
      9.90589010905386129878968974594998606448`23.972113707172948 - 
       16.08642359476367509317032284567476444412`24.182675028300263*I}, 
     {-39.00206046048053381977854364306374689437`24.262286851384868 + 
       63.33642496825542886844698757515035164935`24.472836433160055*I, 
      -268.1346459391875362204643670690080173687`24.596900379869375 + 
       435.43058195925496719551080386113344330793`24.807447742914967*I}, 
     {-751.49080211784646881545706109959719387094`25.01585190622287 + 
       1220.36477664812700715551613766779091787951`25.22644296504887*I, 
      -3040.92974616521653797760434276571866336706`25.12691550499041 + 
       4938.24214484478232614103686170130845064398`25.337511273340716*I}, 
     {-1670.86842922896695503970460776041875279992`25.227640895822834 + 
       2713.36518251178099654579194011428842102193`25.438167740331366*I, 
      -5088.40347181622178029825738965834270926346`25.280589380837988 + 
       8263.18612134492973650759132323752495671321`25.491111203469945*I}, 
     {-815.90762055133013439004819346014401148492`25.204625032341696 + 
       1324.97286502182037966792043537953821932814`25.415189257883334*I, 
      -1789.03885997617791594946046288318160575669`25.23661594899478 + 
       2905.26511118531726425365447353302614348212`25.447178007246805*I}, 
     {-93.82329224642864041478465983039294671778`24.955780732923305 + 
       152.36199932723800522036838686545504631462`25.16628265374784*I, 
      -137.59273895653728991445296849299091468192`24.966789108177394 + 
       223.44030249190871581657401186509530828022`25.17728654909781*I}, 
     {-2.31316066010360193634663162182320234243`24.68981483222654 + 
       3.75639965833658942352165229788780740097`24.90037022564741*I, 
      -2.04015930900822609919044966867279182439`24.672193917240804 + 
       3.31306591171556274011652080309775594024`24.882747710429708*I}, 
     {0.00281508886833338214656203551667626419`23.241630814766506 - 
       0.00457149347452634033423782700209097742`23.45220540853393*I, 
      0.00353165640138742388206202823516630941`23.596628326712086 - 
       0.00573514547793657465557413423925961016`23.807203180965757*I}, 
     {0.00025085519264539424455710717599171689`24.28811003210088 - 
       0.00040737004402578555867858013587688648`24.49867582763893*I, 
      0.0000836806344515193449396706037490973`24.332337539411274 - 
       0.00013589108274433395277307437059301425`24.542903347160024*I}, 
     {
      1.0408425459764300024176073730712334564389976820599435`24.3738115566404\
83*^-6 - 
       1.6902503364867637941430163844606407203935694175589966`24.584379485513\
757*^-6*I, 
      1.69207133847634739909533069731094431550316329534115`24.398033192535426\
*^-7 - 
       2.747797119050531736722390122031246235852012818771535`24.60860105134232\
*^-7*I}, 
     {
      1.297447596043021388419604669099113339068831897518`24.38121016003926*^-9 \
- 2.1069577183053825671207144193737349974306846287507`24.591787597117072*^-9*
        I, 
      9.75038072004836529654338968915024355396874117591`24.399645247774636*^-\
11 - 
       1.583388799453346171518345012683235308693688298306`24.610222455681445*^\
-10*I}, 
     {
      5.873791811621059371843149816946508687088375895`24.417018366721344*^-13 \
- 9.538597960301452034929079003033872956732399507`24.62758284906493*^-13*I, 
      1.90328644573772104617659363628340665783900215`24.433165234571423*^-14 \
- 3.09079463341974741036694961226111566462159992`24.643732888914744*^-14*I}, 
     {1.041943768374728878231247549799242181068739`24.43378397810451*^-16 - 
       1.692038639181042107407343678130722175274856`24.644357530371728*^-16*
        I, 
      1.3527710718726021018517160791598849895934`24.44712792898209*^-18 - 
       2.1967988993736112832485519475226633567649`24.657701161315238*^-18*I}, 
     {7.5496708925211269240660219384249769513`24.246736746771898*^-21 - 
       1.22601000658339263577538189816156549038`24.457294924395185*^-20*I, 
      3.64478397615505545213537609241174478`24.26061136110974*^-23 - 
       5.91885618620480654278193667242041405`24.471168771948744*^-23*I}, 
     {
      2.2938783799863559617356204517906679068210395464133324`24.1116884502422\
27*^-25 - 
       3.7250866796518890824232594449926870352400145017919351`24.322238833226\
304*^-25*I, 
      3.8193590778719279693311311790332825550477566558822`24.123893558075373*^\
-28 - 
       6.2023530758735631720885768231564148791463238149122`24.334451197360288*^\
-28*I}, 
     {
      2.97551373611033113975903507759027661170102873222`24.180365336703737*^-\
30 - 
       4.83201144411671772590597797852554314777211260346`24.390887199128045*^-30\
*I, 1.58429967289197571936779671022393130267256635`24.19262425816639*^-33 - 
       2.57278400614331457919952755967701154723227427`24.403144177776436*^-33*
        I}, 
     {1.669194910573129290739873085852247063321454`23.934604316338735*^-35 - 
       2.710647513559939799331188054380520163882007`24.14517163898691*^-35*I, 
      2.63475332703284229830541409158414360228`23.945737674443922*^-39 - 
       4.27864206242585403275690981342043043241`24.156305075831522*^-39*I}, 
     {4.088727468790398386314694347760277124`23.94456430267608*^-41 - 
       6.639787167273232746139331754589661846`24.155136676113464*^-41*I, 
      1.773510808897837157743025552796197607292001999448315`23.954203851950645\
*^-45 - 
       2.880048719271558928573934748738198179903685279360499`24.1647792676289\
97*^-45*I}, 
     {
      4.4057017923765226614014180597318899690776950300803`23.749131128489562*^\
-47 - 
       7.1545297276831396643888168819388308125828711927488`23.959700907494067*^\
-47*I, 
      4.86741674713793254147189071822580029902582121`23.759071386280937*^-52 \
- 7.90432023217720095068413156537538156270524222`23.969647497512927*^-52*I}, 
     {2.1004179999166544115785862127043957351821981`23.81712248749882*^-53 - 
       3.410921512429282259112227035800333280521465`24.02756033727179*^-53*I, 
      5.4781236304028449372465504034215831794`23.82713013288336*^-59 - 
       8.8960624691988498819468268510744992749`24.037561624272588*^-59*I}}, 
   1 -> {{0.52201951900118641357928885872664314939`27.0808834591558 - 
       0.84772060006124282924580247809875199251`27.29151496567452*I, 
      1.69577318231501018837683595063214004122`27.08088354710244 - 
       2.75380863617970694574799434868864153223`27.291515043411934*I}, 
     {15.80236224857279391773029890592935609246`27.076116800302238 - 
       25.66185270883484685552699858625089603809`27.285696242022166*I, 
      47.61515027195837047206858672595455301369`27.07611687589564 - 
       77.32343770934561918694724831303799907904`27.285696311776253*I}, 
     {79.27717078452459897391842887122425758291`26.983708900486807 - 
       128.74018756463794773093454890997006320437`27.193724951367617*I, 
      205.50297595762426177255803233820171685396`26.983708970278734 - 
       333.72144096545260749379322571211685788286`27.193725015294415*I}, 
     {114.86041597122208548981943656142219734867`26.87139859301587 - 
       186.52471259448643420403093072910275618883`27.081576348245417*I, 
      237.53665877229267161649767747804020524132`26.871398658290435 - 
       385.74174256218372315245941704331130327892`27.081576404137284*I}, 
     {51.75555377455140696589785734349741621697`26.82627810393812 - 
       84.04714288502481324782165182364179468953`27.036204157083287*I, 
      79.1739098045158641915181629641770414108`26.82627817324186 - 
       128.57249946725912595912291541467891391719`27.036204253098166*I}, 
     {7.44304620581733340891325180531872203861`26.876899630302194 - 
       12.08694956072071024333566647539288318117`27.086746527240706*I, 
      7.80817775313693387983379493215319019806`26.87689986202892 - 
       12.67989584554029821060034738193143479434`27.08674676903358*I}, 
     {0.35461635681430290082315144001660813572`26.773012093993298 - 
       0.5758704030173811033101215905013965273`26.980857524474988*I, 
      0.2364740771841091760174704838106606486`26.773012405066908 - 
       0.38401618964938757523167252273676139009`26.980858111300986*I}, 
     {0.00588085021583143016464809920908504878`26.633206354676076 - 
       0.009550060280070828275719297739828531799611259655724990464`26.8438254\
85135415*I, 
      0.0023104484338926221361265677366212926620407155457617791342`26.6332072\
26518135 - 
       0.0037519952061132812807075395829452851741652686655555898052`26.843826\
585142484*I}, 
     {
      0.0000357363942473441216197531058762934787489061241353839006`26.5481736\
18578787 - 
       0.0000580332276336104851041142234636985113414583126583790069`26.758900\
47267182*I, 
      7.6659921179000378144668081437521558805659959869462584`26.5481763697783\
93*^-6 - 
       0.0000124489970234929245687104516204685947007452417792683262`26.758903\
192533673*I}, 
     {
      8.32973313042580282215740133383161750914145932638287`26.51505251616922*^\
-8 - 
       1.352686271422453801778512538195563128388220582096463`26.72413033402072*^\
-7*I, 
      9.0413812916151279189268302733831829162818846020839`26.515060081650017*^\
-9 - 
       1.46825260261830390116930792630426977406367855258177`26.724137814782566*^\
-8*I}, 
     {
      7.72929545999495222115997880008659921482111995353`26.482149196331097*^-\
11 - 
       1.255179690969116653594281322154458411332213549749`26.693519305413535*^\
-10*I, 
      3.9338449469912732933423954722179507149520095282`26.48216559982481*^-12 \
- 6.3882695524336342979142052401555754924473207489`26.693539739641952*^-12*
        I}, 
     {
      2.93851886317513512795884386002012369508549025`26.507457820482802*^-14 \
- 4.77193454135274427695875843437590319174854738`26.712045696622084*^-14*I, 
      6.498255469279822392985709820551757907215113`26.507495927795837*^-16 - 
       1.0552680168567842985055328558469908755143307`26.712115441017346*^-15*
        I}, 
     {4.6779511097841629212358868897302355221818`26.380529977775222*^-18 - 
       7.5966422279209346262555326047452509933285`26.58873417944827*^-18*I, 
      4.1651165563990416225772759301432643865`26.38060894516121*^-20 - 
       6.7638373240744436939707813757308169342`26.58886493405135*^-20*I}, 
     {3.169903154473523182483485779567167579`26.32264762845471*^-22 - 
       5.147685299944146935705297436307639904`26.532544483601825*^-22*I, 
      1.05300739250100860958014087193463412137603665682943747`26.322999340409\
154*^-24 - 
       1.71000513610651194392947457643048412159106028761882338`26.53284547394\
7063*^-24*I}, 
     {
      9.25742965086020420764281342747663178511059699442933`26.336588939045285\
*^-27 - 
       1.50333723797675048492856997732486817418704241052584`26.54230239216708\
4*^-26*I, 
      1.063167313475632386844865052118647470390900796725`26.337086557381845*^\
-29 - 
       1.726504086800275755016720479244383413136610092076`26.54310192675567*^\
-29*I}, 
     {
      1.1762792960933952385724891777630743546200580683`26.35293279834892*^-31 \
- 1.9101894745848441445427485986940299092819739754`26.55660563169441*^-31*I, 
      4.32774765267270665352508601877642906225033`26.35463264134108*^-35 - 
       7.027938043498722041718573058409257711057986`26.558681200232307*^-35*
        I}, 
     {6.5508714117578837939204660522644740662798`26.27984694885203*^-37 - 
       1.06381245182650210219579845976050231210601`26.485414170426004*^-36*I, 
      7.154989657228940704432015743628204008`26.283874960289676*^-41 - 
       1.161916730099189762920102609791675288`26.48969975604258*^-40*I}, 
     {
      1.608295793092904111206348015634424953510524033895397388`26.19975166294\
685*^-42 - 
       2.611751908061488588893139694489428006505898361785820764`26.4006754313\
59716*^-42*I, 
      4.8323311528884861438799272758115409618850832220326`26.20626260750859*^\
-47 - 
       7.8473438549947298873438963022651940251502737456965`26.40899759023631*^\
-47*I}, 
     {
      1.74868830022438872627763688243353283945750304932`26.225426679612212*^-\
48 - 
       2.839738824369370870105765760678951208684524573225`26.425359379649684*^\
-48*I, 
      1.3394014379355423667833334273568208862690552`26.240375638548333*^-53 - \
2.1750876152334620203487069421416396520522245`26.44570178440283*^-53*I}, 
     {8.45195137649554378745468019658255634765897`26.094951651475764*^-55 - 
       1.3725335991804102954952757745585243986686`26.31009773558286*^-54*I, 
      1.529305015383830499367024761194261463`26.13371350340472*^-60 - 
       2.483476801400796962426579969087756995`26.345181600027306*^-60*I}}, 
   -1 -> {{10.69984185504959753015157086762185008913`27.081321368080147 - 
       17.37574176398264452583715575760020859105`27.291953329554534*I, 
      38.36698493827309295275758735876607517807`27.081321434172363 - 
       62.30510988678109639917431239245232995781`27.29195338807768*I}, 
     {62.24860627798661232353646774954939261054`27.076366101435287 - 
       101.08707423032380419167853719329744079262`27.285982924010245*I, 
      207.05882825470072995386915822078137252074`27.07636611021241 - 
       336.24802856395451154092406609145837893549`27.285982932049727*I}, 
     {210.0218550163406463676589991068736557397`26.984711806411358 - 
       341.05976209679431012757106842386475163882`27.194690650882617*I, 
      601.10325251489526535787245105609596860204`26.984711809959638 - 
       976.14665998635517206860571907325087826722`27.194690654171076*I}, 
     {268.19264875640157962303809313145664744871`26.871793569759905 - 
       435.52477419005124405231601645586360801231`27.081931558267822*I, 
      612.50772414228201585553460988456035523987`26.871793572889924 - 
       994.66666772447145940952806845256344754957`27.081931560960825*I}, 
     {116.33142703568686939487351713531301506348`26.821611612325963 - 
       188.91352438575966445187336670423134783127`27.03157509361674*I, 
      196.56943659039389893336205738349320514605`26.82161161506609 - 
       319.21404214720641280441278434834635021496`27.03157509722507*I}, 
     {16.70077390885139976612938407552392003642`26.877396720339757 - 
       27.12080595489472506274129450048469322728`27.087104521654037*I, 
      19.35552636265274703731123742930355642804`26.87739672682815 - 
       31.43192510127557173459816820366085329358`27.08710452864656*I}, 
     {0.80807984787521185509346335460980258205`26.774227375068033 - 
       1.31226114848900033299559227731848216073`26.98194517483296*I, 
      0.59539119478424202837258401646085200672`26.77422738264477 - 
       0.96687070605980703870723202179947421815`26.98194518904269*I}, 
     {0.01372825206965346458067845943484339989`26.63385085105529 - 
       0.02229365312727354988224963436157622826`26.844469606612957*I, 
      0.00595970064847604595825070149857079158`26.633850867182606 - 
       0.009678107476858560640132336461006627443728734437198741393`26.8444696\
2603526*I}, 
     {
      0.0000858387175391252029119688832797446607675752866789861057`26.5502853\
95597864 - 
       0.0001393956480401058825519793868275814328314159708411570305`26.760981\
05813391*I, 
      0.0000203470162787418553640825193039337065576425517945942317`26.5502854\
3255507 - 
       0.0000330420304632933087782582995691358448424626289991456855`26.760981\
093791777*I}, 
     {
      2.063090773459420011126625781531004466168300514931909`26.51709057567856\
*^-7 - 
       3.350304892438051298657836783019625471394821439982499`26.7261518212289\
92*^-7*I, 
      2.47439849861947847536943721698799444438935775230538`26.517090656873826\
*^-8 - 
       4.01823783151598079924701915506157961173903926005954`26.726151899628235\
*^-8*I}, 
     {
      1.975586169472129109979322802022441623568508298752`26.482934508243527*^\
-10 - 
       3.208203969579534442795137192043400882712911736116`26.69430536985753*^\
-10*I, 
      1.11094920143335584705817236792048563507503873091`26.48293465760543*^-1\
1 - 1.80409829402279983368094179373861386647346778782`26.694305548509718*^-11*
        I}, 
     {
      7.75146532265061969010492598607688418040640059`26.505970920807492*^-14 \
- 1.258779910614101815881433960642450927112794959`26.710575020104535*^-13*I, 
      1.8938099984045767836105314399219753370729495`26.5059711913317*^-15 - 
       3.0754055927281532420009782346783621195468864`26.71057551041357*^-15*
        I}, 
     {1.27307557097033142663772348437530341830741`26.375631732000475*^-17 - 
       2.06737937503027721466110120989136144214321`26.583811633525848*^-17*I, 
      1.252181944689212415778365859364373003417`26.375632192269844*^-19 - 
       2.033449690863725376001357215085753642849`26.58381241027125*^-19*I}, 
     {8.894582564016876210162264192360612945`26.32245898160174*^-22 - 
       1.444413588765732990384033522671694669`26.532076976167374*^-21*I, 
      3.26367904280914817860879416185174848759615474435639274`26.322460698504\
646*^-24 - 
       5.29997031887075042692969250678570770236925005386135516`26.53207845123\
15*^-24*I}, 
     {
      2.67627628742657972698680707046527557242571110269536`26.333792572116156\
*^-26 - 
       4.346072240072270390855550378823918029234203787370401`26.5401027987001\
22*^-26*I, 
      3.394632547918006872039796040588368788651363287353`26.333794710189178*^\
-29 - 
       5.512629002866726483358761785269414572694525614409`26.540106069619963*^\
-29*I}, 
     {3.5007631684225370185156112493730456887830112103`26.357258465970382*^-3\
1 - 5.6849771814772045749613226934434911702466743374`26.56106256433833*^-31*
        I, 
      1.4223946992405786674129710475258662580277435`26.35726423565748*^-34 - 
       2.309862455471543231295894607387729246404891`26.561069846345905*^-34*
        I}, 
     {2.00540622794379300133562450504396807962386`26.28459032425082*^-36 - 
       3.25662951104171645175561765712152713481117`26.49075719251667*^-36*I, 
      2.4186644884111795159453347927004545933`26.284602619018838*^-40 - 
       3.9277299733653907490293677781063434996`26.490770006949095*^-40*I}, 
     {
      5.06009339446622997910988253845898033280733960434864115`26.211590355694\
696*^-42 - 
       8.217212676128101985112289514138605852437459908837361449`26.4145715853\
22395*^-42*I, 
      1.67869873257811535470679111643692689756795755501199`26.211606753773438\
*^-46 - 
       2.72608100866805613770307139562324233276913821446077`26.41459330166465\
2*^-46*I}, 
     {
      5.649865223875003573171688149318863274885303140182`26.23852475415401*^-\
48 - 
       9.174957953703606225714988133754222089859759123783`26.44587147208293*^-48\
*I, 4.7777458866846802888388560355693770313847814`26.23855934786666*^-53 - 
       7.7587014710675346068770091430197031463756866`26.44591752972587*^-53*
        I}, 
     {2.802003714872141000621607255111097665252959`26.144663192073647*^-54 - 
       4.550244165371610282489630895265059590572338`26.354965102834214*^-54*
        I, 5.597042957409350380877505022059492289`26.14474270934588*^-60 - 
       9.089178549304061888448799349532640999`26.35503720932183*^-60*I}}|>, 
 "IT" -> 
  <|0 -> {{-1.13457705875413438227118588936199068004`25.539086489847215 + 
       1.84246816460629102128781212421563064486`25.7496943461481*I, 
      -2.30876104187317228316767018967708336473`25.48505998797344 + 
       3.74925500785785308738579478549627978845`25.695672823150595*I}, 
     {-57.86550543334624113827654839387156654318`25.551351277107628 + 
       93.96924674897434002211632214579308438388`25.7616683310625*I, 
      -126.63213963563848717679278157612371439454`25.49589018585144 + 
       205.64111013388865227654546340206041393043`25.70620934268029*I}, 
     {-510.24795510833077472088151596507930594619`25.54662341365007 + 
       828.60446197888861640759715821557256567757`25.75701688509957*I, 
      -1288.53784299106538579769980035351958281339`25.50728988101541 + 
       2092.48894668155689019884335171130476681541`25.717651966305358*I}, 
     {-1146.52414648005170212998486804134312471071`25.567766099993175 + 
       1861.86934024695901200472282989241504138295`25.77929204720249*I, 
      -3577.99382670155357459401143954030089826384`25.533716456186 + 
       5810.39398601486080544608484002156425239749`25.745137346917797*I}, 
     {-698.64520520126102731867231742457963426378`25.482365465496045 + 
       1134.54748534369885871471609708917173609101`25.69296118009281*I, 
      -2883.60484457752790597494525374077659937385`25.454694844567605 + 
       4682.75828816127797448541432707789876008877`25.665288547119406*I}, 
     {-120.96039107970857995176817926644647556491`25.378519421351225 + 
       196.43061528797002164390983512236629530501`25.58909207782779*I, 
      -706.85673148515865879846567838984050578654`25.358528265515837 + 
       1147.88238899274930259631069028225152668153`25.569100668090467*I}, 
     {-6.36377867737662040631970864827407242793`25.43539786420077 + 
       10.33429993070890147877886433147206309106`25.645602496573314*I, 
      -56.38845746234795779346626052657583509787`25.417416683657507 + 
       91.57063147364968775598112130212906939183`25.627634527175317*I}, 
     {-0.11012475164705007669263875443336980499`25.363367440480697 + 
       0.17883434842906817683963788131206586877`25.57370544567988*I, 
      -1.58519139340207167841920657144758153716`25.34707442524673 + 
       2.57423209346252322576147194533824821167`25.55741900278206*I}, 
     {-0.0006756046121855973177773372513640979`25.24146948717603 + 
       0.00109713128800614321101272795142697641`25.45203775542367*I, 
      -0.01692964052181166113951258863929172539`25.223769670107195 + 
       0.02749246819243693066724218745185621795`25.4343394652944*I}, 
     {
      -1.5623570909415811422264404616919551656381611388978259`25.146442035629\
068*^-6 + 
       2.5371508965355935616293530479431164843102190795883773`25.357036226213\
01*^-6*I, 
      -0.0000730448405310179277596835461088722568554457062108373798`25.126788\
948328635 + 
       0.0001186193500289244723277747851629447655053804067877154401`25.337383\
235786845*I}, 
     {
      -1.4265856295598415531273777688943756973591143969811`25.06408657399828*^\
-9 + 
       2.3166682124130935092914254959730004841681486258661`25.274649477569053*^\
-9*I, 
      -1.333791664179155538322664127901391856941393659882919`25.0409370919304\
73*^-7 + 
       2.165977762820155980331049899332140891709600443743`25.251500738769654*\
^-7*I}, 
     {
      -5.320504957583953646054955602926234963413438219`24.94932645523498*^-13 \
+ 8.640101550037394740155473038154768327457248832`25.160007652281426*^-13*I, 
      -1.066264757595823397467545888632019419524371117979`24.924510412898208*^\
-10 + 
       1.731534104055677332244806684727044401090876636703`25.13518872415137*^\
-10*I}, 
     {-8.30584210830569690786607276581052505146242`24.843009326570876*^-17 + 
       1.348806548371793205130767802743044740385112`25.05313931850497*^-16*I, 
      -3.8244042112056951274924046246259091642664707`24.813580466525593*^-14 \
+ 6.21054599453150306813464290368539587028251001`25.023721820344008*^-14*I}, 
     {-5.5249504121566283573000451695726263473`24.615388051852577*^-21 + 
       8.9721056554812103989659624848639043672`24.825962012322538*^-21*I, 
      -6.2650079859491311414538453148839954388832`24.59009331952858*^-18 + 
       1.01739037256676151360791697548511780207725`24.80066687943336*^-17*I}, 
     {
      -1.5866793173650252261292528585807996293891257680603546`24.644558385832\
205*^-25 + 
       2.5766483705342592686917335994362779334222974262787231`24.855367011427\
85*^-25*I, -4.749382875461966600296286068687814405`24.609255893296385*^-22 + 
       7.712642065206350796292181197549148566`24.82007169232928*^-22*I}, 
     {
      -1.9867182780048457634673599903876815747232397273`24.458643427519405*^-\
30 + 
       3.22628168005181079363163828503687063770723168469`24.668868217027264*^-30\
*I, 
      -1.682579890123906177045108925374535196860035390123947`24.43032437005552*^\
-26 + 
       2.73238371782730774438305587816763395372431112323218`24.64046433393869*^\
-26*I}, 
     {-1.092752948197909729037411185548235594111163`24.30825376306048*^-35 + 
       1.774548941651705779795325245263880761953031`24.51873596017887*^-35*I, 
      -2.8066206952276126292096001388133456165498711068`24.281529635843533*^-\
31 + 4.5577417956614958773767409759739039873360816186`24.49202981462732*^-31*
        I}, {-2.65560524014868447516173701612556945`24.224675240982762*^-41 + 
       4.312504007536412996541006784526582506`24.435021575543225*^-41*I, 
      -2.21703606390107905365284765071295036506808`24.196544109683654*^-36 + 
       3.60030051375062418413769457524710215950315`24.406731938752802*^-36*
        I}, 
     {
      -2.8644322439085410139414569151405608301915636674038`24.070215103237768\
*^-47 + 
       4.6516234206862016328529920882653002088617662605444`24.2808122406073*^\
-47*I, -8.33134115457601251450570549859173012`24.045642170904088*^-42 + 
       1.352947402500681802234514328806732694`24.256302074362726*^-41*I}, 
     {
      -1.3763281930089125298519151763920136260545873`24.158832831814244*^-53 \
+ 2.2350538996920195631174298704259933319558753`24.36925798974445*^-53*I, 
      -1.4947892682853625795581214089017937556805540710557`24.129477244138045\
*^-47 + 
       2.4274258133120619650324077940281637931808902928684`24.339418902534927\
*^-47*I}}, 
   1 -> {{0.0484085421249648304521578901700184455`27.087832855080087 - 
       0.07861184665428549036082192467843609844`27.298501266516126*I, 
      0.13602208999267319752823860118452856662`27.08783216205882 - 
       0.22088968621480077207684893477043463376`27.29849999238574*I}, 
     {2.28585824539654463623341433118037158345`27.15085421924645 - 
       3.71206258177885191626964716805232051863`27.358340673945168*I, 
      6.87894582729931204755655961442871889888`27.150853293825364 - 
       11.17089279662299752881002685534083589837`27.358338941001367*I}, 
     {17.98106055521283915067454512335526294011`27.014608096232624 - 
       29.19989557625704222207285313632340832699`27.224477441369167*I, 
      62.07849195643003475416580837656644670331`27.01460678104079 - 
       100.81082131352697958254167828247290970188`27.224475984254727*I}, 
     {36.57839422206008352919301278284916591544`26.86261355912688 - 
       59.40057252750159702549500138642648628857`27.073136743378107*I, 
      155.23387375497828802543819477502710577734`26.86261220411523 - 
       252.08818409930439419190413700625556839414`27.073135185699037*I}, 
     {21.2510312293919198724984852459255977898`26.910385744432226 - 
       34.51008303323498138239575797162406053309`27.118614132934997*I, 
      118.81097057295194194833238296260261525438`26.910383918638594 - 
       192.94011737467728138282498223710631817614`27.118610670174377*I}, 
     {3.73526289830906004121801652989367905896`26.791378774449125 - 
       6.06578717899216504041959429076818523881`27.001505156474774*I, 
      29.4883349544971209469597085856967141934`26.791373855788212 - 
       47.8868473160989359937427858657355517851`27.001500916980124*I}, 
     {0.21021018355401606714675435079605073442`26.79568051080781 - 
       0.34136559353633958360231502046482056739`27.003159699334066*I, 
      2.51189452213093944016106504446274888965`26.79567513538085 - 
       4.07912856527985355765561095055045026996`27.003149712463493*I}, 
     {
      0.004020978055640445200653369862594476126143375110434720218`26.64641794\
8739085 - 
       0.0065297671946877156096500853459546633269486135739076837376`26.855225\
50160374*I, 0.07796018257355009137759497479599030778`26.64640912886266 - 
       0.12660149735125848427590562429529395579`26.85521219186644*I}, 
     {
      0.0000276802806173263371293341813442377850609040483254841747`26.4762807\
1215261 - 
       0.0000449507024941918723207102527390838422625870119313068857`26.686857\
361866114*I, 
      0.0009334240050222498955087093403518768282490542833289405345`26.4762595\
8258354 - 
       0.0015158106715301422347001488036896106589423954517259377332`26.686836\
288703663*I}, 
     {
      7.20422246597205413589687963043650401577520532415444`26.508742687002595\
*^-8 - 
       1.169911769489722143809024939699966105709233032437053`26.7185696961383\
85*^-7*I, 
      4.5293011025440487142600747692515884892654503837900685`26.5086795289316\
5*^-6 - 
       7.3552457499160359041497874811126582986112083292080754`26.718510326889\
01*^-6*I}, 
     {
      7.37560260825462141477056398431841143162607012652`26.360204679347994*^-\
11 - 
       1.197742620974420921705844051677076493933494491804`26.57054045065679*^-10\
*I, 
      9.2669812530777841104634318576107350222534179009626`26.360096585295178*^-9 \
- 1.50488834663623621008723128749973584863992081375815`26.570427506232*^-8*
        I}, 
     {
      3.06261852158471761342622125445905842726109081`26.478440287971797*^-14 \
- 4.97346309165610453945239637143201266636740902`26.687613839159404*^-14*I, 
      8.2429768919874876820211156727576455288838948726`26.47820006735739*^-12 \
- 1.33859770809656452167791979360416442661482024134`26.68721723467127*^-11*
        I}, 
     {5.2790343332813770830837980903643315073665`26.307443395701203*^-18 - 
       8.5727563622827312581654251951968669116579`26.515999584499713*^-18*I, 
      3.2624418920375102857498466344903344409651537`26.307026257379107*^-15 - 
       5.2979612786791005806372270807160230600580265`26.51521660357092*^-15*
        I}, {3.844213074235378095862128762310132872`26.196620661863555*^-22 - 
       6.242714104425438744477046175660436375`26.40750361471859*^-22*I, 
      5.847002238755790859637362924383621082936`26.195297531872015*^-19 - 
       9.495093700483303446381998796565883891703`26.40618422299261*^-19*I}, 
     {
      1.19854932131538482169410955106726871897390811681539`26.271538654156732\
*^-26 - 
       1.946354327540315940755297045068674030809825095318173`26.4833977596219\
4*^-26*I, 
      4.80899159313362680235029276310599065750457096368206597`26.267651243610\
096*^-23 - 
       7.809442158065060812073302271365562214977171917169225149`26.4795567784\
23465*^-23*I}, 
     {
      1.6164733510038705290018879736515039998531447525`26.244345699649315*^-31 \
- 2.6250316496170993854897393034043627624072357265`26.451844970582943*^-31*I, 
      1.8338713139486450006424186749473634747798675658501`26.239064012429658*^\
-27 - 
       2.97806965852576090088229199213697112347043835123999`26.442112820098487\
*^-27*I}, 
     {9.5067913057725121782892179286814565530507`26.177865913422956*^-37 - 
       1.54383170303794024509174335352888527705018`26.389846003088326*^-36*I, 
      3.268602751859797882895849104437140720987591484`26.158118099459006*^-32 \
- 5.307966053587586280212116022472378933535951201`26.37288885830152*^-32*I}, 
     {
      2.453667821807450092573273763400498159887933629515842517`26.19288335718\
7934*^-42 - 
       3.984572765082462146682654136330004337786453605067861544`26.3908697095\
7154*^-42*I, 
      2.7402731665441500697268200971123618624217`26.16862155554581*^-37 - 
       4.449998378450000768496882823918630751182`26.347045836524394*^-37*I}, 
     {
      2.793411905454232584656121275689840296724689094374`26.095907699854045*^\
-48 - 
       4.536291710395794317910043839624472822209933679626`26.308679421856407*^\
-48*I, 
      1.086130210519109846221145645288655675746130083839783982`26.02077213963\
405*^-42 - 
       1.763794111698362007112684219727191113693291987680084997`26.2419888820\
59246*^-42*I}, 
     {1.408642687750520821245263783195376064309306`26.20493490118437*^-54 - 
       2.287530218825092376628417724131409406745192`26.37958009441171*^-54*I, 
      2.043773791351778331647427893685885327267334875377`26.097050257535592*^\
-48 - 
       3.318935560319983355784080477941958981981983736819`26.224840807063007*^\
-48*I}}, 
   -1 -> {{0.02681207655379396866837077673196540086`27.062278752231414 - 
       0.04354080412272581213726130005250394205`27.27290688300512*I, 
      0.07562255292099236584184735997351543517`27.06227872957412 - 
       0.1228053618818821257785117392062440549`27.272906841360577*I}, 
     {1.26535730205064616751829629091207881202`27.121685952870973 - 
       2.05484548439617094876235780358186598388`27.329996830410042*I, 
      3.82119285124411039882308860170838665143`27.121685924069855 - 
       6.20533098648180353982937596758993728181`27.329996776384462*I}, 
     {9.94406189481060991191016734988800068688`26.988572523716442 - 
       16.14841171579990462115352267688888436617`27.19849252425263*I, 
      34.43481580450579521707876419617492584854`26.98857248572653 - 
       55.91956172950628162611172649344448718098`27.19849248215944*I}, 
     {20.20631964955240792789191421145864996321`26.835582826460637 - 
       32.81354967554176594523316945815753512734`27.046135522601407*I, 
      85.96388980385548561733246870194127353873`26.835582791831097 - 
       139.59891842273680259244900071237713729499`27.04613548279109*I}, 
     {11.72644681541797208999207362763701165511`26.858391061146083 - 
       19.04287132782439234758955526038433206609`27.067466672103993*I, 
      65.68600860967590177910629335788906957545`26.85839102296797 - 
       106.66915815861641091837229499633909195446`27.067466599569574*I}, 
     {2.05914008027632514944618218330328451247`26.756377253063537 - 
       3.34388926261210330371642101094647456287`26.966721001141742*I, 
      16.27926713191534246836501910062946297067`26.756377161742755 - 
       26.43631051963246080441636152371258529221`26.966720922387474*I}, 
     {0.11578889794892834772817400498740873469`26.77903084705119 - 
       0.18803249778380885349626909054269014136`26.98827721771477*I, 
      1.38503319183641858029480179132145817782`26.77903076069462 - 
       2.24919016579079055902307547221868513929`26.98827705665435*I}, 
     {
      0.0022134134523833556215873782298719355071124225648305037228`26.5913597\
40358957 - 
       0.0035944176639758577566405606611156083221325035786331389596`26.800678\
90405279*I, 0.04294483141738979808098155462171620236`26.591359633209393 - 
       0.06973918969224569075723397843855225946`26.800678742187316*I}, 
     {
      0.0000152293025683069591213554253330650282895589684388620192`26.4331145\
65087166 - 
       0.0000247312467097424003800999573595444537576581432318133933`26.643688\
34480285*I, 
      0.000513794360352280823230526015483189351147405085547555192`26.43311435\
369508 - 
       0.0008343635584724716603176498833471921445151235562542894521`26.643688\
13397633*I}, 
     {
      3.96210646944509453174436305462426924440669627759992`26.462039060019496\
*^-8 - 
       6.43416414813579841207478659438046627362919764838023`26.671923610523926\
*^-8*I, 
      2.4916764254559958553591563697280073352843440424726005`26.4620385563165\
43*^-6 - 
       4.0462958905971652251036710972313142860294686906497599`26.671923136970\
59*^-6*I}, 
     {
      4.05515165591475651239923894305042590555547558218`26.319422234345872*^-\
11 - 
       6.58526256196099643363588059339632732205414145118`26.529831357029703*^-11\
*I, 
      5.095793659071163833999874952640575334485076974657`26.319421522781724*^-9 \
- 8.2751872319285162103064864812802139298682124364654`26.529830613412685*^-9*
        I}, 
     {
      1.68347124534538181193437348865219893361149038`26.441892251926593*^-14 \
- 2.73383121194514445807085708838277810925870663`26.651736662583293*^-14*I, 
      4.5312800764737216078456254874554138519665137585`26.441890942687586*^-12 \
- 7.3584594553544412606605353088007831950141711624`26.651734497460943*^-12*
        I}, 
     {2.9013237623106865744121283387048280882512`26.274480273276776*^-18 - 
       4.7115324834287816331959345941112322726321`26.48438961862594*^-18*I, 
      1.7930087887978583883188994016352662176511247`26.274478377932564*^-15 - 
       2.9117119782475954277857755338481832752324389`26.484386048680037*^-15*
        I}, {2.112507182460388315236838206034266015`26.172477642950202*^-22 - 
       3.43055343941063575497551770688032727`26.3831100686576*^-22*I, 
      3.212969731046148767753440398572657729705`26.172472520569382*^-19 - 
       5.217622194649891932252186110573175325263`26.383104963715134*^-19*I}, 
     {
      6.58584304070611012666618420326975808240496239486879`26.247270633718845\
*^-27 - 
       1.069491582433310346707900487852217948105479824903482`26.4590135586793\
2*^-26*I, 
      2.642318676364111379731700948983166430684548674741232724`26.24725792982\
2812*^-23 - 
       4.290927623101623090846060929407714229370825000157905149`26.4590010105\
26418*^-23*I}, 
     {
      8.881798551510881017583430283042812522749581136`26.22622343280494*^-32 \
- 1.4423375608858735694438082930574837839619108433`26.43567750793276*^-31*I, 
      1.00757282073871492882179687441818776721925184606826`26.226208537629955\
*^-27 - 
       1.63622279457347501207279506387103441545784585434907`26.43564979731789\
7*^-27*I}, 
     {5.2233923099957425833856269975827100960877`26.172053815730926*^-37 - 
       8.4823978840048097732598508247356824716335`26.38263092582833*^-37*I, 
      1.795810172195983091724676986027864406145014198`26.172003934957605*^-32 \
- 2.916261215065030370893210542946422118902837119`26.382588369381903*^-32*I}, 
     {
      1.34811827176447326261872630670384795519988177084250669`26.192121001983\
775*^-42 - 
       2.189243100488561544092641752918643144313526969107154404`26.3982058556\
17334*^-42*I, 
      1.5055449047130839117487775612573523559809`26.19206728087352*^-37 - 
       2.4448921612826157517286428176873370207023`26.39810471951593*^-37*I}, 
     {
      1.534780427153326317676301626876438434512914848709`26.124940668937327*^\
-48 - 
       2.492368460010997009981053344446712938698134746244`26.33383344127599*^\
-48*I, 
      5.96748711042933365274893927497757943377867286289614781`26.124776376862\
762*^-43 - 
       9.69075210787163982645019126995423030731213159117873268`26.33369034406\
861*^-43*I}, 
     {7.73954274877769365115362165012462194436301`26.257160189553066*^-55 - 
       1.256843773916154246020048161980473860258754`26.458366705941124*^-54*
        I, 
      1.12294425756422504761351423995933663436926240945`26.25693375561699*^-48 \
- 1.823577366760318712078099268155831139239479987136`26.45800138414566*^-48*
        I}}|>, 
 "S0" -> {-842.41391222199222437030259235896023005599`25.115870889308013 + 
    1368.01709739735511069958378863514400146022`25.3264245528444*I, 
   -2579.05752913673873238209020015833063356316`25.173941099311524 + 
    4188.1962582079115337393909060928701949284`25.38449585764335*I}, 
 "T0" -> {-635.46309023971813110672135702192809829218`25.527338652812862 + 
    1031.94446293024788612655771390222281587104`25.738268765056738*I, 
   -2160.98119952685384698000452358261860010905`25.48448822584648 + 
    3509.27161246590428668388060414720972928589`25.69534548699892*I}, 
 "Sc" -> {238.75953713149356585855800770419771481961`26.909600307342448 - 
    387.72760542502685385786465556026658076045`27.119625544780707*I, 
   563.78364050322509772112786463867540173071`26.925510552277014 - 
    915.54240528507857396819686668473481608894`27.13553533244093*I}, 
 "Tc" -> {31.86010750138224137264546491991384709699`26.894497276100747 - 
    51.73842828859063110115477043209530333923`27.104333529743734*I, 
   145.72668072298593835817007203891447059419`26.883820287162298 - 
    236.64921469563291145590938790354436295831`27.09357470595441*I}, 
 "kappaFit" -> {1.00024839291367144960765946364089936831`24.53143785311461, 
   1.0000463329916953518924146270179731844`24.371834459559956}, 
 "kappaFitIm" -> {-4.651216711721826967947`8.199249195785328*^-17, 
   6.504419191365366953282`8.185330383549726*^-17}, 
 "residual1" -> {0.00008513539250846936807145253592459761`20.9298457672686, 
   9.61151223907132498010196192272409`20.04074266547786*^-6}, 
 "residualMinus1" -> 
  {0.38277877787311306726732890840759996508`24.559629707585536, 
   0.26604376239792904043983055105602593393`24.481007202609316}, 
 "neutralOnly" -> {0.24566406012504049800781199827754738917`24.3406629359687, 
   0.16210430550179435849491935289995911687`24.247697350899568}, 
 "residualP2measure" -> 
  {0.00400336349193156961865555735499743333`22.6466867284618, 
   0.2562217209305485072979862629604602422`24.299917667402973}, 
 "chargedFractionS" -> 
  {-0.28342306990364117111151544284368596743`24.778226455026832 - 
    1.910244826484556528687`8.638853591457998*^-17*I, 
   -0.21860064544273059046881621228076829316`24.836061188096963 - 
    1.310783035563830498785`8.645895808626847*^-17*I}, 
 "chargedFractionT" -> 
  {-0.05013683405178344720995824818096296023`25.186069023375495 - 
    3.72040579655754256895`9.088152639589056*^-18*I, 
   -0.0674354227398612858323956358924074134`25.143611924040947 - 
    5.67444798850182293177`9.100337047374435*^-18*I}, 
 "time" -> 1012.43463`9.45691198513894, "kernels" -> 8|>


==> anc/paper_scan/point_A_b0.450000_N6_h0.250000_P5.000000.m <==
<|"b" -> 9/20, "Ps" -> {7/20, 1/2, 3/5, 9/20}, "ws" -> {0, 1, 1, -2}, 
 "lams" -> {1, 0, 0, -1}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 6, "hstep" -> 1/4, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.125`40., 0.375`40., 0.625`40., 0.875`40., 1.125`40., 
   1.375`40., 1.625`40., 1.875`40., 2.125`40., 2.375`40., 2.625`40., 
   2.875`40., 3.125`40., 3.375`40., 3.625`40., 3.875`40., 4.125`40., 
   4.375`40., 4.625`40., 4.875`40.}, 
 "IS" -> 
  <|0 -> {{-0.34276116481475168061385627071656654964`23.71121715709042 - 
       1.17056970582576986690789638962893218964`24.24462797153491*I, 
      -0.50369746579813816449134128036508790279`23.52733630417376 - 
       1.72018610884104666800872291320140321021`24.060747842846595*I}, 
     {5.82783401454786933242064531852714902382`24.147083662384443 + 
       19.90273884060833921077007579713318923713`24.680496379342472*I, 
      25.00796016000799765620482903752098010101`24.402503707000854 + 
       85.40512628851722524101640338597411358766`24.93591910780797*I}, 
     {61.37605151678919833515739933715946049341`24.88197744212635 + 
       209.60643720412277478442942930014047908746`25.415306522435674*I, 
      177.77684134927472012351909794884622136955`24.979202983065136 + 
       607.1288297591258771358126008055337077307`25.512515834323693*I}, 
     {94.51745204712536649893361143185639396749`25.01220170645747 + 
       322.78821930716921330479519721922929247554`25.545541105547706*I, 
      207.88442837345329965618857972098833763687`25.05854571939756 + 
       709.94978179161145959285365776227527381485`25.591874938337977*I}, 
     {31.53608703214800839462095932444370674737`24.908205478386137 + 
       107.69944763161399199872739085156294942864`25.44154718164526*I, 
      49.96602593090127749913777417398930337199`24.93024401071823 + 
       170.63985736782237230831742986137935849039`25.463578001964958*I}, 
     {2.26840344046332661360423045490567872107`24.49953679906716 + 
       7.74686464095899805397091281460667056309`25.03293751146483*I, 
      2.38275461035616790109340618212578580121`24.501941585477457 + 
       8.13738734026957913330984521271821768986`25.03534202424314*I}, 
     {0.01930739905507431244769196717229445793`23.723532559255574 + 
       0.06593703940869086093997915929370707406`24.256948340450478*I, 
      0.01022763924938129142438618181912373973`23.614401501392017 + 
       0.03492859138202196337280028428075986387`24.147816863930842*I}, 
     {-0.00058215134014178768291370658146030526`24.021880411015054 - 
       0.00198811532031099272816753184970663108`24.555347595585356*I, 
      -0.00026503416849389154419351576844571903`24.079081781398536 - 
       0.00090512286832536627038435188326932044`24.612550778171773*I}, 
     {
      -6.258967670176197635830609698914324177018504728258179`24.2085884821838\
53*^-6 - 
       0.0000213751110001357321529855144098360151311323346191575126`24.742045\
990140802*I, 
      -1.4685303277206841641422667264704436799592069021240813`24.235562443639\
6*^-6 - 
       5.0152038508950567443740996336657618940872049002452203`24.769021225635\
484*^-6*I}, 
     {-1.70035416110243716740422901228899567086423831134497`24.14059844158180\
5*^-8 - 
       5.80690951740992681697108390601960550645856530229845`24.6739868499002*\
^-8*I, 
      -1.9852683473093256827593127238645144424433462300103`24.161953042827744\
*^-9 - 
       6.7799249852329341133144738281361084093935033527261`24.69534133839538*^\
-9*I}, 
     {
      -1.60634235637982051814439797384227947666573589432`24.15158720738352*^-\
11 - 
       5.48584814320849237334131930615382720880247171699`24.684987207891915*^-11\
*I, 
      -8.721949000590119281611119980134673700389224909`24.167881553500628*^-13 \
- 2.978648202857508077479695922591822166353033592`24.701281160103107*^-12*I}, 
     {
      -5.8503786369867669452646324317747107321071634`23.945213296545695*^-15 \
- 1.99797313787519985786469729453030020986191579`24.47862229559062*^-14*I, 
      -1.37335019784464981725682781190389318810517`23.960121243954646*^-16 - 
       4.69015250883394752230949413959348357448926`24.493530298082284*^-16*
        I}, 
     {-8.650053671085964699685488668554822104941`23.870291985810518*^-19 - 
       2.9540951019385235631781264575262229597068`24.403692523049475*^-18*I, 
      -8.1480720432273939868301335686672852212`23.88471564976325*^-21 - 
       2.7826624698986855186858049811252755393`24.418114440206292*^-20*I}, 
     {-5.35487712886129403012485263157605842`23.730479229437968*^-23 - 
       1.828753542966818023047324664967144122`24.263880878246077*^-22*I, 
      -1.877340451732720936886318986819349225386456487661152`23.7438780014424\
43*^-25 - 
       6.411338523450309269586831685718443230837235849216861`24.2772795072503\
88*^-25*I}, 
     {-1.41637116702536814174593878761930355760314155103269`23.65577400827381\
3*^-27 - 
       4.83707418027058361850391234318237651486953643713388`24.18915292988322\
5*^-27*I, 
      -1.71355628119467277242624626224936686817632205447`23.66783080523241*^-\
30 - 5.85199631083620979148170558535719784870907599479`24.20120757226586*^-30*
        I}, 
     {
      -1.623441877592041851568525478878650624902954952`23.478475041603446*^-32 \
- 5.544245020012905812730336044884869900566656908`24.011882860719997*^-32*I, 
      -6.28309872370731583635748777234906377304998`23.488487655367525*^-36 - 
       2.145752138711152611636725289803242581742704`24.021895855875428*^-35*
        I}, 
     {-8.146876268265409873225485163075496507363`23.486014191429494*^-38 - 
       2.7822540986798802057180742148910142338244`24.01943849972013*^-37*I, 
      -9.34939169775862487044155592250848595`23.497023653517992*^-42 - 
       3.192927266193892732691618075861228085`24.03044859405118*^-41*I}, 
     {-1.803809632985839364229961254990854`23.45595301041376*^-43 - 
       6.1602221260706474781905233048347112`23.98931803796169*^-43*I, 
      -5.689144266078144283722501338086723091953448763471`23.465506626424265*^\
-48 - 
       1.9429097031869364522612743874307612662882755736982`23.998868697934302*^\
-47*I}, 
     {
      -1.77260614871323208941889000959125849093515166822`23.53246491026508*^-\
49 - 
       6.05365855599523267072956328485531519016420304588`24.064593381878478*^-49\
*I, -1.424039444077132181237131670357327715301345`23.542862092136364*^-54 - 
       4.863262248621960208268695139253059637450966`24.07495661372633*^-54*
        I}, 
     {-7.7673635611878987670763127318221407513491`23.237754835209717*^-56 - 
       2.65264604400923924390356797272087205055531`23.77113784592192*^-55*I, 
      -1.47303760748466180819617760122574558`23.242007772484225*^-61 - 
       5.03059674159688583345267105491590573`23.77540210422306*^-61*I}}, 
   1 -> {{-0.05174665394422844956455065119718548202`26.733121749834417 - 
       0.17672091153529794949326595211201714981`27.26651047559184*I, 
      -0.11980626326765362983532209179174137498`26.73312176478404 - 
       0.40915248501123766986313650499353287685`27.266510491939197*I}, 
     {-1.1781932419201931172003445423644860339`26.717791750678778 - 
       4.02366854292203272797859754977322353394`27.251544457750114*I, 
      -2.53059721223638084686075375518655010641`26.717791768283373 - 
       8.64228722029236570325626731840702506998`27.251544474738704*I}, 
     {-4.47241304044345461287323731907038877245`26.687694640475346 - 
       15.27381674033194713779308257549075767604`27.221657569558268*I, 
      -8.26632225224009768746079822258027070082`26.687694645601997 - 
       28.23046307563855048040037072327073910078`27.221657587425312*I}, 
     {-4.89863371708276093351397216389648614625`26.611919432660372 - 
       16.72941049856934749858557439185095800004`27.14602490108148*I, 
      -7.22567719726754881779187497591904575395`26.611919440474757 - 
       24.67653777454261866438544357926010642229`27.14602492874655*I}, 
     {-1.67247717959676407462286656491289020364`26.56176336153715 - 
       5.71170634566778140402547047935475188504`27.095216786158083*I, 
      -1.82547302811957146672385983476587469998`26.561763376153507 - 
       6.23420516928655026391697138993901255577`27.09521683667862*I}, 
     {-0.1834221325275619065985153946876458073`26.44302234997088 - 
       0.62640816333660372806669021863352907423`26.977371777046915*I, 
      -0.13733319712856115513939182621193230571`26.44302243692653 - 
       0.4690090262990424625452489769878898256`26.977371869764845*I}, 
     {-0.00675056598776670206927320592037679873`26.424813302756352 - 
       0.02305397709430771354938083146791660365`26.957755074360865*I, 
      -0.003213680479901173964443800174087709193122134094497447936`26.4248134\
89494827 - 
       0.010975096948363606218350473138373236275220515406777801118`26.9577553\
50921037*I}, 
     {
      -0.0000881355823817367409354942594787818429496451965848063334`26.332530\
244525646 - 
       0.0003009933835331987033806741052004489660519564008316902566`26.867026\
126710872*I, 
      -0.000024724734139182811410568234179021305404853481010027149`26.3325308\
65750694 - 
       0.0000844378761040958895678420029909204524279055819554681948`26.867026\
851938423*I}, 
     {
      -4.311601656884399887372590733416520331155086206023619`26.3440907554713\
24*^-7 - 
       1.4724626945018075372641890491669306882585285281535544`26.876196038680\
902*^-6*I, 
      -6.60510378275929900826348041301668498378234315428615`26.34409145401859\
*^-8 - 
       2.255720654967407763854610039539574953072889936804528`26.8761984718529\
27*^-7*I}, 
     {
      -8.274715924174232236192856423125436479303984375643`26.122398962838854*^\
-10 - 
       2.8259128452861340911547796356338566982888507200997`26.655929028952183*^\
-9*I, 
      -6.41466236189043992798332060054460856192867810293`26.122403128351667*^\
-11 - 
       2.190682669078900299411738659821856561427722530684`26.65593356145314*^\
-10*I}, 
     {
      -6.454385837704899419184852594032300516668350721`26.12442745051369*^-13 \
- 2.2042487034409435555887932587833055978054375039`26.658786584429624*^-12*I, 
      -2.34617527458966241522464257195654148286037146`26.124441868435923*^-14 \
- 8.01246460484055028295593913563247284319487755`26.658800627976547*^-14*I}, 
     {-2.100376891165088098093884752846327034321657`26.04203010265225*^-16 - 
       7.173034205736682067879551941499765298839258`26.575491808777322*^-16*
        I, 
      -3.3173105692958502292565273850475212137006`26.042059935366055*^-18 - 
       1.13290058963711363896716031610601055939394`26.575526284387028*^-17*
        I}, 
     {-2.90646727960878137490343469344981596133`26.041726780963554*^-20 - 
       9.92592772382086621261191985497386119006`26.57742209773897*^-20*I, 
      -1.848139696571296236361431688897189487`26.041796505516924*^-22 - 
       6.311614508923745373100638875232714686`26.577521306326524*^-22*I}, 
     {
      -1.73431346483257190440408871619457968008571184948766939`25.96491091392\
3067*^-24 - 
       5.92288453517171302514370855423707308188050409073904852`26.49834063604\
318*^-24*I, 
      -4.1141147141168702999917827904393260569511230587561`25.96506226794467*^\
-27 - 
       1.405018579989955865159433041185995819481822111182074`26.498568603830464\
*^-26*I}, 
     {
      -4.509028109545417217782998830210303391892059884911`25.973963024612615*^\
-29 - 
       1.539886150930581538979515701642596330402083735602`26.508655906679117*^\
-28*I, 
      -3.697550787252544326165339523145812137870013792`25.974426302962037*^-3\
2 - 1.2627570978320402835049605173413556278227380256`26.50927539411404*^-31*
        I}, 
     {-5.147817593882114325504485118148960213710534`25.892905471823326*^-34 - 
       1.75804027558724432995109159033403338956810239`26.426313105950847*^-33*
        I, 
      -1.3522121915998669121091210226880773846325`25.894104134817738*^-37 - 
       4.6179637304901383330793019621683344067294`26.427623423564267*^-37*I}, 
     {-2.5962789498243152078132354421641609345`25.806798992292162*^-39 - 
       8.86659808202020161055521136588449484957`26.340890186294676*^-39*I, 
      -2.02431126733778366815606571516405932504412430823847628`25.80955237525\
096*^-43 - 
       6.91326115077258208894506304879489655929955808190819592`26.34354633012\
5264*^-43*I}, 
     {
      -5.811675253594568548091601247724867560242803200696812`25.7727658847894\
82*^-45 - 
       1.9847554770774066411312182937157069633993508273415554`26.307234776412\
866*^-44*I, 
      -1.24638170364098661229284341747957306809491030385`25.778224967602863*^\
-49 - 
       4.25654016249527139786196623643822002431134050188`26.31310713123751*^-49\
*I}, 
     {
      -5.795473001346616287497383943920944542832946444`25.77052627325111*^-51 \
- 1.9792222173051536592344033059127213771189087576`26.294051122670382*^-50*I, 
      -3.1680178024772883550537708144286537828846`25.776368027823594*^-56 - 
       1.08191535324629657299905227141220105404349`26.307283640409885*^-55*
        I}, 
     {-2.582363956643612376190534215778987352403`25.79780632312024*^-57 - 
       8.81907674312258712729654964401491496184`26.302468025160106*^-57*I, 
      -3.3342318121957033075799101707492637364713653218403787`25.809829589289\
18*^-63 - 
       1.13867939317636306121017030906110675912103638285014891`26.33319941228\
6238*^-62*I}}, 
   -1 -> {{-1.50394804057665962801056561885661434778`26.734523997336144 - 
       5.13615950741248189837003238443235409816`27.267909927964002*I, 
      -3.94690754467808297587910377504146682782`26.73452401711366 - 
       13.47915364330240246994976363137506372539`27.26790994972783*I}, 
     {-6.09210110836329280445015247826398653681`26.719727548527153 - 
       20.80524205865563136837299320851053100656`27.25348545605936*I, 
      -14.83398976171617527266317257883510518317`26.71972754957475 - 
       50.65982034743998028219429790308065698039`27.25348545707411*I}, 
     {-14.87356182346987577831487985283476309184`26.687378421123547 - 
       50.79496359422811469757431357488082959291`27.221368001639622*I, 
      -31.17222736716347173362360090942500056249`26.687378421487892 - 
       106.45682406533863491979555859760509031369`27.22136800291945*I}, 
     {-14.1814375561816152585787425550024350396`26.613247897881955 - 
       48.43127778871288231476387814159064829241`27.14744215546197*I, 
      -23.72568890645435644343904510970596831039`26.61324789824708 - 
       81.0260190904414222189061338994186818144`27.14744215674073*I}, 
     {-4.67619193275987940152715337190602601696`26.55900609798141 - 
       15.96974563344694826390924596390744313898`27.092569446602937*I, 
      -5.79034743548022498669636905074020734415`26.559006098498568 - 
       19.77471776256309944680992758909487103434`27.092569448414146*I}, 
     {-0.51716747215633803608558117997217679132`26.44369105314373 - 
       1.76618776538434561559293972376325426561`26.978099185342554*I, 
      -0.43936621295059574376386305680997288791`26.44369105583333 - 
       1.5004873113945804972229242138845288714`26.978099188320606*I}, 
     {-0.01957970648971885678497124354273152974`26.41270962483941 - 
       0.06686700133666577897114391142363291112`26.94580751903534*I, 
      -0.01057743197102657298451150463695209015`26.412709629391557 - 
       0.03612317468173043008107493567134282228`26.9458075252693*I}, 
     {
      -0.0002654659599899863813108266683922328845772218096471439048`26.333179\
815390036 - 
       0.0009065974870874873513849841099567259389488450284928161228`26.867741\
96176351*I, 
      -0.0000845097454400983540122846256253317754260230862825513337`26.333179\
82527679 - 
       0.0002886107237752307237908715090830944848870624794627918593`26.867741\
973917262*I}, 
     {
      -1.3544419607374038078441285076050976504461995018681861`26.343854010351\
61*^-6 - 
       4.625578654441037486341638287691490125528301117685759`26.8763382337462\
78*^-6*I, 
      -2.354490213828730259659576501625538083618549504078513`26.3438540196191\
33*^-7 - 
       8.040861100646296540138135336587667035662438048456709`26.8763382655602\
85*^-7*I}, 
     {
      -2.715515008208238293883078295572100953574968972024`26.11467576371017*^\
-9 - 
       9.2738032502653475993398621803149273347458791000132`26.648226089698564*^\
-9*I, 
      -2.388502093214416421424852895623938984093039273309`26.11467580946874*^\
-10 - 
       8.157015670457615907944274404159169266405756930519`26.648226137963857*^\
-10*I}, 
     {-2.2132269610425245179715058555162477273848835725`26.12328420762498*^-1\
2 - 7.5584304718809004122349442264909139886986213546`26.657733129850804*^-12*
        I, 
      -9.12700264526751750578227071586378782853444163`26.123284339597067*^-14 \
- 3.116978788222981007231201412649748930528982639`26.657733259887554*^-13*I}, 
     {-7.521465486621081766017008105709093348018634`26.043769192785426*^-16 - 
       2.5686689584017305492320372335029723061410566`26.577256969246207*^-15*
        I, 
      -1.34748828869296797382353017424436764383006`26.043769395040652*^-17 - 
       4.60183104626651357638937686810471071407116`26.577257212482085*^-17*
        I}, 
     {-1.085903311516945259845531276358582948889`26.046708797941477*^-19 - 
       3.708487572110484204972924187821304805599`26.582520438135706*^-19*I, 
      -7.831207456567669676288874383803361352`26.046709179481994*^-22 - 
       2.6744494854454604070510987667519480929`26.5825210147885*^-21*I}, 
     {
      -6.7526013375300005124415009221711485181784504761142326`25.970493771640\
676*^-24 - 
       2.306092805322093950505289864268853430281993381459039638`26.5040599539\
16162*^-23*I, 
      -1.816450687107676233709350300163074925243143687546637`25.9704944543069\
87*^-26 - 
       6.203392813196379082416116773076807520863900090139666`26.5040610492770\
23*^-26*I}, 
     {
      -1.8272659572476122999460172446372819838254518631122`25.980792608499936\
*^-28 - 
       6.2403282332080756198629724942051214952376809996116`26.51566194606879*\
^-28*I, 
      -1.6989286192124588533957941004471304919467274394`25.98079438373995*^-3\
1 - 5.8020411241318069861105096484469833390573883215`26.515664435173377*^-31*
        I}, 
     {
      -2.16851770995476631293367778611068099760587111`25.89975888540376*^-33 \
- 7.40574311909467481841319622099265638058021231`26.433246530100334*^-33*I, 
      -6.4575749426967827314305668949574203716325`25.8997628384812*^-37 - 
       2.2053378203174759112397116660922540800969`26.433250962600727*^-36*I}, 
     {-1.135434289426769031061507366052921234558`25.806938323680544*^-38 - 
       3.877641689300220781727801752290103919919`26.340771769968235*^-38*I, 
      -1.003506196582411549040484529143285004158578499559827561`25.8069460792\
5863*^-42 - 
       3.427091730075878609050644759409463615285472278168741888`26.3407792817\
20692*^-42*I}, 
     {
      -2.6353953057949699761173048726142650941814418787329227`25.775629993223\
927*^-44 - 
       9.0001850399426144650214603615590851940874611469266368`26.310496901991\
44*^-44*I, 
      -6.4058944318858311501928723479293240147764058085`25.775643695463963*^-\
49 - 
       2.187688317822175278149782187071308299273322479481`26.31051137287098*^-48\
*I}, 
     {
      -2.7217490245261529556235618111305351539068976493`25.772264711674662*^-\
50 - 9.2950931494618284284563599147870756486695578073`26.305385558557315*^-50*
        I, 
      -1.68611802105592472245889869928966134809745`25.77227801362046*^-55 - 
       5.75829142418067376416157408367193792823796`26.30541380371281*^-55*I}, 
     {-1.2545643041611660655035597274427961695078`25.818631294501113*^-56 - 
       4.2844847060055402290144658901440907994979`26.34756897874063*^-56*I, 
      -1.83558186220327194934901237147374024605934468680902796`25.81865207144\
6586*^-62 - 
       6.26872802704960545585918297470094959018906753393755117`26.34762966754\
921*^-62*I}}|>, 
 "IT" -> 
  <|0 -> {{0.17462140542485411030631655788991040204`25.13989797463585 + 
       0.59635264482056272397876814899354743477`25.673239369959095*I, 
      0.28906898249367131650462248285517067375`25.071350065486488 + 
       0.98720458598000576441599067989817037563`25.604689434171952*I}, 
     {6.23892913413250662543593306733572803032`25.203994115964953 + 
       21.30667704188815961370296128962202641436`25.736769468152886*I, 
      11.13128785551936505813515533838218790967`25.14795507786879 + 
       38.01465769186371831114783272465810403191`25.680648129889427*I}, 
     {40.09971634633676502498732733999100468743`25.170566404717675 + 
       136.94524930383264730882916573304068366842`25.703987329139895*I, 
      82.75107339966126422248882988095146282224`25.12277229065725 + 
       282.60465183843160247156366803946695239976`25.65619696389103*I}, 
     {67.28140387645531321176846470956199531842`25.143474261220483 + 
       229.77391031382545757262293339561251189392`25.67658500184714*I, 
      171.80254143088911470720380025325125466037`25.106195102371327 + 
       586.7258926242868605151892374823330581942`25.639344061748766*I}, 
     {30.7157401890665109993482277640475169735`25.052468868499705 + 
       104.89786664358112748241313003648399340842`25.58580813040207*I, 
      103.77885469949482121766409298214452439383`25.026846500778376 + 
       354.416999026649037115529694115843994995`25.560189943598786*I}, 
     {3.97838069492435134984922195689622183802`25.028053080319506 + 
       13.58663815440532602429442806867426476902`25.561525305494698*I, 
      19.03177965324844874057437433973202780198`25.006762349503077 + 
       64.99576672311828149473226345409333442514`25.540231784905924*I}, 
     {0.15784480333593351473128971801024241749`25.13343639375238 + 
       0.53905857481529366808177909142729678566`25.666974778913282*I, 
      1.14487405972439059560700725100995004276`25.114492469424096 + 
       3.90987961551429601211108035802438616553`25.648032007141953*I}, 
     {0.0021024831279890603783102599129714337`24.838930315894324 + 
       0.00718022725230240079938943370149820606`25.372379053816285*I, 
      0.02477164061355924789412690757517831577`24.82071942163573 + 
       0.08459806723292979843640065585403710263`25.35416624462201*I}, 
     {
      0.0000102045085534845442729866921365511325276500269846075967`24.9189056\
3133668 + 
       0.0000348495973340642319310273095762251493741982448479254595`25.452084\
813871377*I, 0.00020929935221658213154174582266778262`24.897609908845993 + 
       0.00071478191319048697563024887460951576`25.43079866867191*I}, 
     {
      1.92064126163802899923352245568128670812395199555376`24.702706273441425\
*^-8 + 
       6.55921588388677525401301978505660001877821719708034`25.236043279563933\
*^-8*I, 
      7.350108343337533657411071506669874046121557161474034`24.67815094034284\
*^-7 + 
       2.5101484778469927381426527339753884666581537692615678`25.211490645598\
868*^-6*I}, 
     {
      1.46469048251477013460862933139152482180896888734`24.520996339922508*^-\
11 + 
       5.00209032773515718174587303010442191476761451719`25.054411199290005*^-11\
*I, 
      1.1210100973516543425200783355209974297968879241396`24.49380079895248*^-9 \
+ 3.828381376267740867077214360054193657622800934762`25.027215480996666*^-9*
        I}, 
     {4.6644978441044635180542229835459295706052244`24.410695716588446*^-15 + 
       1.5929808944806211702056013174068234977299531`24.94409426525319*^-14*
        I, 
      7.653108139106117587037932226599996363327104922`24.380046054586607*^-13 \
+ 2.6136264730830384167582642515071838397689578695`24.913444124437817*^-12*
        I}, 
     {6.33414506651502593914373520648619390803`24.311675999572586*^-19 + 
       2.1631850653720801456361461140411323658203`24.84502151672199*^-18*I, 
      2.388046766739570866515004769863221939642559`24.280405439632887*^-16 + 
       8.155460676973854220657231968997220131404101`24.81375019558996*^-16*
        I}, {3.72191541292532738735569981903783611`24.22897602561865*^-23 + 
       1.271077904164232457326421611240030669`24.762253060888604*^-22*I, 
      3.45613501185083117050045710140306343495`24.193645733607013*^-20 + 
       1.180310770125531619555699553489417916495`24.72692205329069*^-19*I}, 
     {
      9.5634556033765780052134852040304362687626017302467`24.086401211423663*^\
-28 + 
       3.26603260855763470959667586581381862756227364444186`24.619764339579692\
*^-27*I, 2.3444923676464192063268891169475542`24.05588123669066*^-24 + 
       8.0067172796245000780376394868544139`24.58924084343451*^-24*I}, 
     {
      1.082902969222632797227120235739235258661493236`23.977590324418408*^-32 \
+ 3.698241050166190136375967814914158619620221818`24.511065316439147*^-32*I, 
      7.512178927895996379209467748546623974726470559303`23.9443205076344*^-29 \
+ 2.5654974893347785398355454506693334824631552172353`24.477799370120906*^-28*
        I}, 
     {5.435056040613666296100098985742470598965`23.796700584159474*^-38 + 
       1.8561355846848802591377515164158685839059`24.33011027819831*^-37*I, 
      1.14353057620458086017864002329227142799369107`23.76765512034378*^-33 + 
       3.90529146122451598700671131434232472941402087`24.301066532276216*^-33*
        I}, {1.2144380274009343042915069343118506`23.741910530413033*^-43 + 
       4.1474487497625766391839070263493585`24.27537751096163*^-43*I, 
      8.3062380897711616796057983447659154926`23.71015718887879*^-39 + 
       2.836678035714907829021176158486160128026`24.2436201526248*^-38*I}, 
     {
      1.2122443149955871302941679552050025270209921619`23.705402418445598*^-49 \
+ 4.13995696379410622831595263957930210244791513108`24.238764258758515*^-49*
        I, 2.888790452905883106628768496762028`23.674652617222748*^-44 + 
       9.865559280839503272560673426648363`24.207893327641475*^-44*I}, 
     {5.4202440051423181657815577609161665050338`23.695578589981757*^-56 + 
       1.85107710029818944258625880045954333406994`24.22873314956851*^-55*I, 
      4.8233393583290815764799046683177864727102572844`23.666662366846662*^-50 \
+ 1.64722714045702739533087083210054339685335326298`24.199337103272413*^-49*
        I}}, 
   1 -> 
    {
     {
      -0.0092834713563124332758364306694853311498719932331042275328`26.827910\
861462126 - 0.03170414693996545980385945663677334127`27.361623656991682*I, 
      -0.02149065780204928251584085128971266712`26.82791074296673 - 
       0.07339312490358430315068664090008980454`27.361623235918998*I}, 
     {-0.29345605045475737075807821587119187859`26.775175095705823 - 
       1.00218693923295269190420682426899968893`27.3093864782843*I, 
      -0.72741837553890102659678705334216554123`26.77517497275849 - 
       2.48421933776257367862779308480904370497`27.30938604680186*I}, 
     {-1.58042457460637752677124675533312631554`26.639989644102265 - 
       5.39733586906396550190594767315484904185`27.173597612954637*I, 
      -4.49305591952093843536649626430064144029`26.639989215464578 - 
       15.34431460114469933121017271236172413784`27.173597192303564*I}, 
     {-2.28149086532159290590480583190677674306`26.501375576981477 - 
       7.7915597366669341581242451539103593171`27.03479254502873*I, 
      -7.97073703467620004077560744504929807976`26.501375107772958 - 
       27.2210047802181275883045610379804949231`27.03479206260406*I}, 
     {-0.96903937728742834556328371567046843267`26.45659357472318 - 
       3.30938348694779928704009410885361802528`26.990246698986574*I, 
      -4.45901623133124856366021543538825398196`26.45659278308193 - 
       15.22806506099582850148949654145564603033`26.990245917363826*I}, 
     {-0.12756447208779536481728502766268973977`26.472084123266136 - 
       0.43564768093355399941700633744978615396`27.006237806486464*I, 
      -0.82873659407568680552265706928940553397`26.47208260576382 - 
       2.83023297478441902347257277607838346406`27.006236183648905*I}, 
     {-0.00550140145482627329111943055728605801`26.42943740578835 - 
       0.01878793324233766780847818491395558583`26.964353704580567*I, 
      -0.05409345622872052545496601763461646704`26.429436470147447 - 
       0.18473551745272685750602745861882808471`26.96435036468388*I}, 
     {
      -0.0000826134273510349856226829753110490474179001025761577755`26.305850\
548362535 - 
       0.000282134574387458952587863215866109656624729350005662012`26.8396885\
600505*I, 
      -0.0013179662158645604107233110309592648464538868498030395392`26.305844\
554417614 - 
       0.0045010096941019736351708976630380095362849872223678442673`26.839682\
80092302*I}, 
     {-4.576391576181920569977062671372484373438615559832365`26.2355089885005\
3*^-7 - 
       1.5628915673600399175684146450347954799645651413400021`26.769135859384\
868*^-6*I, 
      -0.0000126984060968060351187240452049526460496333802048847447`26.235505\
08268313 - 
       0.0000433665508670679893781369111834082543694536225555355919`26.769122\
443566523*I}, 
     {
      -9.812960416271572495797220205269093161307787416606`26.110226777967785*^\
-10 - 
       3.3512414377407830326804615611142237746274684989048`26.644611799731166*^\
-9*I, 
      -5.07665779491262605369799508588130080308516567935894`26.110206833784737\
*^-8 - 
       1.733738366999859966361576232674305211493212229784657`26.64458309625747\
*^-7*I}, 
     {
      -8.453454264605516392597501190593687725321260423`26.04764591688891*^-13 \
- 2.8869540915111877643318388924906035435991795911`26.581454634838394*^-12*I, 
      -8.74041745232077822263033444027442756923611440222`26.04757340891189*^-\
11 - 
       2.984955396416375899517460310361834533530891817167`26.581384662627723*^\
-10*I}, 
     {-3.007803887189433487561615779155505879803987`25.997907413035488*^-16 - \
1.0272004161591100498159705972902124944413102`26.531078475410894*^-15*I, 
      -6.66232257361187198545488759218527464691122344`25.997743732432205*^-14 \
- 2.275261545258232214307381418351365691976481477`26.53090667392331*^-13*I}, 
     {-4.51128643056662700726204058052228892463`25.96967465219873*^-20 - 
       1.54065739412987642135138911911281734934`26.50273986545613*^-19*I, 
      -2.29458266598973740852513761670655484049492`25.969337158034957*^-17 - 
       7.8362697762804416800756145045233053915448`26.502307604069124*^-17*I}, 
     {
      -2.89560280241163118736842074456377960918328646640423865`25.89439573700\
928*^-24 - 
       9.88882425591926704752651232291821291227907992177477284`26.42728401340\
1753*^-24*I, 
      -3.6250222171312269323915506650767131989`25.893736751205953*^-21 - 
       1.23798773779186214688415516493433492261`26.42633583660147*^-20*I}, 
     {
      -8.044108973828004996130512635753009351712827211581`25.953743764879427*^\
-29 - 
       2.7471578585086637099643508037094246166680325062796`26.48607362579402*^\
-28*I, 
      -2.6567617995750196137142047873454732958947411048653196`25.951711230569\
895*^-25 - 
       9.0731541301024003553659944312228792868252139747950192`26.483325553585\
48*^-25*I}, 
     {-9.7558107696174360190800692117232158142289651`25.82551490567559*^-34 - 
       3.33172416100724915706199505548434285021563193`26.359934990339195*^-33*
        I, 
      -9.11108461758070090854964848476367425258669128443`25.821076147636514*^\
-30 - 
       3.111542594482434635155865681884668552676376201591`26.354878616760573*^\
-29*I}, {-5.19999789057803891207950096825514924511`25.783754615987547*^-39 - 
       1.775860460842555103009906172925742817887`26.31738612098924*^-38*I, 
      -1.471859336247948762412388365251300287584337`25.772626457601344*^-34 - 
       5.0265728066942428899246782578691710844543425`26.30648576137838*^-34*
        I}, 
     {
      -1.2245989579337576822382272338854700767523954509459827`25.726848727008\
036*^-44 - 
       4.1821495230295394450847231386337619145764967229953602`26.260722809074\
306*^-44*I, 
      -1.12598844889720990011125385754380303391`25.705093241132694*^-39 - 
       3.84538303252987450156720042985341486434`26.238769446608902*^-39*I}, 
     {
      -1.2796120673920584120798181533681601841075836936`25.808509545550802*^-\
50 - 4.3700257644642064179994162568943789089497855172`26.335784582576533*^-50*
        I, 
      -4.096495683902116192844399491737889078795116370547179`25.7729827296549\
4*^-45 - 
       1.399001473872765881097858589156445775514430202373319`26.2791845180498\
8*^-44*I}, 
     {-5.953282866968179921891402706509749204372`25.76176626764046*^-57 - 
       2.0331161431461618183777448658482305377603`26.26510077564166*^-56*I, 
      -7.112123613436109785829009445167814526549249592`25.727718163445562*^-51 \
- 2.4288738925472688078695216141795182814018503545`26.162031591994356*^-50*
        I}}, 
   -1 -> 
    {
     {
      -0.0044574574815879258616725099867194570929841095070323971529`26.792312\
612315822 - 
       0.0152227417472257770298323578527868758692867089456915546111`27.325969\
637567873*I, 
      -0.0103758156410054603938920236561805618945883900081866801153`26.792312\
60725513 - 0.03543463119329282767716101538719121042`27.3259696195969*I}, 
     {-0.14076788488574001229469085171988540698`26.7346659686462 - 
       0.48073888910219043757987532441404664904`27.268564109458357*I, 
      -0.35070333996324368912241220195167804346`26.73466596370382 - 
       1.19769316840418541781126044212607489576`27.268564092134866*I}, 
     {-0.75691107202565230269514700071083196329`26.573736787468956 - 
       2.58494036626404805063028452261192046792`27.107279692162294*I, 
      -2.16109537397553148674984053758349731428`26.573736769106283 - 
       7.38039496844158481458680303617191432641`27.10727967414438*I}, 
     {-1.09071335120385050206542501947080492968`26.47433600612878 - 
       3.72491442357235852310677783039541974947`27.00776267248962*I, 
      -3.82359159665303335178005164119257721426`26.474335990472134 - 
       13.05801517190841166222957226589047647958`27.007762656391765*I}, 
     {-0.4624851549946442049185678088125245163`26.434285144908976 - 
       1.57944121856236279034904764582017924353`26.967904976951132*I, 
      -2.1336175660857396213496530645312628192`26.434285122084365 - 
       7.28655502156290509156374236965092339029`26.967904954416987*I}, 
     {-0.06079357211829959567461390667776212433`26.410826014492347 - 
       0.2076172015259559012649955758815401063`26.94449258996985*I, 
      -0.39569295477071432097832342520874431161`26.410825777767496 - 
       1.35133799627976474491639003888083352784`26.944492337097593*I}, 
     {
      -0.0026187509417349456146437458566711828737135387142176899073`26.359956\
99074627 - 
       0.0089433425783646533082185208745907509285081342129775575039`26.894260\
30236468*I, -0.02578299713157885797289724618102962904`26.359956974399957 - 
       0.08805196873435300687931461181174173342`26.894260244134855*I}, 
     {
      -0.0000392894495742739806474430928451898301646161936569593331`26.242873\
835663293 - 
       0.0001341780929443117635280638604480691447648762234214413473`26.776523\
24157316*I, 
      -0.0006273479948636058543258385399103984804627535816480150073`26.242873\
75243145 - 
       0.0021424672138536060875419823253583927654295249911284820747`26.776523\
1616355*I}, 
     {
      -2.174935350893541681735991853928370927813163451078323`26.1713072935919\
94*^-7 - 
       7.42766011797597395405814972719590530571379000655324`26.70492261826635\
5*^-7*I, 
      -6.0382478353360291858930838417906767554836220475039552`26.171307251611\
733*^-6 - 
       0.0000206213267950949277037248085889278661199224088526888605`26.704922\
47414561*I}, 
     {
      -4.66117990268682157200597274052901891468853918857`26.058164072134957*^\
-10 - 
       1.5918477784488726297936425570333185725042529658503`26.5918696631701*^-9\
*I, 
      -2.41218721041671499043407938728040995802754194708456`26.0581638980275*^-8 \
- 8.23790313240485192140305263342340597111400523820337`26.591869413008475*^-8*
        I}, 
     {
      -4.013849852821001153826838495649360620571110663`26.003758391388384*^-13 \
- 1.370776950178947604519174209948178812090716832`26.537267838117497*^-12*I, 
      -4.1507433689398768901321657583454754179196043548`26.003757878059833*^-\
11 - 
       1.417527696570923671215159401885302056757922622825`26.53726734308038*^-10\
*I}, {-1.427751618649806299783839357387008874962708`25.950374150341997*^-16 - 
       4.875939761549212311422622286745468019180113`26.48365939031597*^-16*I, 
      -3.16263318732708295360190376820773483359286473`25.950373226220492*^-14 \
- 1.080076443819154361776987857871289509646718548`26.483658420088*^-13*I}, 
     {-2.14098875317215378544921403514342161218`25.935265514962477*^-20 - 
       7.31172849272902709149910738671991944874`26.468613873160997*^-20*I, 
      -1.08895285154421363615797436201669216613264`25.935263916839155*^-17 - 
       3.71890211010096142032520505677751683624863`26.468611824792927*^-17*
        I}, 
     {
      -1.37401107541726812290563509327113737084685952106653567`25.86285841332\
2094*^-24 - 
       4.69240948350085768320196201769623247600927378022614451`26.39617406663\
8995*^-24*I, 
      -1.7200393229914668338370430952636765505`25.862855826150696*^-21 - 
       5.8741366613427506988159027252807879509`26.396170339332617*^-21*I}, 
     {
      -3.816687025729607438691599001617870555664532172763`25.93435550981471*^\
-29 - 
       1.3034435249839188982201091409980972620874559251518`26.467191120469014*^\
-28*I, 
      -1.260471459948952089103624846459414255403896869497149`25.9343486673655\
4*^-25 - 
       4.3046583380344569562752675185952423621643667566245146`26.467181850999\
41*^-25*I}, 
     {-4.628545623280979685894226018818113785142303`25.815409376359995*^-34 - 
       1.58070278806917829513115247341455997940938851`26.35006868016232*^-33*
        I, 
      -4.32241021157856650516335738132874858785694980329`25.815396516079318*^\
-30 - 
       1.476153943099235527139164660661758162188962310214`26.350054012101715*^\
-29*I}, {-2.46699567402771699830391978785631321058`25.78910520908718*^-39 - 
       8.42508048419313670122798957732615842157`26.322650556259465*^-39*I, 
      -6.982560149897737611027214779606513107961125`25.78907662463268*^-35 - 
       2.3846264453541634181431401933588024979239065`26.322622569823025*^-34*
        I}, 
     {-5.809673288981867441568366676467944060815458064287522`25.7502883735541\
2*^-45 - 
       1.9840717826078101020514809826642547864023863868361582`26.284174406393\
756*^-44*I, -5.341795671723281077906333551426220775`25.750237805054606*^-40 - 
       1.82428607144276433429632701065912625252`26.284123364863216*^-39*I}, 
     {
      -6.070648504452567388907045296664600929217708157`25.779230291332915*^-51 \
- 2.0731978892268195122358485447300664300980948366`26.313575504759115*^-50*I, 
      -1.943478821989159778236752258515753228292551758847675`25.7791659895529\
36*^-45 - 
       6.637208839466969284040749990428039588867061270622785`26.3134687839005\
68*^-45*I}, 
     {-2.824339017588742481747146918045661818612`25.709369273299203*^-57 - 
       9.645450046121478370905044490506455375123`26.243298058055757*^-57*I, 
      -3.374325191347194847600415975859721570940280708`25.709318382064783*^-51 \
- 1.1523717538801456429109696980016762505497873968`26.24311874492227*^-50*
        I}}|>, 
 "S0" -> {48.80044646449666723921456656071750144756`24.86372666058589 + 
    166.65926635237523839501193960185011461025`25.39707821957409*I, 
   115.6310685231899359178239553919895125592`24.92593328595618 + 
    394.893703721258102085717003975587932002`25.459276258950972*I}, 
 "T0" -> {37.16218728913346039192152447131113619824`25.128704580905836 + 
    126.91324195491510163326796182986333090066`25.661948642244038*I, 
   97.48861543928236541724043056143836068528`25.08277498896151 + 
    332.93509186724234890887486664714129057791`25.616044831881577*I}, 
 "Sc" -> {-13.58199489054761348441330621160332229058`26.64470530670766 - 
    46.38411055741395994677892942503385972818`27.178664122350543*I, 
   -25.0069092568590996449925638549294088465`26.657283438028703 - 
    85.40153733061844892933960080482752766645`27.191238881134606*I}, 
 "Tc" -> {-1.94640750891971973298714280307716208665`26.52860654230074 - 
    6.64721064991306857246980853404951885096`27.06215644161536*I, 
   -6.86434300981917793036833026347828327951`26.514296064319616 - 
    23.44253901119138164369186913385774283945`27.047858550552366*I}, 
 "kappaFit" -> {1.00022962259211175338234320708056308221`24.543349217390006, 
   0.99999376256198780627904269826163003277`24.37383211932648}, 
 "kappaFitIm" -> {-2.238420034814724247557`7.894768641035698*^-17, 
   5.139617020203233013053`8.08619763284202*^-17}, 
 "residual1" -> {0.0000758634640623587752939455668841143`20.907527732986875, 
   1.24870821714836657334265247307401`19.171850627641554*^-6}, 
 "residualMinus1" -> 
  {0.37308329157126142672148731965527847632`24.594265244602354, 
   0.25800299395441753505246563555547824714`24.505334923772143}, 
 "neutralOnly" -> 
  {0.23848673564554950240483307768992583304`24.37051711427197, 
   0.15689946755329937339238723690820660767`24.265589675519372}, 
 "residualP2measure" -> 
  {0.00338898843658301490279683450229195028`22.601914738556637, 
   0.26545067952311422292620367859422714154`24.3411004415829}, 
 "chargedFractionS" -> 
  {-0.27831702114505852160288245969795230224`24.841770933777905 - 
    1.09428879954109640166`8.594636026052388*^-17*I, 
   -0.21626462140530976680312265199725812812`24.90368275166099 - 
    7.5352427801914440885`8.603942747249015*^-18*I}, 
 "chargedFractionT" -> 
  {-0.05237602118992780972230685950725480277`25.103330148888332 - 
    2.33717201655297526594`8.909731281755754*^-18*I, 
   -0.07041173965686704620623050040803160822`25.057819817173687 - 
    3.58336980346555277996`8.921476455377096*^-18*I}, 
 "time" -> 727.671536`9.313480380647869, "kernels" -> 8|>


==> anc/paper_scan/point_A_b0.500000_N6_h0.250000_P5.000000.m <==
<|"b" -> 1/2, "Ps" -> {7/20, 1/2, 3/5, 9/20}, "ws" -> {0, 1, 1, -2}, 
 "lams" -> {1, 0, 0, -1}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 6, "hstep" -> 1/4, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.125`40., 0.375`40., 0.625`40., 0.875`40., 1.125`40., 
   1.375`40., 1.625`40., 1.875`40., 2.125`40., 2.375`40., 2.625`40., 
   2.875`40., 3.125`40., 3.375`40., 3.625`40., 3.875`40., 4.125`40., 
   4.375`40., 4.625`40., 4.875`40.}, 
 "IS" -> 
  <|0 -> {{-0.26977444439965671272659475106329634053`24.124836659706755 - 
       0.24011839909612276487784082365300848311`24.07426867455166*I, 
      -0.09697107798815401242883014707287517345`23.40977981202721 - 
       0.08631114061584715499971724325072393316`23.359213421403314*I}, 
     {8.08035500663970187828137865541787786134`24.82756317803695 + 
       7.19208934945779686798734377578065342208`24.776975071373677*I, 
      25.57939361762849219037407960979125917624`25.03502087243656 + 
       22.76747547004622618217810117111570711533`24.984442050372603*I}, 
     {56.80150112991872459915005355967928697108`25.226866852782525 + 
       50.55736672139004106812801710677540509104`25.176299312223946*I, 
      129.70243445174850949932929096554691974803`25.31196337115524 + 
       115.44437053231600109977570425596035476315`25.26139751009314*I}, 
     {65.93831096227541968720874192791264610871`25.286839838031373 + 
       58.68977583328142190217072254948232421662`25.236294850934836*I, 
      114.97872971303428937888812365641747817065`25.324941935717746 + 
       102.33922849971302479071585984737231570614`25.27440046543871*I}, 
     {15.97370454537227460273278701647545709058`25.101992831163123 + 
       14.21773056230277402231318093771044622413`25.05142387607157*I, 
      20.04404569581936660218410237044912147342`25.121923632474818 + 
       17.84062302343045932815295173719879123145`25.071355583485303*I}, 
     {0.70402328411259045461823001032297857618`24.723769599641642 + 
       0.62663068135939824701679580884015465445`24.673170939514502*I, 
      0.57376250310689569475542701253237227998`24.709176508794737 + 
       0.5106893427730000440577067012812242577`24.658576923159494*I}, 
     {-0.00544907944932049259891037587673687758`23.893593790589566 - 
       0.00485006738436668367989318817851439801`23.843005141175592*I, 
      -0.00398589066192076036191194078391711915`24.02670609497997 - 
       0.00354772553361179518798867775269561215`23.976116455790514*I}, 
     {-0.00031583535512094299954316061975736593`24.406533859723933 - 
       0.00028111587818617224840672110033205847`24.355966852941876*I, 
      -0.00010947481646787831544208807324304746`24.438086377841906 - 
       0.00009744035514596811158300298770183611`24.387519590240906*I}, 
     {
      -2.1211397829523757361900249644486639091669531703905827`24.631229471593\
024*^-6 - 
       1.8879649259404394397388666438681785134723608803189321`24.580544475703\
01*^-6*I, 
      -3.916928629925649670511170415706873732269555137897802`24.6542771635287\
47*^-7 - 
       3.486344431491717813358790824352038509963920837127619`24.6035885572199\
2*^-7*I}, 
     {
      -4.4648208106186517409779410940877803980426182185108`24.395267698651498\
*^-9 - 
       3.9740073515212675906237977562792558454692744710366`24.344688820033507\
*^-9*I, 
      -4.130219618172424965835464524915363950092319080037`24.411876395274955*\
^-10 - 
       3.676188546464936223141336389333245216545025632568`24.361297247151587*^\
-10*I}, 
     {-3.492994583548000376857651594935264948617912432`24.479157061406788*^-1\
2 - 3.1090130472493257069379322553992735819149739522`24.428534663711044*^-12*
        I, 
      -1.506630191677560615147112635555223363682548662`24.494932042696636*^-13 \
- 1.341007783226331913461969815141211671956430676`24.444307816549735*^-13*I}, 
     {
      -1.0919236478726407530654552591820285718288342`24.210109688829913*^-15 \
- 9.71889531070456201669450966432420947069896`24.15953108415274*^-16*I, 
      -2.03895373965984444012556591788296107594877`24.226056110267983*^-17 - 
       1.81481351537089572307442157341108208401509`24.17547716792052*^-17*I}, 
     {-1.419093053657353393180587222576707664069`24.124359934394228*^-19 - 
       1.263093518627822463065639240783393441877`24.073780595931407*^-19*I, 
      -1.0641354115800981484672738560518838315`24.136096675579314*^-21 - 
       9.471560288770971770887741344651988465`24.085517118719245*^-22*I}, 
     {-7.8583107150543576991819003371054422`24.184942187672192*^-24 - 
       6.9944541733662035991621436735469282`24.134381531355476*^-24*I, 
      -2.194143596189677330926427199912685459995853693803084`24.1965398157014\
03*^-26 - 
       1.952943500176610320443817167102120493059400873096572`24.1459789436988\
2*^-26*I}, 
     {
      -1.8848706670622259471288167508221715530101516812057`23.8827393148989*^\
-28 - 
       1.6776686468037688007351444093848046040848536084241`23.832169875631617*^\
-28*I, 
      -1.8165566604997509428084024131987343324233194377`23.891502673447338*^-\
31 - 1.6168643333035536604895889803176127982276670679`23.840933271549012*^-31*
        I}, 
     {
      -1.98101985014262470639253063978846826678356609`23.828960742818534*^-33 \
- 1.76324824262884862714763905311256261285685414`23.77840100751417*^-33*I, 
      -6.1082187600101953241770090883809529437755`23.83732358482692*^-37 - 
       5.4367481443485420810719035640889272262337`23.786763899691696*^-37*I}, 
     {-9.20065743960368992380473604032833181918`23.812332673665463*^-39 - 
       8.18923801305823959464889512856161834993`23.7617654352806*^-39*I, 
      -8.4119635960683465944544874274692505`23.821013396443533*^-43 - 
       7.4872445254686344539943129986008788`23.77044630542187*^-43*I}, 
     {
      -1.9003096087305893492848693536215788757739474467118408`23.792938440006\
743*^-44 - 
       1.691410400457887910135846436793333454865638841436946`23.7423714021681\
32*^-44*I, 
      -4.77452874774203764081935259120872953510544161648`23.80138614391976*^-\
49 - 
       4.24966939287889701426022567792171164794559567393`23.750821646480752*^-49\
*I}, 
     {
      -1.7539226551834890981113723824316800858679641498`23.676572104221645*^-\
50 - 1.5611156239733186592155324645340466078424226999`23.626313175443304*^-50*
        I, 
      -1.1222957116028371959822888739016368807264`23.681850103506672*^-55 - 
       9.9892282303529024610977953797328015188907`23.631592835069192*^-56*I}, 
     {-7.261167806309897490069918982318206621837`23.42458974865919*^-57 - 
       6.462954610467660844802917178951738866679`23.373997302539564*^-57*I, 
      -1.0966052364716659148892113198471838`23.43144400491639*^-62 - 
       9.760564771356360026650397897920057`23.380854900444724*^-63*I}}, 
   1 -> {{-0.05204918304851622250540338640432951801`27.228126559943426 - 
       0.04632746639765360146842284684203423273`27.177555192251347*I, 
      -0.09389740896386376570579615735971136122`27.22812656506287 - 
       0.08357535707227865724066839901129276093`27.17755519662526*I}, 
     {-0.95229242135570843205281787386986622376`27.161467795668344 - 
       0.84760783103884718357672297128958067351`27.111189893305074*I, 
      -1.5939863755350705297252838651871520802`27.161467800971703 - 
       1.4187609857792717136120314362568609223`27.11118989722892*I}, 
     {-2.93162483643745229536710001894794717534`27.003691235564354 - 
       2.60935413672077813039505751911377803139`26.95319516210339*I, 
      -4.22374020026014341275715822590423899838`27.00369124032494 - 
       3.75942850087728020184903904132501615164`26.953195167708976*I}, 
     {-2.59978599789077161394619751857745357334`26.949081682190453 - 
       2.31399402265562573552723591711785265595`26.898356649644807*I, 
      -2.99012139763118448273293670252013745246`26.94908169267325 - 
       2.66142022718284869787462277016379289846`26.89835665696815*I}, 
     {-0.71800016062585621892044880091369292462`26.940108529667313 - 
       0.63907109327535318032917116575480859256`26.889751963226125*I, 
      -0.6112421540666203802534535093285589398`26.940108554247537 - 
       0.54404889173679372161685448246230268857`26.8897519798125*I}, 
     {-0.06393196982367847883715306025143275014`26.908604529596204 - 
       0.05690398984709331825149706516569291865`26.85791752825734*I, 
      -0.03734424221223777628861525388977713402`26.908604586550837 - 
       0.03323902556973182104180159806589656181`26.857917571448475*I}, 
     {
      -0.0019304148665124015443525328155282713158129231398191206923`26.774374\
36987467 - 
       0.0017182062161960038839811973321159886054433494027644865604`26.724029\
008768415*I, 
      -0.0007170972422416451735807522790514274884752303517564590239`26.774374\
492100783 - 
       0.0006382674318410253779091800374256120030619172147166434985`26.724029\
162663584*I}, 
     {
      -0.0000210158196002068994159018341681877889198647992686660107`26.764800\
934274298 - 
       0.0000187055707568015322077390931140253509663455159377179104`26.715961\
1371307*I, 
      -4.6009478452275307393133668833934125749650505125431505`26.764801344974\
483*^-6 - 
       4.0951700720922553385229030679259564470552846249063665`26.715961560691\
74*^-6*I}, 
     {
      -8.73452844095067882870264386341890849524843970471803`26.72569215832593\
*^-8 - 
       7.77435012707711804402122861355775383675852814988233`26.675029186662947\
*^-8*I, 
      -1.04431295281831909516177284692034430185932592513878`26.72569369293641\
4*^-8 - 
       9.2951263394909862535839401870090923090642510589252`26.67503031834821*\
^-9*I}, 
     {
      -1.450382056977584520705434758414298022804125692316`26.57089066832579*^\
-10 - 
       1.290942951895269568621085160555583351563767595953`26.521199019265342*^\
-10*I, 
      -8.7752572182616969654327837417471366713645398582`26.570893607447374*^-\
12 - 7.8106016290562158369627177337122313852368539975`26.52120258134162*^-12*
        I}, 
     {
      -9.94854016561624981391476670759193177795692023`26.567217205905806*^-14 \
- 8.85490671003783833270580020373733983335824906`26.51642487070062*^-14*I, 
      -2.8223385485213114466610767491498117142988556`26.567227053020794*^-15 \
- 2.5120815853641119699421733275571623835102481`26.516433121523153*^-15*I}, 
     {-2.88641577252064429277179593296929465921383`26.512338749138706*^-17 - 
       2.56911486173498173402069605745781914345623`26.461881635317635*^-17*I, 
      -3.557660291357654520405988646374016207988`26.512367944582554*^-19 - 
       3.16657011597104686480885378691287279989`26.461903867743068*^-19*I}, 
     {-3.602190531836930613872086107927252525`26.399249880051567*^-21 - 
       3.2062051899271578254444845236785214639`26.349291610961966*^-21*I, 
      -1.78736742689997781314807797330986092599141165769665288`26.39930623910\
635*^-23 - 
       1.590883844090033602129212624648928017006464536357189809`26.3493669534\
2667*^-23*I}, 
     {
      -1.9570635034387313900546825339016272142623756454712044`26.445336635095\
007*^-25 - 
       1.7419253940858288206643160938087179169363155654887413`26.395325264482\
747*^-25*I, 
      -3.6223001302285515904216783701219831222764639529958`26.44551249101121*^\
-28 - 
       3.2241041595015647726200116576270021797448526796708`26.395498125836543*^\
-28*I}, 
     {
      -4.66970483797634831471682525751453372228059958517`26.33026318156968*^-\
30 - 
       4.15636867473325036691098392653116721192080799562`26.279813123277545*^-30\
*I, -2.98743623103691940458121816036609475635005605`26.33074403900061*^-33 - 
       2.65903023837069070221852939394960936588994686`26.280136501402794*^-33*
        I}, 
     {-4.925715568389777776566748857822451493070428`26.335104406293834*^-35 - 
       4.384236391688800417391096283714208615902127`26.285048536257136*^-35*
        I, 
      -1.009282597612357701538101147644417364882`26.33628497451527*^-38 - 
       8.98333132011684262578123677088484209597`26.285895410328383*^-39*I}, 
     {-2.3084363775747541106993281860223235806`26.276969859025225*^-40 - 
       2.0546721859886002413144087541378381239`26.22673419813664*^-40*I, 
      -1.4038070865104648465926805334295590079692358891825591`26.279041849291\
886*^-44 - 
       1.2494879231530133421112842955745707166355589364831417`26.228697038001\
922*^-44*I}, 
     {-4.82532142730445620572763993630533545069509599802278`26.18298321984694\
6*^-46 - 
       4.29487848201102081204210173102103666951270903224831`26.13126120157876\
6*^-46*I, 
      -8.070133112477728441445021643049289721262937907`26.186998410515194*^-51 \
- 7.182991138293410682639050172938882592556257223`26.13595612290419*^-51*I}, 
     {
      -4.51267412645509066386000643575152011658536094`26.207308279904804*^-52 \
- 4.01660019835544321524638811989662166308986495`26.154968318559067*^-52*I, 
      -1.92344082148173082659692905744370122499`26.217227897410506*^-57 - 
       1.711998821230496713543151625609964008482`26.16747169188007*^-57*I}, 
     {-1.8928633663433394239146185751616806275`26.158899265808863*^-58 - 
       1.68478271633737734294222319904382919462`26.10318172116133*^-58*I, 
      -1.90539975417278718373461734247643392511408551741271`26.17907148653852\
*^-64 - 
       1.695940991105596804142807293595159434999761035821769`26.1289579925884\
7*^-64*I}}, 
   -1 -> {{-2.10659641526433721513964687178870296724`27.23147711365368 - 
       1.87502029667991547151430555005315173884`27.180906931704087*I, 
      -4.43776718211167086124171508748562822743`27.231477123160744 - 
       3.94992770238589088292194450164374105411`27.180906939959605*I}, 
     {-6.48312647463376535250010349937815383242`27.16690360323049 - 
       5.77044261435139414966012444883282130862`27.116613181164478*I, 
      -12.67406595423014122588810112317262813966`27.166903605174575 - 
       11.28081806911243383554040386531181360646`27.116613182645352*I}, 
     {-12.42129078946261103748280946181403087963`27.009279829901757 - 
       11.05583023518210014467479895850017838051`26.958779185723955*I, 
      -20.90706989046638062193637107168204962145`27.009279830213345 - 
       18.60877579809752447657309290715893745062`26.958779186072977*I}, 
     {-9.5415791562860361307330839500692448143`26.942601723324014 - 
       8.49268253319865683321229672275107156194`26.891866278660945*I, 
      -12.82440909924758329425706843919607963579`26.94260172380714 - 
       11.41463413674256089804716534296820346297`26.8918662789896*I}, 
     {-2.56862443701438603847742703585106341188`26.93284083905343 - 
       2.28625802220671294680771452637221430869`26.882481403989733*I, 
      -2.55598248657183040420881018211258838751`26.932840843245813 - 
       2.27500578922195346684461650843240649721`26.882481406783718*I}, 
     {-0.2341138722616646404179910513497974756`26.894522791960693 - 
       0.20837795936810621501995533920609352779`26.843800706216353*I, 
      -0.15986732858707654954597419106360440473`26.894522793759517 - 
       0.14229326685679012603195721713530870042`26.84380070751027*I}, 
     {
      -0.0073939654594361134362278477232490919007892161080303026176`26.775457\
38744849 - 
       0.0065811539452626026678691056737078546180397281376169099264`26.725015\
866683755*I, 
      -0.0032110180513577302331709844989139361480019412013111312385`26.775457\
390128608 - 
       0.002858033924141967491118094241929788740512708815387165522`26.7250158\
6990663*I}, 
     {
      -0.0000849966835507857532962414174646274436526483179819478626`26.755852\
20360738 - 
       0.0000756530798464333615171099272057354396656079720606061608`26.706798\
701785814*I, 
      -0.0000217525854576595122719477209131688520670634084963324804`26.755852\
210406907 - 
       0.000019361344651893385871361813802199343051456282865544495`26.7067987\
09356747*I}, 
     {
      -3.743878353403811582951654787393226837877654141356334`26.7139459931329\
67*^-7 - 
       3.332317405492153899261157418745070568924064187696824`26.6632450999844\
22*^-7*I, 
      -5.23191832623125737359554883403963932994646186280087`26.71394601403297\
*^-8 - 
       4.65677857475337016598069662131417034229999704210508`26.663245114781024\
*^-8*I}, 
     {
      -6.593952613432311771757862523634482392424759226793`26.565853326488238*^\
-10 - 
       5.86908574226342230532316230465861648439384754537`26.51607392175452*^-10\
*I, 
      -4.66222072455203591597072447033647859573980053189`26.565853357420643*^-11 \
- 4.14970728270221934563076131728797029286195885983`26.51607396068459*^-11*
        I}, 
     {
      -4.794400908782444622462880194467321692210078231`26.557119167952127*^-13 \
- 4.267357026362211101447353985213586491865446892`26.506313051165534*^-13*I, 
      -1.589154655255919297427311382522036693232515`26.55711925444786*^-14 - 
       1.41446041186504538286421960731333958285946831`26.506313119465023*^-14*
        I}, 
     {-1.472533341089631495488443474925796619308839`26.517251372845802*^-16 - 
       1.310659166641794563208641053499248095377624`26.466812268427034*^-16*
        I, 
      -2.1201336238699367629595471181403036757253`26.517251564336615*^-18 - 
       1.8870693729585837563050070911432524334315`26.46681242144968*^-18*I}, 
     {-1.94211924174588712293903735940455434046`26.400935120260016*^-20 - 
       1.72862394071301318127070043721612033162`26.3510110348313*^-20*I, 
      -1.125456161670646367971039481558258617566998407665109054`26.4009354330\
76196*^-22 - 
       1.0017358478658277788272774139071528482054109933825047061`26.351011454\
23047*^-22*I}, 
     {
      -1.1130818947862992706571229284304237117989325835125199`26.454841739026\
63*^-24 - 
       9.9072187224308205036658278676520032596991950117449258`26.404861474904\
276*^-25*I, 
      -2.40563936211643987453295038059222762210380660095842`26.45484255646398\
*^-27 - 
       2.14118973989351138636145086592043853802650723399385`26.40486222507752\
*^-27*I}, 
     {
      -2.796528965071735562849229277517526497025178845243`26.3360212687247*^-\
29 - 
       2.489109224609032853388717534611545541497771397327`26.28536210312254*^-29\
*I, 
      -2.088706898549467588546153284868974504736729058`26.336023127442846*^-32 \
- 1.859097357337988352262745960971274920653377006`26.285363343183015*^-32*I}, 
     {-3.1003541016379167815953853894607883005954856`26.33447992157365*^-34 - 
       2.7595351560191806798003788908903270752291605`26.284090751982227*^-34*
        I, -7.415424221316851010721621785669139464876`26.3344835773657*^-38 - 
       6.6002537660808942599883867349784817754`26.284093445009407*^-38*I}, 
     {-1.52440157207367111131997959634721002429`26.272569744431916*^-39 - 
       1.35682557286144667688851306650668156734`26.2222154620673*^-39*I, 
      -1.08195591213215877383042301277799686717060741319813817`26.27257530168\
2146*^-43 - 
       9.6301753893664891906141113660571909824374568237883215`26.222221021938\
022*^-44*I}, 
     {
      -3.337371705835498116540311907694122702140389792593487`26.1862207018756\
05*^-45 - 
       2.970497642863224082853645740663430241418843364472935`26.1353781258490\
3*^-45*I, 
      -6.5136710734005242290802681115554504168522273355`26.186230103962462*^-\
50 - 5.7976294747422254470895284286796506737450707558`26.135389451105844*^-50*
        I}, 
     {
      -3.263620031278693940011821092548311467647277397`26.222146160901595*^-51 \
- 2.904853418983356078265145379657621640086262708`26.173150301073907*^-51*I, 
      -1.6231683091581908044433020460365139723142`26.22216671754128*^-56 - 
       1.4447349774955970665477949075754874285946`26.17317678119754*^-56*I}, 
     {-1.429212301858141592925092339945234222036`26.18291225552375*^-57 - 
       1.27210036760286335488612350945566706738`26.134382479205904*^-57*I, 
      -1.67857431169465529708938496581035647494253194165104`26.18294916438561\
*^-63 - 
       1.4940502514422366937471736660726714216529569906820672`26.134430758045\
55*^-63*I}}|>, 
 "IT" -> 
  <|0 -> {{0.25926636217823870429004805724498231396`25.45074671073208 + 
       0.23076546025051677837723095059312198287`25.400043626536014*I, 
      0.36915885932935506086324024145097595507`25.370628281221666 + 
       0.32857758084378550428258875242420576253`25.319925630145335*I}, 
     {7.09668621295255192491075791103340254096`25.404356695152206 + 
       6.31655432053170901974842217716565069`25.35359650469915*I, 
      10.92516478272479608762114360879082552381`25.33633748672588 + 
       9.72417192194412358402637501677517510632`25.285546608883223*I}, 
     {36.20474954225149849808060200661804488557`25.599707943248674 + 
       32.224796233414374085483515314329376563`25.549343876659435*I, 
      64.65489503490780975112717360180101707465`25.54381683736778 + 
       57.54744458489439723165282257718491507902`25.493536257955483*I}, 
     {49.15215633840413241516561108916881517446`25.545814145029254 + 
       43.74890704849492222522225929431144424947`25.49501872221425*I, 
      108.75899678513361009650060236497613032725`25.50614305089778 + 
       96.80322483273688068864728430492135079721`25.455398923898827*I}, 
     {18.08367959784538870951889723363585034226`25.464567013075442 + 
       16.09575808585142937603459987269756414053`25.41394297580606*I, 
      52.96218939739246050469925493253546207074`25.436648028474742 + 
       47.14010683638982103967244054781692933225`25.386028136739583*I}, 
     {1.87239774805076020337482902709052151529`25.38749284650971 + 
       1.66656686378743579482503225719133912698`25.336962746095047*I, 
      7.76394149743906329837347437682072516438`25.366504732363733 + 
       6.9104588731140534361650134697574548498`25.31597362542725*I}, 
     {0.05966157661006889273445325852172619605`25.406447652335473 + 
       0.05310303685377045683871473850034234858`25.355868505845017*I, 
      0.37504655323104243578979557597806918091`25.386786624397878 + 
       0.33381804621546745670407486574293249333`25.336206138404325*I}, 
     {0.00065031663367749468877025119106275907`25.200072395378555 + 
       0.00057882795137143213420208698541745723`25.149547712433474*I, 
      0.006640167586782242047178841458395812`25.178418195624108 + 
       0.00591022034802546495888796662256320131`25.12788930126681*I}, 
     {
      2.648648280372115019863984929934246476637349227342307`25.095620897347246\
*^-6 + 
       2.3574849214014697935948302453936274458252510565967686`25.045114723346\
185*^-6*I, 
      0.0000470787938568490230867217496803315721705595334166256705`25.0710104\
9783131 + 
       0.0000419034673111436330768969005672450064549481082993413461`25.020499\
56470902*I}, 
     {
      4.288161013051827731987705802842609041524151573673`25.01616650506715*^-9 \
+ 3.8167675956548855797283241066688370962951105582355`24.965709806637864*^-9*
        I, 
      1.422188163203004968227580593539841453041149761936154`24.98758640180421\
*^-7 + 
       1.265848385756863192259734718186186773820139642496931`24.9371293752383\
17*^-7*I}, 
     {
      2.874102640979487862260979497295369255478328504`24.853391768729242*^-12 \
+ 2.558155300905916508414806520615166482391209858`24.802805479418865*^-12*I, 
      1.906473112325822833601803104688417857961434683545`24.820856347618605*^\
-10 + 
       1.696896356028821256605948233934159799158711021991`24.770268193817213*^\
-10*I}, 
     {8.188410378584928730699687162754784629900084`24.76908353749121*^-16 + 
       7.288266298252741991115367733624761847053904`24.71850905858216*^-16*I, 
      1.164475166700592756990517181234796548916031203`24.73495876630092*^-13 \
+ 1.03646553118687810740084529528500093927321505`24.684389735627846*^-13*I}, 
     {1.009192249767060531235409855584130550169`24.617840485102466*^-19 + 
       8.98252716018147531952202361985939522686`24.567289044483367*^-20*I, 
      3.29807811902975696810536635784340351769431`24.580191222786087*^-17 + 
       2.93552356227696136054280571118062381293374`24.529640646312885*^-17*
        I}, {5.4451227306920586137024213293815185`24.502345997258136*^-24 + 
       4.8465456240128816436729127615165037`24.451822863641453*^-24*I, 
      4.3832516666389732534345121926723977959`24.46493844256457*^-21 + 
       3.9014050251161712827381697085752571211`24.41441134839001*^-21*I}, 
     {
      1.2969691752523079931535461788095624115754338780071`24.37835228445666*^\
-28 + 
       1.1543946007622311598485345308615418037564878435593`24.327806026842186*^\
-28*I, 
      2.7564847660138438936333575380220904769012129107638622`24.3410957043968\
6*^-25 + 
       2.4534670458538030788196167843708815805489580827764467`24.290552664046\
842*^-25*I}, 
     {
      1.37197884519604406589481260323438636576460493`24.283722484825205*^-33 \
+ 1.22115852980560138308737726704295631132534956`24.233065485106252*^-33*I, 
      8.25156996891456375989477387110602707440650404927`24.248871794201044*^-\
30 + 
       7.34448281554072964897389861772705238810120061718`24.198231103282254*^-30\
*I}, {6.47409349722124233429895812158795345423`24.180098733309666*^-39 + 
       5.76240262346089576516384968404744359157`24.129520749490435*^-39*I, 
      1.1809971312628892449551762752754218159810277`24.144544739776162*^-34 + 
       1.0511712520695005468812900020646536420087724`24.093977769332042*^-34*
        I}, 
     {
      1.3673049655260410053816294747662691280605173879721668`24.1024987288656\
48*^-44 + 
       1.21699844523405201978334028808003151380784419520994`24.05192126247584\
7*^-44*I, 8.1082312933743707516286640674628509402`24.06604351787733*^-40 + 
       7.216901222792173466358191979878459617`24.015465729308854*^-40*I}, 
     {
      1.2957200268200766594771120180114881196738090113`23.93207608518639*^-50 \
+ 1.1532827700160650542827233503987202449090449447`23.8814916260401*^-50*I, 
      2.677114380333293080740390991367958703229831356708561`23.89669381615165\
*^-45 + 
       2.382821770361775081225458174974051833531740139428928`23.8460899752758\
5*^-45*I}, 
     {5.520510245471210011432628229987058332766`23.913891295568195*^-57 + 
       4.913645861771358599290775403355901702533`23.863288101958165*^-57*I, 
      4.25921354844592548140928049061486706758702919`23.87413985371011*^-51 + 
       3.791002298001435460549228539358449422729293649`23.823484587854953*^-51\
*I}}, 
   1 -> 
    {
     {
      -0.0175379070823715539473618501427428373902310182329585238016`27.153869\
899915335 - 
       0.015609981818281411394798224327977967046765218023296813443`27.1034303\
7479872*I, -0.03543138490957743549758456777461955452`27.153869804184744 - 
       0.03153644683127399444853968726819755026`27.10343025337341*I}, 
     {-0.40021636455670267673678225419498412223`27.116017879856585 - 
       0.35622096438111682737077178423095368182`27.06588461881443*I, 
      -0.86561791479830355485998421557324203969`27.116017775923158 - 
       0.77046136965580249105059144068106859154`27.06588448287379*I}, 
     {-1.58488195277965170775248932646364781232`27.054420767975778 - 
       1.41065740346408834010943947625155980068`27.00395995146186*I, 
      -3.93041154393968212658770471334217372221`27.054420600687752 - 
       3.49834518173107428474732887307591007169`27.003959839228617*I}, 
     {-1.74670275429921308189628166539471059233`26.956063563772425 - 
       1.55468939985202326749659411812214932696`26.90564497326791*I, 
      -5.32187051549087485794820525030980632317`26.95606339928144 - 
       4.7368424063304366404147180055219276839`26.90564477063885*I}, 
     {-0.58300752343328578832676432998428248812`26.893694761981557 - 
       0.51891806690335269253825813518990659555`26.843480651714216*I, 
      -2.33916448521853736294715616385766900902`26.893694494153632 - 
       2.0820223823020356162910219956323918843`26.84348029295464*I}, 
     {-0.0615953308460358941966171751787265765`26.92427208089737 - 
       0.05482421534574751033729295169826237107`26.874715317098307*I, 
      -0.34888266631550614524002662010766562062`26.924271473978244 - 
       0.31053033023380302377399175999934908184`26.874714512410677*I}, 
     {
      -0.0021729845325762736071995961640489687612647793040607264424`26.789130\
815329013 - 
       0.001934110432083297084324918770983846623043866216664019463`26.7387303\
8560527*I, -0.01862750643248313997570746240415464982`26.78912976405905 - 
       0.01657980255940904186686304457100534495`26.73872931378088*I}, 
     {
      -0.0000272287875318506557889472409111602724473218470076746858`26.673500\
295344997 - 
       0.00002423555309705520473204756458615723462491391574047901`26.62270366\
5110183*I, 
      -0.000378712022484858666160581430130268088783162871891635567`26.6734973\
97502185 - 
       0.0003370805739583049536712970418653192152266985501884436302`26.622701\
7381695*I}, 
     {
      -1.284077173700286575729190340842911890433171858960852`26.7084969944003\
95*^-7 - 
       1.142919804546094060102203319967414192572131785108064`26.6587668626873\
22*^-7*I, 
      -3.1063984038377094950441231816662598867687389921501414`26.708489859250\
637*^-6 - 
       2.7649150138893253523109895093467023312579836466073901`26.658757817523\
66*^-6*I}, 
     {
      -2.388001011185848097288823455359423436861748881106`26.523852033390853*^\
-10 - 
       2.125490355922674843437353044798248163320802893535`26.473205426901565*^\
-10*I, 
      -1.07714197737429244028272107744330811596476483953505`26.52383504138928\
7*^-8 - 
       9.5873279539845217689933635617038246664378255046108`26.473192940704465\
*^-9*I}, 
     {
      -1.813326880220657510020609258634382832756529355`26.428452633882365*^-13 \
- 1.613989599665375522101778501082304461929943028`26.37828277567671*^-13*I, 
      -1.63478166266409792777357793086489780111574164065`26.42841943794831*^-\
11 - 
       1.45507168621602956289912128245605449743428311288`26.378240497539963*^-11\
*I}, {-5.76532771302725439839829480972496806245633`26.457957804592763*^-17 - 
       5.1315507804948207252720540514500436766752`26.408034219373278*^-17*I, 
      -1.11355872417515245660015763224872478433035835`26.457821441729433*^-14 \
- 9.9114628423565681965480303590249241876919004`26.407943405814212*^-15*I}, 
     {-7.8149252998201625743822199404216796134`26.339732633685507*^-21 - 
       6.9558380751167715868935836615377539714`26.288929468506588*^-21*I, 
      -3.4663234980266122206442753274238910281097`26.339516893069213*^-18 - 
       3.0852738885169270212481082432110241614424`26.28868106080923*^-18*I}, 
     {
      -4.5760729975798685232305795956134458873721018524809126`26.306890987612\
213*^-25 - 
       4.0730296925310688263928936985883790386055845980430249`26.256366775950\
305*^-25*I, -4.996123967785399350908018955405724025`26.306351707519003*^-22 - 
       4.446904863431628640233884605483058639`26.255687689241196*^-22*I}, 
     {
      -1.168881048000494611578442096348512615136737423607`26.38671736139831*^\
-29 - 
       1.040387078191436540884462231524167283045462548053`26.33632786823582*^\
-29*I, 
      -3.366977368721112825078690048915581237439441855928205`26.3847345469134\
25*^-26 - 
       2.996848783691604001084743278725356286020419524249538`26.3348231930400\
37*^-26*I}, 
     {
      -1.3121184984864959511880328017068297631467456`26.321863624347714*^-34 \
- 1.1678785734583342525299207533016195449848084`26.272019268042115*^-34*I, 
      -1.06880927668217651951074489236137125719338127987`26.31697875075673*^-\
30 - 9.5131610048210977807657723474980317093517530163`26.268750420537263*^-31*
        I}, 
     {-6.5101335079448372982069968837807029725`26.218515573207938*^-40 - 
       5.7944807904559596247589786158737167455`26.168249398429243*^-40*I, 
      -1.607300561467367606867910131741539897967871`26.210355261636746*^-35 - 
       1.43061155605269291650817136593857177476121`26.16198357023011*^-35*I}, 
     {
      -1.434111708171886309365326031379789610563364236253265`26.2721418261171\
56*^-45 - 
       1.276461186890975711431554196152157781129151273592029`26.2224458928471\
5*^-45*I, -1.1502413686801406201924618563429738319`26.25357830974078*^-40 - 
       1.0237964408980169072771575594719974235`26.203991474937443*^-40*I}, 
     {
      -1.40774858266217516082699870628438700108695611`26.18537449915612*^-51 \
- 1.252996134422239900497560358116800228288429371`26.133015132034508*^-51*I, 
      -3.9313830177841401734673228806082368056965868520664`26.151132640524686\
*^-46 - 
       3.49920986238981543134683321637980482313613226777217`26.09406088854297\
*^-46*I}, {-6.17582917989689537512268446527608450667`26.03174411402106*^-58 - 
       5.49692621578002336858508441724387502022`25.97744421391549*^-58*I, 
      -6.43639269450857194764831744271835900078019346`25.97932978583343*^-52 \
- 5.72884623374409182319039703626879762142072349`25.915632836206463*^-52*I}}, 
   -1 -> 
    {
     {
      -0.0072213012755131869504113787853657296013002305670926895998`27.113388\
871405686 - 
       0.0064274705690737483471555653636787633768700843884713869312`27.062920\
14158749*I, 
      -0.0147014850075174251386040328105674551408063928750026260479`27.113388\
866259058 - 
       0.0130853648950939199732449247387048755876473640201536667648`27.062920\
13506055*I}, {-0.16454405730916556123567902592825046712`27.06629309035195 - 
       0.14645588728680850957641369377793796493`27.01607170207962*I, 
      -0.35837806332735959215781503056761561696`27.066293085147148 - 
       0.31898190738130565375365639910816062667`27.016071695274064*I}, 
     {-0.65002742068339848626207056682862200093`27.000152258957627 - 
       0.57857053128371925441961598241949112701`26.949742364199142*I, 
      -1.62143383737317344145092163492470435282`27.000152251415223 - 
       1.44319117452633296384256396138536788823`26.949742359137574*I}, 
     {-0.71449659392735060783074426987922713272`26.928402904725754 - 
       0.6359526702955791700231800238951558477`26.877878294153348*I, 
      -2.18684625282123679344603389028691943627`26.928402897714484 - 
       1.94644834674880907990948368896628536482`26.877878285519355*I}, 
     {-0.23790364189892274792196579855293884521`26.854087272135242 - 
       0.21175112327273983209443852578609143773`26.803635300044718*I, 
      -0.95775053141505575879126341190099923882`26.854087262977906 - 
       0.85246593630696275549327256886650104992`26.803635287786786*I}, 
     {-0.02508424014573762096720721649133990608`26.835245356774156 - 
       0.02232675374326477635391430739743765202`26.785262133073598*I, 
      -0.14242197685794386560403411334893462951`26.83524534171424 - 
       0.12676566587075155508324134023091512302`26.785262113128777*I}, 
     {
      -0.0008835347150373042831623379567631725973258994891747129255`26.700147\
862064043 - 
       0.0007864085932702841863157765316617942707234630460852037259`26.649705\
94522388*I, 
      -0.0075864668561078381035946915146834253256440917365566210047`26.700147\
84171215 - 
       0.0067524938484748768450586029991300104469736615271884390401`26.649705\
924476248*I}, 
     {
      -0.0000110578977522964494238981179723699098835593407234270468`26.593370\
708174408 - 
       9.842313683784261663168988093062275240385414036696924`26.5426699942356\
17*^-6*I, 
      -0.0001539669816759763109200271289748513826081204029636978705`26.593370\
665137133 - 
       0.0001370415394088549384758761647584551375926663547500539396`26.542669\
965606*I}, 
     {-5.21007970281491655282848041916674097273146886439887`26.63876347760207\
3*^-8 - 
       4.63734065021287380892800179714347360009220317124257`26.58841718600097\
8*^-8*I, 
      -1.2612715644630252074451109296861669864948942105162922`26.638763394246\
27*^-6 - 
       1.1226211940062815002456420816788639972090419334339724`26.588417080489\
943*^-6*I}, 
     {
      -9.68275328658019763425744903878426067154828348327`26.456804863718016*^\
-11 - 
       8.61833752707866514682371342555158686064084430889`26.406213214737782*^\
-11*I, 
      -4.369303761047781646032726834303472167005326762967`26.456804709447088*\
^-9 - 
       3.8889903993767487480954480483960052912035706557252`26.406213101351792*^\
-9*I}, 
     {
      -7.34901821661942355986563583436022325811749904`26.38002498368171*^-14 \
- 6.54114770963511114638758640148165500268529004`26.329459136192085*^-14*I, 
      -6.6268145358286261095291190478966597090163962747`26.38002473807316*^-12 \
- 5.8983351851251571441282519632595129306531350495`26.3294588236844*^-12*I}, 
     {-2.33574109174103630605087747681790235930075`26.412271806821657*^-17 - 
       2.07897531917816209206313233879939911442286`26.362114311168884*^-17*I, 
      -4.5118300624404631895102495526236396659580001`26.41227100293426*^-15 - 
       4.0158489214864350350382418908919810713090382`26.36211377608366*^-15*
        I}, 
     {-3.1653152725145822802368977882699927048`26.305848177043575*^-21 - 
       2.81735520783701121399207890473741522`26.25506748455108*^-21*I, 
      -1.4040080524264804929111548885511806339982`26.3058471268433*^-18 - 
       1.2496667970790961058573535042280203379909`26.255066275245067*^-18*I}, 
     {
      -1.8531449067164301361151511274911269407352117165826809`26.289761385731\
293*^-25 - 
       1.649430468790724329714462195542291520843924020113078`26.2392091228006\
5*^-25*I, 
      -2.0232236856860254490967476075560137222845900146367004672`26.289759165\
224684*^-22 - 
       1.8008126511070805585127474730774458757041012741041553408`26.239206326\
43056*^-22*I}, 
     {
      -4.73298924554660219760430349148322755890525145272`26.38645062601772*^-\
30 - 
       4.21269628822285209473608216783627402428591872314`26.335852758852756*^-30\
*I, 
      -1.363318912220914277113316984773293333397649278003259`26.386443617930404\
*^-26 - 
       1.213450574936556217676064951919942033871326882958401`26.3358474460633\
3*^-26*I}, 
     {-5.312576128252159281086330379119315660271734`26.34287296445045*^-35 - 
       4.728569742144967717428518549910128392482811`26.29255156243571*^-35*I, 
      -4.3274362301526183907164450631637271569871900885`26.342857771107635*^-\
31 - 3.8517253259001787292404543819732365392601815322`26.29254142515625*^-31*
        I}, {-2.635738266363990571343626315321073342`26.17512856762287*^-40 - 
       2.3459940928211833711654220276760551304`26.124335189350273*^-40*I, 
      -6.50758784316887600006762378681225213988897`26.175110001744066*^-36 - 
       5.79221496816134054717313939991412153393224`26.124320981850005*^-36*
        I}, 
     {
      -5.80611208934666352468424146387751546566610900206789`26.17960321367254\
*^-46 - 
       5.16785176953677165663696898833425217224496360802044`26.12969997858796\
*^-46*I, -4.657127713928148313204007953428775842`26.17957059554999*^-41 - 
       4.145174141839641063639952247352694535`26.129667571720276*^-41*I}, 
     {
      -5.69934086713494477530251325261117483971355258`26.128314048752227*^-52 \
- 5.07281780512970080508343500778556099618975572`26.077754543448528*^-52*I, 
      -1.59180667213090794730972099809929379679295687592208`26.12825666592047\
*^-46 - 
       1.41682089507469586403868554894545037030116471299986`26.07768863172884\
4*^-46*I}, 
     {-2.50032757692579819216129945269391105638`26.00217550926834*^-58 - 
       2.2254689702849940669453939383362927828`25.951841841968342*^-58*I, 
      -2.6062120561402350653136933731631202328820672`26.002092265471333*^-52 \
- 2.31971367049993266845543158117239731656063868`25.951741674246605*^-52*
        I}}|>, 
 "S0" -> {36.80558836087662880600566047859075008067`25.18648429414531 + 
    32.75958541837267830244652884337970580054`25.135921548001754*I, 
   72.69432478644124376915821514527334266407`25.25587956139988 + 
    64.70310755319297760095883871707131960115`25.20531957320118*I}, 
 "T0" -> {28.1823125869664082873784396117653276372`25.533890900530988 + 
    25.08425805960994426250150543159457985607`25.483256322803747*I, 
   61.45402007473708910951996603714403927507`25.485020314956095 + 
    54.69843873167712435923600542768491988582`25.43441887279515*I}, 
 "Sc" -> {-10.17061164236800387564386554933613175611`27.013556609131008 - 
    9.05256608285651472070815330682778411705`26.96301154056881*I, 
   -15.77836206288210863457793117650868140248`27.029401818645393 - 
    14.04386189110457547451868700890607773218`26.97887014162152*I}, 
 "Tc" -> {-1.54907851875366089376850417893997105356`26.980444056547295 - 
    1.37878980651806900273805114664133466908`26.930055116536252*I, 
   -4.53741542315030057292548306881870845139`26.96749321775622 - 
    4.0386217080919805725121153338000249253`26.917118414184017*I}, 
 "kappaFit" -> {1.00020212765767892762261467078624189506`24.400110078042367, 
   0.99994289377503278530262128651092682969`24.24212339317158}, 
 "kappaFitIm" -> {-1.058754211589640137756`7.424837793505615*^-17, 
   4.210600636227630387972`7.866511192618713*^-17}, 
 "residual1" -> {0.00006542713794326274755147187227403747`20.70865973598554, 
   0.00001127852357994585038633872532620681`20.001624776250658}, 
 "residualMinus1" -> 
  {0.36709671911166653987142751226689456937`24.444148137459234, 
   0.2541038613388500507122270916425327328`24.367331122799555}, 
 "neutralOnly" -> 
  {0.23429256691564087844692577129685716895`24.22204946726573, 
   0.15462423985263657995085971635707274211`24.129230698393727}, 
 "residualP2measure" -> 
  {0.01481321833808732919955994001178223172`23.08049123552711, 
   0.27922896217621766898235276562306584775`24.20214063995803}, 
 "chargedFractionS" -> 
  {-0.27633335303991761338467184405842701265`24.684133384976544 - 
    6.96714910731268969485`8.087702355386039*^-18*I, 
   -0.21705080980166209573495256065738303166`24.753248583454834 - 
    4.83469613316548357709`8.103002323282757*^-18*I}, 
 "chargedFractionT" -> 
  {-0.05496633798143555266258736525890086072`25.028511103636028 - 
    1.63187211074372340832`8.503032917115881*^-18*I, 
   -0.07383431413652254149494232135236656795`24.980062249185778 - 
    2.51409565512147247144`8.514120747978437*^-18*I}, 
 "time" -> 722.780295`9.310551297471449, "kernels" -> 8|>


==> anc/paper_scan/point_A_b0.550000_N6_h0.250000_P5.000000.m <==
<|"b" -> 11/20, "Ps" -> {7/20, 1/2, 3/5, 9/20}, "ws" -> {0, 1, 1, -2}, 
 "lams" -> {1, 0, 0, -1}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 6, "hstep" -> 1/4, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.125`40., 0.375`40., 0.625`40., 0.875`40., 1.125`40., 
   1.375`40., 1.625`40., 1.875`40., 2.125`40., 2.375`40., 2.625`40., 
   2.875`40., 3.125`40., 3.375`40., 3.625`40., 3.875`40., 4.125`40., 
   4.375`40., 4.625`40., 4.875`40.}, 
 "IS" -> 
  <|0 -> {{-0.09474892204139198975955951026814628622`23.884754754543554 - 
       0.03554374226143962082660966387669633849`23.45894633349075*I, 
      0.23000352464524841349530237038438926172`24.050351123245537 + 
       0.08628262805609520022083298525763490028`23.62454329438668*I}, 
     {7.54831785095054309730593313446395143977`25.01971405891631 + 
       2.83164661318682260171680313472879852409`24.59387469789418*I, 
      19.29733795688351166367668001232071792308`25.194197533882704 + 
       7.23912833933584437595483770779725502024`24.768361469118055*I}, 
     {39.5544514239174523638227944539613405595`25.340588803463927 + 
       14.83830313225271750225423240857269756087`24.914791657164102*I, 
      75.81868991529421113332421923341576746509`25.412028372664214 + 
       28.44232857627598341210665126764070811413`24.98623352206762*I}, 
     {36.67176478798969787023936305672610413818`25.376946377949995 + 
       13.75690327460419153858421134357436330962`24.951162618608986*I, 
      53.88195812843655091500998396684724941509`25.407394403833006 + 
       20.21306829667329727692982992029491341431`24.981613209733627*I}, 
     {6.67613149060927825736911853796110587085`25.024200399009114 + 
       2.50445801274691402798630317110670347801`24.598388597888217*I, 
      7.04031559488029760296254437175486564979`25.03675479240168 + 
       2.64107662179311981020408839426447539635`24.61094294798758*I}, 
     {0.15407697534460798741690356583945737998`24.287989388007496 + 
       0.05779983752932283091403011201585638349`23.86217978232677*I, 
      0.09903733240618056515118700249052540925`24.237946476071677 + 
       0.0371524798537337217567879025898253621`23.812136805270967*I}, 
     {-0.00571978505219859452621904569496886785`24.263460281432675 - 
       0.00214569792780721024347996038346830369`23.837641017665185*I, 
      -0.00296414478295879131332501906375299993`24.313781786969265 - 
       0.00111195775024281502612033004585472196`23.88796227548147*I}, 
     {-0.00012654118614718053179544309157198679`24.45871668154092 - 
       0.00004747016862004349956132187968879314`24.032882489061798*I, 
      -0.0000365149425690390263686481875456048013466819603518717952`24.483463\
80174687 - 
       0.0000136980735970610959855807927620461514112946388129021952`24.057628\
821411562*I}, 
     {
      -6.482877697020933012852041660156315523904008391603678`24.6091927081180\
55*^-7 - 
       2.431961535928431276835544742293369206864110656448709`24.1832822034376\
3*^-7*I, 
      -1.006745191080850149098169862027762956318141997784401`24.6273373472217\
44*^-7 - 
       3.77666477082336459152617015850243823568717209005932`24.20142286634874\
*^-8*I}, 
     {
      -1.1425095659565287715252457953858333576445073972406`24.407371243487937\
*^-9 - 
       4.28596596865212946786578765686080980185161048067`23.981542355613513*^\
-10*I, 
      -8.91547135729558383744416671650021640341884743204`24.422479887394946*^\
-11 - 
       3.3445152645063791359090451011591034124401805564`23.996650373931566*^-11\
*I}, 
     {
      -7.797175925450900264158242694144078228875926091`24.260732286466382*^-13 \
- 2.925002263775153701098077676319801828591336945`23.83492397614554*^-13*I, 
      -2.84095151776141312467370425328503005536707664`24.27625113984397*^-14 \
- 1.06574350767224072070005283713601659124872416`23.850442953406738*^-14*I}, 
     {-2.180211532164984049159170299373277409547714`24.18888711368358*^-16 - 
       8.17876078218982685779998255438633117049942`23.763067572751115*^-17*I, 
      -3.4414327351789132443878901854025177762532`24.199609121220533*^-18 - 
       1.2910056970974507387883187789238325078752`23.773789572822515*^-18*I}, 
     {-2.57941398267753132058282803955112172448`24.061143001132894*^-20 - 
       9.6763133353422204641764495524540121344`23.635328266168738*^-21*I, 
      -1.635634752600447048026325708273918564`24.068928122674162*^-22 - 
       6.13585662271549412014517725987887587`23.64311359081349*^-23*I}, 
     {-1.3177333741893941547063879507906899`23.911276060299638*^-24 - 
       4.943293750721777069018486707473154`23.48546691234215*^-25*I, 
      -3.11172801045367120997891693934908265478288703417568`23.91757586015796\
*^-27 - 
       1.16732154844935290380074449672791013228947451436005`23.4917670621062*\
^-27*I}, 
     {
      -2.946928533728292721842627366371407597931418176424`23.902169580997626*^\
-29 - 
       1.105499313437650978492898415631018057123505477117`23.47641971612904*^\
-29*I, 
      -2.401983812692590672577611916886638623281626003`23.908832236323928*^-3\
2 - 9.01070869357172455955359752121204685541755641`23.48308016593665*^-33*I}, 
     {
      -2.9130668623087220147563654249765709914114793`23.783954894325962*^-34 \
- 1.0927965776645178943987311031238342291487907`23.35811509512805*^-34*I, 
      -7.595532463342314753297872562199977168269`23.78969963033962*^-38 - 
       2.849358519324149683107751187845343480558`23.36386005476273*^-38*I}, 
     {-1.28183822105571797811614990283630875246`23.61927924967101*^-39 - 
       4.8086380687432522340940392433200246328`23.193459732449238*^-40*I, 
      -9.908521956905520607735440115503708`23.622466575791147*^-44 - 
       3.717044405784122032835891786267678`23.196647155593073*^-44*I}, 
     {
      -2.524033141822679918109150331981495597129261217263368`23.4961999574730\
88*^-45 - 
       9.46855980198616125742457328811496026249766800745316`23.070389392354*^\
-46*I, 
      -5.3602913194148263080828641806951821419033341127`23.50438657085712*^-5\
0 - 2.010838846485804501417614297138326831662597997`23.0785750325196*^-50*I}, 
     {
      -2.232785010868147380016212454789466497670652785`23.169940859246527*^-51 \
- 8.37598288630841061854274027979683052200990865`22.7441306261554*^-52*I, 
      -1.2072654260108404657017472581307776695527`23.175692498927162*^-56 - 
       4.528888584560539354796101970580366385237`22.74988219554133*^-57*I}, 
     {-8.89976469135267482209986770968722769308`22.862649442030406*^-58 - 
       3.33862312690602618344178970801620867962`22.436838614396798*^-58*I, 
      -1.135378036028278371427991294122964`22.866563132851844*^-63 - 
       4.25921302452887725454844738579067`22.440752389016115*^-64*I}}, 
   1 -> {{-0.03672608554450732832882867798386228301`27.324390604382035 - 
       0.01377728095202268172918083409813827609237807282116267636`26.89871312\
1992152*I, -0.05468171005610701193069425822048564658`27.324390607405057 - 
       0.02051308412564273130247337882980292392`26.898713124364072*I}, 
     {-0.56425119726876498405062307873618747882`27.22093357367544 - 
       0.21167100051722195425537475906256473367`26.795106560399073*I, 
      -0.77960729248691938692302173606118614334`27.220933576844352 - 
       0.29245884884250590801420885049799355838`26.795106562602726*I}, 
     {-1.47065887061988253945668934365044622107`27.162282066960316 - 
       0.55169725127824816856132238059651036866`26.73630857995595*I, 
      -1.74940555927610230514403274665517429907`27.162282070894385 - 
       0.65626520038376047445411922768726262632`26.73630858220062*I}, 
     {-1.10249079005027155720443729417414148216`27.08188003280201 - 
       0.41358410885180017676458512791608622682`26.656034964227487*I, 
      -1.04719656501965944357918315064057119099`27.081880039382902 - 
       0.39284124823988174209086254711028400181`26.65603496776297*I}, 
     {-0.25696414887669666811326706890304928963`26.990458459780957 - 
       0.09639653181609244748432496508296706355`26.5649281011723*I, 
      -0.18070338654460282470258691916765492267`26.990458473074145 - 
       0.0677883659120128444381930259089177573`26.564928113531863*I}, 
     {-0.01936791080396677998910282771615825676`26.96510775703018 - 
       0.007265602762826254761628281953205488200871542549653289825`26.5397848\
44736612*I, 
      -0.0093470579392733078904197614701166109907986320586358915072`26.965107\
796489978 - 
       0.0035064189770004533777424466898151451474170944287921930241`26.539784\
883220705*I}, 
     {
      -0.0004997205616755988021549841407611926806918598996239955775`26.842364\
07776125 - 
       0.0001874632287550443031775555184405304814652376215671843268`26.416728\
277874743*I, 
      -0.000153389769527959726128750082765609993281264743157270083`26.8423641\
85679315 - 
       0.0000575420418108993991161792042140014900629366904296235352`26.416728\
36747267*I}, 
     {
      -4.7158146657276962297588366777091255074293465992598599`26.842386615780\
107*^-6 - 
       1.7690723801387086041586914031100176264732368250807687`26.416348779548\
79*^-6*I, 
      -8.53155328761644801513578296021795053810155552261107`26.84238700747714\
3*^-7 - 
       3.200493732396259648741255701387848174592703943306419`26.4163489252479\
27*^-7*I}, 
     {
      -1.72622768805516166553066561608775960602283634513877`26.84759533978771\
*^-8 - 
       6.4757034388200464919007729822456554835563663778582`26.421054638698326\
*^-9*I, 
      -1.70555010854758285091830356817400055004538835135`26.8475967253058*^-9 \
- 6.398134370932737633951843104699955249947080619552`26.42105530659182*^-10*
        I}, 
     {
      -2.56262758185385674451527993902675097010759138845`26.72142470474837*^-\
11 - 9.6133414838934227342771601230115183387359572438`26.29578702147475*^-12*
        I, 
      -1.2812184607726477737734676865488627925216337828`26.72142822839298*^-12 \
- 4.806313124112071241505361747533832209133818948`26.295790776130488*^-13*I}, 
     {
      -1.59186368931405226747617376518689150787321341`26.656032608804626*^-14 \
- 5.9716555575804018141098047229502982036181394`26.23039109133106*^-15*I, 
      -3.731517848399662467806910470400736976506877`26.656042484501583*^-16 - 
       1.399827098713985360409872482362550864391112`26.230395389798964*^-16*
        I}, 
     {-4.2275990636581081657698743727249256871978`26.521282555497734*^-18 - 
       1.585925077202700794607702374469717280924`26.095344344845063*^-18*I, 
      -4.30514254187897323973326358346383615443`26.521305094769968*^-20 - 
       1.61501443615850947731442016207239784237`26.095364375077274*^-20*I}, 
     {-4.871940206217117125502526709341517672`26.620017590538968*^-22 - 
       1.8276407084322977655909521832774831631534350331944108032`26.193566201\
745206*^-22*I, 
      -1.99704374883562227155271968197647684179182655075971813`26.62010167418\
7854*^-24 - 
       7.4916322807792116974879946435582024981943289703710683`26.193616375332\
684*^-25*I}, 
     {-2.461957255234114209394861524205427061491835842018532`26.5267192675019\
3*^-26 - 
       9.23569073434886314243531499673404875821387570420958`26.10076673530689\
8*^-27*I, 
      -3.763948433637457755560608193262211859304930555586`26.526911898734543*^\
-29 - 
       1.411992982380464163642022339188390854142303294658`26.1009517683531*^-29\
*I}, 
     {
      -5.4969150441226122961312969104832034562132173986`26.47129555327318*^-31 \
- 2.0620913394241052232628710381399633152495061638`26.045827267922*^-31*I, 
      -2.9043844807833712702495277634124295699159299`26.471780546289192*^-34 \
- 1.0895395028134576205578918442405514486809814`26.0460002647337*^-34*I}, 
     {-5.45326634999246316719010346253581756775585`26.379594596810858*^-36 - 
       2.04571713800012836430683170226222796082926`25.953835015774942*^-36*I, 
      -9.2271375738082457348771109861895691344`26.380567958237908*^-40 - 
       3.4614325173114900024712581517434505499`25.954846575107617*^-40*I}, 
     {-2.414045019711256785915086362405275238`26.4175065690604*^-41 - 
       9.05595463668119019582451220267088971`25.992466357286446*^-42*I, 
      -1.21211177530217441292970750482199326010963222853054`26.420173053067728\
*^-45 - 
       4.54706899088258538290389087727997025251495386930153`25.99442734583592\
*^-46*I}, 
     {
      -4.7843251153323894465791818196259061529429467142814`26.369992581749624\
*^-47 - 
       1.7947731238569406570248783760379695057108640287767`25.949785077311667\
*^-47*I, 
      -6.60579030336934465517676836404139634036462528`26.376084336004155*^-52 \
- 2.47807049322951413433451526632914358328397002`25.951976494264002*^-52*I}, 
     {
      -4.2561449819730014454271296105052544317597842`26.269577339616283*^-53 \
- 1.5966336820220508775313141774263004373824784`25.845611188172246*^-53*I, 
      -1.49745695794990304150477361021302248866`26.280350916830116*^-58 - 
       5.6175018157693471815630876182562851822`25.85535287639236*^-59*I}, 
     {-1.7031085073760750847325374329994728924`26.161768294293918*^-59 - 
       6.388975043219501086771412084607855794`25.734709804050684*^-60*I, 
      -1.41497146037194502789754937008279507068965374422036`26.180912193806737\
*^-65 - 
       5.3080689269247925742691186339172668002139144403508`25.754847442861905\
*^-66*I}}, 
   -1 -> {{-2.02744499342476756235568293049309631904`27.32456463093492 - 
       0.76056783278288558932115878651006072117`26.89888229446286*I, 
      -3.64306962823479967323501548037208115554`27.32456463755781 - 
       1.36664697725941558116247040595780281042`26.89888229981279*I}, 
     {-5.04886818943146509667693273759923996639`27.21745571291971 - 
       1.89401278421654602968011931181802695035`26.791626367420772*I, 
      -8.4204747086966073891344026900820186158`27.217455713516497 - 
       3.15882414613786392375170957057285330494`26.791626367877964*I}, 
     {-8.03855409998433776113193544820442708237`27.178350510000712 - 
       3.01555193376936097458498503807266121707`26.752347080743277*I, 
      -11.54602227144279715578770852962759763506`27.178350510272924 - 
       4.33132990770831223652903191297904137933`26.752347080865007*I}, 
     {-5.24463125682800179546040396300395365637`27.063438577314006 - 
       1.96745058025618432534642552059016004436`26.637602458394856*I, 
      -6.01694520537835842349961996895381767962`27.063438577629636 - 
       2.25717343240849072061983004583298419943`26.63760245860746*I}, 
     {-1.21096458247463721239640875984095778054`26.97907736698762 - 
       0.4542765456308509571946698710672912391`26.553462391475797*I, 
      -1.0287741676695059978322435076241377071`26.979077367465983 - 
       0.38593034171826848144028898908427315172`26.553462391955385*I}, 
     {-0.09530835814274428625426872962892358375`26.954886395177542 - 
       0.03575360694559427486815554617328193789`26.529410683877742*I, 
      -0.05557042179715016574958582818028219446`26.954886399618324 - 
       0.02084647199315381015017380776064855161`26.52941068846235*I}, 
     {
      -0.0026249141507990597524916327154092527846216362020536667955`26.826122\
314149867 - 
       0.0009847000897134084410140156414456088004733718795261314889`26.400442\
31763893*I, 
      -0.000973358371354245145966319229190934456485476786687073373`26.8261223\
18620435 - 
       0.0003651418753272567590423090484067523991965793351970375704`26.400442\
321765173*I}, 
     {
      -0.000026671062997142507874101309996775379761473026481641758`26.8208812\
6283038 - 
       0.0000100052788842802268612884271287443529390373917958427269`26.394863\
642194803*I, 
      -5.828065569410293566304653500175961641647445136342893`26.8208812754267\
82*^-6 - 
       2.1863178600743739813805770528366379926172258118903579`26.394863648410\
002*^-6*I}, 
     {
      -1.053866859470295682525496364297787049556602873357345`26.8560038018430\
77*^-7 - 
       3.95343516568145694285696226393103741191280064042439`26.42930045965644\
*^-8*I, 
      -1.25736645925998037801888265249969344287690824493478`26.85600382066338\
2*^-8 - 
       4.7168356529261349172899090359858887163490435791018`26.42930046664496*\
^-9*I}, 
     {
      -1.688278633610236466319407922914752151239430275929`26.722799937838225*^\
-10 - 
       6.33334283131186797927713571734661059429720907074`26.297003269515326*^\
-11*I, 
      -1.01900326849578229104989181480037528827989723719`26.72279997436139*^-\
11 - 3.8226492458833395951613428522435169646512942497`26.29700330776545*^-12*
        I}, 
     {
      -1.129842900613958766597670213650783180811575424`26.6425355954787*^-13 \
- 4.2384487327250128728851627893296319299809335`26.21683441533991*^-14*I, 
      -3.1964878315383176706395470018542423348032091`26.64253567354823*^-15 - 
       1.1991180182123033894141174144942917511804478`26.216834457823367*^-15*
        I}, 
     {-3.22534108075075973454148648186991027274182`26.53083043983464*^-17 - 
       1.20994191394975678091701891520512776079376`26.10485727438744*^-17*I, 
      -3.963059938122864576272444840343622772592`26.530830590052588*^-19 - 
       1.486686898091980641907784523879719465747`26.104857397639393*^-19*I}, 
     {-3.9853011927144578492174570446295040203`26.615361369946445*^-21 - 
       1.4950303958726656597448785585381137837`26.18901197131161*^-21*I, 
      -1.97061628832728413667357906133984960806009890121024134`26.61536180968\
615*^-23 - 
       7.39249333284243317184085134005551960403310973706146604`26.18901227114\
3028*^-24*I}, 
     {
      -2.1537565933539111174024094037596911966086629820398071`26.523762483651\
684*^-25 - 
       8.079518753216517172086726892082440868237686627859685`26.0978112159246\
4*^-26*I, 
      -3.9711747006038193900148985906958532586560562412026`26.523763315160735\
*^-28 - 
       1.489731038541513726955063481946218207902345506343`26.097811975121864*\
^-28*I}, 
     {
      -5.12961597359470716859707002383456060610135881451`26.470771255035682*^\
-30 - 
       1.92430419404627275164638791908746869968095632958`26.04497336159813*^-30\
*I, -3.26808539472423400155192335520441611082821515`26.470772975158166*^-33 - 
       1.22597684971769621503240433513327590608585152`26.044973986873497*^-33*
        I}, 
     {-5.415012640184800569771137436738239659492301`26.38015603778976*^-35 - 
       2.031366790020934733714040358787386738122416`25.95446359144867*^-35*I, 
      -1.104606105633186699740948342221056547802`26.380159012070134*^-38 - 
       4.14377640115912046035400959225604729426`25.954466732770037*^-39*I}, 
     {-2.5447032228967158640764566322648582619`26.43456315537535*^-40 - 
       9.546100740542715344629692271769099539`26.008482209062628*^-41*I, 
      -1.5401590541803129741487612167563978390178129529203087`26.434570359984\
935*^-44 - 
       5.777692799448699301722005567979861351418666318040902`26.0084870496463\
3*^-45*I}, 
     {-5.34174268035431985847336188756522400719761410477385`26.37374285688670\
4*^-46 - 
       2.0038805821400373463929036839293295684413521564668`25.948476697594035\
*^-46*I, 
      -8.889144312531698246887616313600108512710276189`26.373756340319723*^-5\
1 - 3.334639039284702632885518193734691748240764202`25.948481590595946*^-51*
        I}, 
     {
      -5.02251683946845446764151415342258261562169866`26.280242707333638*^-52 \
- 1.88412744123694915071161010003678713271368734`25.854859320737763*^-52*I, 
      -2.129518249630770006900811104153634588699`26.280263996659958*^-57 - 
       7.98859197288194551068640931371616036646`25.854879336473186*^-58*I}, 
     {-2.11988532629144181174840613928808704079`26.191366487377188*^-58 - 
       7.9524553987636973706791717405979296183`25.765617656379863*^-59*I, 
      -2.122244219681570303110114342656919666451034164340187`26.19140079949498\
*^-64 - 
       7.96130445972127877872417311801576829478736048975739`25.76565334025222\
5*^-65*I}}|>, 
 "IT" -> 
  <|0 -> {{0.25719591215103317830940958836000675229`25.421001210028074 + 
       0.09648347458980638404065611787458259241`24.99509398795425*I, 
      0.32636117214075065754486195372787719433`25.32785728455265 + 
       0.12242986133018541975364161515140811095`24.901955199405204*I}, 
     {5.7557914522003425722345435591590759388`25.365370392398155 + 
       2.15920522872262801370421892094608173629`24.939497456436595*I, 
      7.93216345063909985923379199057187030946`25.288591292453447 + 
       2.97564095918642750577793698393734042297`24.862711875161732*I}, 
     {24.77699137724572915346944341056786106237`25.68487139936708 + 
       9.29474422033008585752534103289353832001`25.259182449398512*I, 
      39.75162737362907405706682920007250698665`25.62512789992014 + 
       14.91227095147120722220341122110975571413`25.19955850455433*I}, 
     {28.82171135009361859519053602911971401346`25.493376035893224 + 
       10.8120647463810047893859057703623422287`25.067552888528372*I, 
      57.37287263102140543589697601136811804077`25.452141340607152 + 
       21.52263639162631555375355607257659640536`25.026320322980972*I}, 
     {8.99416869526597844730511728411387458728`25.538171506286183 + 
       3.37403747792280363484786182087634575989`25.11238978504762*I, 
      23.70300509221182776779867802321510771963`25.510779765493282 + 
       8.89185318067382831810135988316977230755`25.084995851333158*I}, 
     {0.77939488738072118963978664030315564746`25.529991708012215 + 
       0.29237916801672899333181671404134261979`25.10412680606583*I, 
      2.90776205554523510190092279516271117206`25.50631444950838 + 
       1.09080655307870449109183530059183139504`25.08045019766201*I}, 
     {0.0208402509637417114282817977186840821`25.414930417587975 + 
       0.00781793072638181495405048441229622056`24.989090631038415*I, 
      0.11785642073339571165779194930525243764`25.390696762353972 + 
       0.04421219948627566048588945854442368285`24.964857874890388*I}, 
     {
      0.0001941349828392969133710094416107797520509839363228565504`25.2181109\
03583764 + 
       0.0000728270427283015382193255495368681638438792326599933952`24.792293\
042114057*I, 0.00178312800750198909027179135748119807`25.1933376277884 + 
       0.00066891570850924567427643459628142378`24.767521633256283*I}, 
     {
      6.91847163215217305462672578864300791927610641251431`25.04011835792298*^\
-7 + 
       2.595368551305210546454249158925524472853466375104945`24.614338661461833\
*^-7*I, 
      0.0000110617198250947433580327216769395453429748494586884853`25.0103074\
26261516 + 
       4.1496505707965886267297444614944768334879166246682973`24.584525909023\
444*^-6*I}, 
     {
      1.0018357993924405024812248271346768654187317267941`24.968162858253837*^\
-9 + 
       3.758247869704731168819657810486469562840510274022`24.54240639947879*^-10\
*I, 
      2.98879223036737736855918049770330174775764091887509`24.933789381714913*^\
-8 + 
       1.12120389784236387761989228279186865000669106808491`24.5080389492158*^-8\
*I}, {6.115708967094966063749343191689011943851931529`24.9409166304028*^-13 + 
       2.294223286017278640590187213676124841353786323`24.515111127935615*^-13\
*I, 
      3.64920019413770422941192036136593298977837798158`24.902039327560367*^-11 \
+ 1.36894677391856528899673070440736135431690834948`24.476236056040943*^-11*
        I}, 
     {1.60994606948578575075938006036539861505418`24.593247211299385*^-16 + 
       6.03948909557211719650572325476851617448959`24.16744759220837*^-17*I, 
      2.05956550814949224858752122536457869663820205`24.553662215260633*^-14 \
+ 7.7261739780253717823519808897637798665866884`24.127863986524726*^-15*I}, 
     {1.85419501057237866889074988520929056764`24.717431148979998*^-20 + 
       6.9557550775553519475270646620435017479`24.291688578048458*^-21*I, 
      5.451114745388785526865123406535500403488`24.674467034176914*^-18 + 
       2.0449099934138138931290433246316398755413`24.248722181618515*^-18*I}, 
     {
      9.432127035626871192167844006197291385760190808911698`24.324286062173606\
*^-25 + 
       3.5383314670852995197455560092413663653770737188744477`23.898480900123\
843*^-25*I, 6.830399363117837801777470517181330192`24.28367443367569*^-22 + 
       2.562329462696107971086983486361775522`23.857869923623607*^-22*I}, 
     {
      2.133000821085325276033309443751713380496098775297`24.490877870231973*^\
-29 + 
       8.00165635604511770509379310826052346485077204441`24.06508069579089*^-30\
*I, 
      4.078155667469807018954021656825486494486355624879988`24.446756630514887*^\
-26 + 
       1.529863462544154387537847002308331147132517278846455`24.020963535844626\
*^-26*I}, 
     {2.1541738623510605748786096586930431103429233`24.180475517675298*^-34 + 
       8.081084079909842017439923184467431310564565`23.754643586878437*^-35*
        I, 
      1.16549302701529728671004537878055850852973775397`24.14120806123379*^-30 \
+ 4.3721852309450909396675506666768787688792463989`23.715381967342207*^-31*
        I}, 
     {9.7479336413078243971103281358473306651`24.180164557563224*^-40 + 
       3.6568019293862415779665073866915767382`23.7543089199452*^-40*I, 
      1.599591539512534873477642001967497071925227`24.135120409204422*^-35 + 
       6.00064551438059127485427708154204722221017`23.70926727568469*^-36*I}, 
     {
      1.981312021802724936688789493076679683580613304600637`24.29193639793604\
*^-45 + 
       7.43261689158562067435909431687068637510340224589371`23.86708540340192\
3*^-46*I, 1.0568704629978900187489031307689609666`24.248475510623198*^-40 + 
       3.964702767183921136764180104840497175`23.823612773757368*^-41*I}, 
     {
      1.812243732264144720544039964387352319845836368`23.737848556821394*^-51 \
+ 6.79838068303858921729548590762118219208479798`23.31204560771855*^-52*I, 
      3.36788646280314274441871654721721944206926793762039`23.696237905657686\
*^-46 + 
       1.26341583440227903863410321001865778442215488902474`23.27046738060094\
5*^-46*I}, 
     {7.47039001002932891378237176400718899545`23.607956425136585*^-58 + 
       2.80241306590105164205782440479729997031`23.182149226373962*^-58*I, 
      5.18384355250555674997063482232727329280660114`23.564732081943887*^-52 \
+ 1.94464691717902183323913828844889321533377015`23.13892321180613*^-52*I}}, 
   1 -> 
    {
     {
      -0.0226703313703719971517112033675457551917517639529598550016`27.244863\
249734337 - 
       0.0085044599753643111092286140013187408622253933245941940224`26.819071\
38286408*I, -0.04150915757705407882629590713238964401`27.2448631964613 - 
       0.0155715839992749984286360420443064055502097569717854142464`26.819071\
33403291*I}, {-0.39163461561918871996889273044034919218`27.185481953083347 - 
       0.14691628715464712291119748231440098571`26.759780822010033*I, 
      -0.76756460927644642920437473864900745188`27.185481898011233 - 
       0.28794120348098693777739794834984751226`26.759780765349745*I}, 
     {-1.19551373783042939530339412730789631508`27.177283702317 - 
       0.44848037583891018541109987868843164776`26.751456549498965*I, 
      -2.68594546703532304969348414339848275401`27.177283625267428 - 
       1.00759514041625956336532718137080958878`26.751456519799884*I}, 
     {-1.05857254408303576390375556404738911817`26.9940129620039 - 
       0.39710878879958899912603935940288283623`26.56818867366402*I, 
      -2.92133585984731179945462297813345457555`26.994012876668453 - 
       1.09589857725402435385903720635130444907`26.568188584063403*I}, 
     {-0.29208206160031961867468903112674799721`27.02749311067783 - 
       0.10957052906814442648125742300846110193`26.6014805924194*I, 
      -1.06133409001044161958394890215257016817`27.027492930651945 - 
       0.39814474440279851871142230699064532703`26.601480481777184*I}, 
     {-0.02598612474259343604504241616271131301`27.072199018701184 - 
       0.00974833381028712047718762747258377392`26.645385310992275*I, 
      -0.13329313238135374292478432354323938974`27.072198567249742 - 
       0.05000306748094783200563951413310886694`26.645385144404756*I}, 
     {
      -0.0007843793008265000126940881523978291395575053773637051022`26.924878\
126630134 - 
       0.0002942490014989909730632420520193911886038376294650216588`26.498514\
43757425*I, 
      -0.006089117138894479983650039504951855087011061542202376192`26.9248773\
11574186 - 
       0.0022842477309665906369484918991625043965402922459738321628`26.498514\
089688314*I}, 
     {
      -8.5491381391064864656877770049858566713698624840394852`26.742796272347\
924*^-6 - 
       3.2070904452200168213873524013888784899106993053166404`26.316929122955\
422*^-6*I, 
      -0.0001076819518194170668331269256793332068109972267191843306`26.742794\
631461987 - 
       0.0000403953887729305667603774885394247942264534786550888462`26.316927\
831836324*I}, 
     {
      -3.56461379903984598961877685214667274093085105450155`26.66655607670371\
*^-8 - 
       1.33721536250611284072731421363322769494728352372077`26.240821114253244\
*^-8*I, 
      -7.809742570668776910816400496991295219903257557224517`26.6665517005605\
57*^-7 - 
       2.92971646620715240203399018073264994767795924164538`26.24081644527167\
3*^-7*I}, 
     {
      -5.948844408482181701884316383068384121331589679`26.7480789550208*^-11 \
- 2.23162636421473429209357087627900562461920828288`26.32231611921176*^-11*I, 
      -2.430259079980175957759284846639627929476750455991`26.74806239168658*^\
-9 - 
       9.116779432023784753884876489117529523950759092269`26.32230488920024*^-10\
*I}, 
     {
      -4.10532970656886010373695521885204357202793822`26.63807019408601*^-14 \
- 1.54005742592796011595474427886113704604362423`26.21249823140183*^-14*I, 
      -3.3522689937633126162903860229077876590067834514`26.638030874419567*^-\
12 - 1.2575571577826071239908636953929536036427825886`26.212479689864626*^-12*
        I}, 
     {-1.19871132715925133701269875949058594842307`26.46776597473353*^-17 - 
       4.4967990706853120229538009177813858432463`26.04195414350876*^-18*I, 
      -2.0971871028398150244877487146756207451380405`26.46768730441056*^-15 - 
       7.86730616574078895933035672439830241646676`26.041872150092058*^-16*
        I}, 
     {-1.5050915050740978977225318825938183663`26.53809961017854*^-21 - 
       5.646141759044548836193213176931155738`26.112217897202154*^-22*I, 
      -6.047368847563553222944953756618478188253`26.537819700827836*^-19 - 
       2.268586439260562542552392516528591353203`26.112118391533926*^-19*I}, 
     {
      -8.221551110607189167004021095947196540988334489433728`26.46508416078578\
*^-26 - 
       3.084200720901219307551896752273080913813528489135756`26.0396093841062\
7*^-26*I, 
      -8.131638721151173332248920026519662927586954620294090293`26.4644644518\
8145*^-23 - 
       3.05047133667098308506678772300185307331228179906333121`26.03896679030\
705*^-23*I}, 
     {
      -1.97069232596629795608776377911706675560158241552`26.50313810000535*^-\
30 - 7.3927785774853321062365130655812921758258433642`26.07665957713955*^-31*
        I, 
      -5.14275740667265944478001262782555445049207600131597`26.50133751805913\
8*^-27 - 
       1.9292340201614937519006144556704438841462472383437`26.075774133755637\
*^-27*I}, 
     {-2.086300113392080007999718423907853559247882`26.379448300136783*^-35 - 
       7.82646513677749825702706994900980221911866`25.954171897479046*^-36*I, 
      -1.5396885177517435362255195378668470326530721521`26.37597383809428*^-31 \
- 5.775927647383498593621098174131723049852415911`25.951702990443312*^-32*I}, 
     {-9.804018317150266906792474480870933253`26.27143664436556*^-41 - 
       3.677841316643042402214578850217741939`25.84560816427151*^-41*I, 
      -2.1931083314214454889979682086546614810507`26.264738894425104*^-36 - 
       8.22714133353474860673205118835834868536`25.83865558768807*^-37*I}, 
     {
      -2.0531192330778065760145818314884694091996660655545`26.29856636642939*^\
-46 - 
       7.7019916723318563187053658639055338512735024801853`25.876560482215247*^\
-47*I, -1.49206247625558103290813008145055442`26.281668652697025*^-41 - 
       5.59726516686127073163948233026176864`25.869921425272956*^-42*I}, 
     {
      -1.92211053663295505754810723118801750225739425`26.305111859301324*^-52 \
- 7.2105307416830908390595968161790000655273264`25.88845980478566*^-53*I, 
      -4.8638681384931426662670904728401251151162021060028`26.2662924311456*^\
-47 - 
       1.8246125843279148825941048490332419649393991655458`25.868131983087732*^\
-47*I}, {-8.065109007223082916191230490115685765`26.152135623626997*^-59 - 
       3.025513638434012043705070653673037148`25.726445065042768*^-59*I, 
      -7.6164984848114210737200792754658725313660692`26.09221036801343*^-53 - 
       2.8572236311091368005526027864920142924170586`25.66584292492371*^-53*
        I}}, 
   -1 -> 
    {
     {
      -0.0079333061080125221651149745436174010482081828755846129254`27.193493\
140288183 - 
       0.0029760696112312108511278696893515795942323390874801668096`26.767673\
714525724*I, 
      -0.0146748402455366002111869247249615448262088186175095308288`27.193493\
136902006 - 
       0.0055050625186774024928723305476669708542983964872264384511`26.767673\
711421956*I}, {-0.13675073297638396107786118718020287145`27.128660021704015 - 
       0.05130013832613450339245605802811012426`26.702939766454026*I, 
      -0.27049329583727171573002849010731775074`27.12866001835107 - 
       0.10147180340993436085021330418608644448`26.702939763004586*I}, 
     {-0.41600654303771214214284309007987799735`27.11189720910419 - 
       0.15605907725625980125793558560280461123`26.686122291001713*I, 
      -0.94174104557638086507363400271954882284`27.111897204977065 - 
       0.35328107465288669239995740724994071227`26.68612228940992*I}, 
     {-0.36699704751993071071094989823103515949`26.930192399822403 - 
       0.13767384564078873307782127241678555077`26.504385159581727*I, 
      -1.01871783128423254519761936518173791628`26.930192395766635 - 
       0.38215784678248075920491010723811029027`26.504385155323185*I}, 
     {-0.10093023161663209159348428095211331045`26.999254320866143 - 
       0.03786257470456252982180062787310373383`26.573480821065534*I, 
      -0.36831710611923725321837570493200082215`26.99925430949453 - 
       0.13816904729177164731296113225614815686`26.573480814071484*I}, 
     {
      -0.0089558336872858517775272140985828188860896827180968837121`26.989460\
13389795 - 
       0.0033596566320632533318188418261475441703221821609265332225`26.563280\
97845293*I, -0.04607659324229637136365120066896024478`26.989460120461974 - 
       0.01728499405802118249260312874241494559`26.563280973484297*I}, 
     {
      -0.0002697776534769934259442655092234824249454020647892609512`26.833276\
765196132 - 
       0.0001012033401170856293573979954110029759641936462685348011`26.407296\
845622508*I, 
      -0.0020985969630472727196914182181735259989562576161598771731`26.833276\
747787934 - 
       0.0007872595060512240219207695230174778339302261378389655875`26.407296\
838181498*I}, 
     {
      -2.9358987802104062339881568115300726074134222299472957`26.658983231432\
877*^-6 - 
       1.1013616545831107116338236721886052076738432316312237`26.233158606775\
5*^-6*I, 
      -0.0000370301640700263212743415698741025233348335037974175572`26.658983\
2048693 - 
       0.0000138913517879269050720924945685411186133617257134681432`26.233158\
58586967*I}, 
     {-1.22276993565935523257830341077405791461882425759323`26.58992273114531\
5*^-8 - 
       4.5870515992917061045992000449910480107965905790065`26.164117536064808\
*^-9*I, 
      -2.681332504217768602258370046004184335808121036646703`26.5899226770643\
22*^-7 - 
       1.005864651478589842737852207592500417638703521583626`26.1641174783755\
9*^-7*I}, 
     {
      -2.03896828066121738751929653821099152932195466856`26.68004923538706*^-\
11 - 7.6489063395795310184469680312218932077771415735`26.25448086698036*^-12*
        I, 
      -8.334260441264938398927220922364332948460684896946`26.68004907727037*^\
-10 - 
       3.126482061026738676599079701841164653543258556534`26.254480759716785*^\
-10*I}, 
     {
      -1.40627364013056180262395360478626684890217675`26.587346609397986*^-14 \
- 5.275440262214390763551310810675002314319896`26.161809475974014*^-15*I, 
      -1.1486881925670183641294527683254735051222262367`26.587346309225076*^-\
12 - 4.30914422831371304939874010337598352683034107`26.16180933439067*^-13*
        I}, 
     {-4.1044316185659816105533026423173944408398`26.434805195000873*^-18 - 
       1.5397205206860360017367876627470443210124`26.008982462669646*^-18*I, 
      -7.182216670437072449461783424041498136653626`26.43480470573001*^-16 - 
       2.694308839611996130711350077016332714480344`26.008981952746105*^-16*
        I}, {-5.151947786331930882366200059110059741`26.52573386068509*^-22 - 
       1.932681663457648788320536754886175323`26.099738986725068*^-22*I, 
      -2.070264091528183750211428269119727902968`26.525732412127493*^-19 - 
       7.76630822778594922747903588111452326949`26.099738471930664*^-20*I}, 
     {
      -2.813660725590473861217448891676946373889536846614952`26.4787616825339\
57*^-26 - 
       1.055505745995015242814926562247982560623366314248018`26.0533095318895\
53*^-26*I, 
      -2.783130016355905058475470068332577115832259096050621021`26.4787589333\
8075*^-23 - 
       1.044052574426283320982061743611615689709600855098406356`26.0533066810\
01303*^-23*I}, 
     {
      -6.7433386027837665479399776868572167827238793694`26.490003846280093*^-\
31 - 2.5296698275285338002703115933215395653773870929`26.063492914228576*^-31*
        I, 
      -1.75990658472919724172937157170111803412512727938815`26.48999768158374\
*^-27 - 
       6.6020451424764345989099999477362039747262782657181`26.063489885942086\
*^-28*I}, 
     {-7.13825501456475567376892132829224087901549`26.291036133659038*^-36 - 
       2.67781723493675654602198730159378996505199`25.865421615626733*^-36*I, 
      -5.268593638497582785010040494506798773106098436`26.29102779780014*^-32 \
- 1.976439734957720168955328133183268901589767179`25.865415703600313*^-32*I}, 
     {-3.354236777339702763609557837901103499`26.18888140216537*^-41 - 
       1.258295344463347937746998044490580191`25.76307699544782*^-41*I, 
      -7.5043218715105362040079138292241009657955`26.188867625139515*^-37 - 
       2.8151421325018387196093024145800342727353`25.763062689286123*^-37*I}, 
     {
      -7.0240729664117202586748843628531813177435636346205`26.25338997159034*^\
-47 - 
       2.6349834252955048797540896885534814977286363624776`25.827646529626037*^\
-47*I, 
      -5.105551910335683048190855236612217160620910528554083117`26.2533572858\
9201*^-42 - 
       1.915276894908578349009792947582113934735379071737584287`25.8276339469\
4259*^-42*I}, 
     {-6.5757636535338095542648237107126763688998187`26.28026958255179*^-53 - 
       2.466806412544115779057205135469018545796919`25.856212781294445*^-53*
        I, 
      -1.664377373255379794679534423081158641480593481156`26.280200016977883*^\
-47 - 
       6.243680572420367292314526733509592638192751973998`25.85617772978143*^\
-48*I}, {-2.7591574602357346463506743327740973993`26.17764995689088*^-59 - 
       1.0350596029209083349780373563582324664`25.752255907617403*^-59*I, 
      -2.6064307940727828092663839736308960949670859`26.177542409060386*^-53 \
- 9.777663151284265523165734277095427466459992`25.75214698408951*^-54*I}}|>, 
 "S0" -> {22.62603665777519565191180373226335515426`25.26612570313067 + 
    8.48784342908426471378848161214334051124`24.84032416250236*I, 
   39.09108542301419255716636965646840414823`25.337456901503522 + 
    14.66447781209103260036151719528679698747`24.91165696051647*I}, 
 "T0" -> {17.35157218828340372275252365561562353453`25.544833899461853 + 
    6.5092013334112692973875116854417207002`25.11904375285336*I, 
   33.02836060389313764541387794910470788708`25.495817749914956 + 
    12.39013079335944009695312559888542469947`25.070052470349577*I}, 
 "Sc" -> {-6.27984665697093175158762890041249049412`27.148855070295483 - 
    2.35579726088310423537328059898683816556`26.722993472017837*I, 
   -8.63323285454858824614777251688666631351`27.16551796375226 - 
    3.23863740983790852183311680974092306703`26.739646934693557*I}, 
 "Tc" -> {-1.00627470003422240671427056025359378307`27.072841242023397 - 
    0.37748997890022228834132117411579733187`26.64701440423453*I, 
   -2.56983412675660341318541234392337995752`27.0605017390327 - 
    0.96403758362744259173940833720957364747`26.634658776464185*I}, 
 "kappaFit" -> {1.00016924251008058964150080057914230544`24.401270001431044, 
   0.99988885628321935420735352428490478956`24.242683314047348}, 
 "kappaFitIm" -> {-4.2520273698350548753`7.030708138449904*^-18, 
   3.553791205454997701922`7.79427569410114*^-17}, 
 "residual1" -> {0.00005460064730916883705676206071169581`20.63231898080076, 
   0.00002212594172274537114270596527198682`20.29106105160163}, 
 "residualMinus1" -> 
  {0.36490967294009302222581264061345153551`24.454424701632718, 
   0.25408688870918965226406186677013798774`24.375761655699886}, 
 "neutralOnly" -> 
  {0.23311482029616877766502028803650106163`24.229693443807633, 
   0.15509226089567039423057507342679186748`24.134707163718318}, 
 "residualP2measure" -> 
  {0.03047018660096327411278588564723538331`23.366674245326386, 
   0.29783563369468225163105954065529365986`24.213431833596882}, 
 "chargedFractionS" -> 
  {-0.27754956610188862277206607240178597574`24.70595077733533 - 
    4.83239060258214348891`8.058706045358104*^-18*I, 
   -0.22084914657974484152821328805028189072`24.777029174198343 - 
    3.39004147356806416515`8.074998093666949*^-18*I}, 
 "chargedFractionT" -> 
  {-0.05799328666676708070649304751279183674`24.98228345170397 - 
    1.24170098057358537349`8.424161945885157*^-18*I, 
   -0.07780689322054000136838948338807562541`24.933618305368157 - 
    1.9211928813028707218`8.43751567714257*^-18*I}, 
 "time" -> 688.79732`9.289636442174624, "kernels" -> 8|>


==> anc/paper_scan/point_A_b0.600000_N5_h0.250000_P5.000000.m <==
<|"b" -> 3/5, "Ps" -> {7/20, 1/2, 3/5, 9/20}, "ws" -> {0, 1, 1, -2}, 
 "lams" -> {1, 0, 0, -1}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 5, "hstep" -> 1/4, "Pmax" -> 5, "prec" -> 20, "discrete" -> {}, 
 "Pgrid" -> {0.125`40., 0.375`40., 0.625`40., 0.875`40., 1.125`40., 
   1.375`40., 1.625`40., 1.875`40., 2.125`40., 2.375`40., 2.625`40., 
   2.875`40., 3.125`40., 3.375`40., 3.625`40., 3.875`40., 4.125`40., 
   4.375`40., 4.625`40., 4.875`40.}, 
 "IS" -> 
  <|0 -> {{0.03969335907249817297208178622178585268`23.61042885727993 + 
       0.00505866921890260934464659270623809594`22.71574787778695*I, 
      0.42456738688327647946423941123117366551`24.457432658416028 + 
       0.05410844588520670945096746739458282841`23.562751626412787*I}, 
     {7.30697233431492687721140919692509063246`25.034959141666196 + 
       0.93122771402288122909810962634669466247`24.14025705844093*I, 
      15.95617806706929068914806207655874728066`25.184858979817612 + 
       2.03351464137329013707585087025912675219`24.29015789250287*I}, 
     {30.60742475782848422065164026065451176503`25.388224076569593 + 
       3.90072397776941064604868982680827966415`24.493557322034093*I, 
      51.40231708064742588619104930418448193383`25.45052481338924 + 
       6.5509023492119803760746218827601674815`24.555859727558193*I}, 
     {23.60928539311544327294414669672569733922`25.16424888287569 + 
       3.00885508531297569731732248708924612346`24.26956842099809*I, 
      30.47393364769793609474474869617472047705`25.19127826629246 + 
       3.88371137451300264536658462872624153972`24.296597925417835*I}, 
     {3.27914687660653602287046488936695756204`24.858846978799445 + 
       0.41790666641874883722129934148904143522`23.964149263738385*I, 
      3.02383939426291568441937038573033426059`24.861204255669612 + 
       0.3853693319006926573236748816577923979`23.966505544229715*I}, 
     {0.01541888657203467990850082630389407067`23.662327448364213 + 
       0.00196504021615406069103804804015016302`22.767554224275635*I, 
      0.00324161707601908716750859930209876126`23.182988381347577 + 
       0.00041312372913504523453927640050790487`22.288209985181993*I}, 
     {-0.00400338402426693790715084118640706336`24.563211753560253 - 
       0.00051020614047847591150761412425874239`23.668256807219482*I, 
      -0.00176480915366088156386661025073734801`24.59860602705222 - 
       0.00022491383827093123526315817707485396`23.70363832216035*I}, 
     {
      -0.000060049131770910152856675394534892820542554282940512468`24.4980922\
50124703 - 7.65288455321982210598817869980476`23.603339468474484*^-6*I, 
      -0.0000151547434991957525326970702685887226925674761163343331`24.518303\
20280713 - 
       1.9313768411417256693353530899943067742728741821038103`23.623547636769\
562*^-6*I}, 
     {-2.552111136477619476374323942039971643860072532550127`24.4133996457777\
6*^-7 - 
       3.25250529332570704005022573720449009256319120874686`23.51870613187825\
8*^-8*I, 
      -3.48216905329760844303694453397511439624223034416857`24.42664423754186\
*^-8 - 
       4.4378056724195317797520830808468356155503773349391`23.531950209072686\
*^-9*I}, 
     {
      -3.944975859485505925782760475864834521863712129557`24.365928787428157*^\
-10 - 
       5.0276238685780329015765930800871571635284990955`23.471246131086172*^-11\
*I, 
      -2.70926278277355779035074650886644213293794011474`24.382005823341174*^-11 \
- 3.4527851926320580665502606124768506664595508351`23.487323114454405*^-12*
        I}, 
     {
      -2.431400827162888393057592182068410311927665755`24.198084668960306*^-13 \
- 3.09866758837877327474824893370581531965691752`23.303407934579408*^-14*I, 
      -7.8023658577161355468715237959484890231425883`24.208588225015397*^-15 \
- 9.943625060039693522412151042182319248858807`23.31391141862303*^-16*I}, 
     {-6.257621995907963373985081719019344363744`24.082146307858117*^-17 - 
       7.9749460650104744998802765774758539632938`23.18745723805861*^-18*I, 
      -8.70212487882104250232911759555935377197`24.089049719901283*^-19 - 
       1.109031140023567828047521909673385795903`23.19436073066518*^-19*I}, 
     {-6.9087384617634313909589272300894003191`23.800846653147687*^-21 - 
       8.804753090847488003840379504045892528`22.906166060887884*^-22*I, 
      -3.85977668141044626879378929837729741`23.80546489942866*^-23 - 
       4.9190428692180210523394951642745828`22.91078428326286*^-24*I}, 
     {
      -3.328777591702444845502662457728138343711165750105607`23.9153022656510\
43*^-25 - 
       4.242317892260196259257851300085681437521916861986743`23.0206491773422\
36*^-26*I, 
      -6.9248290370112071157878745966170745593277904704021`23.920026109567473\
*^-28 - 
       8.825259518023573087853111165214610618687283910515`23.025372003665673*\
^-29*I}, 
     {
      -7.08139153831387326365199373693270615909108081199`23.709913441832565*^\
-30 - 9.024788589051843910972191424158280748156587239`22.81522661629904*^-31*
        I, 
      -5.08361764367797123585822378367295799487538367`23.717107588740436*^-33 \
- 6.4787512812335713856059219875136413078402888`22.82242027417095*^-34*I}, 
     {-6.705869135752390071638649986385174455641806`23.50895886171038*^-35 - 
       8.54620888120239642645253964812889538970714`22.614293093348824*^-36*I, 
      -1.539524374212501784927214957075531860865`23.51173045772301*^-38 - 
       1.96202708603054698107153178794525455453`22.61706403633502*^-39*I}, 
     {-2.8434931000549025825153066572105418495`23.302466670149762*^-40 - 
       3.623853298264264179398372977650120622`22.4077777089259*^-41*I, 
      -1.934632933534224787782978561453381`23.308975218997706*^-44 - 
       2.46556812006447401632141701178544`22.414286332385462*^-45*I}, 
     {
      -5.42210332237325534742342304480169050313374899628042`23.020045440366786\
*^-46 - 
       6.9101300115446399939668372532687758490163881768475`22.125364175599653\
*^-47*I, 
      -1.0131282136272557738212174710784727798460656444`23.025765341308063*^-\
50 - 1.291168253035804834768810898829173000249111372`22.131084053273046*^-51*
        I}, 
     {
      -4.66391253048525787399110838627689224620271648`22.755445499258844*^-52 \
- 5.9438634846990101038610145294069595573865094`21.86076389022043*^-53*I, 
      -2.217861882667528797887633251650683745598`22.75867087572105*^-57 - 
       2.82652562035114560476599214955493218821`21.863989266605724*^-58*I}, 
     {-1.81372426277471185838257565806168818624`22.659024736367357*^-58 - 
       2.3114776159180916387026605766205243878`21.764342898435327*^-59*I, 
      -2.03415739162143716851594316415406`22.66159929541169*^-64 - 
       2.5924057887355514440007940140479`21.76691743036513*^-65*I}}, 
   1 -> 
    {
     {
      -0.0275974751553895000784355503251584476692722482527906242694`27.352458\
427992747 - 
       0.0035171248125665869904961496040718906881682766410849043199`26.457881\
53525882*I, -0.03532295342751045297971516760275650876`27.352458428045797 - 
       0.00450168847887409486560439936703144419`26.45788153530225*I}, 
     {-0.3661682337688275663064743348525467725`27.25402301771849 - 
       0.04666584074487409442735513571266589293`26.35934086249622*I, 
      -0.43496357666265424460494679993011960363`27.254023017762833 - 
       0.05543337495293195046856074550421883477`26.359340862531003*I}, 
     {-0.8280678165091870354570008580248250026`27.243410359034208 - 
       0.10553204043245718658610724070438154534`26.34871371684806*I, 
      -0.84701057822997970233912725210291804058`27.243410359112723 - 
       0.10794617639567864242246518673690780359`26.348713716863703*I}, 
     {-0.53864984742429734081541730549219156372`27.10801250627078 - 
       0.06864753869671394739313752089352450303`26.21332778365229*I, 
      -0.44002900803706109157810425832324969689`27.1080125066627 - 
       0.05607893235530179585346590097844372169`26.213327784012332*I}, 
     {-0.10894446357498825900648196095993226233`27.02167003148668 - 
       0.01388428738041706602217089646567960993`26.126966990064517*I, 
      -0.06589947024842026924921053817980217555`27.0216700317007 - 
       0.00839847343427896671448498820764932649`26.12696699026285*I}, 
     {
      -0.0071539975739413353249464149159992751500337061972797230204`27.063913\
88467855 - 
       0.0009117320419595144430291945603151111106143555593620627029`26.168897\
19477728*I, 
      -0.0029700338120935945689734833541915183980100379234427499892`27.063913\
88542242 - 
       0.0003785121485157354472681402252669449073502867807234025995`26.168897\
195279417*I}, 
     {
      -0.0001623074512642658387270768991009060054602118727493248982`26.962496\
88737375 - 
       0.0000206850648797308286336534580987684966371904923974277096`26.067542\
088355*I, 
      -0.0000428587609304415547898687105420618913137094702307044052`26.962496\
889283916 - 
       5.462079797357025080716509087525864322250725055041972`26.0675420894806\
82*^-6*I}, 
     {
      -1.3643508156703713580569659055103142063672933541105559`26.854568953912\
544*^-6 - 
       1.738779391890351886922676168623603936749307693134918`25.9597499650319\
4*^-7*I, 
      -2.123328290216237696476013862246942315991842087019051`26.8545689585380\
3*^-7 - 
       2.70604849635517898999496059166289251593792293893899`25.95974996832882\
2*^-8*I}, 
     {
      -4.5098072790557478455255187641075863733030432583986`26.75245517596509*^\
-9 - 
       5.74746602424706955622447451984736274170441228151`25.857722161732557*^-10\
*I, 
      -3.832764700742570700199887646393672933066014256146`26.752455186800617*^\
-10 - 
       4.88461779703005912531412422270318947251752939622`25.85772217182701*^-11\
*I}, 
     {
      -6.1207616778422953156452077830619806244929468556`26.684339613898327*^-\
12 - 7.800526188621910133593625666813171229435477948`25.789646829188683*^-13*
        I, 
      -2.631988674656966224992481609130903439252032445`26.68433963996165*^-13 \
- 3.35430419699914460018220650467766853852285666`25.789646854908753*^-14*I}, 
     {
      -3.5123041546541730218235253752807575681131576`26.733064833656112*^-15 \
- 4.476210965698595481846644293562631187547525`25.838145566037575*^-16*I, 
      -7.08035738092285581887381926846133743218196`26.73306491162359*^-17 - 
       9.0234706204344749548201766514112006449027`25.83814560950513*^-18*I}, 
     {-8.690055394177009996644325643846580307632`26.749258088109976*^-19 - 
       1.107492960038746193678726266111328905658`25.854016367657934*^-19*I, 
      -7.6091392845354596547416039240468352503`26.749258294247163*^-21 - 
       9.69736993302028021630249929746135164`25.854016439983532*^-22*I}, 
     {
      -9.394302179692705474255077065133801024343495551668516019`26.5754337930\
81924*^-23 - 
       1.197244788043337923963966088562646679767822454383533538`25.6807437194\
331*^-23*I, 
      -3.3105606024743736151065102648597665460389707485218303`26.575434129197\
19*^-25 - 
       4.219101484069684478555716492258194818999984885322043`25.6807440556607\
9*^-26*I}, 
     {
      -4.47851950970863267453448653874496736942884594122836`26.62195986761305\
*^-27 - 
       5.7075917280366393062917975757781200961543226218367`25.726859372526313\
*^-28*I, 
      -5.88545149296815114542318993556590350418802907052`26.621960739680784*^\
-30 - 
       7.5006381426283770682713288147667471267568822847`25.726859768363635*^-31\
*I}, 
     {
      -9.47790328673582618572892636300068733470492094`26.463178578674025*^-32 \
- 1.207899223867043087266556512657833730765416576`25.56839804933186*^-32*I, 
      -4.303884638401860801764081061531767280805513`26.463179933826638*^-35 - 
       5.48503055693165482781091583137241791156484`25.568399106818667*^-36*
        I}, 
     {-8.9479004246060162556518664343415026893266`26.448561410836334*^-37 - 
       1.1403536891167735238680389401988728757842`25.55373993573238*^-37*I, 
      -1.3010001779728743155554777867380125137`26.448564238987785*^-40 - 
       1.65804298448959364827063771364326943`25.553741952387945*^-41*I}, 
     {
      -3.782384455542582092124644851524609706640740438275400917`26.4041765285\
74023*^-42 - 
       4.82041133993267333184205122552073466386058597597896508`25.50926139709\
776*^-43*I, 
      -1.63171364220166597200771848498456416909230180131093`26.40418185366762\
7*^-46 - 
       2.0795165157962365181337297838027175540506079677439`25.5092652200957*^\
-47*I}, 
     {
      -7.179345049454313916959064440722820669656043898974`26.400452113691102*^\
-48 - 
       9.14962418454489233122883441061773198589965976572`25.505459425287803*^\
-49*I, 
      -8.5154548493795665123527681396046021729141939`26.40046277892062*^-53 - \
1.0852412176261868830670261690259067991959231`25.505466071065634*^-53*I}, 
     {-6.132720063647148655240085914021247600285145`26.335389512073487*^-54 - 
       7.81576639998025971236059909771237621716921`25.44053116721578*^-55*I, 
      -1.8533232971171384198333329852011420084`26.33540751848411*^-59 - 
       2.361944097166959379061210182663225382`25.440547427689154*^-60*I}, 
     {-2.361834827495384799536957507983494803`26.456184779377075*^-60 - 
       3.01001009266084894648412709573673065`25.561186498206304*^-61*I, 
      -1.685231464767367644164990209245806181461877810256`26.45623015396389*^\
-66 - 
       2.147721618111042375629756079297146270428160151001`25.561193848602496*^\
-67*I}}, 
   -1 -> {{-2.02955440465075563794055926093700671428`27.354078494848228 - 
       0.25865395710509279863681090053135028181`26.45949962079091*I, 
      -3.24528798861336564834755028004443668501`27.354078496188603 - 
       0.41359156388070261512376275079073323656`26.459499621927414*I}, 
     {-4.28646303170537171330819003049622711556`27.250851570255374 - 
       0.54628278138031654763421092153045150091`26.35616804317536*I, 
      -6.36257829810324797024121510741231456075`27.250851570383293 - 
       0.81087062777141164494054598205907083013`26.35616804328614*I}, 
     {-5.9130650466983645310439526948144534523`27.25462766668184 - 
       0.75358298818874329985296870739295975296`26.359931126749693*I, 
      -7.56028108482933417700585815329249795968`27.254627666715294 - 
       0.96351032272741247369625656599894087635`26.35993112675407*I}, 
     {-3.40313522148967028754724392450868616418`27.095397165172514 - 
       0.43370820195060984500953206822454095323`26.200713639257817*I, 
      -3.47595559847352494137202938128725754886`27.095397165193305 - 
       0.44298870146399923388467950071573319589`26.200713639278373*I}, 
     {-0.69822723086209967938278257186105825478`27.02591016250471 - 
       0.08898467358508216621855295257596053095`26.131193242449758*I, 
      -0.52813732439607846516363765720524366926`27.0259101627806 - 
       0.06730778368735014214015421582366415795`26.131193242673397*I}, 
     {-0.0490782072353197800471026597757242839`27.081130536744404 - 
       0.00625470915189567402979327232856637625`26.18598460303448*I, 
      -0.02547730986376069943914952347348211708`27.08113053692323 - 
       0.00324692306722779731623582615623762358`26.185984603122755*I}, 
     {
      -0.0012169839236011585256375084894758896900591113708942349529`26.980271\
01518689 - 
       0.0001550969547066112405454598048806531930185158304423793563`26.085185\
61808091*I, 
      -0.0004017502819149575498545481840058038938945661762834126517`26.980271\
015442472 - 
       0.0000512005492177342604349228605072855784949670772594730908`26.085185\
618185193*I}, 
     {
      -0.000011260026275883741367883177412883790377637933591410776`26.8661493\
04544102 - 
       1.4350196016873090702677188556684371943025154682530091`25.971238233170\
21*^-6*I, 
      -2.1901760140975028559282972512776435460764279361656379`26.866149305047\
415*^-6 - 
       2.791241720373892454151504090151255194670092336982506`25.9712382334537\
25*^-7*I}, 
     {-4.10093082171046781362683573718983552688316915720522`26.75692852732871\
4*^-8 - 
       5.2263786692240981527502000782127323110562509320991`25.86214975850518*\
^-9*I, 
      -4.3545594774163607198652464677049136713643787559676`26.75692852822146*\
^-9 - 
       5.549612455336193686361170295638964992928349760877`25.862149759263023*^\
-10*I}, 
     {
      -6.12240853979884242896240041406509690861417752843`26.682434611455182*^\
-11 - 7.8026250107125652812520793568848379857822035211`25.78773712949037*^-12*
        I, 
      -3.2882407028945613613427644362296429438168814356`26.682434613365384*^-\
12 - 4.190656174423007754620692252519403557653545664`25.78773713141426*^-13*
        I}, 
     {
      -3.85363940331773687469673547300176634947104682`26.723594895892987*^-14 \
- 4.911221293896592811607040917935643671983216`25.82875617752927*^-15*I, 
      -9.699689999527974159521223737894896288399634`26.723594900211715*^-16 - 
       1.236164546918036284473331344470653738270475`25.828756180458605*^-16*
        I}, 
     {-1.04237733706298980680109330752470461349967`26.78207754829937*^-17 - 
       1.3284444231215698594478214586214501599217`25.886766826032762*^-18*I, 
      -1.139288682038400316263640177289112498807`26.78207755907883*^-19 - 
       1.45195184331600464451847981402496381377`25.88676682835877*^-20*I}, 
     {-1.2276912169527692052016214685000331715`26.569362165175782*^-21 - 
       1.564615319699419690127637893765409321`25.674669325695138*^-22*I, 
      -5.39892742564164801961350236626806391955761016376053555`26.56936217914\
7436*^-24 - 
       6.8805937873132539940755933356986517391729281923759789`25.674669339325\
746*^-25*I}, 
     {
      -6.354616232739207873292057902026967396392841478568903`26.6049079521229\
96*^-26 - 
       8.09855912566724754135599947914316826460030809966909`25.70995712861110\
5*^-27*I, 
      -1.0418739155532411443887204762627537210400549936336`26.60490798320022*^\
-28 - 
       1.327802844037560439303396164895865780457311635937`25.709957146025104*^\
-29*I}, 
     {
      -1.4552926442857814619937778189714207696088801667`26.477304129688772*^-\
30 - 1.854679038550953309230791010170252657846606151`25.582528858762124*^-31*
        I, 
      -8.2431157918550760856688671942175150501741701`26.477304175765422*^-34 \
- 1.050533315861364527386422168837943186493946`25.58252889113592*^-34*I}, 
     {-1.482031843562506908499624008654451293442824`26.43013475786945*^-35 - 
       1.88875646799506228366998941007561307494953`25.535345456709532*^-36*I, 
      -2.68738845362318346829717585748818743785`26.43013483773703*^-39 - 
       3.4249077345023699244585310779875530343`25.53534551944678*^-40*I}, 
     {-6.737288437775160338136831995930447517`26.41155954971285*^-41 - 
       8.58625080754513680304182204714179396`25.51661673903858*^-42*I, 
      -3.62421963532332121261364262996360140211280886122492`26.41155969355019\
*^-45 - 
       4.6188402141191370564841787423101280496759817874359`25.51661683147881*\
^-46*I}, 
     {-1.37133606614893366597825929337764766126104448911964`26.39588564179675\
6*^-46 - 
       1.7476816547393307525462558591134723239925043025234`25.50094947698626*\
^-47*I, 
      -2.027969728253135273167204627772499996035715881`26.395885895876294*^-5\
1 - 2.58452000054798262102243486600732272083975798`25.500949653900353*^-52*
        I}, 
     {
      -1.25279304471415955406629069694968907275142263`26.33717075187725*^-52 \
- 1.5966060220239101938858550798615752389364255`25.442299463863993*^-53*I, 
      -4.71979546726217271841683260148560661362`26.337171148489425*^-58 - 
       6.0150827764782921371573970255533357954`25.44229980440243*^-59*I}, 
     {-5.146819735917274108016761778066846149`26.440907932539137*^-59 - 
       6.559298376781732345502535698819078138`25.545999597135282*^-60*I, 
      -4.57775704940311843965560700405730500742558224019174`26.440908811874156\
*^-65 - 
       5.8340637372448350758578009986572168983649427339998`25.545999814831852\
*^-66*I}}|>, 
 "IT" -> 
  <|0 -> {{0.25882566999601493249039383103969057043`25.240132432095816 + 
       0.03298570542944682536405840288599384337`24.345379638604886*I, 
      0.29941461635081795382714994864366463752`25.13181909067113 + 
       0.03815851162047017298545355945795924681`24.23706980345095*I}, 
     {4.97351590521345403025019646174443633618`25.256748916726 + 
       0.63384335332954215587754697945362835608`24.362070548527342*I, 
      6.28783352300974474693489127605489699844`25.168320924285418 + 
       0.80134487581001416012986490188853193673`24.273642698149605*I}, 
     {18.90945269432894027448192563634535788978`25.537579137178387 + 
       2.40989093708053598928848599598788961454`24.642952583912813*I, 
      27.95161390554910710205873874621863106801`25.46690683807737 + 
       3.56225757120716949865935043953423111099`24.57231168890903*I}, 
     {19.67145886843878510853646552900079270469`25.52827322538786 + 
       2.50700383625701279221475088236822857755`24.63360866100022*I, 
      36.12740468493279653786718014144673734925`25.4826904829301 + 
       4.60421073723467362960225945345265887803`24.588020214887244*I}, 
     {5.40684647990514474933832202730759533512`25.654245198053733 + 
       0.68906861244148819328810417999793089011`24.759566682779724*I, 
      13.14807010115109852014742773323119487549`25.625031924186615 + 
       1.67563892456634868684934202847696107468`24.73035525426383*I}, 
     {0.40543808470904625204451519720281474148`25.446286409762287 + 
       0.05167053651323537745276528842235845695`24.551612566294025*I, 
      1.39553299842222534397721194008217231927`25.42338159221095 + 
       0.1778519124619166537868599285271611332`24.528706657008644*I}, 
     {0.00939766444080835106510921476823096538`25.248829048092112 + 
       0.0011976732870973106201795556013837798`24.35416101285927*I, 
      0.04902566573420432489385223884691056568`25.222886519090725 + 
       0.00624801306769875388788156899172634437`24.328216810584234*I}, 
     {
      0.0000772912558640984950876431749059560427324768062365412148`25.1005553\
1146622 + 
       9.8502849359741050190492940836278044387681040927808024`24.205870353106\
768*^-6*I, 0.00065482166794067122819916100053891853`25.069927863987093 + 
       0.00008345290730955138106334870097769944`24.175243750976964*I}, 
     {
      2.486838808486352065815547671328102493894752959506165`24.96785900045141\
*^-7 + 
       3.16931981238607164074889082473963067905038954484493`24.073183702557476\
*^-8*I, 
      3.6673437155391320085418868386472973327750848685942003`24.9337257922579\
84*^-6 + 
       4.673799144851775560717355612498121173108996498844607`24.0390565814850\
9*^-7*I}, 
     {
      3.315328554336298875963530512615673936463383604441`24.89802425633827*^-\
10 + 
       4.22517793914543873732037959064916605917418182076`24.003366770585977*^-11\
*I, 
      9.1222859229319205254917711128805031241482034552713`24.8590971948806*^-9 \
+ 1.1625780252076700123743876109597292968196982778633`23.964445216810486*^-9*
        I}, 
     {
      1.891980114942585660693762335779667884912229598`24.832013450639405*^-13 \
+ 2.41120978266286314947656456983778681329379367`23.93731315427886*^-14*I, 
      1.04120159240962899393233353752526256934794943065`24.78821374797877*^-11 \
+ 1.3269460104333254456161129179783472828897169236`23.893512853039752*^-12*
        I}, 
     {4.71040283343771379273612013326499793852931`24.531211630995156*^-17 + 
       6.0031124548116230156406621592527454916843`23.63652481777025*^-18*I, 
      5.5574882061516591041757032300418584265770229`24.486725974809673*^-15 + 
       7.082669539638829308468184898278065016704188`23.5920393087475*^-16*I}, 
     {5.1757066940449011086379990566279343794`24.409103367334055*^-21 + 
       6.596112989936521971765216797707286699`23.514430102197526*^-22*I, 
      1.4032725871699838748266821931381615612668`24.362841140654623*^-18 + 
       1.788382744196798689389147129477068757208`23.46816761865981*^-19*I}, 
     {
      2.5284186113078817907100526799515977222500934313087515`24.5150293723559\
*^-25 + 
       3.222310658607048867750993820968340421913611149063686`23.6206588336190\
2*^-26*I, 1.688537337402676614228340392766952747`24.46520101608448*^-22 + 
       2.15193474507535573893777477772037756`23.570802449716584*^-23*I}, 
     {
      5.51849449937476958491575030083736763031259786233`24.310667528721854*^-\
30 + 7.0329745103405451085673618005934978427947879418`23.41602597190244*^-31*
        I, 
      9.72966170951235233092930312271727932554046454896412`24.26406125601773*^\
-27 + 
       1.23998425304201256101692896087469731716017385056815`23.369416286121755\
*^-27*I}, 
     {5.399499879680040901680399630434983771412986`24.370085486276352*^-35 + 
       6.88132334401650554591881644332042753132132`23.475748431367894*^-36*I, 
      2.6937828972420431806581640768686344137847370614`24.319728140611407*^-31 \
+ 3.433057051128691784170141901297874676664306077`23.425356956170237*^-32*I}, 
     {2.3741267930510691951234092943922960495`24.042440062755908*^-40 + 
       3.025675430451906983001154015186140662`23.147781716039425*^-41*I, 
      3.59214294211431759415577854399800883328231`23.9928506643659*^-36 + 
       4.5779604840139322407740740517312505413997`23.098190532043738*^-37*I}, 
     {
      4.69960228119153273206324326098098762123258126531472`23.884980340896032\
*^-46 + 
       5.9893478295745281748222871307686951741596225190224`22.990294804032107\
*^-47*I, 2.311288659202483651407788859089150743`23.836111627135583*^-41 + 
       2.94559217700542252899215539823703779`22.941427741662732*^-42*I}, 
     {4.19408867012134530900407463033870616693831209`23.5613186690131*^-52 + 
       5.3451024938776393612000800500377702404525802`22.666636887701653*^-53*
        I, 
      7.1857550509230750085380936953144414276151339466433`23.506169173181306*^\
-47 + 
       9.157793328668827688550648852344831878383220153949`22.611487422951605*^\
-48*I}, {1.68937206429103282505977340843179593918`23.523812992998206*^-58 + 
       2.152998552046756512756234886060627016`22.62912793330041*^-59*I, 
      1.08067991053328641348611779807835786961413646`23.468921216550928*^-52 \
+ 1.3772586464430588248124471283975979434462794`22.574236732029707*^-53*I}}, 
   1 -> 
    {
     {
      -0.030544399104062357431731464684402525728371737642532710395`27.3065170\
91631633 - 
       0.0038926917541895017874020830519705558424403602929596856673`26.411780\
482782927*I, -0.05186293794427745758867212973059353332`27.306517091243695 - 
       0.00660960558418319349808889286634001466`26.411780482488524*I}, 
     {-0.4100796556325862836001832181003161513`27.259144590864157 - 
       0.05226207556427364375674707656005195269`26.364481003733577*I, 
      -0.74521741308771346015095134967128307017`27.25914459041624 - 
       0.09497327706863149581201115991994728677`26.36448100330716*I}, 
     {-0.99621615435202223495039324972755437219`27.203228702125806 - 
       0.12696148960811378208620139225930655356`26.308552769391863*I, 
      -2.07492442934105338642739455634949899022`27.20322868760683 - 
       0.26443608169027761876748209217391365227`26.308552762008787*I}, 
     {-0.73566900484445757317398368804773972783`27.121189380399567 - 
       0.09375639243104129887718046645423128006`26.226351340544113*I, 
      -1.88189060908200796577709550191759912673`27.121189379725482 - 
       0.23983513413710913411640339411642119509`26.226351339988398*I}, 
     {-0.17410045424966134114417863351943550152`27.122694040642084 - 
       0.02218800901433244053957022784410969713`26.228045548104703*I, 
      -0.58637101645469796427023852418876150123`27.122694039435288 - 
       0.07472930185571541661176815194536881929`26.228045547949385*I}, 
     {
      -0.0135019852307655507601913384385642777758298886615295620873`27.014638\
901778536 - 
       0.0017207431841734684190871346813594300562367623151091068521`26.119877\
57710441*I, -0.06419297027340028411569970897232985282`27.014638899604524 - 
       0.00818099073446702657885357442873504618`26.119877575610378*I}, 
     {
      -0.0003600243583899254409897868971609650957888605102289362652`26.898705\
35253488 - 
       0.0000458828424300360924207644721013337070544463169604080088`26.003925\
098218712*I, 
      -0.0025905820730080091420765724784738244205096038834132563489`26.898705\
348168956 - 
       0.0003301534084790105412163343894100208450360654854370532658`26.003925\
09447676*I}, 
     {
      -3.5142803524044246703461207485026974118674439955460567`26.823784128714\
884*^-6 - 
       4.47872950556603367142948863375513958823772511982537`25.92901237692509\
4*^-7*I, 
      -0.0000410314094643423201435971822288305347209634388174232681`26.823784\
117948662 - 
       5.2291953343215572232675477615300902785508887932993707`25.929012367895\
954*^-6*I}, 
     {
      -1.33009192571839638448905769638533885567996111763395`26.76242011226305\
*^-8 - 
       1.6951185891456673539563845871878341165782611011387`25.867600176827086\
*^-9*I, 
      -2.701414639405993651474813474910900959440975857210275`26.7624200855843\
77*^-7 - 
       3.44278322701196509874856131697366918165945862173256`25.86760015964019\
4*^-8*I}, 
     {
      -2.03922503305531619006073276220872214050960863259`26.783539970242693*^\
-11 - 2.5988641793432734534592894961984499941699767294`25.88866869729123*^-12*
        I, 
      -7.723196845017574288112315993715988050261167515188`26.783539893009586*^\
-10 - 
       9.84272912757475678773915860961626022759392360173`25.888668683162386*^\
-11*I}, 
     {
      -1.30588694110942389163777039110217683050129296`26.68697413496817*^-14 \
- 1.6642708570699364636349967970092270950150505`25.79214229759885*^-15*I, 
      -9.886303640175425517207683928572127958695895509`26.686973971260514*^-13 \
- 1.25994728291794020025546807781697911045231946`25.79214221507853*^-13*I}, 
     {-3.5674609254471551512356401709857239988324`26.555883914736178*^-18 - 
       4.546504804553328758631536514457246861204`25.661192418781805*^-19*I, 
      -5.786858389232613835326892812241860364611389`26.55588360742319*^-16 - 
       7.374987426559704287888425565603409505275`25.6611921132795*^-17*I}, 
     {
      -4.2188894735841783844186256033034097175660651642858428713`26.555195465\
977228*^-22 - 5.37670955965010538190513604583953192`25.660544433722013*^-23*
        I, 
      -1.571751029784845276961715476927414905962`26.55519471883244*^-19 - 
       2.0030979337447811358405815215401428991`25.6605439486718*^-20*I}, 
     {
      -2.182576302133309681023725155732835731511172182491715`26.5799138586966\
85*^-26 - 
       2.78155636496832628714054890917713231409541394132583`25.68447893414639\
*^-27*I, 
      -2.001677503719321703027006915232939891548331631047560709`26.5799120082\
10975*^-23 - 
       2.5510122123301214482507591592504801171577099528960833`25.684478071690\
165*^-24*I}, 
     {
      -4.9774804595334835840982571054744728192415353963`26.43909809514558*^-31 \
- 6.34348610868184107929800103394163502156051505`25.54447060977612*^-32*I, 
      -1.20448883975703782436370244969065952300723667722247`26.439095081139268\
*^-27 - 
       1.5350453477776588516182550672168626617632052655217`25.544467646571565\
*^-28*I}, 
     {-5.03305261648971141374272569560639234062765`26.47767765617941*^-36 - 
       6.4143093311027601112527841342430259218093`25.58269578198202*^-37*I, 
      -3.44442453678527380541000713201327576721636958`26.477670467281875*^-32 \
- 4.38970265762693478419548372184887857424565016`25.582694870230785*^-33*I}, 
     {-2.266582654507787898546870109542312949`26.2848439899287*^-41 - 
       2.88861718291847450282057324198793099`25.39017506066905*^-42*I, 
      -4.7018352194264214497317336520217063196272`26.284834341795346*^-37 - 
       5.992193569060841127329965241227808632033`25.390165354106227*^-38*I}, 
     {
      -4.5619585520352162052255606123293326051366927849546`26.395528472894576\
*^-47 - 
       5.813929544975052185555796405074073325833046352332`25.500419048610773*\
^-48*I, 
      -3.074486990628548916902236062564347317585189435934375977`26.3955031299\
05602*^-42 - 
       3.91824049836715205999722126523433503856166891177255069`25.50041532149\
571*^-43*I}, 
     {
      -4.1151555411710253449399510366917513759386013`26.292343384351096*^-53 \
- 5.24450718043203571238123905828831775141687`25.397817465813198*^-54*I, 
      -9.657058444048149323919152681831394460392428927361`26.292303886701017*^\
-48 - 
       1.230731423027819857997198539047536329779873530761`25.397779762933208*^\
-48*I}, {-1.6674821045099821116686403254749293568`26.38029412983936*^-59 - 
       2.12510117366207160429779565909550317`25.48466073841016*^-60*I, 
      -1.4603818819255670137278454944425279073644572`26.380201148176685*^-53 \
- 1.861164952164120198886838387673888278483562`25.48460763304444*^-54*I}}, 
   -1 -> 
    {
     {
      -0.0090354138463794943015955146308990399032376635383152990965`27.250914\
278957875 - 
       0.0011515067248716402279737834674967151537184646114682356672`26.356160\
409863296*I, 
      -0.0155757774132980317448390489004293782633708899128405263867`27.250914\
278769457 - 
       0.001985034968121943319636795895425365134879246183165548412`26.3561604\
09720193*I}, {-0.12094430877999337444998504691902548164`27.198234541571054 - 
       0.01541359225631037706464188563322968499`26.303567626447148*I, 
      -0.22284163732400252933825465868507883105`27.19823454139386 - 
       0.02839976655444703635007098892531392748`26.303567626278433*I}, 
     {-0.29244620066178748416829726519984195645`27.140130744127674 - 
       0.03727043082372449581521158894351640985`26.245452808629867*I, 
      -0.61627810583294651917483697805968972235`27.140130743934332 - 
       0.07854077248959123666276293278039818289`26.245452808531173*I}, 
     {-0.21491288995697229382479107720323562422`27.060261388059562 - 
       0.02738929751914080782928340375196098338`26.165546812355522*I, 
      -0.55499868582044463629528884698890351775`27.06026138782829 - 
       0.07073109542992842220015073810208764401`26.16554681216467*I}, 
     {-0.05064588045092113107718965739792445481`27.011520599465648 - 
       0.00645449925347352767231481437795860929`26.116841003507673*I, 
      -0.17186651552382724445450425658156442221`27.0115205991409 - 
       0.02190330755964700751472606550913901907`26.116841003465257*I}, 
     {
      -0.0039146094545118307399545045605525215619151389361822966061`26.906550\
823469146 - 
       0.0004988923793371920661107740794082920526946299630692644026`26.011813\
834536085*I, -0.01872353414034936928856453229225753998`26.906550823043784 - 
       0.00238619678550919757493573055166922445`26.011813834243213*I}, 
     {
      -0.000104118021700772671242596209785165902549415559351133442`26.7765096\
06797973 - 
       0.0000132691876882664619442195402829952375409399164235867169`25.881802\
467948468*I, 
      -0.0007528474174042325017958819881558714999101322469620960307`26.776509\
60620489 - 
       0.0000959456731791640404933325025976848372312060726306687846`25.881802\
467439666*I}, 
     {
      -1.014432033103452988817405378291647534163435705982428`26.7185250762320\
05*^-6 - 
       1.292829889039234512620315923950445142390941414141053`25.8238440727500\
9*^-7*I, 
      -0.0000118923060342732422770852787336987189869601335122641934`26.718525\
07508954 - 
       1.5155996842562405231214126259412960461384929579562307`25.823844071791\
058*^-6*I}, 
     {
      -3.8342596492888362573156772186200374209028705820864`26.683560736648158\
*^-9 - 
       4.886523015024087873272937542416226354531424833463`25.78891265924893*^\
-10*I, 
      -7.81467432569921717447537592068889690050924076581381`26.68356073433432\
*^-8 - 
       9.9593114291385484981145807525439240979382915159801`25.78891265775544*^\
-9*I}, 
     {-5.8727583436711927402980232966969126267003021085`26.72495666130432*^-1\
2 - 7.484461521364809721277677589273833185855978731`25.83035900856662*^-13*I, 
      -2.231165875034672245057203071319883897475736539458`26.724956655794625*^\
-10 - 
       2.84348072272973591716191752228442849352779324865`25.830359007550868*^\
-11*I}, 
     {
      -3.7581978321413598217645102978718988933145324`26.649170052284187*^-15 \
- 4.789587008062578421920335545906004035239604`25.754433376662448*^-16*I, 
      -2.853403179583989891408940284219898900468943942`26.649170042417158*^-13 \
- 3.63648307197093761132076414946616277371177614`25.754433371679845*^-14*I}, 
     {-1.0261662277877135951812245506083724596384`26.547504114370387*^-18 - 
       1.307784382900402171642424668563184193964`25.652809434627486*^-19*I, 
      -1.669154567311109983028625394166703267367756`26.54750409805784*^-16 - 
       2.12723262242063410971054537294448853030678`25.652809418411003*^-17*
        I}, 
     {
      -1.2131220550805280841088377057125960961449535413171076816`26.586698504\
039212*^-22 - 
       1.546047838279239346432562798110038721832394085661804938`25.6920431266\
33212*^-23*I, 
      -4.53164347058660699880614318783539711792`26.58669846759406*^-20 - 
       5.7752948783769165515110720223066913551`25.692043102959328*^-21*I}, 
     {
      -6.27436249320781487220519513152926464339124130424896`26.542980937882692\
*^-27 - 
       7.9962807770075168395093437239932274354973293001902`25.647873453757107\
*^-28*I, 
      -5.76967827126712435765426655821465585818888695265497184`26.54298087216\
4552*^-24 - 
       7.353092445646044969729170641971638395557333355482673`25.6478734230785\
8*^-25*I}, 
     {
      -1.430661158931096836145599752994694735763579999`26.342323629643527*^-31 \
- 1.823287758072016645960063428245606116272552858`25.44766343574063*^-32*I, 
      -3.4713118977980483192135528668065171139342360959`26.342323549032773*^-\
28 - 
       4.423968909894579972559710586484908647348003244807`25.447663356493457*^\
-29*I}, 
     {-1.44647088292154646639882460196259856765024`26.396902140677465*^-36 - 
       1.8434362579668632204880246077958986803184`25.502224532106354*^-37*I, 
      -9.92600868110285198698325902352830659905395679`26.396901966336348*^-33 \
- 1.26500744091585588153376709673226173333704457`25.502224509925636*^-33*I}, 
     {
      -6.51355319979388489102275279386256445611418809462877048`26.23028329641\
3322*^-42 - 
       8.30111430410824184461180275478763965687921296655716052`25.33561386679\
0155*^-43*I, 
      -1.3549272864917198326557946187073842341562`26.230283076936423*^-37 - 
       1.726769696036088971116612330876804651271`25.335613645984985*^-38*I}, 
     {
      -1.3109259153761239927868280942193798978764263918073`26.38547045388284*^\
-47 - 
       1.670692713172172826725823691384297023554015470098`25.490354288396905*^\
-48*I, 
      -8.85988097633236726962400101825668868381905360755298071`26.38546988534\
964*^-43 - 
       1.12913616346384381252618716246915377283135434720875232`25.49035420467\
733*^-43*I}, 
     {-1.1825025970649592857510667852772399410734715`26.29527825999176*^-53 - 
       1.507025262870609375352672742578069052023744`25.400741125637072*^-54*
        I, 
      -2.783026705127255608607975363437950079019505540007`26.295277441158277*^\
-48 - 
       3.54679267705653178302097556053719973237564737511`25.400740344021408*^\
-49*I}, {-4.791506269046576955640145808200623396`26.297621200012095*^-60 - 
       6.10647368773551897531843377150524754`25.40261736781321*^-61*I, 
      -4.208845600146051680078332425775719772545536`26.29761977175932*^-54 - 
       5.36390927401360751097034678913616232524791`25.402616550813995*^-55*
        I}}|>, 
 "S0" -> {16.21346947968700774053047314758519536377`25.19603868929941 + 
    2.06630481533967030434823280504557003828`24.30135611786465*I, 
   25.32057429872272821994466258877766110596`25.27218047491622 + 
    3.22694810423923401136993215968669730746`24.377499431279844*I}, 
 "T0" -> {12.40875322682591518647288764055489414178`25.503658079304618 + 
    1.58141763408969215989116996395988262834`24.60900245894622*I, 
   21.31488849832358855945358103628385980931`25.45958944845638 + 
    2.71644861685485531803088709936896311281`24.564940899200746*I}, 
 "Sc" -> {-4.56437423449666801199105580943729983149`27.21049594265486 - 
    0.58170081804939231380443388166708734173`26.315812469335572*I, 
   -5.75609006024752705076897078561961048228`27.226322573278892 - 
    0.73357751244540433747969567676830428844`26.33164359047049*I}, 
 "Tc" -> {-0.76311991120451447310520106999924094701`27.162226205971795 - 
    0.09725483797154007100437998547540749673`26.267505647194326*I, 
   -1.75203508368221197297879592410505181802`27.152074426562024 - 
    0.22328586331211843343865313491272836742`26.257349513677937*I}, 
 "kappaFit" -> {1.00091073347755925482264303880543347139`24.379433626650204, 
   1.00040729306749517253921858481967236668`24.233974911966236}, 
 "kappaFitIm" -> {-5.7808212286886375138`6.142553441333691*^-19, 
   3.071354292735114446734`7.722577361476504*^-17}, 
 "residual1" -> {0.00029718441613466685140992826375208532`21.340180303909, 
   0.00008335634172340952184455863686706615`20.845558574612713}, 
 "residualMinus1" -> 
  {0.36606159333854008907303114843486026395`24.427538448260833, 
   0.25774132913503791944584467419658402923`24.36073438852073}, 
 "neutralOnly" -> 
  {0.23466391679016134611386268827129614806`24.20313697484146, 
   0.15819885256714744467381729678484163198`24.120643126969036}, 
 "residualP2measure" -> 
  {0.0504724372807853163723871198007581878`23.530235062566984, 
   0.32143670223070104978424448231185424597`24.197194247927996}, 
 "chargedFractionS" -> 
  {-0.28151742846989839927990647073058516581`24.67242154967604 - 
    3.58984660460548196598`8.077160181612003*^-18*I, 
   -0.22732857447620717797014835650693611168`24.748355610114693 - 
    2.55313259046550551515`8.097737763107428*^-18*I}, 
 "chargedFractionT" -> 
  {-0.06149851618893995694345608438763308027`24.978275930896874 - 
    1.01377708587268903305`8.492789206255443*^-18*I, 
   -0.08219771282500535545436521559953575361`24.93444513949082 - 
    1.57090304347872783141`8.513407071510555*^-18*I}, 
 "time" -> 2631.452713`9.871740563681424, "kernels" -> 8|>


==> anc/paper_scan/point_A_b0.600000_N6_h0.250000_P5.000000.m <==
<|"b" -> 3/5, "Ps" -> {7/20, 1/2, 3/5, 9/20}, "ws" -> {0, 1, 1, -2}, 
 "lams" -> {1, 0, 0, -1}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 6, "hstep" -> 1/4, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.125`40., 0.375`40., 0.625`40., 0.875`40., 1.125`40., 
   1.375`40., 1.625`40., 1.875`40., 2.125`40., 2.375`40., 2.625`40., 
   2.875`40., 3.125`40., 3.375`40., 3.625`40., 3.875`40., 4.125`40., 
   4.375`40., 4.625`40., 4.875`40.}, 
 "IS" -> 
  <|0 -> {{0.03905050235230299646359748032545250762`23.602788279340455 + 
       0.00497674116900699852204359859394894242`22.70810730013301*I, 
      0.4243189526604353031728537706708149621`24.457046532963435 + 
       0.05407678450442728844507756554899683807`23.562365501055243*I}, 
     {7.30452582114243517724585751113609638106`25.03436447377945 + 
       0.93091592129058263151596009874146007715`24.139662383983666*I, 
      15.95530358860488984704416086593488505461`25.184733703320344 + 
       2.03340319458738375730141289454413794853`24.290032614090077*I}, 
     {30.61125710546885283653075540444034159933`25.387977541120446 + 
       3.90121238639738939760682164219041043157`24.493310779564357*I, 
      51.40349943603654112685839832301064942633`25.450472031395844 + 
       6.55105303297753915852103030876349235716`24.555806943864237*I}, 
     {23.6151040005883322103608679973001002132`25.16414997600569 + 
       3.00959663027686296389623115320986322003`24.269469513804136*I, 
      30.47535465348400662457254643969185509427`25.191257228441255 + 
       3.88389247277220384327139044299303948837`24.2965768874979*I}, 
     {3.28021327623260705407271360706732971944`24.85882914798479 + 
       0.41804257235086211200612655121242448933`23.964131435669277*I, 
      3.02402957252292880590081608738726431847`24.861200412108225 + 
       0.38539356892503407661039638302357800241`23.96650170125903*I}, 
     {0.01544490323837023990252788035383633447`23.662923579567515 + 
       0.00196835587681482204565045089881644419`22.768150367827968*I, 
      0.00324462430043335109955528896765837549`23.183364756068766 + 
       0.00041350698099213760892904940272219816`22.28858636251768*I}, 
     {-0.00400383093562222671464442516246279811`24.563139920024497 - 
       0.00051026309652274639832197932944172426`23.668184999397745*I, 
      -0.0017648480791813342838202165210113467`24.59859255208756 - 
       0.00022491879908394240643299821263522534`23.703624852536297*I}, 
     {
      -0.0000600589504756381747184046805097172096925338715025309696`24.498055\
59689863 - 7.65413588544611261171392594940052`23.603302819791104*^-6*I, 
      -0.000015155216983294859156322723753606861462400071103073098`24.5182962\
74724573 - 
       1.9314371837152381749658887767814317639453420280792496`23.623540709620\
88*^-6*I}, 
     {
      -2.552552767397562166124230108580385206454900153109243`24.4133758151744\
83*^-7 - 
       3.25306812418533504372172925235488138132914969944612`23.51868230198254\
*^-8*I, 
      -3.48228374844967888545306779169525632159040343171122`24.42663985979702\
4*^-8 - 
       4.4379518441845054569814489026851305124622041315217`23.53194583147114*\
^-9*I}, 
     {
      -3.945657764313597254138115775183251515912654265605`24.36590428627625*^\
-10 - 
       5.02849291343709515225911226056497957033527309953`23.471221630005218*^\
-11*I, 
      -2.70935176290494975737200966989192824274319592732`24.38200113085699*^-\
11 - 3.4528985922188615726985927303983688625705110554`23.48731842198503*^-12*
        I}, 
     {
      -2.431812844223624761028815656962303324920431939`24.198067518961356*^-13 \
- 3.09919267823549287224209599164109720838519429`23.303390786709638*^-14*I, 
      -7.8026167346860965726731778937518064278375969`24.208585066054503*^-15 \
- 9.943944786975213243677568004912990613593898`23.313908260027493*^-16*I}, 
     {-6.25865480531862840251360155962697641599852`24.0821329088359*^-17 - 
       7.9762623157125582950568828255157822861418`23.18744385044494*^-18*I, 
      -8.702397087356791718361327759732849334044`24.089048263494416*^-19 - 
       1.109065831291152464077738765608434870688`23.194359276274014*^-19*I}, 
     {-6.9098474968708639719664058363560254821`23.800835580622692*^-21 - 
       8.806166486410812450115257176246670182`22.906154988640772*^-22*I, 
      -3.85989398635828842170704303184239744`23.805463774617188*^-23 - 
       4.9191923670037313063274729266953258`22.910783158528595*^-24*I}, 
     {
      -3.3292977990458951413983858171395679991443791949198717`23.915291590320\
574*^-25 - 
       4.242980863834598039208662165175853158990897779160186`23.0206385424093\
05*^-26*I, 
      -6.925033725886262888194792718922699864727578333808`23.920024909247218*^\
-28 - 
       8.825520381134151650117874429298549689180069712185`23.025370810110687*^\
-29*I}, 
     {
      -7.08247107537384219568279441924821726520033216618`23.709900680363134*^\
-30 - 9.0261643912070494075894752076316236117608203508`22.81521389371019*^-31*
        I, 
      -5.08376410042636911068781695657446442261637536`23.717106143893883*^-33 \
- 6.4789379311574711581514198360327010307875474`22.822418835961116*^-34*I}, 
     {-6.706868832576880215367548361745403349640579`23.508949012600887*^-35 - 
       8.54748293199387655522952591358528888884441`22.614283295808978*^-36*I, 
      -1.539567712798566231826990396350882230301`23.51172943195021*^-38 - 
       1.96208231833550623588261984602388572221`22.617063019322874*^-39*I}, 
     {-2.8439086816563537756806366905406799804`23.302459456312565*^-40 - 
       3.624382930904163243359309617070830468`22.40777060831993*^-41*I, 
      -1.934686287166979156102595924484374`23.308973772346427*^-44 - 
       2.46563611591719036888264369323248`22.414284905054792*^-45*I}, 
     {
      -5.42288208734511699840565919084525306561517477096198`23.02003870640635\
*^-46 - 
       6.911122498571177416422106073892033062894208200784`22.125357574011762*\
^-47*I, 
      -1.0131556531196104622352316272493742234418130285`23.02576400134179*^-5\
0 - 1.291203222944777113369307274759623839387010405`22.131082735864155*^-51*
        I}, 
     {
      -4.66457227162919513350809981899620181101234929`22.755439459117394*^-52 \
- 5.9447042833351702520868184395376041998704351`21.86075791591149*^-53*I, 
      -2.217921006832475917539686504896075204993`22.758669726702138*^-57 - 
       2.82660097038457685813524658763039080336`21.86398812875509*^-58*I}, 
     {-1.8139774370860679350073596180118439732`22.659018465476198*^-58 - 
       2.3118002706708762624591340119602854869`21.764337323080905*^-59*I, 
      -2.03421087205286034722575695892441`22.661598120205934*^-64 - 
       2.592473946185204349251680369435`21.76691637312624*^-65*I}}, 
   1 -> 
    {
     {
      -0.0276834028031391493729817345086142504905052618672828317696`27.352458\
42537892 - 
       0.0035280757513855953264765365405813478711010979387394752512`26.457881\
533119853*I, -0.03535350170516875271061850669204469251`27.35245842732546 - 
       0.00450558166492565281660290142116308549`26.457881534712772*I}, 
     {-0.36730005454114491876184273771241736206`27.254023015093047 - 
       0.04681008419103290863031699273430932453`26.35934086043868*I, 
      -0.43533688431590777840378713796574023384`27.254023017036936 - 
       0.0554809506678329057536378929949581484`26.359340861962117*I}, 
     {-0.830593724865149505058758848281311606`27.24341035484175 - 
       0.10585395158204617123729383767951518961`26.348713716019287*I, 
      -0.84772753453569708666629028293956881204`27.24341035795863 - 
       0.10803754797217853976447495732553776122`26.348713716635565*I}, 
     {-0.54026472732722103376019867832029084082`27.108012499133878 - 
       0.06885334499398961859480759111986752643`26.21332777709629*I, 
      -0.44039479579829662843311435566697687393`27.10801250477126 - 
       0.05612554970721282546857597292559809106`26.21332778227484*I}, 
     {-0.10926470330718186868487619659300409068`27.02167001775737 - 
       0.01392509992220670376939967401817884284`26.126966977343873*I, 
      -0.06595313497927788794399149025360189605`27.02167002808886 - 
       0.00840531266704922172976850834092310573`26.126966986916358*I}, 
     {
      -0.0071745930551736186536072297225100190547874402938814201857`27.063913\
833033972 - 
       0.0009143568066403757280124603237541042300365683087110045695`26.168897\
15992677*I, 
      -0.0029724004293167454230468864994576640051946629458110584005`27.063913\
872239795 - 
       0.0003788137590112798476196080782064530715408613538131536886`26.168897\
186383592*I}, 
     {
      -0.000162765002236570259876286284957130146108214838142151642`26.9624967\
33870072 - 
       0.0000207433768763408364284888151187258941474223517697890355`26.067541\
997919296*I, 
      -0.0000428921719016585143037931904258537040436015225332356501`26.962496\
851047774 - 
       5.4663378157162215296341829562104183204561294930450576`26.067542066954\
104*^-6*I}, 
     {
      -1.3681188311273610966548677478837664760273602920162764`26.854568509949\
974*^-6 - 
       1.743581490844438614570666416564284055312774832654698`25.9597496486252\
6*^-7*I, 
      -2.124948478030457635339853360251688422411368195881666`26.8545688502804\
76*^-7 - 
       2.70811332392738467849418351909348523511125562295874`25.95974989117500\
8*^-8*I}, 
     {
      -4.5220203607223091510824449906157805705160392625699`26.752453909335767\
*^-9 - 
       5.7630308294785279129422779205502849465957388452`25.857720981748322*^-\
10*I, 
      -3.835629990646648894041188321290270156269339080542`26.752454883159228*^\
-10 - 4.8882694289855504973065294800801888523321782304`25.85772188895654*^-11*
        I}, 
     {
      -6.137034599833493330077273112990530920239989253`26.684335863162673*^-12 \
- 7.821265005265803668422600803453171389066342595`25.78964312785634*^-13*I, 
      -2.633918771925117193443236137893368663108511158`26.68433875290772*^-13 \
- 3.35676398469865632667525821601311271954074815`25.789645979538825*^-14*I}, 
     {-3.5214837549115270840709998554623440155768105`26.73305096460442*^-15 - 
       4.487909789468811837570272302386151331106207`25.838137834275223*^-16*
        I, 
      -7.08545759974604194867844635566529918693367`26.73306166609783*^-17 - 
       9.0299705288759339445779772927358233434798`25.838143800189187*^-18*I}, 
     {-8.712413512894523779827648714256504637715`26.749212777236988*^-19 - 
       1.110342361792381627752435473361525449915`25.85400047040234*^-19*I, 
      -7.6145311534497911242241688657549069172`26.749247777995475*^-21 - 
       9.70424153117841760250815183305427927`25.85401275046857*^-22*I}, 
     {
      -9.418129370088882252577270722507802084003151874771814098`26.5753427651\
6217*^-23 - 
       1.200281413752185631308590528769824067654263421394668481`25.6806526610\
7059*^-23*I, 
      -3.312871670575000702124242593734752517447245598199842`26.5754131381677\
86*^-25 - 
       4.222046795158644472127743936797828699427590682783963`25.6807230576107\
24*^-26*I}, 
     {-4.48973297249840042395367541798671054452805891079067`26.62167021455582\
7*^-27 - 
       5.7218825818160591375940873604291742026834128143531`25.726727876068118\
*^-28*I, 
      -5.88950491967031403344963299844372218694729392862`26.621894275314432*^\
-30 - 7.5058039802819397051909782185384787825242496986`25.7268295991913*^-31*
        I}, 
     {
      -9.501361234974485070215299967670064776349863718`26.462629535780053*^-32 \
- 1.210888791982877682045863477724537657754898115`25.567969548684886*^-32*I, 
      -4.306813048800803632684242252342911771584459`26.463054433502858*^-35 - 
       5.48876263199196643988629319907535163265279`25.56830117061707*^-36*I}, 
     {-8.9698190120833416673285467673462746750556`26.447172701300612*^-37 - 
       1.1431470753754384772763109923214234447632`25.55274924504302*^-37*I, 
      -1.301875846241019835329686368970305178`26.448247609597832*^-40 - 
       1.659158968678774215169604569926308199`25.553516152669502*^-41*I}, 
     {
      -3.79156508587966115793353570227075420008077460618914699`26.40102965770\
394*^-42 - 
       4.8321114764747789030448703639587968134289339389327006`25.506999888216\
64*^-43*I, 
      -1.63280136604657915587878192929189999481477525220121`26.40346513936027\
5*^-46 - 
       2.0809027514944747960720567522150055606106824661402`25.50875055838728*\
^-47*I}, 
     {
      -7.196629946304097314614848585004519229902667644946`26.392934781080104*^\
-48 - 
       9.17165269956328703175491877150813156839921001641`25.500759919359776*^\
-49*I, 
      -8.5210830966382648299497321456734638045846363`26.39874770704387*^-53 - \
1.085958502376816033324608191919090990147776`25.504396579194417*^-53*I}, 
     {-6.147379840438854285520544831543369159718254`26.320394424341963*^-54 - 
       7.83444936442192766075655247516640107275235`25.426967555046133*^-55*I, 
      -1.8545390387229436779497439599978258639`26.331969648499847*^-59 - 
       2.363493483458049916807454566663011375`25.437441719236876*^-60*I}, 
     {-2.367445195571739807906421466311195259`26.412862539012906*^-60 - 
       3.01716015427259973965729606062264477`25.55386836882619*^-61*I, 
      -1.6863296243137075145412153364201260777534939747009`26.446058798879903\
*^-66 - 
       2.149121153455069869106053146886082859890744728822`25.559529990024796*\
^-67*I}}, 
   -1 -> {{-2.03137595096584033480442350852807766428`27.354078490610068 - 
       0.25888610173810544864179799267949547015`26.45949961719744*I, 
      -3.24601133871541214819677549001406581625`27.35407849519738 - 
       0.41368375030637219231356161450026763959`26.459499621086977*I}, 
     {-4.29019779487916975622485831410039142702`27.25085156991867 - 
       0.54675875348115780091716915916742889055`26.356168042883844*I, 
      -6.36395359460875746059214944662409128396`27.25085157030659 - 
       0.8110459006699984895788374969174439299`26.35616804321973*I}, 
     {-5.91794868309254442114710883857563720365`27.25462766590927 - 
       0.75420537696310800634215069231781027509`26.359931126651986*I, 
      -7.56182734349971439292361065408054554505`27.254627666541356 - 
       0.96370738367975029714046909543460494419`26.359931126732068*I}, 
     {-3.40575991852927940588611549237297669105`27.095397164984902 - 
       0.43404270309723653205745008718814201114`26.20071363907233*I, 
      -3.47661803674691535398411070309200632122`27.09539716515082 - 
       0.44307312505981793280983432591319152621`26.200713639236373*I}, 
     {-0.69872707743078184552293748376378602093`27.025910161570483 - 
       0.08904837588970567420133809674667972546`26.13119324169265*I, 
      -0.52823054274116590161267987159763002838`27.025910162570803 - 
       0.06731966377973712231602549355474410736`26.131193242503365*I}, 
     {-0.04911085045093533415356190561928585773`27.08113053452969 - 
       0.00625886932462730905296996986587707237`26.18598460194423*I, 
      -0.02548147940701918644024330167673256771`27.08113053641517 - 
       0.00324745444931869234096682623593504615`26.185984602872644*I}, 
     {
      -0.0012177401557361821121654424299826472914258647397382706918`26.980271\
012178164 - 
       0.0001551933317407846815038399318843441053183414870494101527`26.085185\
616857768*I, 
      -0.0004018115995178107266517413349387524885443865648533575123`26.980271\
01476382 - 
       0.0000512083637609570630245714831315708544421988126499434671`26.085185\
617909296*I}, 
     {
      -0.0000112666147329314119528093516012283025281936257359271191`26.866149\
291642778 - 
       1.4358592591425080499894706607007687955169532798920061`25.971238225915\
386*^-6*I, 
      -2.1904903039369244094959365912321851494485804149498473`26.866149302018\
005*^-6 - 
       2.791642263027284875758016631936529080369541949229894`25.9712382317501\
9*^-7*I}, 
     {
      -4.10320961817941151547020492157747331987637957505801`26.75692851234598\
*^-8 - 
       5.2292828521461165853708867600247890961499589746343`25.862149745791143\
*^-9*I, 
      -4.3551521775998134800749880882643273659755065714392`26.756928524844113\
*^-9 - 
       5.550367814480425897096603802120960907009530071812`25.862149756397077*^\
-10*I}, 
     {
      -6.12566606522413714518634835697764695212288813005`26.68243457641934*^-\
11 - 7.8067765221955398798267670536343986280051132439`25.787737094202896*^-12*
        I, 
      -3.2886688129802262462981281390880469891032246286`26.68243460545354*^-12 \
- 4.191201773828867867586354388797884981901225375`25.787737123445602*^-13*I}, 
     {
      -3.85561717933363203093174015001029575803763062`26.723594775343102*^-14 \
- 4.9137418451644306201030480914347231735853109`25.828756095806046*^-15*I, 
      -9.700907112220381939282370069220611114166741`26.723594872617472*^-16 - 
       1.236319660283518240272531105042670868185716`25.828756161751897*^-16*
        I}, 
     {-1.04289664097525039407742197333684355544867`26.782077259738237*^-17 - 
       1.3291062433296833271589116439201069685225`25.88676676390699*^-18*I, 
      -1.139427359208537080306234853697166326175`26.782077493959623*^-19 - 
       1.45212857865620451762719444146622758448`25.886766814338888*^-20*I}, 
     {-1.2282880848472374312933732208612823465`26.569361731787215*^-21 - 
       1.565375990329482241221170748547371601`25.67466890289397*^-22*I, 
      -5.39956838873074786460661055573281031858134405400391638`26.56936208129\
344*^-24 - 
       6.8814106544983566654489449487271383088984773838633212`25.674669243862\
255*^-25*I}, 
     {
      -6.357644297930913515151421174548388681408385042688707`26.6049068372403\
78*^-26 - 
       8.10241820449958676038813942001237868522269682563771`25.70995650412397\
*^-27*I, 
      -1.0419950961326032560681214267506856229777609517955`26.60490773133507*^\
-28 - 
       1.327957281072135482165281983533979448459385572579`25.709957004946084*^\
-29*I}, 
     {
      -1.4559747575784452682069639374618192733366180916`26.477302222495748*^-\
30 - 1.855548349085015281927330707571466337729049639`25.58252751898382*^-31*
        I, 
      -8.2440585059308165151217031126336109102755108`26.477303744672646*^-34 \
- 1.0506534588472091918973183267059418801017047`25.582528588298945*^-34*I}, 
     {-1.482717087020872273799375355468031095072613`26.430130951566742*^-35 - 
       1.88962976772864138986868434808644058703326`25.535342467068322*^-36*I, 
      -2.68769154157164719718288464560523005195`26.430133976920708*^-39 - 
       3.4252940010495556750636576284587312311`25.535344843323394*^-40*I}, 
     {-6.740368542773270430172041374259855408`26.411551673667823*^-41 - 
       8.59017620784105763140269266253097741`25.516611677993037*^-42*I, 
      -3.624623686768175657535307250696118216043061929116291`26.4115579114281\
94*^-45 - 
       4.61935515229889783156312603475527937128109517221262`25.5166156863129*^\
-46*I}, 
     {-1.37195712982815693523959626280563824576651538846094`26.39586969278417\
4*^-46 - 
       1.7484731613768332319349301373468502628384228239539`25.50093837268964*\
^-47*I, 
      -2.028193654228045232678023853633345639894657004`26.395882285312148*^-5\
1 - 2.58480538013365104992423657366965909836375738`25.500947140102173*^-52*
        I}, 
     {
      -1.25335596578534327917376790434334077640834847`26.33714227726558*^-52 \
- 1.5973234295605884884378059731364822946486158`25.44227501567004*^-53*I, 
      -4.72031243771170818859486472279194924658`26.337164699369843*^-58 - 
       6.0157416228347747951441101863885609931`25.442294267233137*^-59*I}, 
     {-5.1491170663121214650777504340169317188`26.440835893239182*^-59 - 
       6.562226180027821361150756848983374008`25.54598176694811*^-60*I, 
      -4.578255069696832448996528673873963939647478377715`26.440892488375788*^\
-65 - 
       5.8346984328183687918651664532478763388474799907405`25.545995774861776*^\
-66*I}}|>, "IT" -> 
  <|0 -> {{0.25883833820926311198124239954575867775`25.240048838025796 + 
       0.03298731991363043937059458441114358356`24.34529604745702*I, 
      0.29947385756551138664501062398160342858`25.13147296921334 + 
       0.03816606154106804211833883693621980267`24.236723692427763*I}, 
     {4.97383485816268461402536654959094931522`25.256683331631034 + 
       0.63388400187892806235250051820314645165`24.362004963452346*I, 
      6.28956746774318153499439700930885926172`25.1680502533304 + 
       0.80156585617184985907370426586519034006`24.273372027212922*I}, 
     {18.91091984328393582448728187347852222132`25.537530524901264 + 
       2.41007791599669739271856657087063493421`24.642903985144322*I, 
      27.9611878685475071880467142423700430109`25.46670553990723 + 
       3.56347771263774132352397395311893373502`24.572110430405285*I}, 
     {19.67310467125791054521235493670723738262`25.528248006965207 + 
       2.50721358348566851503183692863372101332`24.63358343921252*I, 
      36.14085385720084376640120787358409791357`25.482580995953786 + 
       4.60592474973857450440945716376757976294`24.58791071590063*I}, 
     {5.40730473252467366994960053456181285478`25.65423312799168 + 
       0.68912701385862848727729084477426721447`24.759554614179535*I, 
      13.15304230993815432936527074842433519467`25.624974897356616 + 
       1.67627260133568171016594227407332814266`24.730298234179234*I}, 
     {0.4054719685893706616991474710093824648`25.44627315193641 + 
       0.0516748548008890124802291296507124998`24.551599308093813*I, 
      1.39605407903923160006172110416602817719`25.423316928506836 + 
       0.17791832091258473239622433952950335164`24.528641992113798*I}, 
     {0.00939843168987944563674638201130603284`25.248808703471372 + 
       0.00119777106817076647900021890847351989`24.354140666818886*I, 
      0.0490435618679452153105816779726955767`25.22279084551117 + 
       0.00625029381750194027075816765007912747`24.328121131324774*I}, 
     {
      0.0000772974113873675988645116277103066529460542152940453888`25.1005261\
9307846 + 
       9.8510694187393650815682274089644149779799870403510272`24.205841236094\
766*^-6*I, 0.00065505493773086863634304346737495275`25.069794086432434 + 
       0.00008348263607866906177294204040294625`24.17510997945582*I}, 
     {
      2.487032337916588644718176075382510830107033194408941`24.96782208907806\
*^-7 + 
       3.16956645348538032709608500790664433765662605089468`24.073146800608743\
*^-8*I, 
      3.6686205374675381038817758192071372442598946325282692`24.9335588177040\
8*^-6 + 
       4.675426374176320918196579352811980333700684657359003`24.0388896465761\
27*^-7*I}, 
     {
      3.31558134734017480454382010234322736045414016126`24.89797885523835*^-10 \
+ 4.22550010794579786330172418727032479742231427843`24.00332140331848*^-11*I, 
      9.1253977928113008154093099617249979180676660511864`24.858894814534565*^\
-9 + 
       1.1629746134718000192160111628840995766452735349942`23.964242992381028*^\
-9*I}, 
     {
      1.892121852914725146842108843171447756414251478`24.831959852642182*^-13 \
+ 2.41139041880290413318034661788623189260268518`23.937259609161522*^-14*I, 
      1.0415505131597862634604056412809611912373077435`24.78797900428019*^-11 \
+ 1.3273906880065772151786791211754698974091656584`23.893278360731273*^-12*
        I}, 
     {4.71075038066017767254733181938459460285428`24.531152082035327*^-17 + 
       6.0035553819101288235163142096121198761718`23.63646527073912*^-18*I, 
      5.5593220503504481480951469771877582865303899`24.48646723955455*^-15 + 
       7.08500665884905621903713435489639481256898`23.591780582520336*^-16*
        I}, 
     {5.1760835631986158004876101208843444237`24.409036502239964*^-21 + 
       6.596593285994098818859795740759317802`23.51436334203609*^-22*I, 
      1.4037294398058167801614070160401193476388`24.362553904866175*^-18 + 
       1.788964974176942541696808717183245601868`23.467880882540435*^-19*I}, 
     {
      2.5286006015589927047550157744406875444507133391678112`24.5149548520589\
95*^-25 + 
       3.222542593747572899843989652542686111154364300434769`23.6205848919862\
5*^-26*I, 1.68908058778810364864691106963101964`24.464883847931556*^-22 + 
       2.15262708355895376289155600361368909`23.570488056536547*^-23*I}, 
     {
      5.51888766154470166899240541693922662778069394347`24.310588991036873*^-\
30 + 7.0334755708235945713239045042213909267941956989`23.415947450536223*^-31*
        I, 
      9.73275925155540827350850389200887584093358077651551`24.263728414846273\
*^-27 + 
       1.24037901531342533117087288879677454084306521098652`23.36908352780549\
*^-27*I}, 
     {5.3998810509084467551563683576693352209248`24.369995461287612*^-35 + 
       6.88180912279797522459034228893338706264595`23.475662855624055*^-36*I, 
      2.6946324346699176555689215332713134856659904142`24.319348874502893*^-31 \
+ 3.434139733203757369052545475915801558922648228`23.42499887742292*^-32*I}, 
     {2.3742930059815765684440874196377268166`24.042348480748476*^-40 + 
       3.02588725838861682821620789279334111`23.14769008931495*^-41*I, 
      3.59326615732978726500875748345666458362948`23.992463977299547*^-36 + 
       4.579391951234008057479013868053566881055`23.0978036346676*^-37*I}, 
     {
      4.69992881716254881622832412734562065118107343480789`23.884877556674947\
*^-46 + 
       5.989763979153208551768826968928055667977149315446`22.990200143995217*\
^-47*I, 2.312005758482373387587888863489611728`23.835678695752335*^-41 + 
       2.94650607498202069106837752973025274`22.941033660326095*^-42*I}, 
     {4.19437805955656765231268518770615079629480602`23.56120709364607*^-52 + 
       5.3454713025303815636169145918037927705494831`22.66652570078243*^-53*
        I, 
      7.1879686103161943824144375028497537568933450376908`23.505703801243417*^\
-47 + 
       9.160614371036576751649730157001060099432130329816`22.611023883760993*^\
-48*I}, {1.68948788187089568812329976473962256119`23.5236876888602*^-58 + 
       2.153146154275428944897803155027604806`22.62901139414606*^-59*I, 
      1.0810106224377410856447184543395655753901004`23.468394530943954*^-52 + 
       1.3776801179865310106935214513695674732837978`22.573751457769866*^-53*
        I}}, 
   1 -> 
    {
     {
      -0.0305906061018670193130470670427534228189145583924463796224`27.306517\
07706688 - 
       0.0038985805457393783518656897697796237556615020224930906113`26.411780\
47173526*I, -0.05209294043692579091643767508152795424`27.306517046214367 - 
       0.00663891795675679967899208963724883531`26.411780448332802*I}, 
     {-0.41069787901646022038756014960508188`27.259144575134997 - 
       0.05234086425022730316070886878809785089`26.36448098876039*I, 
      -0.74851283781169667440478609166247070239`27.25914454164775 - 
       0.0953932582444240672031141961297519854`26.364480956882552*I}, 
     {-0.99770861455544005321016406917719382238`27.20322866842577 - 
       0.12715169428385506547764997295183017677`26.30855275225594*I, 
      -2.08405176728007635673647758542510645678`27.20322856799116 - 
       0.26559930356319409382664366528757145073`26.308552701186127*I}, 
     {-0.7367622127229515104082988240460823088`27.121189352102697 - 
       0.09389571490648860176959350333890494984`26.226351317227913*I, 
      -1.89011192488760642240081148642499235064`27.121189291024493 - 
       0.24088288918169223667553108371054261608`26.226351266900064*I}, 
     {-0.17435688587641425921414714172802748836`27.122693983831365 - 
       0.02222068961399241957451932108476380843`26.228045540869303*I, 
      -0.58891322281671034547746935568760814129`27.12269385976062 - 
       0.07505329008377446956707049127903126546`26.228045525065834*I}, 
     {
      -0.0135217024782132263524961439754517831341965316908610748417`27.014638\
79893574 - 
       0.0017232560234764577755498296808769012235403875652063985664`26.119877\
50648575*I, -0.0644692171060418732157985027810718524`27.014638568340647 - 
       0.00821619665761782322203939486652221605`26.11987734814248*I}, 
     {
      -0.0003605461800802588928678232099030176062361982141061077751`26.898705\
139194693 - 
       0.0000459493453258435302317114920242788728434458218123893707`26.003924\
915409453*I, 
      -0.0026016579576645977603735076613761685295213073082201864352`26.898704\
643712996 - 
       0.0003315649603882874962756758574619936177350372549219398667`26.003924\
490834677*I}, 
     {
      -3.5193437115756549452489905468293761553626149939091786`26.823783549382\
12*^-6 - 
       4.485182438696980899223098859308425944656336221484604`25.9290118911381\
14*^-7*I, 
      -0.000041205940897586502372369289934125183362931300631117831`26.8237821\
6952498 - 
       5.2514382689008839090028811679991711402163331059835137`25.929010734086\
614*^-6*I}, 
     {-1.33200025418949875734463097252693534591337758737827`26.76241848829789\
3*^-8 - 
       1.6975506338810824573625033266880719390981590438018`25.86759913088209*\
^-9*I, 
      -2.712865117020654441689045803734217040295139534108117`26.7624145284543\
47*^-7 - 
       3.4573761412939793650466453252469265213801297222619`25.867596580460397\
*^-8*I}, 
     {
      -2.04214355092498826300613968100250579100379873223`26.783534543802713*^\
-11 - 
       2.6025836469965808674149924145964010865150726445`25.888667705405936*^-12\
*I, 
      -7.755871636353701280538302122444334124431473254109`26.783521029655397*^\
-10 - 
       9.88437109616306260941694685747389746597537122439`25.888665235130446*^\
-11*I}, 
     {
      -1.30775431229665908597420587343957167420405234`26.686960680066953*^-14 \
- 1.6666507043204245972232308202027666800430696`25.792135516292753*^-15*I, 
      -9.928115165925654393230797251151291132951243594`26.686926543747077*^-13 \
- 1.265275899171397654074995343494495594496209809`25.79211831101396*^-13*I}, 
     {-3.5725651736420376422067531187563971847095`26.55585406604412*^-18 - 
       4.553009848175847801911106925638512380012`25.66116274597333*^-19*I, 
      -5.81135688872089934812743399168689556965429`26.55577706604884*^-16 - 
       7.40620922490746793214457376958393175635281`25.6610861996452*^-17*I}, 
     {
      -4.2249365404449638018552870377081605255882889995982209024`26.555109281\
729422*^-22 - 5.38441616642466173298011706204913545`25.660488482520314*^-23*
        I, 
      -1.578419347597776622558601958500432209283`26.55488378050144*^-19 - 
       2.01159628582441346599332083658975084751`25.6603420676586*^-20*I}, 
     {
      -2.185713370055259876697786430516547669238750208627513`26.5796598504608\
92*^-26 - 
       2.78555436093167912108650799610502977547208457956688`25.68436053532350\
3*^-27*I, 
      -2.010196254351255238665864950428699477947449400278741551`26.5789874202\
20603*^-23 - 
       2.56186882477417307724616463166188856892508453543388549`25.68404692226\
892*^-24*I}, 
     {
      -4.9846603720128509495582415969982321076893320261`26.438605761490837*^-\
31 - 6.352636456020158318205393046896727377176624043`25.54398657021525*^-32*
        I, 
      -1.2096347748029586106114659765505592942132737342496`26.437289777002004\
*^-27 - 
       1.5416035186726254697127486754020329053910493247099`25.54269271011827*\
^-28*I}, 
     {-5.04034326083296670390040921118496222462335`26.476283082679018*^-36 - 
       6.4236007992442773156892639105493854479979`25.58251868103954*^-37*I, 
      -3.459205873650927711905335816897541301456024502`26.47253547116937*^-32 \
- 4.40854054274518405272591763130837493317719977`25.582040294867088*^-33*I}, 
     {-2.269881281480363370082107271325460655`26.282626277215993*^-41 - 
       2.89282107574103254959850545852545465`25.387943951470287*^-42*I, 
      -4.7221116046255033773444062653410754608213`26.27664037383776*^-37 - 
       6.018034548024064126184805445235199733275`25.381922230874174*^-38*I}, 
     {
      -4.5686309986668682113368386096524911893593059573081`26.38867686938057*^\
-47 - 
       5.822433158974728744325340622712006442347684180803`25.499404664387797*^\
-48*I, 
      -3.087814737217979988959312701069887455589197602635354496`26.3704160945\
69638*^-42 - 
       3.93522587400798616724019922581445704550723121894332684`25.49663377051\
4837*^-43*I}, 
     {
      -4.1212060094384932048666057959577715632820387`26.279842445116014*^-53 \
- 5.252218122085697158690255116731652802447443`25.38587686100256*^-54*I, 
      -9.699148351983234239667886684083515960443977878294`26.247098335098737*^\
-48 - 
       1.2360955173416513408764890823853580139229653403`25.354529381461077*^-48\
*I}, {-1.669946951706758208775961080193952891`26.346586827194002*^-59 - 
       2.128242466547074313712291636613901129`25.46509101619241*^-60*I, 
      -1.4667821491665612812932387893214580509331309`26.26481358186453*^-53 - 
       1.86932169063153827930404815738209079566654`25.415005407782342*^-54*
        I}}, 
   -1 -> 
    {
     {
      -0.0090382196718978909397446411925286626402732502731380663736`27.250914\
27808236 - 
       0.0011518643097048512516003910726157810930078046243519134213`26.356160\
409199198*I, 
      -0.0155932550197862929031841448783930017737332239294724571135`27.250914\
2757165 - 
       0.0019872623792564047799174755768013118982850551165646536704`26.356160\
407404445*I}, {-0.12097980075248495822591326830137485187`27.198234540663304 - 
       0.01541811548520701408568768109116108367`26.303567625583035*I, 
      -0.22307844415326357176459554262290860556`27.198234538223822 - 
       0.02842994609697002613758397278422980654`26.303567623260758*I}, 
     {-0.29252418889017642780522756328734734726`27.140130743119382 - 
       0.03728036993342965653296654435085844903`26.245452808117093*I, 
      -0.61687521839192055425430483323631958013`27.140130740417685 - 
       0.07861687073355152071641986957560032781`26.2454528067428*I}, 
     {-0.21496413965179688671342756989200280505`27.060261386811554 - 
       0.02739582897074241710866914865590448034`26.16554681132684*I, 
      -0.55548119501980203491820550561740060334`27.06026138347488 - 
       0.07079258819576284054625431672721660845`26.165546808576337*I}, 
     {-0.05065670241171448513691246499101979638`27.011520597604527 - 
       0.00645587844438184868953079025711652709`26.116841003270395*I, 
      -0.17200079556101926222473903004660110501`27.01152059264591 - 
       0.02192042070670054072618025452964293096`26.116841002637198*I}, 
     {
      -0.0039153683327587858016215655230167523706653282680787641138`26.906550\
81658026 - 
       0.0004989890936017055514990967930654775862905253817056312634`26.011813\
829805238*I, -0.01873683596546970823274173413787747343`26.906550799001497 - 
       0.00238789201954491077181889236411014209`26.011813817732495*I}, 
     {
      -0.0001041366399167574091403203530279470286782540974073421218`26.776509\
602743122 - 
       0.0000132715604629147564438419961217307478177230581867317071`25.881802\
464473143*I, 
      -0.000753341567390186423058447095575721382347995312592494665`26.7765095\
920257 - 
       0.00009600864949011067997538203921348218163318342834580187`25.88180245\
5286984*I}, 
     {
      -1.0146022319353152789148022993880562853520258192852165`26.718525067539\
346*^-6 - 
       1.293046796756785553406940914125634351654007902042454`25.8238440654591\
77*^-7*I, 
      -0.0000118996375881580692934731811270930762684373894313409824`26.718525\
044659675 - 
       1.5165340447344293518138301947034864658830306322417851`25.823844046268\
157*^-6*I}, 
     {
      -3.834872687793893339796663316238060387958261294905`26.683560717065845*^\
-9 - 
       4.887304294081340297887517211159840392774974709916`25.788912646630255*^\
-10*I, 
      -7.81926809227385160291159951027322786534834942102691`26.68356066569428\
4*^-8 - 
       9.9651658960098160682186722433677072806121221886078`25.788912613524385\
*^-9*I}, 
     {
      -5.8736651172548658491047267410960242109137571786`26.724956609014107*^-\
12 - 7.48561714732427137535480829271947851698184042`25.830358998997813*^-13*
        I, 
      -2.232432749930629530919060086663257441040963749531`26.72495647223354*^\
-10 - 
       2.84509527518640111335192700428234162697611450056`25.83035897396015*^-11\
*I}, {-3.758764375648345609078835451886711655450351`26.64916994694686*^-15 - 
       4.790309032166087423242482453142862875238349`25.75443332355481*^-16*I, 
      -2.854984892433667557678274150951304220573005368`26.649169672039623*^-13 \
- 3.63849886561823085370980128339633117291732402`25.754433184947466*^-14*I}, 
     {-1.0263185835342103494306477074650465271945`26.547503917717037*^-18 - 
       1.307978550726742688332943664988271308113`25.652809239134243*^-19*I, 
      -1.670065563190526986864030457722668068316892`26.547503405439432*^-16 - 
       2.12839362943073290781044199225284550935641`25.652808729878533*^-17*
        I}, 
     {
      -1.213300661626135410668339368071746222900266033419600501`26.5866980059\
4418*^-22 - 
       1.546275461099698578434334012414951880144160078802820779`25.6920428032\
678*^-23*I, 
      -4.53409491673839743158693860483100081787`26.586696710321387*^-20 - 
       5.7784190924720777936959274473887814673`25.6920419621295*^-21*I}, 
     {
      -6.27528335151489725265424845007139274300110090016917`26.54297991744783\
*^-27 - 
       7.9974543530620150725183497970042521709240226934377`25.64787297779403*\
^-28*I, 
      -5.77278777654424968886448688477706128530269245690229724`26.54297726612\
1994*^-24 - 
       7.3570553147503399890274267917041061735737845146738656`25.647871741102\
804*^-25*I}, 
     {
      -1.4308713017669501276635963681837444603304664443`26.342322205562215*^-\
31 - 1.823555571912957229510178498289172335705805126`25.447662035767387*^-32*
        I, 
      -3.4731829890566667773135921571605977731977711336648`26.34231850858716*^\
-28 - 
       4.426353498142312573538309788793204025491561762655`25.447658401376458*^\
-29*I}, 
     {-1.44668415104887598821981506237534733164444`26.39689863117745*^-36 - 
       1.8437080547954270054400139744225172198634`25.50222408665255*^-37*I, 
      -9.93137527613134217495980994037678308126122414`26.396889526186087*^-33 \
- 1.26569137973371593644697075167442735479771744`25.502222930905763*^-33*I}, 
     {
      -6.514519274776882508605685418465923631066802454330976519`26.2302782629\
08875*^-42 - 
       8.30234550597521307302838813854355741287538217011685887`25.33560880280\
8917*^-43*I, 
      -1.3556636438295771635508986917979414479029`26.230265209900022*^-37 - 
       1.727708137197576065715520543617056351883`25.33559567076923*^-38*I}, 
     {
      -1.3111218074264982752396752623691040633618165052458`26.385455595470273\
*^-47 - 
       1.670942365282402694106326480924679982571036685342`25.490352103143593*\
^-48*I, 
      -8.86472842599577184824213345031280618480281555004443886`26.38541707759\
2088*^-43 - 
       1.12975394046673381366323237086537145093175786450279216`25.49034643784\
356*^-43*I}, 
     {
      -1.1826808135736174801889622844850667902029453`26.295253897685516*^-53 \
- 1.50725238861348310857498049377062407598095`25.40071787095501*^-54*I, 
      -2.784561243858301413416248340683463902562651402012`26.295190756872607*^\
-48 - 
       3.54874835025359656392583718517249807019791312285`25.40065760053061*^-49\
*I}, {-4.792235100106533137963421871349813593`26.297572865959054*^-60 - 
       6.10740253712869996393908676040540403`25.402589722764617*^-61*I, 
      -4.211186082911897131079931349078368086272835`26.29744762150929*^-54 - 
       5.3668920722452536874254856044073572540995`25.402518081948674*^-55*
        I}}|>, 
 "S0" -> {16.21538286587167922240537502921181039772`25.195813128136795 + 
    2.0665486643870283905475632707827539433`24.301130553394966*I, 
   25.32099269736578290597312572246233509496`25.272125896913874 + 
    3.22700142651747671670787854042233621524`24.377444852146514*I}, 
 "T0" -> {12.40973759754102160657036455658747686353`25.503618699610602 + 
    1.58154308595249376772919117894489120774`24.60896308304916*I, 
   21.32247043364911555391704939778513578634`25.45943499324916 + 
    2.71741488687450522787291356722623185911`24.564786454780904*I}, 
 "Sc" -> {-4.56919866669016258247548496948366291889`27.2104946678188 - 
    0.58231566162036192476471287562160718378`26.315811194281537*I, 
   -5.75757692474537220274076200413326638875`27.226322167078628 - 
    0.73376700398362841584995505640697814779`26.3316431840843*I}, 
 "Tc" -> {-0.76404638860232585550077616545144495057`27.162241894117518 - 
    0.09737291169479834447797070922713984571`26.267521336036165*I, 
   -1.75833152750829038449708311189220158239`27.152120190077326 - 
    0.22408830551695568698867036954214423238`26.25739528527576*I}, 
 "kappaFit" -> {1.00012955861074464693805723524756971706`24.379319045136562, 
   0.99981918250855172967591212165173038505`24.233047883544945}, 
 "kappaFitIm" -> {-5.842509345924595182`6.147387495975996*^-19, 
   3.078555107810660554621`7.722923001560116*^-17}, 
 "residual1" -> {0.00004233062386696026062729702934570465`20.49371971324302, 
   0.00003696356141581868482873027382678541`20.492259229163906}, 
 "residualMinus1" -> 
  {0.3661751637623859107709045281111878557`24.42750772610823, 
   0.25734027525075215989119458430990351002`24.360189464943595}, 
 "neutralOnly" -> {0.2346935190990989997512478248781082785`24.20298441734185, 
   0.15791332952489834118862503497312255801`24.119921189896253}, 
 "residualP2measure" -> 
  {0.05053061352137780708050195389711896343`23.53048429312992, 
   0.32161268057430080783572755858126075835`24.19723470817248}, 
 "chargedFractionS" -> 
  {-0.28178173185826527254109594792812572072`24.67219670877449 - 
    3.59353252389794161835`8.076974194690596*^-18*I, 
   -0.2273835387719356601574005855499724866`24.74830123191438 - 
    2.55379608885506878417`8.097691437950186*^-18*I}, 
 "chargedFractionT" -> 
  {-0.0615682952678806814488927582884354712`24.97823695159507 - 
    1.01493037103003565378`8.492751908810805*^-18*I, 
   -0.08246378077905349561805446682804040041`24.934292030985155 - 
    1.57600805818992441866`8.513260837151481*^-18*I}, 
 "time" -> 738.720553`9.320025175812361, "kernels" -> 8|>


==> anc/paper_scan/point_A_b0.650000_N6_h0.250000_P5.000000.m <==
<|"b" -> 13/20, "Ps" -> {7/20, 1/2, 3/5, 9/20}, "ws" -> {0, 1, 1, -2}, 
 "lams" -> {1, 0, 0, -1}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 6, "hstep" -> 1/4, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.125`40., 0.375`40., 0.625`40., 0.875`40., 1.125`40., 
   1.375`40., 1.625`40., 1.875`40., 2.125`40., 2.375`40., 2.625`40., 
   2.875`40., 3.125`40., 3.375`40., 3.625`40., 3.875`40., 4.125`40., 
   4.375`40., 4.625`40., 4.875`40.}, 
 "IS" -> 
  <|0 -> {{0.15722595175492580534292529181463533843`24.24693946290332 - 
       0.00051568679309933433736037924387848599`21.762802151521626*I, 
      0.58478073687101618669852121661631120364`24.6631665526585 - 
       0.00191802752342907772377381494343939313`22.179029421909807*I}, 
     {7.54686559709898995510700148020298726144`25.087432353172574 - 
       0.02475303138114248469989893616333385133`22.603289586965715*I, 
      14.62904548461432240979038553588107060165`25.22044346316739 - 
       0.0479819359835976367074969080314592523`22.736301146787586*I}, 
     {26.54278793884411455105935020763970637145`25.32800779346437 - 
       0.08705792548442565386731562401953270007`22.843874443685404*I, 
      40.23790958181339919946519572496195772975`25.38029272441032 - 
       0.13197667637980299709062683266401379824`22.896159914483622*I}, 
     {17.56258986974592662449396310017097465571`25.036937740607332 - 
       0.05760369422069297427940588295375993133`22.552800033308255*I, 
      20.4959966510878170199570629966597385301`25.059643620059056 - 
       0.06722500112989827071845080114516667702`22.575505940358163*I}, 
     {1.85806774121577719361788325974391446068`24.89501349929097 - 
       0.00609429285772397008265150757477652137`22.410555669194466*I, 
      1.53696884834429988299416947870837254214`24.893297289860953 - 
       0.00504111775218702549795880118363037894`22.408819033936908*I}, 
     {-0.02614405914267134480411343712134966251`23.96071173475814 + 
       0.00008575013137079918660908677231633726`21.476451551778418*I, 
      -0.01935632437072144920641199359797664763`24.067119827795118 + 
       0.00006348697991338656956711397639151163`21.58285415885661*I}, 
     {-0.00291013013051173042366442040134459477`24.33084116888714 + 
       9.54496161578106268004740404612534`21.846727018450338*^-6*I, 
      -0.00114658447255610757925533372720189649`24.35725549505094 + 
       3.76069257695846106825454891843964`21.873142338587204*^-6*I}, 
     {-0.00003428452539508483348265641880405361`24.374020323902027 + 
       1.1245011880407792915119871488944`21.88989730299696*^-7*I, 
      -7.8143674691085510590888604545896655873546318950759186`24.388508606092\
962*^-6 + 
       2.56304131427747890625872386732812205339183470111623`21.90438656526624\
3*^-8*I}, 
     {-1.268631522279419564974703414818547626940213995205541`24.3461102199189\
5*^-7 + 
       4.160995777394746197583732118288979031403993044451`21.86199800486573*^\
-10*I, 
      -1.56714764547937456020356043327063173815988815212793`24.36334774014894\
2*^-8 + 
       5.14010145647126001873102611291700650368297260483`21.87923645781836*^-\
11*I}, 
     {
      -1.775270866412207557363333437649181694746911577711`24.21705400254212*^\
-10 + 5.822726653994659499948547303331920132337913402`21.732914952662398*^-13*
        I, 
      -1.10482587115088012957079385221977734790657592523`24.224156285020296*^\
-11 + 3.62372816998584762776732169033696688689432133`21.740017452789534*^-14*
        I}, 
     {
      -1.012971692009336029045064404191951466401311257`24.09553938105547*^-13 \
+ 3.322454833456814141736644107835952087519785`21.61138818149557*^-16*I, 
      -2.9466559724448898189479174094314264620400681`24.103366403688604*^-15 \
+ 9.6647630485745919695714599370151438267058`21.619214949983878*^-18*I}, 
     {-2.45045617237266315277906505091176747199355`23.83965419730184*^-17 + 
       8.03727292509765331067096567119784818652`21.355514722753018*^-20*I, 
      -3.089084745283221076237631055393830578208`23.84449296462808*^-19 + 
       1.0131916443360579982524719305296437319`21.36035344863655*^-21*I}, 
     {-2.5715361108871982440457949803391620092`23.706021310404502*^-21 + 
       8.4344040889114379765981797744028478`21.2218840704921*^-24*I, 
      -1.30210248409163545348931963618207759`23.709107908066386*^-23 + 
       4.27077748179674770593814381709337`21.22497062722823*^-26*I}, 
     {
      -1.1880442264193699227074502079248742125656899285172771`23.523001001119\
04*^-25 + 
       3.8966767912399254306853089359202465755476464759354`21.038862705125556\
*^-28*I, 
      -2.2393148648772512934365886686797227488078971839595`23.52289343474024*^\
-28 + 
       7.3447486787125617297578954565704785074712733909`21.038755138733304*^-31\
*I}, 
     {
      -2.44053433804789633897510753396015890297852038509`23.54222931858823*^-\
30 + 8.00473021275676781550678142867752751471843864`21.058078703943576*^-33*
        I, 
      -1.58683782531104837314808895802882527313173958`23.54760146004224*^-33 \
+ 5.20468345189221005817545165818588834850876`21.06344757780268*^-36*I}, 
     {-2.244628363815716271598707413522679098414109`23.2145598270169*^-35 + 
       7.362176471018529297638738371206086754781`20.730406072584024*^-38*I, 
      -4.66534753720177709879597549374233472716`23.22287820927348*^-39 + 
       1.530191474954161278297541596875357445`20.7387231102079*^-41*I}, 
     {-9.287673670983320724285218683625927028`22.86626532900239*^-41 + 
       3.0462723216689837820094940203266313`20.382127030224837*^-43*I, 
      -5.7182926099717586727909031010502`22.87577863158306*^-45 + 
       1.87554786290386502893659992013`20.391640318033314*^-47*I}, 
     {
      -1.73473019629958458604739598820528165828778528250012`22.819502823862887\
*^-46 + 
       5.68975695074983197895116392680404610868396596481`20.335365273462394*^\
-49*I, 
      -2.931873574540738798009333403172892035375672769`22.8262366916928*^-51 \
+ 9.616278130770507147739328531978632201522879`20.342099005034097*^-54*I}, 
     {
      -1.46595708292392977596031323264770372086190126`22.496887209471865*^-52 \
+ 4.80820563331357691222147026874896670753235`20.0127495763475*^-55*I, 
      -6.30276225615810280003830164465469401419`22.500248724936764*^-58 + 
       2.06724858036435028262213649563154191`20.016111159467226*^-60*I}, 
     {-5.6136946315589169323056358101197586575`22.477115760078128*^-59 + 
       1.84124067926983781675097991857777057`19.99297802490551*^-61*I, 
      -5.68992577319967065275656056294650664197441215297404`22.47814356038528\
*^-65 + 
       1.866243799002618652468030187363740498585826831997`19.994005356930455*\
^-67*I}}, 
   1 -> 
    {
     {
      -0.0230668693090384404723781407676206198612483101562364755968`27.368184\
725726387 + 
       0.0000756572291536267590141254394068925492011800626919899136`24.884081\
806867886*I, 
      -0.025944673860991578365785735389890611232533156681813352304`27.3681847\
27180367 + 
       0.0000850961658177000006352586732414328318762773584275308544`24.884081\
80812935*I}, {-0.26815072073307595505584449566121940567`27.279421967568506 + 
       0.00087950992631076742805979691836633164`24.795280924221064*I, 
      -0.27994860638672064940280388647318967807`27.279421969071198 + 
       0.00091820591606418970375308016790375442`24.795280925494037*I}, 
     {-0.53147059486386295370862874600537116177`27.294782274779845 + 
       0.00174317511602122893176951217349105905`24.810633301594784*I, 
      -0.47787617780583314256373130448614652899`27.29478227736243 + 
       0.00156739031235367688036932976895162868`24.810633301739095*I}, 
     {-0.30429686745870926849778392137168109126`27.14212567039007 + 
       0.00099806599342171660147849295707847938`24.65798661696517*I, 
      -0.21856207388855851695483351535950402627`27.142125674302267 + 
       0.0007168636838809870708587782411002531`24.657986620875924*I}, 
     {-0.05439944340954975150427122834291284168`27.09617092721425 + 
       0.00017842521673512802274392624846011286`24.612027703408494*I, 
      -0.0289366456875941521715765482987354444414978999379136872449`27.096170\
94108017 + 0.00009490956073808342550587255234854192`24.612027709706375*I}, 
     {
      -0.0031767327499615348765785455515503478019761889234706318549`27.153601\
367273478 + 
       0.0000104193939109671753486232481951993346712457807695278135`24.669371\
395359093*I, 
      -0.0011599021412392392198170291650095961809882597408535334512`27.153601\
40818789 + 
       3.8043733165442555490318727750919656898294950001375501`24.669371404872\
46*^-6*I}, 
     {
      -0.0000646998239045605984225669940705397366157820244542254046`26.991491\
960054628 + 
       2.122095260421229518854631129765311982354255879485733`24.5073167132420\
55*^-7*I, 
      -0.0000150265205668531564359901943758386184510742223603530735`26.991492\
069719442 + 
       4.92856180297787353001892420578879676799911839269851`24.50731677897588\
*^-8*I}, 
     {-4.939914385059793553047419574589180879030337736465453`26.9109476327859\
3*^-7 + 
       1.6202468987992270145914591284760279949523315100501`24.426787667279758\
*^-9*I, 
      -6.76189013935762834349684181161111101063016278072139`26.91094798093139\
7*^-8 + 
       2.217838341783864310984775233089554590043287137192`24.4267879170706*^-\
10*I}, 
     {
      -1.5006607914968358763881516245919388280314214782039`26.805799346434352\
*^-9 + 
       4.9220306346319627153825608575134236090673016112`24.321637035847413*^-\
12*I, 
      -1.121706218447021890891572729340590041325841804022`26.805800353816416*^\
-10 + 3.67909417073955401562449712214242469388034924`24.321637716424863*^-13*
        I}, 
     {
      -1.8911671574702784536526202106416309016938389026`26.75025304694589*^-12 \
+ 6.2028559265507978911993017949195181926591957`24.266026259803617*^-15*I, 
      -7.15190273407009324061521244377638908622183576`26.75025616630846*^-14 \
+ 2.345758918502090618347222245041709600129209`24.266027738935648*^-16*I}, 
     {-1.0162331770587390211480657105890347559251645`26.78885045574055*^-15 + 
       3.3331522071842092658142703424031356377181`24.304222593702843*^-18*I, 
      -1.80148361584832478346418012153136200994986`26.788861857238032*^-17 + 
       5.90870208326603622278876100419482485781`24.3042234824215*^-20*I}, 
     {-2.37067196119733797397926414315398040057`26.794221822118043*^-19 + 
       7.775587983502623576469718670572127696`24.308934706116275*^-22*I, 
      -1.8252088636877384091749032145061643456`26.794258476157005*^-21 + 
       5.9865187339985118116233125866018986`24.30895189295337*^-24*I}, 
     {
      -2.429812107578136821160542888878322598995462932961279892`26.5999270008\
8569*^-23 + 
       7.969562273943411894584142824510070242595132568800001`24.1156295322147\
26*^-26*I, 
      -7.528149852206733714209126410844782006157079680286503`26.5999977205808\
02*^-26 + 
       2.4691645443539765650756395764372913574999417204558`24.11569528717948*^\
-28*I}, 
     {
      -1.10328390875067374625702503419778287220495482704966`26.53686702060663\
*^-27 + 
       3.61867067383745999826848525439664941659287391311`24.052738673123642*^\
-30*I, 
      -1.274558657129906927032784181742786567426846747`26.537042822674668*^-3\
0 + 4.1804362395390839924611204541454721919117512`24.05289654317912*^-33*I}, 
     {
      -2.232396038205470354297819740749632140570295555`26.6488025663637*^-32 \
+ 7.322055557750952555105687156169122931373884`24.165075490004813*^-35*I, 
      -8.91036013388519758205012451788347367043016`26.6494271032502*^-36 + 
       2.922516920085652239230156724937965328591`24.165179340593102*^-38*I}, 
     {-2.0216143666250416532911292232503387652284`26.457978374995054*^-37 + 
       6.6307108843801144267360631820432669091`23.97413948187247*^-40*I, 
      -2.583327403811905935440267215156641318`26.459036117125983*^-41 + 
       8.473078455100868047569964976085867`23.974961389248406*^-44*I}, 
     {
      -8.22010323656100602220733597595315506085791209651660524`26.41089920408\
3947*^-43 + 
       2.696118948362350663142098464723026025206102241735185`23.9270928856155\
36*^-45*I, 
      -3.116242722145482865191081124519868176874773069679`26.413296016278164*^\
-47 + 
       1.02209921324390826280967460071578164165024782645`23.929224143369066*^\
-49*I}, 
     {
      -1.504493693673520871919987747080271537403667623329`26.492369511161225*^\
-48 + 4.934602204463125894569391020713851720066613834`24.015799712882924*^-51*
        I, 
      -1.5679852210773616031326062487742046920989512`26.499423829250922*^-53 \
+ 5.1428486280999879787171383237664579209267`24.016917922325206*^-56*I}, 
     {-1.241893962971034951268875292332663340700359`26.30463029273267*^-54 + 
       4.073299019567817360071554492805180589801`23.82053199528766*^-57*I, 
      -3.297359414097780246517346201412108392`26.315395866595352*^-60 + 
       1.0815038376122985533451828037945606`23.831270439159297*^-62*I}, 
     {
      -4.630555553963423200297004055040525365912250852102746831`26.3120142715\
88918*^-61 + 1.518780021515688653630923416987579`23.853492630762148*^-63*I, 
      -2.902581991853690213601437118841983751277101069718`26.337221582025485*^\
-67 + 9.520204408875600571086422940203292031122757032`23.859125104489117*^-70*
        I}}, 
   -1 -> {{-2.17472933085409879382594532088094406976`27.3718748147355 + 
       0.00713291401304604080639923344213171382`24.887769476603083*I, 
      -3.18337454866753620865762195189704183197`27.371874818630648 + 
       0.01044117840542803860102107412408268796`24.88776948012892*I}, 
     {-4.03777369976007800467101940815526853548`27.277604531247157 + 
       0.01324352975605296807398220364833746591`24.79346408344539*I, 
      -5.48739414028981849894007412362099549928`27.277604531383883 + 
       0.01799815269103294698244549816748090554`24.793464083574168*I}, 
     {-4.97843596950911646814691713855522839805`27.243205545942207 + 
       0.01632881627435337275237221395033297965`24.75905604334566*I, 
      -5.828922744356304803382972153292065102`27.24320554618003 + 
       0.01911833538744470986932529910900034913`24.759056043427698*I}, 
     {-2.59849610278883048783529290427603899302`27.140716998940228 + 
       0.00852283040535836938078173343312942008`24.65654103052657*I, 
      -2.43078534709220507639142985850135039543`27.140717002261095 + 
       0.00797275441085417916548018941999917836`24.656541033645553*I}, 
     {-0.48620426736874575849309191240351797817`27.133719498062348 + 
       0.00159470568714648930202035891764378925`24.649646488132888*I, 
      -0.33683743576898585926095551952407658313`27.133719498399394 + 
       0.00110479609192169672165852022308263633`24.64964648818438*I}, 
     {-0.03129091959790604347575070948989778779`27.097387965043502 + 
       0.00010263136460910456264250761448522088`24.61335165381816*I, 
      -0.0148772002236855300700502280558873308084762120229201379327`27.097387\
965985686 + 
       0.0000487958609123746559707720941234887540060713917989519361`24.613351\
654298715*I}, 
     {
      -0.0007153127047907687260885724232514272095880542697899526719`26.956285\
954431706 + 
       2.3461604822831387550538961814147940978851345329142953`24.472161105236\
005*^-6*I, 
      -0.0002162547531772766703847181564575087741130721316840141976`26.956285\
9575317 + 
       7.09295882223743596227709896664114395259214273458643`24.47216110770128\
2*^-7*I}, 
     {
      -6.1598288637827730756442370218705118393133829955877937`26.888278500806\
614*^-6 + 
       2.02036773023085485919672402722090745825362149617842`24.40413461219211\
7*^-8*I, 
      -1.0971106302735445841363394804112452201605605318846943`26.888278506163\
932*^-6 + 
       3.5984228830290946604479225709639789829555102355664`24.404134616847514\
*^-9*I}, 
     {-2.10887241658654790276099755497278926130212271679307`26.78787305906991\
6*^-8 + 
       6.91690933606378106309759936871217082506579180283`24.30371717233798*^-\
11*I, 
      -2.0501643122136101428872807113794096474336784934988`26.787873070685304\
*^-9 + 
       6.7243521040349867513800540436466312307997422879`24.303717181938456*^-\
12*I}, 
     {-2.98569462147263436833333279960977501124296193271`26.7329808505412*^-1\
1 + 9.79280625962511121116286801957981346598387311`24.248759523718583*^-14*I, 
      -1.4678886613799431972361689177248841486459205706`26.732980878479317*^-\
12 + 4.8145410345094751796004214952378119417687231`24.248759541841288*^-15*
        I}, 
     {
      -1.79499179656719627242249519066615831851127411`26.76730847184332*^-14 \
+ 5.88740950765050522321048789693803478266905`24.282686202473933*^-17*I, 
      -4.135081097363781137889986550227818848865404`26.767308551476724*^-16 + 
       1.3562689152164070854495653505866414087019`24.282686223927524*^-18*I}, 
     {-4.663952268091700991914822532998851930383`26.820321972213236*^-18 + 
       1.52973383939157709463894200959316820158`24.334813324514908*^-20*I, 
      -4.66472959641640934579877588142251190227`26.82032220101387*^-20 + 
       1.529988795997964163464651406481226643`24.334813393948554*^-22*I}, 
     {-5.300464230456922539021788340697161195`26.6092672287912*^-22 + 
       1.7385039622483474965008716118062407`24.12491401107916*^-24*I, 
      -2.13268270117605472943184742201582514469656699452484394`26.60926759946\
1827*^-24 + 
       6.99500489958680859996104341740556962668448599343968`24.12491432821893\
*^-27*I}, 
     {
      -2.656934494559572478636956807646558313484734792557849`26.5394204840180\
66*^-26 + 
       8.714503004631996064443288931202649313853029997996`24.055274658258682*^\
-29*I, 
      -3.985048562676528581471778735161372575336465008064`26.53942118362869*^\
-29 + 
       1.3070596111480601579479834991985261048339601329`24.055275326708298*^-31\
*I}, 
     {
      -5.9100370664246956603166765101499663537440739178`26.61541614912224*^-31 \
+ 1.93843829715425083461149681208272729858860646`24.131135365327435*^-33*I, 
      -3.0619223385212870255017138916891146532303121`26.615418066247017*^-34 \
+ 1.00428262245948674134833881008215259654501`24.131135955730546*^-36*I}, 
     {-5.86014897557333974870855332415794531983625`26.472084038187802*^-36 + 
       1.922075458005987921447425366075299966251`23.987955589741464*^-38*I, 
      -9.7181545440457148690344207888088051381`26.472087111500223*^-40 + 
       3.18746612485088556964908848284037326`23.987957689409665*^-42*I}, 
     {-2.599216856654415222320183121712289256`26.41800500757479*^-41 + 
       8.525194412352181047272355514943751`23.933860692293937*^-44*I, 
      -1.278547882147780388516719471235260879230775382386384`26.41801088090531\
*^-45 + 
       4.193520534042992750551239547506256896748051774837`23.933866216337016*\
^-48*I}, 
     {
      -5.1709608396523998867380723200559234977075306846849`26.522901746017595\
*^-47 + 
       1.69602803028288442031146966605176272063359034765`24.038665385922798*^\
-49*I, 
      -6.99166206858208912583104527597593240948592688`26.522917479332882*^-52 \
+ 2.29320144056205130053237257453278468292133`24.038665936607092*^-54*I}, 
     {-4.6241927926941493087480751920362470160974261`26.32652994162598*^-53 + 
       1.51669309380586437266504654925755357002568`23.84240048520367*^-55*I, 
      -1.59265414488795620730216494456553051672`26.326550443793334*^-58 + 
       5.22376045001680955282220522051084933`23.842420626235494*^-61*I}, 
     {-1.8620856433263727872526815024867588503`26.32125994244514*^-59 + 
       6.1074712104784794147524307113162131`23.83720987506015*^-62*I, 
      -1.51394020447861130379374369970505482547738022671431`26.321300381338588\
*^-65 + 
       4.96558589900388846481721320773840365677831427195`23.83722288894782*^-\
68*I}}|>, "IT" -> 
  <|0 -> {{0.271188511140737392106614669137837323`25.067532476061174 - 
       0.00088947360200138588151307593784527538`22.583351780493267*I, 
      0.29017885154295588797839094478298834829`24.938727652417423 - 
       0.0009517601878517270156918009744583844`22.454549866550593*I}, 
     {4.65081933694473559382935619658151795781`25.20986193182979 - 
       0.01525426357661253477899170967737381815`22.725759813648686*I, 
      5.48835731557680441695169623699464380434`25.11048368223892 - 
       0.01800131181819609489407086534973494518`22.62638298643289*I}, 
     {16.18744539873474809851304688299952892768`25.40687095503078 - 
       0.05309334567842795523505356658534319456`22.922712877889346*I, 
      22.45557208377202553839978370658325851604`25.328624517960385 - 
       0.07365222996481912641370938562828508659`22.844470568976693*I}, 
     {15.57696558929277145571880834757506028561`25.506859424433046 - 
       0.05109102753902995361940962993913378172`23.022722652648902*I, 
      26.88657750727778578436221828179543378943`25.460895482404982 - 
       0.08818552393791093920385018055418758739`22.976757225347566*I}, 
     {3.88307908843618540932082071448505608842`25.49533273812822 - 
       0.01273614552887595381836901246418247795`23.01119445934802*I, 
      8.87546096498556378387463931833372322732`25.465220806613694 - 
       0.02911070310737288870334531794635972682`22.981083637540817*I}, 
     {0.25850179270470732211260565745481336174`25.329957286177866 - 
       0.00084786232172479872497323719714027372`22.845817923032747*I, 
      0.8361836867820984516115254470327082531`25.304808264087303 - 
       0.00274260628773798655839070128313589424`22.820668997191664*I}, 
     {0.00532716955982463722357390138826167115`25.174196017216108 - 
       0.00001747263066904238123830324281496645`22.69002037904717*I, 
      0.02611259670532991105008704309153093484`25.147073293645356 - 
       0.00008564693744362470198958419051837864`22.662902294068168*I}, 
     {
      0.000039685100605189478290650546415550072158764314749840087`25.07452269\
5254963 - 
       1.301635133162768957854556465736897255215420282580282`22.5903793375455\
17*^-7*I, 0.00031587442395281591948867735426929793`25.039798162960384 - 
       1.03603932361147006921396095927196`22.555660500922073*^-6*I}, 
     {
      1.18121208692315592858575304493911110515583863441058`24.945223153822838\
*^-7 - 
       3.874267996323972613093589550853592768810956787159`22.461088025627664*^\
-10*I, 
      1.6363715494194399555828009212198329770792067727161644`24.9053604267001\
1*^-6 - 
       5.3671495527316270939382808477318759693916562195897`22.421225432160266\
*^-9*I}, 
     {
      1.482062999412059933783312929723521477500418596881`24.805271692956605*^\
-10 - 4.861031571489894287038543826600958980485008124`22.321122543224448*^-13*
        I, 
      3.8304989751192170109830817852335843165239997593399`24.758753775958315*^\
-9 - 
       1.25636875490454132065360535196558833489363213751`22.274602793576168*^-11\
*I}, 
     {
      8.06186990800341262336539209968319845977726778`24.629773743242012*^-14 \
- 2.64421985864334897054794529924092770133991`22.14559255177698*^-16*I, 
      4.167060559778152958858219838155893242025909942`24.580965361820436*^-12 \
- 1.3667578874469476269074330849358165663473734`22.096786380457015*^-14*I}, 
     {1.93070478163513701446399306125290863991451`24.482812538802907*^-17 - 
       6.33253573058932488958558753597754352045`21.998645543090195*^-20*I, 
      2.1393291914106578019821877954050658812398928`24.430677577044026*^-15 - 
       7.0168047818410240592632587653935133699458`21.946513408837973*^-18*I}, 
     {2.0539543287254181375381740933955895056`24.444776175167572*^-21 - 
       6.7367830128050539584437451645279034`21.960551284831297*^-24*I, 
      5.22962534362377173323780777453861011165`24.387224544055723*^-19 - 
       1.7152694529542890009442350659602380167`21.90300827757112*^-21*I}, 
     {
      9.760087449181489943336052653454142848758450542541792`24.511662969025984\
*^-26 - 
       3.2012197355921239690359548921394808648840420877673`22.026075045949053\
*^-28*I, 6.12053552294086428530949078667582902`24.455122651453635*^-23 - 
       2.007479872536807878579053839003266`21.969674801536765*^-25*I}, 
     {
      2.07905104303500546876233277308706918560001425831`24.30179747200777*^-30 \
- 6.81909794859049505099052256813589981814887364`21.818364020907545*^-33*I, 
      3.44178170797565574776026122621467134560781418551661`24.243141069246775\
*^-27 - 
       1.128873033828535835107560135114599155492691629795`21.759637048721714*\
^-29*I}, 
     {1.990223921356609918459948818011573022112065`23.89238616010897*^-35 - 
       6.527753084685885337931481762436237529583`21.408248796887257*^-38*I, 
      9.322224470086879626901768031623627056073640041`23.83653210641403*^-32 \
- 3.0576046688889209565897426322902621855507838`21.352394933588123*^-34*I}, 
     {8.577288079633090189969978525924954832`23.86843271189411*^-41 - 
       2.8132723217443997388094577009476965`21.38429478787851*^-43*I, 
      1.21836227275337054713605276386008858127293`23.807766500252267*^-36 - 
       3.99611722023597910721081595706471321252`21.323640954451154*^-39*I}, 
     {
      1.66653245066436079077611986902719052989895228557193`23.555019767577313\
*^-46 - 
       5.46607456020908866716994470307660802107291205517`21.07088167968689*^-\
49*I, 7.69400863592075064132063893636557206`23.47985130563442*^-42 - 
       2.523564713910603587612202215530633`20.99571426102762*^-44*I}, 
     {
      1.46143551859761452950790256737534481756909657`23.454456296322217*^-52 \
- 4.79337531439330107233490310568117496085793`20.970320174114324*^-55*I, 
      2.3503385569600876608650390844904326279896073544468`23.38588460973563*^\
-47 - 7.708896270846148501600881317397204093218671813`20.901758986059832*^-50*
        I}, {5.7896631838876972470627261450514638614`23.38252457730301*^-59 - 
       1.89895676076143092553519234828043656`20.898202513619083*^-61*I, 
      3.4762615528303803745400348731462319193428301`23.31712537665863*^-53 - 
       1.14018210874394909996545738457215170675662`20.832834697277963*^-55*
        I}}, 
   1 -> {{-0.04452946774338480398258839518142080852`27.37753970242651 + 
       0.00014605259604216023649588611968573825`24.89334499702395*I, 
      -0.07183149021309239350544268335108856141`27.377539681507056 + 
       0.0002356007415956081119353113308413665`24.893344983666246*I}, 
     {-0.46848881131263645340301285488292067354`27.289791657593266 + 
       0.00153660060576585793374938657209067744`24.805653065569885*I, 
      -0.80873121920217791283196254935306912546`27.289791637038835 + 
       0.00265256469593366446421554145919459095`24.805653046706446*I}, 
     {-0.92631120817230060192327547913869762361`27.206943382142565 + 
       0.00303821634420080878844062098779472458`24.72279632786237*I, 
      -1.83244379650596967349906799427411762193`27.20694335738273 + 
       0.00601024865429270344466340345749192181`24.72279631334417*I}, 
     {-0.58705479891025065927687207436918351123`27.14796762732112 + 
       0.00192548623967300659820856282647864634`24.663702018154833*I, 
      -1.42615627579065367914748271850033856729`27.14796758905955 + 
       0.00467766261302298326555524268478361328`24.66370199501538*I}, 
     {-0.12249112739174242560646635131974897277`27.054993353308543 + 
       0.00040175973471752678920588683768104181`24.57095131218232*I, 
      -0.39176789291200854625032928742825192648`27.054993288429138 + 
       0.00128496298530911941550548039705525715`24.570951272016863*I}, 
     {
      -0.00849384070802314287492764550535504682510505485078797649`27.04340825\
043292 + 
       0.0000278590234431816957637235296426258892731441337778307072`24.559277\
05532279*I, -0.03834773310900471528928616464631430859`27.043408091328303 + 
       0.00012577706980865674309520180403231938`24.559276896222634*I}, 
     {
      -0.0002047884439441973264572030476953737008340876042908140757`26.938868\
638559928 + 
       6.716874329118333538758645829914991488009979015534322`24.4545858878829\
28*^-7*I, 
      -0.0013993417673558184168969634137777701385707392964163685045`26.938868\
249913803 + 
       4.5897134690747290507281636917510146096745852503932276`24.454585555440\
207*^-6*I}, 
     {
      -1.8284270581826904337020932194124793311661963031601127`26.870232555923\
69*^-6 + 
       5.9970741186544660220166543035394278570356880882463`24.386019424056478\
*^-9*I, 
      -0.0000202733714535552087149426675277220818424230043018629161`26.870231\
417677882 + 
       6.64948107707538903736226253299794637246023436759828`24.38601864533916\
*^-8*I}, 
     {
      -6.4009406823973342654558412412282754882746321166979`26.818461771794915\
*^-9 + 
       2.09945020938385254459792918674004575881580642524`24.334290161778103*^\
-11*I, 
      -1.234645144476702673380351684424285672520912648816963`26.8184583171267\
48*^-7 + 
       4.049523555521473987163834144061480379834659808243`24.33428788867292*^\
-10*I}, 
     {-9.1665252425089982310390525671195150147890185075`26.70994846548411*^-1\
2 + 3.00653674117476941061475101736551802463486624`24.225793854054523*^-14*I, 
      -3.297226161915824193137305662195585226250042237932`26.709939451545406*^\
-10 + 
       1.0814601321109996856933104818589070352058634376`24.225786857786428*^-12\
*I}, 
     {
      -5.5276663375242344850213071526532459742836996`26.637740023063223*^-15 \
+ 1.81302418277885093976752340540339683818151`24.153588161375282*^-17*I, 
      -3.97472333952056680666424969546522996948532872`26.637715236913927*^-13 \
+ 1.3036730320509702925900209681274776850907066`24.153564719650703*^-15*I}, 
     {-1.4313465276549676973848794550192359820432`26.647979322606385*^-18 + 
       4.6946861661286306715820641972317928173`24.16386955623568*^-21*I, 
      -2.205414453724602044795428626106635671988311`26.647900197616945*^-16 + 
       7.233558419598046947210469165253926352943`24.16379173277015*^-19*I}, 
     {
      -1.6130663457784954553565378191411731222146271566678419645`26.574070719\
0549*^-22 + 
       5.2907106086887653984697781524647162436236180613027851`24.090113045060\
612*^-25*I, 
      -5.70853242693951312787983877751374919128`26.573871266508267*^-20 + 
       1.87234661179894453816596528915370249`24.089979917763003*^-22*I}, 
     {
      -7.98733628233634197961655157018788317153402572396926`26.59719276841285\
*^-27 + 
       2.619773508679009150549720017580609856172907570481`24.11319744596524*^\
-29*I, 
      -6.95884953461350463129006076210084777579487829911238671`26.59659060667\
878*^-24 + 
       2.282439228454664785695988396225036975672936709272016`24.1131609058672\
36*^-26*I}, 
     {
      -1.749919028042844799842898866399331623385680973`26.513503871456496*^-31 \
+ 5.7395749345600407622619818323287322804878349`24.02923809393134*^-34*I, 
      -4.0229551409313288050574601932597180920431093159374`26.51214124372542*^\
-28 + 
       1.31949262335717496495921946495201821779701473773`24.028111506201615*^\
-30*I}, 
     {-1.70518483286745131651824231425382137696518`26.37692698047308*^-36 + 
       5.59285085119855691921722022968609030213`23.892916197698348*^-39*I, 
      -1.108696743118580957594787936221745068885569932`26.37430716562553*^-32 \
+ 3.636424277270021063335038085916985190890887`23.890531102713787*^-35*I}, 
     {
      -7.420079110769521016243500486707731378303784775391878473`26.5398099557\
75*^-42 + 
       2.4337183260563172350234136195626556072919458806050803`24.058989117694\
786*^-44*I, 
      -1.4624510622481821992704974083892129941537`26.530218987522975*^-37 + 
       4.796706204908389926037061189961098034`24.058859796231037*^-40*I}, 
     {
      -1.4464314278241255336092046861991247571553629569716`26.323530774080968\
*^-47 + 
       4.7441632639335920788134931069859091608752158972`23.839696718627728*^-\
50*I, 
      -9.26223320329944096007299102937984803361566941513268292`26.30935957873\
715*^-43 + 
       3.037928080087465130917314419277478600768675773294888`23.8263940199406\
15*^-45*I}, 
     {
      -1.2662809143337787656409017425470853364233076`26.326529022834503*^-53 \
+ 4.1532859975530137123692076566121182120405`23.84766672317462*^-56*I, 
      -2.823602028491390805917026763266342461688598691873`26.293581302938367*^\
-48 + 9.261157326820770077836418685707505313709093383`23.82830855744624*^-51*
        I}, 
     {-4.988691315462452428628122960773427631`26.221413153764832*^-60 + 
       1.6362452874467859690121204068420813`23.743618169255207*^-62*I, 
      -4.151678469696608071498473489218975706094313`26.164028988505073*^-54 + 
       1.3617127020827969627168121051006435334451`23.701211902463275*^-56*
        I}}, 
   -1 -> 
    {
     {
      -0.0110711665991950989545441923388146807570539385255899430912`27.319749\
49070752 + 
       0.0000363124174837664093664511629931453068171993819982373977`24.835578\
93369588*I, 
      -0.018149165218519023774783621617416671871996161361268703232`27.3197494\
8866069 + 
       0.0000595276079076101373402335836107512378507502371959996416`24.835578\
932388554*I}, {-0.1160201168657371236967486493447721992`27.232589248933458 + 
       0.00038053540992241126131641013083095714`24.748450805341655*I, 
      -0.2031732944310242327003376817633926408`27.232589247246487 + 
       0.0006663898897039380402669542797879605`24.7484508037934*I}, 
     {-0.22801504230577450648855323593660292826`27.14426643257191 + 
       0.00074786855880101234049065834030590393`24.660123465284226*I, 
      -0.45632355109169420508413557160888108853`27.144266430776238 + 
       0.00149669966091207643413814813572266406`24.660123464230946*I}, 
     {-0.14361409680254103735827999862901669875`27.077330519389054 + 
       0.00047104114936063325668956451086291633`24.593178690376213*I, 
      -0.351954565600707771684653517178447567`27.077330516878902 + 
       0.00115437890008264470926361667496920672`24.593178688857236*I}, 
     {-0.02980796784508334423846893830763353747`26.976503422740635 + 
       0.00009776741800742520373906443274127`24.49236683516994*I, 
      -0.09594021148154498177786834598491590245`26.976503418595875 + 
       0.00031467515022779832093373634474998323`24.492366832603853*I}, 
     {
      -0.0020584960176885547694337692091091501548247238403672886196`26.950533\
27498882 + 
       6.7516793386897310212676686582141166725962577421768558`24.466395125337\
44*^-6*I, 
      -0.0093349643990073584651023476775167458327284203936754434048`26.950533\
26948383 + 
       0.000030617832494499371087878965660176826602784732079746991`24.4663951\
1983269*I}, 
     {
      -0.0000494796666088926154467001564977533480019290612878099804`26.827523\
63446826 + 
       1.62288797188754402347922460953926848162007129270439`24.34338519429842\
4*^-7*I, 
      -0.0003391381355514668161642929695846913865718022914067867599`26.827523\
6251826 + 
       1.1123421775358661377915906002192881362891922818454519`24.343385186352\
126*^-6*I}, 
     {-4.407939073940701885716291147762501643253294395155697`26.7721617001737\
7*^-7 + 
       1.4457638448650788703272755296342306206321848551976`24.288019567506396\
*^-9*I, 
      -4.89776078123848288492839175604199609137645672685097`26.77216167977135\
*^-6 + 
       1.6064209009092123378062724024682585371596587591271`24.288019553543215\
*^-8*I}, 
     {
      -1.5406649824424804806675636284460005437249744774127`26.740032070338913\
*^-9 + 
       5.0532407351848860328663560632478806225296518541`24.255881519596603*^-\
12*I, 
      -2.976019949686194680694060719681343180156516703569`26.74003202367789*^\
-8 + 
       9.76107421785878504383520862544661728359413634365`24.255881488887713*^-11\
*I}, 
     {
      -2.2037999728797690236918800621859549527141737091`26.66272160381211*^-12 \
+ 7.2282630695613685368469020825772951797681349`24.178560744530486*^-15*I, 
      -7.93520274834171732004843581097125056055151540282`26.662721507769813*^\
-11 + 2.602674184643414097876479320812190785099589874`24.178560669981476*^-13*
        I}, 
     {-1.3278649107266467950486849790364837824987254`26.63133005365655*^-15 + 
       4.3552758933151432785080084698559075599918`24.147168345176905*^-18*I, 
      -9.55525836490334818006016219713106300550366069`26.63132983273339*^-14 \
+ 3.134037662633018958273896305868847072409565`24.14716813623917*^-16*I}, 
     {-3.436395011271666411155473520664828304164`26.66289206036784*^-19 + 
       1.1271062463959400334115572848316686325`24.178772136495127*^-21*I, 
      -5.29787848024726403023233320398777061584846`26.66289150276034*^-17 + 
       1.737655859744599764268885259287692009953`24.178771588071665*^-19*I}, 
     {
      -3.871056231665991295705329948774612183910876822963177128`26.5341852594\
9001*^-23 + 
       1.2696711654362662267330657725826112038016263448130431`24.050062847200\
756*^-25*I, 
      -1.3706253649713115356255249469065355743`26.534184288906246*^-20 + 
       4.49552628629908095909365514468117411`24.050062199629384*^-23*I}, 
     {
      -1.91624147236197505454280323225017001278526896072507`26.50519521285588\
*^-27 + 
       6.28509739426865377956002971777379031546416784537`24.021056933991332*^\
-30*I, 
      -1.67027953636861180786623058126815627125872942867183251`26.50519313389\
8043*^-24 + 
       5.4783646597476342798134371104410014664543920248945`24.021056807852556\
*^-27*I}, 
     {
      -4.197343027627855132535802933394586830765146201`26.423267600200095*^-32 \
+ 1.3766902609240814427445528749526284645623191`23.93912198711577*^-34*I, 
      -9.653989002555916933370891516207168794746632350182`26.423263749143445*^\
-29 + 
       3.1664204120095769160532681297355146289216100824`23.939118803089293*^-31\
*I}, {-4.0894302298003102365611120932447855604972`26.33271710738881*^-37 + 
       1.34129584669098715357751156033317706085`23.84859324936843*^-39*I, 
      -2.66023947094373350058731702494699335569151571`26.332710280801113*^-33 \
+ 8.72534302597576022811565992248644108739571`23.848587037661368*^-36*I}, 
     {
      -1.779318346753520467223096214917205128813885121805782791`26.5673136809\
74923*^-42 + 
       5.836002020648509009009292185823568553694129173363953`24.0829427511067\
74*^-45*I, 
      -3.508816772617208247363491115827236925292`26.567288712048196*^-38 + 
       1.1508599241075572110782095455134742026`24.082942420222874*^-40*I}, 
     {
      -3.468248494695502328207643408689429876320247048066`26.28229721317527*^\
-48 + 
       1.1375538986648766793805280240539185583054448782`23.798136422751067*^-50\
*I, 
      -2.22220110733187526289281029869365646239297280517236314`26.28227026499\
7962*^-43 + 
       7.28861711359213744077329699561644977129632363715337`23.79811117043475\
*^-46*I}, 
     {-3.036121626738022954626428968786095668880917`26.21575577099215*^-54 + 
       9.958202241272248982840653646239979128198`23.731618874314094*^-57*I, 
      -6.77439618354203310292770333424483977508944069078`26.21570879979446*^-\
49 + 2.221940210303551753808587421737439443512002876`23.731592036336384*^-51*
        I}, 
     {-1.196077066250170242474693121663998785`26.180347722921507*^-60 + 
       3.923023773808296026185916104865966`23.69623206385161*^-63*I, 
      -9.96087243109171715957589965819124880206386`26.18026176991261*^-55 + 
       3.267075379812624378527823534084957100692`23.69617055164226*^-57*
        I}}|>, 
 "S0" -> {13.40961212445509383332508781504418963001`25.145938629007244 - 
    0.04398230569432421255216886228642019234`22.661780859497338*I, 
   19.36604764095939509327461504816089753927`25.2184799161515 - 
    0.0635188713536435646051734963160339038`22.734328378746145*I}, 
 "T0" -> {10.20834167254595268214202444363285243295`25.416270319884294 - 
    0.03348243035719202699782713249536876812`22.93213046580095*I, 
   16.21469013031818354627974888913217522293`25.36630657892741 - 
    0.0531827059150957284597960696404949722`22.882167732957978*I}, 
 "Sc" -> {-3.87306955184328078010691816328080236829`27.243351959602695 + 
    0.01270331516106190582580296208432301757`24.759207510904748*I, 
   -4.57871298608415595641194842938081083022`27.255168786517913 + 
    0.01501776131714235252898388859656754704`24.771025504092854*I}, 
 "Tc" -> {-0.67205317148971481665933389530801064729`27.18433055888836 + 
    0.00220427315547740082565837234476662138`24.700163010949478*I, 
   -1.42647949115620711491273970523968192636`27.171928294448612 + 
    0.00467872272996603403866639281066167337`24.6877604937491*I}, 
 "kappaFit" -> {1.00007937215102508298528438724564430408`24.37111410124241, 
   0.9997221067893140583120314225743519255`24.2231269028544}, 
 "kappaFitIm" -> {1.68361935009040039294`6.598997734031274*^-18, 
   2.730615561662735705452`7.661111444075738*^-17}, 
 "residual1" -> {0.00002664189391917159674469832133830028`20.27242280996597, 
   0.00005923882208539125492619891788119038`20.668699402930674}, 
 "residualMinus1" -> 
  {0.37044522095450389321012796443777859805`24.421147424992956, 
   0.2632555448664538170976133534547922927`24.351176376068107}, 
 "neutralOnly" -> 
  {0.23872953387450991213798316318639432435`24.195129066891162, 
   0.16272589890649949457956629073449430215`24.109643064794877}, 
 "residualP2measure" -> 
  {0.07528466159279754693392120815752889601`23.66136804915712, 
   0.3511353001973049084240312728850450757`24.191455143005893}, 
 "chargedFractionS" -> 
  {-0.28882785839718424078806958025410598775`24.666244627777836 - 
    2.82920082127797377966`8.126454125649515*^-18*I, 
   -0.23642991440339791792954949977310855868`24.73861283280517 - 
    2.0391649435471109143`8.143217022413427*^-18*I}, 
 "chargedFractionT" -> 
  {-0.06583372628456559728571600450572485063`24.93526914566298 - 
    8.8185458609118184276`8.528887104076846*^-19*I, 
   -0.08797451444902913305627727415176027678`24.88550890363452 - 
    1.37324255599581721886`8.545962450426918*^-18*I}, 
 "time" -> 819.495888`9.36509177224033, "kernels" -> 8|>


==> anc/paper_scan/point_A_b0.700000_N5_h0.250000_P5.000000.m <==
<|"b" -> 7/10, "Ps" -> {7/20, 1/2, 3/5, 9/20}, "ws" -> {0, 1, 1, -2}, 
 "lams" -> {1, 0, 0, -1}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 5, "hstep" -> 1/4, "Pmax" -> 5, "prec" -> 20, "discrete" -> {}, 
 "Pgrid" -> {0.125`40., 0.375`40., 0.625`40., 0.875`40., 1.125`40., 
   1.375`40., 1.625`40., 1.875`40., 2.125`40., 2.375`40., 2.625`40., 
   2.875`40., 3.125`40., 3.375`40., 3.625`40., 3.875`40., 4.125`40., 
   4.375`40., 4.625`40., 4.875`40.}, 
 "IS" -> 
  <|0 -> {{0.28157622132680002645849783154438784962`24.46733460720882 - 
       0.0150838812973044715939031213644843524`23.19625159685154*I, 
      0.75526484010952155173263439230782940222`24.76298986601945 - 
       0.04045911669159599897529845140917162976`23.491906898574946*I}, 
     {8.22359923296617200072302711092598074025`25.09610654913321 - 
       0.44053362916146048118568943351818907641`23.825022476255516*I, 
      14.52994604980643750018154751495341476229`25.212185839811536 - 
       0.77836111458129797453637658984513093705`23.941101667248834*I}, 
     {25.12466815333654626862017998885582998395`25.326587670377926 - 
       1.3459144748563464547835734964373576408`24.055490205172774*I, 
      35.14532940361115097876914737191846708608`25.377172729105723 - 
       1.88271571505842341297380272388204683273`24.106073721725597*I}, 
     {14.59500431804674276378808469581814718281`25.026035809493717 - 
       0.78184624976395270351746144231774106419`23.75495025099868*I, 
      15.73418571088939272373819862263394910234`25.04727315500453 - 
       0.84287156228774510185675276353562961307`23.77618734609996*I}, 
     {1.15138275965126101185454028562689647741`24.62270087284779 - 
       0.06167893294578237384658549403825757329`23.35139220148409*I, 
      0.86805626770338381841398454804218309537`24.610942971572584 - 
       0.04650129062646372892303934117708716821`23.339622062547047*I}, 
     {-0.04239749227028532967803031038273678671`24.17798549419326 + 
       0.00227121003930987879171204642350328984`22.90696230264949*I, 
      -0.02587736067684814398843519499307626316`24.234870671716536 + 
       0.00138623579398095024528014060568994565`22.963850369272098*I}, 
     {-0.00230185361932103946081975479620562144`24.482504428342274 + 
       0.00012330901591761876864369873129820733`23.2113799233885*I, 
      -0.00083376878819040558916149713408206878`24.504874377997243 + 
       0.00004466452945209864709027699344873197`23.23374768986565*I}, 
     {
      -0.0000228239425400384585390164542609270811082910877447156183`24.299217\
922090318 + 
       1.222665885592919761379596639229096788030864525722159`23.0281301830656\
24*^-6*I, 
      -4.8076129670134610647482591738912021108139184509982712`24.310830708461\
054*^-6 + 
       2.575411480987549514115649432464743710809033870218973`23.0397421583605\
75*^-7*I}, 
     {
      -7.59420806785503770163813560626410970392407171851851`24.15183472041845\
*^-8 + 
       4.0681749510947016282482727619413011426179160068423`22.880754144423392\
*^-9*I, 
      -8.6818374823505485778055641569023705517448681404085`24.16066074885694*\
^-9 + 
       4.650811968752050113481551934969819560019582207185`22.889580230887614*^\
-10*I}, 
     {
      -9.84470733177173987405802428706845318086162352073`23.967885584104984*^\
-11 + 5.2737548681997752589767281106299497073602234876`22.69680359645302*^-12*
        I, 
      -5.6724853368952082914260261401943073523325326939`23.978204591993958*^-\
12 + 3.038718790928153240698228351922015314499243959`22.70712275514947*^-13*
        I}, 
     {
      -5.29857254632424838839200234071800400402466315`23.82238754380746*^-14 \
+ 2.8384157922609048031120763222515736884597002`22.55130020709117*^-15*I, 
      -1.4270291843358972798118914355864221256636487`23.828771019525654*^-15 \
+ 7.64451583407335392546065693383468661847516`22.557682974538974*^-17*I}, 
     {-1.22420099501515831510315853808150560466486`23.72105167113837*^-17 + 
       6.557976524381416710515273939201080577946`22.44996730630012*^-19*I, 
      -1.428486144631107017445888153473153819076`23.725136423725637*^-19 + 
       7.652320689200976068938996338436838821`22.45405215939106*^-21*I}, 
     {-1.2385295022453751420592094753239850648`23.516831044540602*^-21 + 
       6.63473353930637834916124220849197674`22.24574840843213*^-23*I, 
      -5.8028019695421687280469547487499482`23.517320165559106*^-24 + 
       3.108528684982990380634449035881377`22.246237643459427*^-25*I}, 
     {
      -5.556999283400382184366558033860696059277651658252526`23.3049002813549\
93*^-26 + 
       2.97685355549778365266010948402079110537840851057487`22.03381740335368\
7*^-27*I, 
      -9.687363980069289336035255675250559923454530734099`23.311206902248585*^\
-29 + 
       5.18946691132633252767187642552486539630249760827`22.04012406203157*^-30\
*I}, 
     {
      -1.11513273214716864070012300249537999206113592955`23.08428042636743*^-\
30 + 5.973703916897582059425619141719755945148270096`21.813195507167023*^-32*
        I, 
      -6.7026116764622255855976559311216798097777347`23.09335557767486*^-34 + 
       3.590551731723511082592548081382696775463075`21.822270461626438*^-35*
        I}, 
     {-1.006548474210932634703190422973574893600257`22.92168885868829*^-35 + 
       5.3920240968664428660767424822666376645176`21.650605885356143*^-37*I, 
      -1.93298222511821485286290475200070980127`22.932018516335276*^-39 + 
       1.0354878084557850989243652442352188629`21.660935551380476*^-40*I}, 
     {-4.102153058464750458781376426133806185`22.76047477053269*^-41 + 
       2.19750053842374747119561093309514406`21.489389929766936*^-42*I, 
      -2.332465313693090951275114798515109198744149184269026`22.7702753415952\
34*^-45 + 1.2494886733001521213547420495351`21.499190276450935*^-46*I}, 
     {
      -7.5671538259848577556098179644089781681491057209153`22.53456235816338*^\
-47 + 
       4.053682144460460663239522927401982052774475913384`21.263470867029636*^\
-48*I, 
      -1.180575387946173743911984437373373114991628371`22.537838052381932*^-5\
1 + 6.324276577903495415356664387558822319033804`21.26674570722528*^-53*I}, 
     {-6.3281438712371191128083087667206503205153395`22.46854307325965*^-53 + 
       3.389951414802116917313680563986365942937023`21.19746334267742*^-54*I, 
      -2.51047556862628322545013396506661719441`22.46886924295734*^-58 + 
       1.3448477750912892717456220536680185722`21.197789740773462*^-59*I}, 
     {-2.4013641368697008041302070500331160077`22.24116579219594*^-59 + 
       1.286397389010426242165728931724654426`20.970085271345045*^-60*I, 
      -2.24506217727865570757381922954532367975929272419858`22.241463415737616\
*^-65 + 
       1.2026673000880382397793345869443510941523458036761`20.970382561674707\
*^-66*I}}, 
   1 -> 
    {
     {
      -0.021162499656485522703869164178731941353986590769312333602`27.4022695\
07551495 + 
       0.0011336633159878691381874815419117885071735109010244787795`26.131139\
840941948*I, 
      -0.0214099388359021948278082506919722612105862336260285283416`27.402269\
507596422 + 
       0.0011469184949693773576566603771332080573218687475584606163`26.131139\
84098275*I}, {-0.21565205711840717893375353283135677428`27.321584412869075 + 
       0.01155236055007026285635366724856095851`26.05050844276286*I, 
      -0.20252245798811224218496797973262388651`27.321584412901277 + 
       0.01084901523976898005296251648953297401`26.050508442791212*I}, 
     {-0.37393093845861684194303409236910314479`27.29705258009826 + 
       0.02003127203895963791180352323162849408`26.025994423892616*I, 
      -0.30247594224014912264412668125958042045`27.297052580147476 + 
       0.01620346770242874740880585977087751128`26.025994423903235*I}, 
     {-0.18973576817578295400497373642701740144`27.133129255056392 + 
       0.01016403939058043211442140061049196828`25.862050507201097*I, 
      -0.12260948056881405940445863996148976499`27.133129255134286 + 
       0.00656812156264320375735479366845760528`25.862050507274425*I}, 
     {
      -0.0303759041711891104682522678017267729681713924477576491111`27.185732\
086805785 + 0.00162722026262557404380838707321155234`25.914662273275304*I, 
      -0.0145376579962611003586864108644672567532328428868902578275`27.185732\
087065755 + 
       0.0007787742392561911893202306133779734130789642532871365793`25.914662\
273289427*I}, 
     {
      -0.0016023409690369847405588176114088690327690950625159860676`27.060256\
37414124 + 
       0.0000858365129728419873615949490815523488976020317391543463`25.789184\
590011487*I, 
      -0.0005263778915656941609348029516712386632765428878214561273`27.060256\
37478831 + 
       0.0000281977703816378126605113310736841844946107066657678218`25.789184\
590551045*I}, 
     {
      -0.0000297627803487149810527050015108794190717448074726530322`26.897246\
40325075 + 
       1.5943755610553526782362637800207339791996442106798999`25.626159896584\
667*^-6*I, 
      -6.2187022122434871315908595925556257213990873272415292`26.897246404727\
746*^-6 + 
       3.331324127824621784372868754744505979799377851701401`25.6261598980604\
25*^-7*I}, 
     {-2.094479443652407367504554946214349186505590912139809`26.8371861222108\
5*^-7 + 
       1.12200096864820936752375606012244517007233906420494`25.56608462988539\
*^-8*I, 
      -2.57897580294650907394142922057605333010612069716587`26.83718612627475\
*^-8 + 
       1.3815429689681360581351697979808127743066971599974`25.566084633482166\
*^-9*I}, 
     {
      -5.923721586472125503897067234872920856251570772034`26.800411858754106*^\
-10 + 
       3.17330465007277944923710075745985434792219851518`25.529307470676066*^\
-11*I, 
      -3.98247336341791620078433792512401532616929878141`26.800411869933257*^\
-11 + 2.1333887925768272817922680308413566002064703481`25.52930747920701*^-12*
        I}, 
     {
      -7.010122850467341052243280564561147702284340698`26.775798613115487*^-13 \
+ 3.75528375434970952052473723396678048476910674`25.504672592119906*^-14*I, 
      -2.38402271741879307082635085170847413602312681`26.77579864305023*^-14 \
+ 1.277107687224995924888086936075424136787802`25.504672614160555*^-15*I}, 
     {-3.56206820263797017310958278885032025683728`26.759543932310002*^-16 + 
       1.90818009021914182382741398425502413077078`25.48838244338645*^-17*I, 
      -5.6775342975010822970284912568703731449238`26.759544009841832*^-18 + 
       3.041423490994558374935058572258329267988`25.488382506222685*^-19*I}, 
     {-7.90192612612012677106901311801425330674`26.708682590643033*^-20 + 
       4.2330178004672461509812779045276068356`25.437581955104157*^-21*I, 
      -5.469166825703371484516120773356023934`26.708682766992652*^-22 + 
       2.92980219726434942939446197447237337`25.43758211981868*^-23*I}, 
     {
      -7.73698109416307688512810499015838821270201450085180765`26.65716347704\
6343*^-24 + 
       4.1446576658331278926708952397117193735558034894311729`25.386095683820\
756*^-25*I, 
      -2.154575955298548934772098713531990960077031979160281`26.6571638591937\
98*^-26 + 
       1.1541943351115086897116225522937443290840448810011`25.38609606646447*^\
-27*I}, 
     {
      -3.3687262651926371117051856150824297272359496687874`26.504286675050214\
*^-28 + 
       1.804607891527281026475974709038859752851493670379`25.23318532686924*^\
-29*I, 
      -3.4973822948414012935663120245134460271471065117`26.50428730280039*^-3\
1 + 1.873528209807713073782414748288076804301432238`25.23318587127983*^-32*
        I}, 
     {
      -6.55709971792120695101164411499437497283304338`26.487667600872886*^-33 \
+ 3.5126017862467258043411955818663615319569538`25.216597877243967*^-34*I, 
      -2.35165819812027776571076675624978302932326`26.487668956205408*^-36 + 
       1.2597701945545287218662558520024646626584`25.216598447208316*^-37*I}, 
     {-5.727731529533447651546288757456344508174`26.577846356075344*^-38 + 
       3.06831386852223572378920014119513509982`25.306517814175784*^-39*I, 
      -6.575665009960270759408216468188656563293580504453017376`26.5778499606\
70044*^-42 + 
       3.52254710975619988644869847955026645520648023222336677`25.30651881607\
83*^-43*I}, 
     {
      -2.2517927744626025816497814752517269397745887908222092`26.404519344579\
*^-43 + 
       1.206272843497704196001865535559785239367447132853274`25.1334087455965\
54*^-44*I, 
      -7.668315788416489853982973333181918230171189890483`26.40452439263554*^\
-48 + 
       4.10787404411094601483479353885310830063207095329`25.133413228162727*^\
-49*I}, 
     {
      -3.99303818995374481069490687748161529208223344045`26.372065812211204*^\
-49 + 
       2.1390483112905221456015357854208221281111688313`25.100969175025295*^-50\
*I, -3.737821111579947086101371269020473601973885`26.372075282008595*^-54 + 
       2.00232994433839019101193778605229939995662`25.10097784692464*^-55*I}, 
     {-3.19926221439229844688729635943965544703613`26.382101551324194*^-55 + 
       1.7138269436763628340868147172949932991021`25.111156361564568*^-56*I, 
      -7.62860437310030094367341702063990379`26.382120568071763*^-61 + 
       4.0866008601767762140978972808795055`25.1111596599059*^-62*I}, 
     {
      -1.15972160645917972560435620630975175981366356049121406`26.35700266052\
187*^-61 + 
       6.2125640323324236086181216464017958584593201013520768`25.085706362473\
907*^-63*I, 
      -6.52788692612411116436580337980294789031030589953`26.35703692285548*^-\
68 + 3.4969526564390333781529001023144048104491064046`25.0857328936391*^-69*
        I}}, 
   -1 -> {{-2.4537873296772446621584153254709369906`27.409958302319335 + 
       0.13144802013208372194760582358148991602`26.138835860744567*I, 
      -3.36479578796277011149316397593127437034`27.409958303118863 + 
       0.18025023567737528494402240519148596269`26.13883586150717*I}, 
     {-4.11953108723695914473421683365383173501`27.322275946761224 + 
       0.22068098516145427933166887804180980934`26.051195520166818*I, 
      -5.24487958546115612239547122361222134421`27.322275946796193 + 
       0.28096527722748328763593324758003960222`26.05119552020132*I}, 
     {-4.65005547109280479371273529906586422466`27.237696821690754 + 
       0.24910088082487234099952775280905299325`25.9666247996139*I, 
      -5.10074485679429260943863186989407369507`27.237696821708912 + 
       0.2732440601169416157748638571439640775`25.966624799624785*I}, 
     {-2.24804337877290336697239443707329830612`27.152365595650412 + 
       0.12042643131163546570716641007353401453`25.88127164234875*I, 
      -1.97012130231232476078788433842867357092`27.152365595716294 + 
       0.10553830051892089423227571170999227215`25.881271642395195*I}, 
     {-0.39131116954267361732715563784471410381`27.098493747063156 + 
       0.02096232133479973968286664507698952167`25.827440045132125*I, 
      -0.25394309211275344657870805555968583452`27.098493747139038 + 
       0.0136035899610058860903018731616060716`25.827440045167005*I}, 
     {-0.02350636655823182441327887331653075379`27.03025365371139 + 
       0.00125922296003746067776539252686337903`25.75919656553319*I, 
      -0.0104670844937171665393195654317463783489134333603194182386`27.030253\
653796688 + 
       0.0005607158846302012262207773873931892001953160377690232518`25.759196\
565616982*I}, 
     {
      -0.0005045019317633914399254137445137366495387921860424856547`26.898721\
097123815 + 
       0.0000270258874031402532180649681033307459463374233126402762`25.627603\
016223016*I, 
      -0.0001428177959234293381075878506502831018326825351689861933`26.898721\
0973238 + 
       7.6506697572002128857160055651240311412041844387944238`25.627603016405\
708*^-6*I}, 
     {
      -4.1114360976780496280438398564811465944009820957848705`26.860502062463\
74*^-6 + 
       2.202473410808776196502838955951938791111643483624576`25.5893687872049\
97*^-7*I, 
      -6.855408925323525857624277745921657676700159736779556`26.8605020628694\
93*^-7 + 
       3.67240436663319991524058436303723173045049491503216`25.58936878748576\
*^-8*I}, 
     {-1.34291795218144248751010558955903807802808433767107`26.83859472883999\
3*^-8 + 
       7.193936649648513412902112011297921011328517548544`25.567469644258143*\
^-10*I, 
      -1.2219534894509459158378447531012964954053595719843`26.838594729785346\
*^-9 + 
       6.54593676229248657052729849647611296004439012705`25.56746964477269*^-\
11*I}, 
     {
      -1.82662108433347354220317416686765835662053240635`26.82330396955592*^-\
11 + 9.785107379242070853457582535037935406616048753`25.552147856729178*^-13*
        I, 
      -8.403780416357526004716731329561379213444446172`26.82330397162613*^-13 \
+ 4.50185834768441355687337281911601258436704653`25.552147857829453*^-14*I}, 
     {
      -1.06094367637216845529633953373592759605231004`26.80304073953947*^-14 \
+ 5.683416164232914396415426814794844061401568`25.531838214791055*^-16*I, 
      -2.286694065396836988727132118721349441998527`26.803040744084925*^-16 + 
       1.22496927059989480270836218686064093018186`25.531838217716828*^-17*
        I}, 
     {-2.6748917588073253643101426842297826912166`26.71870213216381*^-18 + 
       1.432924612130500106028202983400241413291`25.447615655961147*^-19*I, 
      -2.50260884448617838827992831958362705078`26.718702140478847*^-20 + 
       1.3406336147966809446011282405608551717`25.447615662856503*^-21*I}, 
     {
      -2.9599056845656074736578957794663704983265995961453363614`26.641240981\
691187*^-22 + 
       1.585604984214444000642783765810449138474906839016326472`25.3701968917\
23204*^-23*I, 
      -1.11385740731726341097853649163366453274905502955369937`26.64124099661\
935*^-24 + 
       5.966872072836427001447097916104133633421671304083564`25.3701969064005\
16*^-26*I}, 
     {
      -1.4485904738529951382045560918691258413461684112155`26.48458994981225*^\
-26 + 
       7.7600184607367369995542776481681272097622224252609`25.213498525049143*^\
-28*I, 
      -2.031737817679973394641399835465166588923127827363`26.48458997140761*^\
-29 + 
       1.08839062917747390064788837699582422015324273908`25.213498545524207*^\
-30*I}, 
     {-3.152988805415884560438609609384533060469100022`26.467619940322095*^-3\
1 + 1.689038536298320600741438819563429098245507556`25.196544882962403*^-32*
        I, 
      -1.5273213355289900973860815601894770742743195`26.467619982047154*^-34 \
+ 8.18177530027358988847261095385547644153619`25.19654490713085*^-36*I}, 
     {-3.06484260976028389426102176771631615648177`26.62667515868623*^-36 + 
       1.6418191103889528999405512631695142234114`25.35523784594915*^-37*I, 
      -4.7514578608668014754330740812779211901`26.62667527596249*^-40 + 
       2.545329503490910294173655902037617627`25.35523785877496*^-41*I}, 
     {-1.334693674332619371088916025300447502`26.416968265324986*^-41 + 
       7.149879651425030551986951788163636`25.145851357966382*^-43*I, 
      -6.13682599804744391093619742597381668772322626316337`26.416968402356254\
*^-46 + 
       3.2874634960501643231302831099927950811972062403341`25.14585146781373*\
^-47*I}, 
     {
      -2.6104936502880134136122935355193365919946210546235`26.352573960150323\
*^-47 + 
       1.398426904188434639909154271238776374769734469137`25.081487348283627*\
^-48*I, 
      -3.29889225434828457569681244452116517362268268`26.35257417787054*^-52 \
+ 1.7671982009956243044497007103261979491986795`25.081487558804092*^-53*I}, 
     {-2.2976999119452802989179352233626482330601662`26.3575840297293*^-53 + 
       1.230865041277220329235590464004036956514827`25.086617713562735*^-54*
        I, -7.3955064729621664629655293119334487623`26.357584425354386*^-59 + 
       3.961731613769288390806286010230980534`25.086617838051183*^-60*I}, 
     {-9.115760201976446622650304970592660478`26.383263422848355*^-60 + 
       4.88326195207087248735992491506985352`25.11187907041124*^-61*I, 
      -6.9254452771689113040895330559180091460882135504383`26.383264159131397\
*^-66 + 
       3.709922450111774406326875852020337476103846634979`25.111879570712574*\
^-67*I}}|>, 
 "IT" -> 
  <|0 -> {{0.29119701860209315942441667733118648009`24.90225945224145 - 
       0.0155992620471495569648941859533210339`23.63115788189823*I, 
      0.29025137061478656658787675674678502164`24.757196893745917 - 
       0.01554860421133389499539247958386807499`23.486096882720396*I}, 
     {4.60339469919205565922826978549503178353`25.11145169157442 - 
       0.24660128927102933964949599479443909065`23.84044695426402*I, 
      5.12703958456087682051963365576793649562`25.003281926832532 - 
       0.27465265403338517407054700497728792991`23.73227791746193*I}, 
     {15.11140073049846506874039705091407704287`25.315183788212504 - 
       0.8095093178705998824715974847061397716`24.044097029705526*I, 
      19.91507583946527593583373488793520383873`25.231149670884975 - 
       1.0668395171077577280325774241263773744`23.96006374221596*I}, 
     {13.83630884750230143631490942241212542183`25.543414742394898 - 
       0.74120335611132138121413499981578060523`24.272326823807106*I, 
      22.7228474124351269822607304641695667203`25.49438803918236 - 
       1.21725027593198711204316042077774596426`24.223302054940536*I}, 
     {3.20438045239133403457628883944088293129`25.373308964324767 - 
       0.17165687552563695894496397594757199573`24.1022239201557*I, 
      6.96914916783452461567743677169327559232`25.344574130160215 - 
       0.37333343808467013675447911053959366076`24.0734892491674*I}, 
     {0.19333325390953819110567358233412205884`25.302742338892763 - 
       0.01035675469701156346229616990264697348`24.03162006467652*I, 
      0.59496565266630546089068690466575562639`25.273889519017885 - 
       0.03187197853037484358230135616467073034`24.00277254294944*I}, 
     {0.00361581948365681879504323294064564225`25.24995649273442 - 
       0.00019369743519876286426628268776576971`23.978675595851737*I, 
      0.01685916269144826388701919373556489461`25.216127513668933 - 
       0.00090313595235943473890875914067889277`23.944875671460725*I}, 
     {
      0.000024908620164330273359981349623556735878710583960594629`24.97091393\
942345 - 
       1.3343409044556428499417094797300074979813313255598568`23.699842630989\
384*^-6*I, 0.0001885609150262016862916372258971997`24.933659486432543 - 
       0.00001010110316192260071600713894921097`23.662597350206468*I}, 
     {
      6.99177183220234990965995559668871956689778440192715`24.6772009217023*^\
-8 - 
       3.7454532161072292300828729043733750925406969609001`23.406126492669962*^\
-9*I, 
      9.210897679423253314880952991520471480070407177695121`24.637388770986632\
*^-7 - 
       4.93422656868417074505088162342299509908718502908552`23.36631607585763\
*^-8*I}, 
     {
      8.39686987736303700698168411042565154802639070263`24.653281725719882*^-\
11 - 4.4981564104469758109253435626659104988124957834`23.382247718841914*^-12*
        I, 
      2.0635582541797767249476022136421667332455789169999`24.60011182791218*^\
-9 - 
       1.105436659724031373767531470530854105294910271598`23.329074462027812*^\
-10*I}, 
     {4.41699318341634706964608957812258352273577858`24.5678595224659*^-14 - 
       2.3661586392386286884733888547462948437308886`23.296664716851097*^-15*
        I, 
      2.1706291695156312046316636261774895043498665178`24.511532158114104*^-12 \
- 1.162793952527740352983846825457739658609973398`23.24034822966474*^-13*I}, 
     {1.02999327409579348286471687423573699754283`24.521818458040247*^-17 - 
       5.517616583629177997063600545687008857376`23.250399518852298*^-19*I, 
      1.0849751443546445673441544862624049201412628`24.46196086356309*^-15 - 
       5.81215139931086769461835086874079438332156`23.190574019066972*^-17*
        I}, 
     {1.0718489951115451109834548429266939069`24.537430860071133*^-21 - 
       5.74183534913447689923324127375906188`23.267501069348544*^-23*I, 
      2.594180093998907487399973968112870216976`24.471510402940456*^-19 - 
       1.38968782297489566141419102183181332396`23.20145940707474*^-20*I}, 
     {
      4.997614802217503575106655601595847891559399307117742`24.31138905828786\
*^-26 - 
       2.67719440551845740693152839537879199922600919344227`23.04043923650555\
6*^-27*I, 2.97887300800835942247496975371225503`24.2477467875018*^-23 - 
       1.5957656737072458501425635680738171`22.97678363038138*^-24*I}, 
     {
      1.04678233937748371908741668323025153913722890195`23.94275781245369*^-30 \
- 5.607554670947694579286678279480213281993485818`22.67167459919025*^-32*I, 
      1.64701612748936226940117090582566572629686743999295`23.87826358490394*^\
-27 - 
       8.822973632055735442708044716206572161478311304823`22.607180385040824*^\
-29*I}, {9.8677463806759864631734614079383845414478`23.83996593782852*^-36 - 
       5.2860967583387167221384177124570141580586`22.56888038802488*^-37*I, 
      4.39269574955178241772923217434653759630204441`23.771467561904167*^-32 \
- 2.35314263929057770605599346860496272472802066`22.500382317958387*^-33*I}, 
     {4.192376622774023560542244470582867033`23.742001362586947*^-41 - 
       2.24583279914695667559926482683700096`22.470917852530093*^-42*I, 
      5.6592190687885492684639288005843878847498`23.67007438080385*^-37 - 
       3.031612125017875350701615520825109223281`22.398991058810733*^-38*I}, 
     {
      8.0367197256727992596248730665317305204275240633272`23.603745870064067*^\
-47 - 
       4.305225980754184637168154788909789222656491441894`22.33271185728874*^\
-48*I, 3.52584677561733589550746860380148065`23.52840655708642*^-42 - 
       1.888776473572413537649950783554801`22.2573679765487*^-43*I}, 
     {6.9581099718020850141279744555806667979516651`23.377922594348323*^-53 - 
       3.727420745041999943846384919585385399799016`22.106804461223145*^-54*
        I, 
      1.0633230793770899101680560433757132946806265504122`23.303446645874487*^\
-47 - 5.69616249357095057775408648363081879526816377094`22.0323319461402*^-49*
        I}, 
     {2.7230736167624947717594720040480553861`23.411185025709386*^-59 - 
       1.458735364996670228984750093897038555`22.13855418243236*^-60*I, 
      1.5535333349482058080913857129614971131667505`23.337642229695668*^-53 - 
       8.32219152078774572825652868357695663424307`22.065160239295324*^-55*
        I}}, 
   1 -> {{-0.06938474335218356566632003914829031028`27.42038759939957 + 
       0.00371690204391793705554032912071872617`26.149273869681142*I, 
      -0.10703397347484272221431407923314240951`27.42038759912363 + 
       0.00573375032545654221846200785584707585`26.14927386953782*I}, 
     {-0.56722005481570391435975016632534283199`27.293760838439116 + 
       0.0303856623118774580832285136585403628`26.022679667661016*I, 
      -0.93630979331897541027537889477821679637`27.29376083822908 + 
       0.05015759396648627234248713042287995325`26.022679667475746*I}, 
     {-0.9290534091951197678923051901838344963`27.233317382672517 + 
       0.04976887351183946691550297771369857804`25.96224383603965*I, 
      -1.75732286618864236750419751777667548377`27.233317382445776 + 
       0.09413880685565343306955194459573443858`25.962243835897972*I}, 
     {-0.51708864012648623937912445989086560066`27.177797687799842 + 
       0.02770015035751224996147727202234136716`25.90672163935197*I, 
      -1.20111669141818683489814899659160455699`27.177797687435767 + 
       0.06434315196145654166469633323920480576`25.90672163919623*I}, 
     {-0.09716380090440160141680363326977774039`27.041978077368345 + 
       0.00520501067998892195501980425289341983`25.770908272278866*I, 
      -0.29714962106514337294020873923881936244`27.041978076855656 + 
       0.01591813964462424698130912188595755512`25.770908271829214*I}, 
     {
      -0.006140974994582673254888746393618948605469541596914271223`27.0308069\
2146621 + 
       0.0003289686090378102709834326458160379428158303879199218297`25.759621\
929974266*I, -0.02651225348614289394647224851191846596`27.030806920131965 + 
       0.0014202466480466382352339292379152749`25.759621928871795*I}, 
     {
      -0.0001362321614754832647281671258938416794553500537004851605`27.004989\
78366565 + 
       7.2978809889861297280520120564781392481602061701336663`25.733665083399\
405*^-6*I, 
      -0.0008902345219886202115067681707544064908072323786947852047`27.004989\
780050206 + 
       0.0000476893673519897408045519064365480526776687051439340308`25.733665\
08273264*I}, 
     {
      -1.1300913073857685535118284138061525454206398313843774`26.897345971963\
503*^-6 + 
       6.05383617103754455948512740102882552187074178425208`25.62616229398769\
*^-8*I, 
      -0.0000119839989612901809532309327669378849440611332162992158`26.897345\
963243094 + 
       6.419761475146843091510741949085339162249232724637905`25.6261622910918\
7*^-7*I}, 
     {
      -3.7101854070782681635917000619538299126550860784236`26.799891686200088\
*^-9 + 
       1.987525651408167814301419686467921968387455861703`25.5287839015025*^-\
10*I, 
      -6.84487267549241586428886982915628392849711969263447`26.799891665453018\
*^-8 + 
       3.6667601563010087386707838321347075478758091130821`25.52878388913184*^\
-9*I}, 
     {
      -5.0232474010214912471590238100073097941834691077`26.748355973359846*^-\
12 + 2.690925645886195347138738804350353556332719769`25.477269105119962*^-13*
        I, 
      -1.728336152497214377187331866502391356146650045958`26.748355920626253*^\
-10 + 9.2586004753046216290764228215559997381044170751`25.47726906929348*^-12*
        I}, 
     {-2.8828935412516133716585417631825106791860471`26.72378646141209*^-15 + 
       1.544350008111505446882532105980431051341898`25.45277839968842*^-16*I, 
      -1.982977383801260509437093003756804269686982461`26.723786325383017*^-13 \
+ 1.06226993641563928884078373793304982270399624`25.45277831351525*^-14*I}, 
     {-7.142723587678321314043786647955990497327`26.726359154963255*^-19 + 
       3.82631723049342536543320181869106068088`25.455546779697794*^-20*I, 
      -1.052819424981018024551846730491387331056534`26.72635879870011*^-16 + 
       5.6398950021702462401274156458015161381075`25.455546616882984*^-18*I}, 
     {
      -7.735608749679098212538891199184359721421622863012523165`26.7305932379\
35388*^-23 + 
       4.14392250853902812162268062790690241616234635996579392`25.45992673691\
9712*^-24*I, 
      -2.61895605828031150421729591908470438061`26.730592343228196*^-20 + 
       1.4029601690019089973047069335043855778`25.459926623417992*^-21*I}, 
     {
      -3.69426671604999015588357710081928508601183039933518`26.58350829587575\
*^-27 + 
       1.9789980973147299798067513460778351888885266969435`25.312451148900003\
*^-28*I, 
      -3.0792054733785055751067102839210404537167235683463318`26.583506777163\
453*^-24 + 
       1.649513216407059643247782205565281278966480077549933`25.3124506371341\
27*^-25*I}, 
     {
      -7.829559987515532153890537384272936849948301448`26.453846546696038*^-32 \
+ 4.19425166320208588122952722714893105930363771`25.182779131929482*^-33*I, 
      -1.7220667469305042078667879883279206001090688324798`26.453843970236836\
*^-28 + 
       9.22501561898141643063773302776026970905584747013`25.18277706920158*^-\
30*I}, {-7.3994239246014202649988216384596625461355`26.437429296977268*^-37 + 
       3.963830170786496684060117145292057869426`25.166347517295304*^-38*I, 
      -4.60290891535079270772858110232672537930993062`26.437423835940045*^-33 \
+ 2.4657526610130558115670775026101821531645854`25.166342053544717*^-34*I}, 
     {
      -3.129690882653280858815094863323317024071474286885760244`26.3567033070\
4974*^-42 + 
       1.67655796887792691914786434128484199580137165139473254`25.08563764070\
378*^-43*I, 
      -5.901641994655478103008920013919694726211`26.356693673475558*^-38 + 
       3.16147673575224780479598151531549688987`25.085631117551408*^-39*I}, 
     {
      -5.941443525964160486906401125021170320186730013114`26.458595104288655*^\
-48 + 
       3.18279819432151836999630282416412748757501778565`25.187260315134402*^\
-49*I, 
      -3.64008806751720867867977955173930579475697264468013462`26.45857006979\
2284*^-43 + 
       1.9499748971500975905081511229070613271536042135950608`25.187256984449\
302*^-44*I}, 
     {-5.074087224526309162424427497785709922435178`26.26904072405883*^-54 + 
       2.71816025608549041039683521136206749630035`24.997946301772032*^-55*I, 
      -1.082518044668324090136807327537315102523630026274`26.269008478592824*^\
-48 + 
       5.7989888531873019674660324135591414608234129574`24.997917607033962*^-50\
*I}, {-1.952971088961894402698322058370450453`26.27150795963883*^-60 + 
       1.04619573144917612173489856664956863`25.000493965302617*^-61*I, 
      -1.55502356287013396241900174839660831995991`26.271445161278255*^-54 + 
       8.3301745887205314378840278566824416038654`25.000440837172615*^-56*
        I}}, 
   -1 -> 
    {
     {
      -0.0145550717311736037068326620288075484080763494612471843231`27.367446\
73730779 + 
       0.0007797070833334546372828372504009288333380890235282398193`26.096411\
405568922*I, 
      -0.0229537033721188451372434034705942366694233258802643091433`27.367446\
737164933 + 
       0.0012296171010716814870505594629967182558470615280737833851`26.096411\
405494546*I}, {-0.11840035166623156718984155787032870596`27.237737542793212 + 
       0.00634264087243278768342682853602405014`25.966655708125092*I, 
      -0.19937729447040015092138140444815705588`27.2377375426861 + 
       0.01068053058244160948873851333711217125`25.96665570803057*I}, 
     {-0.19247889759827425448955014954379661116`27.17524379839992 + 
       0.01031098730541866541955790480810346728`25.904165950307238*I, 
      -0.37018925040091157486606908206605982167`27.175243798280437 + 
       0.01983083189437632053341895773514515452`25.904165950232464*I}, 
     {-0.10632204513534150441389405850596555141`27.104726660145793 + 
       0.00569561272095775864714095938680043708`25.83366149146962*I, 
      -0.25027488854364045124912514429788795718`27.10472665999843 + 
       0.01340708633953483995634541507076288436`25.833661491406342*I}, 
     {-0.01985205235362906818244412765062780681`26.968796920635356 + 
       0.00106346338408481890482570288115609496`25.69771318007367*I, 
      -0.06135076152529390385757759393270828974`26.968796919360056 + 
       0.00328652611355534399667614038535165553`25.697713178955503*I}, 
     {
      -0.0012485929952073626667298128102104348887814812353763153059`26.930702\
065468736 + 
       0.0000668864311041919328177078552170203115258683460507700591`25.659618\
650883438*I, 
      -0.0054354508557047647173963030808553807385971751694922176771`26.930702\
06519417 + 
       0.0002911740739983401873610753154259484914604634592072790753`25.659618\
650656277*I}, 
     {
      -0.000027599793075429297930872890049134833712088755412587092`26.8869529\
78944137 + 
       1.4785055379259663924435323519472566953587347188661703`25.615873296648\
857*^-6*I, 
      -0.0001815767855453796310418802554544714646299536969498882061`26.886952\
978398515 + 
       9.7269672368173573133555480602654527214301350608845831`25.615873296546\
92*^-6*I}, 
     {-2.283581415565654649263403241715615099105711165670008`26.8023285287978\
3*^-7 + 
       1.2233018414273462578314577365035450025711836507293`25.531253315374563\
*^-8*I, 
      -2.4353767890494114605737155485193076002333271520254572`26.802328526915\
733*^-6 + 
       1.304617777280167488867905647974090839259151809385606`25.5312533147479\
18*^-7*I}, 
     {
      -7.483330849748234570095528329286545008611618474265`26.742036361025256*^\
-10 + 
       4.00877864310324967919443496559250912191572263131`25.470960819576703*^\
-11*I, 
      -1.3874315741966437845174739155206129961817955347823`26.742036358473374\
*^-8 + 
       7.432393642723613280656078608384868458463064642497`25.470960818053022*^\
-10*I}, 
     {-1.0118361985538408161129197962762869638749311514`26.73778429474822*^-1\
2 + 5.42035014156547948232913356062750282902846906`25.466722191502928*^-14*I, 
      -3.49700655962926107680034835438787543512461724207`26.737784290385054*^\
-11 + 1.873326930547964689813494995639330073095714408`25.466722188535464*^-12*
        I}, 
     {-5.801555813322298959499453235737728480323665`26.732247392045263*^-16 + 
       3.1078611260385992039276427343592489406904`25.461244330725176*^-17*I, 
      -4.00727877513332959466257306357349594152050804`26.732247382691483*^-14 \
+ 2.146676913430320996767655053501290126234948`25.46124432479392*^-15*I}, 
     {-1.436436495489250863870578336063658275739`26.683967987807264*^-19 + 
       7.6949102757966628534970449411811094317`25.41302546826815*^-21*I, 
      -2.12578617842381976804060921219482586274758`26.68396797002168*^-17 + 
       1.138771812040915737994158952059618740795`25.413025460131394*^-18*I}, 
     {
      -1.554914694458669961359148550292931696761403968002548954`26.6342213347\
7941*^-23 + 
       8.3295913867058829108164041588871802618650700388381867`25.363210251669\
546*^-25*I, 
      -5.2850293042306067390132429896792816043`26.634221301883166*^-21 + 
       2.83116075292692315301981815740154893`25.363210247479945*^-22*I}, 
     {
      -7.4231572389609810421340262472087548380925994936813`26.46921663409744*^\
-28 + 
       3.976543975059611752830927727616786537167323093951`25.198106546827205*^\
-29*I, 
      -6.2114787425410166587705167989287179327292633113592428`26.469216588588\
46*^-25 + 
       3.327454555350308258426425398045872389017289195844669`25.1981065314746\
8*^-26*I}, 
     {
      -1.572852539056568191503438986111592533496801037`26.41948452938092*^-32 \
+ 8.4256834208163067331413565952986720655116241`25.148421964006555*^-34*I, 
      -3.472975141124909836010639059720516525286754494778`26.41948444937257*^\
-29 + 
       1.86045343354536181887311250705181345581867749221`25.148421899940143*^\
-30*I}, 
     {-1.4861705640257233287017695268139221076089`26.443292324300337*^-37 + 
       7.9613329100309246075376266717441508666`25.17221057346927*^-39*I, 
      -9.281532391574882728088261721877402382607083`26.443292161946417*^-34 + 
       4.972065190445002493460262825392253557979329`25.172210411034715*^-35*
        I}, 
     {-6.285119966622616830711830405337217513158036906440472`26.3007538436725\
6*^-43 + 
       3.3669037488014078358898456215037585217641928481255273`25.029667521010\
16*^-44*I, 
      -1.18993528848053601097667155662965470738`26.300753624673575*^-38 + 
       6.3744170435764749109416825109980578066`25.029667372700708*^-40*I}, 
     {
      -1.193055549101039574182458639334360449941087946561`26.328411356091284*^\
-48 + 6.3911321058763217839119053765698077467272654549`25.05733005746015*^-50*
        I, 
      -7.3391234517437174612289972749480795348821133383497969`26.328410929471\
854*^-44 + 
       3.931527543438526512845138991867339056342696454258187`25.0573300005940\
07*^-45*I}, 
     {-1.018811912679560601154330779149149263860757`26.2335687537773*^-54 + 
       5.4577186534875735608892008520256751984192`24.96249465886181*^-56*I, 
      -2.18253708492028143507149862880572790694057831473`26.233568141278965*^\
-49 + 1.169172956465449494369101325494220701124454428`24.962494113767516*^-50*
        I}, 
     {
      -3.921091859369863037926258177939497457139285873929485187`26.2645217767\
49596*^-61 + 2.1005070628431125592342087855136681`24.99348710781826*^-62*I, 
      -3.13520271806751012143531683098105579856758`26.264520627933873*^-55 + 
       1.6795106284003380923929838086181057565773`24.993486135925828*^-56*
        I}}|>, 
 "S0" -> {12.33287710986369872850253365957682054259`25.134714137084092 - 
    0.66066535555757046235313454894052208771`23.86360856237464*I, 
   16.75151658158859240373434211752832166907`25.20958341432354 - 
    0.89736941022888998110270981043299025216`23.93848148709576*I}, 
 "T0" -> {9.3109139500503349748720817105720013436`25.349543024562934 - 
    0.49878047276220141011065838985832282941`24.078473115730766*I, 
   13.90909441858471718956315656765227916252`25.297421351175736 - 
    0.74510243860198898429071459789059282596`24.026349719317516*I}, 
 "Sc" -> {-3.6798082277667550059529496434066655699`27.265647138686173 + 
    0.19712527656963448799403812482178693531`25.994563532055846*I, 
   -4.15229582843731188529588186774617629002`27.280101152593105 + 
    0.22243617409280024752986215448403560497`26.009016173398713*I}, 
 "Tc" -> {-0.65976845743422300426874013407545376211`27.216037394164147 + 
    0.03534342867714409785231540565754472867`25.9449608111306*I, 
   -1.3090282153335930766991251072963880128`27.20336902819045 + 
    0.07012391217509002102409010058129162013`25.932292444391813*I}, 
 "kappaFit" -> {1.00063687554704618010068541451641214804`24.335699292312018, 
   0.99970264842607597442789222688925196417`24.19069051981792}, 
 "kappaFitIm" -> {3.18395974623541721556`6.8397837772480035*^-18, 
   2.466753720238461506383`7.584274627865223*^-17}, 
 "residual1" -> {0.00022227830461528076203932222322976276`21.14085141594261, 
   0.00006710336428005967414669685844566552`20.665532838755002}, 
 "residualMinus1" -> 
  {0.37732602638153053406313693177075467382`24.388857492855706, 
   0.27199295825007588810085808268691785496`24.321148729230593}, 
 "neutralOnly" -> {0.24503310402699391492495000916460010121`24.160993767243, 
   0.16968148222041878524978449736753075879`24.077886192758697}, 
 "residualP2measure" -> 
  {0.10523730585238005821178432918059889724`23.725163687847544, 
   0.38718076778690686502131823772142912417`24.164169143694153}, 
 "chargedFractionS" -> 
  {-0.29837386645356946573763461556555654293`24.635103532773883 - 
    2.33337975220895633837`7.919764612501832*^-18*I, 
   -0.24787581519640165300621004738547601373`24.70981359053617 - 
    1.70775394014958623287`7.939210760906503*^-18*I}, 
 "chargedFractionT" -> 
  {-0.07085968799342800104511139650672662063`24.84903956258085 - 
    8.0717896249629838397`8.295767319884582*^-19*I, 
   -0.09411311591821013398220695365172976167`24.797088022388785 - 
    1.25546610196114052042`8.312646644193515*^-18*I}, 
 "time" -> 3092.306113`9.941827472470067, "kernels" -> 8|>


==> anc/paper_scan/point_A_b0.700000_N6_h0.125000_P5.000000.m <==
<|"b" -> 7/10, "Ps" -> {7/20, 1/2, 3/5, 9/20}, "ws" -> {0, 1, 1, -2}, 
 "lams" -> {1, 0, 0, -1}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 6, "hstep" -> 1/8, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.0625`40., 0.1875`40., 0.3125`40., 0.4375`40., 0.5625`40., 
   0.6875`40., 0.8125`40., 0.9375`40., 1.0625`40., 1.1875`40., 1.3125`40., 
   1.4375`40., 1.5625`40., 1.6875`40., 1.8125`40., 1.9375`40., 2.0625`40., 
   2.1875`40., 2.3125`40., 2.4375`40., 2.5625`40., 2.6875`40., 2.8125`40., 
   2.9375`40., 3.0625`40., 3.1875`40., 3.3125`40., 3.4375`40., 3.5625`40., 
   3.6875`40., 3.8125`40., 3.9375`40., 4.0625`40., 4.1875`40., 4.3125`40., 
   4.4375`40., 4.5625`40., 4.6875`40., 4.8125`40., 4.9375`40.}, 
 "IS" -> 
  <|0 -> {{0.05007414038244796752410193313921280355`24.36406562161508 - 
       0.00268244380166172757548067994549813099`23.092982621843984*I, 
      0.15754715109061131890495229204053754994`24.727561192685727 - 
       0.00843971310709925106483047302789416914`23.45647825108549*I}, 
     {0.9186590341557850708243176787102658799`24.606949975772704 - 
       0.04921205263217072628875942658066230006`23.335864655012067*I, 
      2.13010849776331661706632393982594829533`24.83833578740853 - 
       0.11410872544294385209477463533150148965`23.56725013001836*I}, 
     {4.66644371434891353798339990421008257126`24.966821700218222 - 
       0.24997878988545170096484149051363631572`23.69573555604645*I, 
      8.85041649716551454813162821885016649334`25.11091680326493 - 
       0.4741118807756500343903922599296867028`23.839830251383468*I}, 
     {12.77333264662832954095301734631997200107`25.16500914259028 - 
       0.68426031326384412586697371228995550668`23.893928063182937*I, 
      21.21975335049290764043685156734706589395`25.260615039440466 - 
       1.13673036447715648820970285354615348183`23.989534234344507*I}, 
     {22.21007478828410465822022858234102865379`25.2392394924219 - 
       1.18978133214562755438502905503946894632`23.968165709107808*I, 
      32.90665506276700670761756397101710283012`25.298415708171433 - 
       1.7627911778887059621961030202287482052`24.027342854470582*I}, 
     {25.70321181445706356561183257105638416317`25.33050264542704 - 
       1.37690673644906655287241912553733943202`24.05938818723867*I, 
      33.8640830736278507072552274839481294454`25.367893596108512 - 
       1.81408006300297178674527750688707609131`24.09677651686906*I}, 
     {19.67980067135488406249652286598495007002`25.15529108514644 - 
       1.05423595743479218175978914162541470929`23.884203990360128*I, 
      22.77673187163993988557578117934642270598`25.181728574400147 - 
       1.22013683639005751041637419480130899735`23.910640898766417*I}, 
     {9.61399718772818179649506273311009915422`24.88946928688031 - 
       0.51501647294287522568845845860636624326`23.618386149440774*I, 
      9.59952353069521477866255057719183259022`24.903883514828255 - 
       0.51424112719956479328426297477196323599`23.632800358166374*I}, 
     {2.77618714654317128089386384407105645627`24.746244610747475 - 
       0.14871879869770083274090411366372244225`23.47510326001352*I, 
      2.32790670563745084374646380336318764662`24.74674137018632 - 
       0.1247046652362059339290138911657308257`23.47559646990987*I}, 
     {0.35788539001109807086777359331710253864`24.405213273132446 - 
       0.01917172094834529260100597696325421901`23.133696616171818*I, 
      0.23286496189035197588672381755471455902`24.36856037423934 - 
       0.01247444626859578401579863695710708674`23.097019102150266*I}, 
     {-0.03953441769584646818147433975289481735`23.905146310411002 + 
       0.0021178367295088210691141147982110499`22.633989699223818*I, 
      -0.03047474838736354825538099989761993053`24.02071788747929 + 
       0.00163251529221534329660552619416326701`22.749557488432085*I}, 
     {-0.02677287245247641608152725110910326567`24.306290292901917 + 
       0.00143420786087021384018333580191904366`23.03523086570286*I, 
      -0.01417946788481166814568441507570406774`24.343526598448797 + 
       0.00075958619455017001011261787397327904`23.072468209892868*I}, 
     {-0.00589953824750540083451333536114860518`24.39918482900469 + 
       0.00031603497701249098090981979238567854`23.12801270139036*I, 
      -0.00242570060927445099674218768059098166`24.42291703480367 + 
       0.00012994343016852094482229974460818552`23.151740937274695*I}, 
     {-0.00081760159428375439945179074598023971`24.349481786859627 + 
       0.00004379846188201291256726016308602712`23.078430288417806*I, 
      -0.00026007908354591986206351797853896885`24.36589533589696 + 
       0.00001393229160343524688254820486350182`23.09484551258423*I}, 
     {-0.00008090888296708558134849891830671392`24.406802750570506 + 
       4.3342437824555975596511217371225`23.135727023798*^-6*I, 
      -0.0000196326650700008942215779923918042172135221266244173824`24.419568\
788425895 + 
       1.0517109295316933079476560846861285582541078843621377`23.148493580560\
235*^-6*I}, 
     {
      -6.0230087833683548673012245783441296591401838876997116`24.308472949506\
34*^-6 + 
       3.226492248275088184335932325771807636689403162515617`23.0373911532902\
*^-7*I, 
      -1.0962109900862969657698118864269729439344336702880494`24.320418523768\
947*^-6 + 
       5.87234119889392523186620257571957835849218320346122`23.04933682133306\
8*^-8*I}, 
     {-3.467162953867144240166759311054417974254470698445573`24.3191688365847\
3*^-7 + 
       1.85733987721378463727727303391798804772917589034381`23.04810223795235\
7*^-8*I, 
      -4.64917382765893301886158296261120326618788004213218`24.32955154329434\
*^-8 + 
       2.4905365167732655443332854831387414642475004658173`23.058484925662835\
*^-9*I}, 
     {-1.56922881403677929354818551748837028677914486170352`24.08298551852571\
4*^-8 + 
       8.406271327779930615949108686365494701174000256995`22.811902758660718*\
^-10*I, 
      -1.5220164502666792185492163791927744042297117486912`24.091933143011673\
*^-9 + 
       8.15335732548325455580183723842110030031761598562`22.82085038172705*^-\
11*I}, 
     {-5.644752205183391979281165072153514445638574330049`24.153302161726497*\
^-10 + 
       3.02386230678426374711302841957110322586255124344`22.88223094032793*^-\
11*I, 
      -3.88693572033684841920115075372801398746411680843`24.160689303839455*^\
-11 + 
       2.0822098094628541364360654028885813063712053913`22.889617184689197*^-12\
*I}, 
     {
      -1.62587788747416426940971896736919074793656764193`23.90803038141512*^-\
11 + 8.70973725800148147005280048748680890186741099`22.636947382379276*^-13*
        I, 
      -7.800324564741789463850078973926700710321437914`23.918342871467807*^-13 \
+ 4.17859041010638765766214847388740820956852921`22.647259860750616*^-14*I}, 
     {
      -3.770063245305370650384986867918999501399671723`24.054587880919897*^-13 \
+ 2.01960187573928114919751662582352644397178572`22.783499955958213*^-14*I, 
      -1.23659932531675509725686331766067879185721138`24.061990507385488*^-14 \
+ 6.62439368903838798261334587629829494704065`22.790900852580936*^-16*I}, 
     {-7.0659146063091126632771242874519805063803902`23.69783034214003*^-15 + 
       3.785171087112553562830993061625369736329006`22.42674754867059*^-16*I, 
      -1.554794062035579510411903699228761279989377`23.705264438272103*^-16 + 
       8.328945165536719333812044434474998491676`22.434181653557367*^-18*I}, 
     {-1.073702033997931917151024816142999800159468`23.926598467095104*^-16 + 
       5.7517619752071626550392353397466510382116`22.655520221151264*^-18*I, 
      -1.5551238883546824885202725770701924100176`23.933167819285636*^-18 + 
       8.33071202675210750970604062166336263257`22.662092169498344*^-20*I}, 
     {-1.3260005113372259735245941421510564342029`23.693521299609973*^-18 + 
       7.10331086159563531437929535659035356429`22.422439797162443*^-20*I, 
      -1.24034949336987799950533988330125952868`23.697008176346056*^-20 + 
       6.644483130359974312522278737219481725`22.425926934396806*^-22*I}, 
     {-1.33347640123283438464619254100259136342`23.781022063489985*^-20 + 
       7.143358787250062299699788403390022168`22.509987826898225*^-22*I, 
      -7.90389073310425462485783952884882055`23.78683038525108*^-23 + 
       4.2340702294832919799496682400854443`22.515796907399125*^-24*I}, 
     {-1.093667595526552045140838824246711282`23.525864831674184*^-22 + 
       5.8587163759423263824049273120737968`22.25477405670463*^-24*I, 
      -4.0302164570861944748764402360045809528294301115613184`23.527432699846\
322*^-25 + 2.15896450185625916001644971202891`22.256343513085984*^-26*I}, 
     {-7.324791714117083657097630818900348`23.42197389610193*^-25 + 
       3.92385011144128419258329289023577`22.15088070141419*^-26*I, 
      -1.64647795861896648742220833492576889615988741462487`23.42737504987541\
*^-27 + 
       8.820090691399803136496510571860680104647831777539`22.156281635366238*\
^-29*I}, 
     {
      -4.01020918024823432431403547089240329563375076509161`23.36411477000185\
*^-27 + 
       2.1482467151241388437784436164196198613625291073866`22.093017723010007\
*^-28*I, 
      -5.39479157684074600937305601292963775549363409399`23.37134657174803*^-\
30 + 2.8899597908281978112644873520019262714493050654`22.10024637355059*^-31*
        I}, 
     {
      -1.796269883501535555068548006923084861204280724385`23.108006463655887*^\
-29 + 9.6225176873938615844697637136743645864998682776`21.83692444238048*^-31*
        I, 
      -1.418912835475462677616574447134243148053232169`23.11724270416853*^-32 \
+ 7.6010370054290030168391507904866781781891304`21.8461607839795*^-34*I}, 
     {
      -6.587390632821211828794739926943531135315549643`23.141542597469652*^-32 \
+ 3.52882846059499075419144492662985236948938743`21.870462187126993*^-33*I, 
      -2.997810876060717419560355472401204575154393`23.14989531743902*^-35 + 
       1.60591058411145842983826645371211520842956`21.878815278945428*^-36*
        I}, 
     {
      -1.9789813351495572969663753676928174105191272`22.881609446885605*^-34 \
+ 1.060129275417163211346638037435828099333607`21.61052655777801*^-35*I, 
      -5.090618367028652153084667979205695698013`22.893323129941887*^-38 + 
       2.7270158970223650394679890835962271476`21.62224023062411*^-39*I}, 
     {-4.872585517264936255055883374262230496618`22.819385110357207*^-37 + 
       2.61021691416626644047190142597551838108`21.548302906765617*^-38*I, 
      -6.951189261068824357607212419110528583`22.82860300457936*^-41 + 
       3.72371335885703447975191342731207189`21.557520875995625*^-42*I}, 
     {-9.8362870665535420094304135134842919433`22.823807444795165*^-40 + 
       5.269244179038549171383123682238754366`21.55272367934902*^-41*I, 
      -7.635474085052780769074879919696655`22.833611813814606*^-44 + 
       4.09028092659774706610451042683086`21.56252788321301*^-45*I}, 
     {-1.62850514435658924130451402417550599`22.618802921201294*^-42 + 
       8.723811326750010682350652494135207`21.34771960302221*^-44*I, 
      -6.7489336737266667457051243249319909822660448548072`22.626640952272673\
*^-47 + 
       3.615366167578359798342350268918523590089846767847`21.355557583372306*\
^-48*I}, 
     {-2.21176406793314477577296201521393936880058709818258`22.61167385073665\
8*^-45 + 1.1848296884294020007974940095855`21.340607482428048*^-46*I, 
      -4.801354418368772665167865133490773970304856378`22.617899352413886*^-50 \
+ 2.572058811350108771256677091863413658458417978`21.346834693553852*^-51*I}, 
     {
      -2.46469745067933567066151796739827468320858125507`22.58194419950378*^-\
48 + 
       1.32032469235772583655781679076582001475264261261`21.310864346524436*^-49\
*I, -2.7498366542907112938030171867762075138353298`22.5857650778588*^-53 + 
       1.473072175089754327050350008690043769938041`21.314685440013577*^-54*
        I}, 
     {
      -2.253870491669293907630316442108268474573742912`22.478446396563772*^-51 \
+ 1.207385865030971456105236027808883651910238`21.207367809919987*^-52*I, 
      -1.2680357155809503228412229017008196187392`22.48175535254065*^-56 + 
       6.79279668022520310900174709115357801205`21.210677006847668*^-58*I}, 
     {-1.691552858710206675778930069590708233576512`22.43117413343205*^-54 + 
       9.0615544198697585354086468200552497667337`21.160053009788868*^-56*I, 
      -4.708577634604928789007874614367465239`22.430359892958027*^-60 + 
       2.52235880519201752032836283834315927`21.159235626802072*^-61*I}, 
     {-1.042011516783457446255742893768199048045`22.373081871213724*^-57 + 
       5.5819976401251755623654891112644394582`21.102002328820035*^-59*I, 
      -1.408062802349924003766414458562642`22.376640542287095*^-63 + 
       7.5429139824936111073482368724547`21.10556127695195*^-65*I}, 
     {-5.26889596689461636033424393331317477`22.07679589767549*^-61 + 
       2.8225182140087518479717546709830443`20.805711587192327*^-62*I, 
      -3.391246623241762740764474493318641791808942973566`22.07935280553696*^\
-67 + 
       1.81667192186696637340544264374212835180904664123`20.80826853611082*^-68\
*I}}, 
   1 -> 
    {
     {
      -0.0050911192898176465745303101340059546555305829160934879473`27.434775\
22013967 + 
       0.0002727284238568524773257670535824724338959164609194566628`26.163558\
736803807*I, 
      -0.0051739628720961718719827401769403052965806053996229695745`27.434775\
22159428 + 
       0.0002771663084035111637095671061304025171327719119501065759`26.163558\
738047723*I}, {-0.05040134289806821847442980392579729995`27.378313897224196 + 
       0.00269997185812380750770162262873981304`26.107218002508205*I, 
      -0.05027821334417549631721678202835833872`27.378313898889704 + 
       0.00269337587652295951652479228940907238`26.107218004064368*I}, 
     {-0.15097256162083613874516228704363285181`27.340028199719043 + 
       0.008087516012212112936520020379029693`26.06894946713256*I, 
      -0.14510368622457564028606123939419851349`27.340028201345913 + 
       0.00777312362705711555818885787041095368`26.06894946863391*I}, 
     {-0.28156208595274551310842465921547581557`27.303265125020552 + 
       0.01508312407319184354086071870406883501`26.032191705481864*I, 
      -0.25591164353256658034486685268967288911`27.303265126446064 + 
       0.01370904416379397967328510815742473767`26.032191706621987*I}, 
     {-0.36904257996352312385220497425771891885`27.28583442831869 + 
       0.01976940539790870364117719372102909878`26.014769675074895*I, 
      -0.31131021946014489198970638549220992299`27.285834430276076 + 
       0.01667671501111835401778035142966370397`26.014769676000956*I}, 
     {-0.35360876819569307211801120484272437948`27.28982401322229 + 
       0.0189426247003983928423856252956886142`26.01876973221813*I, 
      -0.27169305656726940243257109023656972748`27.289824015683095 + 
       0.01455444566750587750552280066471494456`26.018769732456587*I}, 
     {-0.25167074484350546963582019931822814651`27.1574709171233 + 
       0.01348186158382232551395363645511279392`25.886398791829592*I, 
      -0.17283763623826940652494514712633504415`27.157470919828114 + 
       0.00925881587742085710736232940746516943`25.886398793806386*I}, 
     {-0.13397199124141225795099811335060696023`27.144680388247547 + 
       0.0071768049287926083841590896177289857`25.873596908581582*I, 
      -0.08069713538445902242583424935590166426`27.14468039243657 + 
       0.00432290058242867139551089238491934661`25.873596912762313*I}, 
     {-0.05357053726621525309824126948558069486`27.145290247243132 + 
       0.00286974383472027667667159210934165085`25.874210360924668*I, 
      -0.0277701085055946197288933318810522603518298824420041424896`27.145290\
25437173 + 0.00148762924062929742752649124377059833`25.874210364671224*I}, 
     {-0.01616997201307030764348835377319365504`27.07349506909492 + 
       0.00086621639169881609583053244595490059`25.802424000642848*I, 
      -0.0070781729217711753513317589216110577092139684220161228801`27.073495\
08002315 + 
       0.0003791737798408665181733048669870004850855834894305591296`25.802424\
00562421*I}, 
     {
      -0.0037096816353522360589019806239685714321573164594110324689`26.992571\
0706313 + 
       0.0001987255783701278347288100366654298708175473209528842719`25.721486\
502271926*I, 
      -0.0013453918264520123512432926871620145598649807509055204197`26.992571\
089849033 + 
       0.0000720718905628494690652912898011550600549434347925315187`25.721486\
52151667*I}, 
     {
      -0.0006524546122778180434759223645259978009925328889911255068`27.083315\
10701489 + 
       0.0000349516300669978316731744513511295111193688786269933408`25.812264\
865632606*I, 
      -0.0001923501366821861210246893981215605542411816058229130832`27.083315\
151560104 + 
       0.0000103040896548825023022680694698988761776168749593686094`25.812264\
88242722*I}, 
     {
      -0.0000888140840355667646943594397853992922664670046778314578`26.920893\
045575816 + 
       4.7577209993399613104052185606719600118069760020106665`25.649808717380\
132*^-6*I, 
      -0.0000208821995912842863704977969070543912983174512840720982`26.920893\
106670686 + 
       1.1186477976632053491143651679031235022566438430700428`25.649808763678\
15*^-6*I}, 
     {
      -9.4454603955709481248517343821264118172335487979410523`26.975105152408\
435*^-6 + 
       5.059880508866755821898889740524539885583632182515876`25.7040868558286\
06*^-7*I, 
      -1.7377462789335681989060107649343610561914221128698087`26.975105289676\
712*^-6 + 
       9.30900999834238178551383361877103152830856949564695`25.70408696986710\
6*^-8*I}, 
     {-7.916065227998022227020928482019789750635826705615985`26.9221188301797\
1*^-7 + 
       4.24059203856774057007426047542491929479267319734751`25.65109059981020\
3*^-8*I, 
      -1.118032165927896761067937384780297605537435880420796`26.9221190697276\
57*^-7 + 
       5.9892360221184254259317362686779123225383009706542`25.651090689545377\
*^-9*I}, 
     {
      -5.2669389344372634257990062022221736393124860691245`26.865912107617337\
*^-8 + 
       2.821469842618469443712319473911876490136801580961`25.594870710944274*^\
-9*I, 
      -5.6026754074235994394615172523209884614080463025101`26.865912518516076\
*^-9 + 
       3.001322000653646450674227900006103282917441923611`25.59487111198276*^\
-10*I}, 
     {
      -2.79921906038172084096072400668203181747364068489`26.92432139173489*^-9 \
+ 1.499526054898844573559817196591229700492873550768`25.653443044752574*^-10*
        I, 
      -2.200268558169564721798352424974429595461403956084`26.92432229912206*^\
-10 + 
       1.17867160789482934811066356319741762197754465654`25.653443151696415*^\
-11*I}, 
     {
      -1.194275324767651625833873273894639110429407019823`26.811406089346573*^\
-10 + 
       6.3976663761630029248501742885115601130297953124`25.540344272374877*^-12\
*I, 
      -6.8054055080114882101118184083084194064908603087`26.81140742348707*^-12 \
+ 3.645617814571370422194515522444190316579229629`25.540345606460065*^-13*I}, 
     {
      -4.1066564869408902141187681480324273231797776664`26.892659589827442*^-\
12 + 2.199912999966308064649361394808307927103698308`25.62184097402169*^-13*
        I, 
      -1.664401882265709861285455961825820244683715952`26.89266262084981*^-13 \
+ 8.9161081517491691333414264788680770164865788`25.62184113636275*^-15*I}, 
     {-1.141735153482814614456995363639920258671283`26.813812358908862*^-13 + 
       6.116211605846750911352348212768281474824654`25.54276567696703*^-15*I, 
      -3.2289841344978376237175146421432864413080009`26.81381705306931*^-15 + 
       1.729748810682298447969815792731950510747213`25.542770370914422*^-16*
        I}, 
     {
      -2.5729709630034725491002864405474627426881575`26.847541438994615*^-15 \
+ 1.378326209666399716498163938113976597265793`25.576598287919293*^-16*I, 
      -4.98170320974744844789853836128883264565812`26.84755074229556*^-17 + 
       2.6686706540826481077508467150734892319387`25.57659935422386*^-18*I}, 
     {-4.70955483572585422040894233935107376676505`26.794462824857508*^-17 + 
       2.5228822863840922349536295706873089708839`25.523484147950434*^-18*I, 
      -6.124610368252400342849070414973901186069`26.794477721019934*^-19 + 
       3.28091965122789859412478374242808456339`25.523498742079834*^-20*I}, 
     {-7.013178600834617139382310052229229329128`26.766440882720893*^-19 + 
       3.75692070279645678901976771867862815075`25.495340136849773*^-20*I, 
      -6.0101320310472150043066952038780132636`26.766465816902755*^-21 + 
       3.219594243798991617071650794628025071`25.495348446665734*^-22*I}, 
     {-8.5079217679317194691664848529059266823`26.688510257310806*^-21 + 
       4.557646289502939357658017909640829901`25.41746859915615*^-22*I, 
      -4.713892767998374168673567729316044828641464475385666245`26.6885469776\
71*^-23 + 
       2.52520609253384857889030158185892890792798623958570665`25.41750084313\
59*^-24*I}, 
     {
      -8.417563518266287929821960504267322275942091933052807887`26.6775676615\
43698*^-23 + 
       4.50924187858488408178878024477364783715466452238245479`25.40654082812\
567*^-24*I, 
      -2.9583397709019447461914797235024680099199958207195884`26.677629952216\
453*^-25 + 
       1.584766132989251157425748384928367818341487568925676`25.4065808058233\
35*^-26*I}, 
     {-6.798347541716069562138739439489676647492173455901968`26.6168248136154\
1*^-25 + 
       3.64183690135011831882977369054240334684354738216207`25.34574702334133\
2*^-26*I, 
      -1.48693001701024066117258227542995928638485149517789`26.61691785618564\
8*^-27 + 
       7.965401257356335901187268698555031875436213346524`25.345803510593182*\
^-29*I}, 
     {-4.48548644613314414329388819116816302730490072185642`26.58643670316221\
7*^-27 + 
       2.4028500984681971933271067030706437364084270447245`25.315423298475263\
*^-28*I, 
      -5.99023697139106890505219496958348463260784203559`26.586583930969834*^\
-30 + 
       3.2089365711857986832815469367672242172779720656`25.315559197348307*^-31\
*I}, 
     {
      -2.419291911031177411494115326829845768955530339867`26.59629488342453*^\
-29 + 
       1.29600119774211500039979477742779356506099704177`25.325540915060188*^\
-30*I, 
      -1.935501098754568502918386023671223035985811055`26.596547465923546*^-3\
2 + 1.03683715502852953946079795891709021854202403`25.325570762085334*^-33*
        I}, 
     {
      -1.0672859248689966372054383749010640723813752212`26.438318968625392*^-\
31 + 5.71739123607434431108664917595850186216424369`25.16724252622716*^-33*I, 
      -5.018588553260866547579550533597664627640433`26.43860999822229*^-35 + 
       2.6884299270974303104755585494758104673245`25.167528794680475*^-36*I}, 
     {-3.852954647610206952259971424485416706091095`26.53003419854422*^-34 + 
       2.064006338127473061463074653790555852125997`25.259299130633565*^-35*
        I, 
      -1.0447606666016721146562002739844503082158`26.53062363233169*^-37 + 
       5.5967246825228954624654128009049169568`25.25959336234664*^-39*I}, 
     {-1.13869138621873136248116073348031943425097`26.433019980319433*^-36 + 
       6.099906314195447988717966300369741842066`25.162278171472675*^-38*I, 
      -1.7469436679870851216863447212811240735`26.43378459138721*^-40 + 
       9.35827989907287093303557014474117653`25.162766836789*^-42*I}, 
     {-2.75595417353841609049291387413055020301`26.4289003328288*^-39 + 
       1.4763492960656367696372910279259227411`25.157863927053953*^-40*I, 
      -2.34705873115176968460527423412909827623846726354245669`26.43011632386\
906*^-43 + 
       1.2573062857252626244487910455566590919631362147433062`25.159023534616\
463*^-44*I}, 
     {
      -5.46420234931257213651658208269263598098615514360453036`26.60183586158\
2813*^-42 + 
       2.92714275492119868066090526426272706335736815141949982`25.33368549877\
0542*^-43*I, 
      -2.53447618435109915627127882016039542294795756387753`26.60471779643228\
*^-46 + 
       1.357704771214588766926428482599917837885331450888`25.333957941900763*\
^-47*I}, 
     {
      -8.877459579584444421879430553714254967091802115073083`26.3949592085049\
96*^-45 + 
       4.75560563633876638831134381781700711905121853966515`25.12430019149759\
6*^-46*I, 
      -2.20034680720000579339872866963078708031507358883`26.397774408551207*^\
-49 + 
       1.1787135254644749902359017948177040564505283686`25.126746557585808*^-50\
*I}, 
     {
      -1.1821210437668158830297154853597011176919193765756`26.368398540550615\
*^-47 + 
       6.33255657001289109817320469759149987326248036981`25.09823985893619*^-\
49*I, 
      -1.53616531446633875050390117597954363481357605`26.372531236546386*^-52 \
+ 8.229152002701882278133621001050477859766539`25.10165765539483*^-54*I}, 
     {
      -1.2904423250261886853358759618720502425934405471`26.468429196471*^-50 \
+ 6.91282763863838584093914849448117242785562798`25.206460749876268*^-52*I, 
      -8.6262440954970146936419172291308369838807`26.476499420168874*^-56 + 
       4.621030901151104089039711122564382672409`25.20753288585344*^-57*I}, 
     {
      -1.1550489448153388363827174364050343940382281`26.351467619017825*^-53 \
+ 6.18753284424201961585518623181495651521506`25.081190255678703*^-55*I, 
      -3.8969528360973170162160977220173485165`26.36091764428694*^-59 + 
       2.087575922565703814094153967544866268`25.090061678611136*^-60*I}, 
     {-8.478521432361865442918725388860070148977`26.271954004810535*^-57 + 
       4.54189669354107368201926988177096422014`25.004413000878152*^-58*I, 
      -1.41651712274781911827785823144235351447168584706979529`26.28392944149\
75*^-62 + 
       7.588203305821453051786120778816536240593531719338302`25.0136160056554\
82*^-64*I}, 
     {-5.104613732461664386634786170940104811`26.337148511206152*^-60 + 
       2.7345131363091265188423002767161511`25.088820197375487*^-61*I, 
      -4.1435982882572965135164518114567056934647407711978`26.35831176498942*^\
-66 + 
       2.219702517111598440787490779243123783371065245161`25.092580290358438*^\
-67*I}, 
     {
      -2.5210823971278798941395593881449730617046584139658966`26.286014016841\
097*^-63 + 
       1.350529794022110772025097823910637986832770309508064`25.0174775032857\
4*^-64*I, 
      -9.75554842567547756691804352349575416757452796`26.314331856707405*^-70 \
+ 5.22599293894951990841829258444230606698062677`25.043959161550642*^-71*I}}, 
   -1 -> {{-2.25860954250510421927608620158612962145`27.438992293783382 + 
       0.12099245481586959899589970092307342593`26.167782752954317*I, 
      -3.11677299215021928225005023467221304021`27.438992327462483 + 
       0.16696379269069960508915265166555552502`26.167782782815536*I}, 
     {-2.77202597973077564339802021912883566046`27.388079303972166 + 
       0.14849588730993974950714278352933414478`26.116987214642123*I, 
      -3.75506298775376207577285124078887184176`27.38807930503987 + 
       0.20115663213422140570967947128501106869`26.116987215693285*I}, 
     {-3.65302324570433948342445731705274476405`27.34679877696746 + 
       0.1956904200037066638445713239511181017`26.07571717749131*I, 
      -4.76831119415632972170654227934534649119`27.346798777150955 + 
       0.2554357740236374363608368312532993243`26.07571717767386*I}, 
     {-4.52360279942331047033828648319069470669`27.294504626998183 + 
       0.24232688165618570216055205975631758819`26.02342562195776*I, 
      -5.58459019217724397370773450050943669699`27.294504627108655 + 
       0.29916338516072957593397583332984659316`26.02342562206386*I}, 
     {-4.83599230363831666882090559563663701606`27.247630073791015 + 
       0.25906141335030238297449527077669349648`25.97655554287026*I, 
      -5.54178220618236240364545605857368923926`27.247630077617977 + 
       0.2968701852012981719230555754176633873`25.976555545868763*I}, 
     {-4.24216403163479456091330169699796524267`27.246843724606634 + 
       0.22725036366834536978793814571404071138`25.975772601887435*I, 
      -4.42824170017184298784549884301591740722`27.246843724996715 + 
       0.23721844069937576208596969868139542437`25.975772602016345*I}, 
     {-2.95701695400551118291595984770160044938`27.20148577413171 + 
       0.15840575073478581406801731720953931266`25.930399044626057*I, 
      -2.75909516676808990295192032721742059185`27.201485774718822 + 
       0.14780319086388429781351050763116934797`25.930399044841764*I}, 
     {-1.60461433081684161452780162848880455792`27.140765853289043 + 
       0.08595829569679363563913402283876251907`25.869673362013643*I, 
      -1.3131509132068969364448257701580846721`27.140765853803572 + 
       0.07034476280321671577745940176932610327`25.869673362496265*I}, 
     {-0.66984143107187176826658485955155607709`27.08929793490174 + 
       0.03588303226279215125134045657635472406`25.81823664983259*I, 
      -0.47172546972808629748228742159126219192`27.089297935260575 + 
       0.0252700705931961056070550614398569582`25.81823665013176*I}, 
     {-0.21408560592506931266317204065505177514`27.127868146438836 + 
       0.01146844663238576406117489892758356535`25.85679707455346*I, 
      -0.12729359312504788648501901517668788234`27.1278681479973 + 
       0.00681904686254429898680709454094745622`25.856797074641047*I}, 
     {-0.05243628854452478393053498466210167484`26.986960590995103 + 
       0.0028089827626418867462420841971564306`25.715856890606748*I, 
      -0.0258268903661523319820655048435322533`26.986960591468044 + 
       0.00138353212755632463167192173790160266`25.715856891044297*I}, 
     {
      -0.0098917792947721820804595824623881154292434519923577847807`27.023788\
858801026 + 
       0.0005298971056519269870260646056413332254155990249573974016`25.752785\
409019296*I, 
      -0.0039595834077203862989668847803991377492886399239266214153`27.023788\
860317374 + 
       0.0002121126770840219903005019465526131094215659870702270498`25.752785\
410074623*I}, 
     {
      -0.001447662136161108067184879525405528951755418023147132632`26.9492790\
35165315 + 
       0.0000775504540744329633932954471610233703873079057791077908`25.678182\
12130147*I, 
      -0.000462048957263061992075367061314722453625026616336065451`26.9492790\
3648722 + 
       0.0000247517052116786375984054120210338040729191974563156916`25.678182\
121929623*I}, 
     {
      -0.0001656859926075501051828219524616158378543713105881289309`26.952661\
914712785 + 
       8.8757063126355789540977814824527212278559209592998562`25.681638533317\
297*^-6*I, 
      -0.0000413677410080781538032983078183922272230266367095900192`26.952661\
91703266 + 
       2.2160468379156246884096637721229714400385017478136674`25.681638535570\
972*^-6*I}, 
     {
      -0.0000149442306153458365239693530005465703146534946502098485`26.977455\
62570001 + 
       8.005541079400978646370166370858891912947363617251469`25.7064941541172\
9*^-7*I, 
      -2.8636124398328922404853524760612135564264000371940156`26.977455629940\
856*^-6 + 
       1.534021229505454978334556377239895523583297998487168`25.7064941543456\
06*^-7*I}, 
     {
      -1.0695413974153801623678796431081383763585239290763854`26.865198038258\
676*^-6 + 
       5.72947367684248457507687784651042481795536441988236`25.59410442258544\
2*^-8*I, 
      -1.543167420016456535445945674502086826706204694134238`26.8651980438580\
6*^-7 + 
       8.2666618920140877873991987337456401235210774991891`25.594104428170922\
*^-9*I}, 
     {-6.10891737602709548964626399842397793837090024097156`26.91868535368770\
7*^-8 + 
       3.2725130027257407696353419123868289745043750121324`25.647869386616367\
*^-9*I, 
      -6.5112700868312379766247079396918341269997597185138`26.918685364406013\
*^-9 + 
       3.488051108209959683974758081635536248205091305826`25.64786938856085*^\
-10*I}, 
     {
      -2.7978888559288047383383670493052522312918875900944`26.82555224390569*^\
-9 + 
       1.498813471784603363946530211303274921142408209495`25.55442112799319*^-10\
*I, 
      -2.161377416087642020575660330985233987626638009059`26.825552258409157*^\
-10 + 
       1.15783783976213333059163057046625268392098720245`25.554421142130447*^\
-11*I}, 
     {
      -1.031477182138990841999678408793740445330128195738`26.875661884623497*^\
-10 + 5.5255657963408391571398294638900139378553596097`25.60485074862786*^-12*
        I, 
      -5.6659500866702991824977383631077356931265258407`26.875661911656167*^-\
12 + 3.035217893793519073379249654812914351654490956`25.60485075501937*^-13*
        I}, 
     {
      -3.0703660213095501293053375993734786998036987974`26.838318137442556*^-\
12 + 1.644777971182407362093174595212026740282548847`25.567189525161563*^-13*
        I, 
      -1.176609063118513899057696237404114376493228704`26.83831817826606*^-13 \
+ 6.3030291967779434612170398869465450871227197`25.567189565177642*^-15*I}, 
     {
      -7.39776454496828094563337199348818399114448094`26.872453671787788*^-14 \
+ 3.9629412503621974953688502325951429812690446`25.601525239092872*^-15*I, 
      -1.9403903557032799105088509242035666381245385`26.872453743791525*^-15 \
+ 1.039456302735636176631469146368003355731609`25.60152524887598*^-16*I}, 
     {-1.445654679909582493960018115783711324072095`26.79433272895401*^-15 + 
       7.74429157614857205539383235084812759990545`25.523275855514562*^-17*I, 
      -2.5463556409196180821932145313621704263222`26.794332826308885*^-17 + 
       1.3640685299123822048446807609064001446613`25.523275952968834*^-18*I}, 
     {-2.29507095332343086834646811315710688187834`26.800719012321444*^-17 + 
       1.2294567227906433639153754024542105930582`25.529600283686595*^-18*I, 
      -2.663406574742481525811291295718661241039`26.80071917027629*^-19 + 
       1.42677206301625043368513422354207521678`25.52960030079218*^-20*I}, 
     {-2.964036421290069628205059110370636588199`26.678453804588774*^-19 + 
       1.58781779686348827853675871582792955339`25.40738120302737*^-20*I, 
      -2.2234854762787242563853261750670585402`26.678454020576527*^-21 + 
       1.19110878157368748314244405473888235`25.407381410935532*^-22*I}, 
     {-3.1175719906637337004706490792465912956`26.706557659494557*^-21 + 
       1.670065945959094436114754053002435914`25.435544001614993*^-22*I, 
      -1.48320348266819670447779933854696156244581583360239515`26.706557977085\
*^-23 + 
       7.945438420508518021718935208431232767183223868540658`25.4355441489566\
73*^-25*I}, 
     {
      -2.673045490638759933868554810389661034522199231994289496`26.5749467332\
25723*^-23 + 
       1.43193557655901585806604100699527616594962446252843979`25.30383604445\
0957*^-24*I, 
      -7.913153767265329027651978818356658326256515112703144`26.5749470991116\
68*^-26 + 
       4.23903238527433487978994804764261994484380558613554`25.30383632156843\
*^-27*I}, 
     {
      -1.8698286887890023653748787898641574626126049679612604`26.584431841476\
19*^-25 + 
       1.00165681090143007447955516758921169860551715383098`25.31341964278825\
*^-26*I, 
      -3.3793329733313156648746754896004843322125518242289`26.58443241986571*^\
-28 + 
       1.810289845982280771022439492153870382355680617833`25.31342012163731*^\
-29*I}, 
     {-1.06782720314257229072925757803617931315908227397336`26.55554604158372\
5*^-27 + 
       5.720290833628766055972670902074803488212205605306`25.2844959479401*^-\
29*I, 
      -1.15596387842254736562402255916738786036609519304`26.555546871599738*^\
-30 + 6.192434092600641052406292546461219359062605828`25.28449620210231*^-32*
        I}, 
     {
      -4.98150562981195102815042329383875130362394557245`26.43657043059615*^-\
30 + 2.6685648116120115968169585735065526902693290643`25.165488879413555*^-31*
        I, 
      -3.16918400638585756260849420986697366452287412`26.436571390702937*^-33 \
+ 1.6977142152269593152418202975254811480476518`25.16548984089645*^-34*I}, 
     {
      -1.8993436730645901799959033086790409994309144`26.563262197398902*^-32 \
+ 1.01746782353619622765249772137649750978310293`25.29210833158719*^-33*I, 
      -6.96730007129168078551755734851814116659331`26.563264137024497*^-36 + 
       3.7323438301308720037030941752693719719943`25.29210898159983*^-37*I}, 
     {-5.921399196240378355670140822284931403927344`26.431277906605764*^-35 + 
       3.17206055856474559106978335900264856490581`25.16017861212592*^-36*I, 
      -1.228827994329206386397615015570434089442`26.431280049706203*^-38 + 
       6.5827631019147776786601424090616117029`25.160180247605506*^-40*I}, 
     {-1.5100590229575793434934633225969958989192`26.458033141631418*^-37 + 
       8.08930205359203721131020316710381378372`25.186899205063504*^-39*I, 
      -1.739398732633520197846154511998459626`26.45803652829843*^-41 + 
       9.317862100747165056759365220976856`25.186902213205684*^-43*I}, 
     {-3.1511080964354940557285672432974200153`26.606205819001644*^-40 + 
       1.68803105097582739657476321359092018`25.334698620179584*^-41*I, 
      -1.976699340907230300004064905798248514626437472150563`26.6062128442647\
36*^-44 + 
       1.05890682381519597993958963204398838300652808314627`25.33469911456387\
2*^-45*I}, 
     {
      -5.38228309933620683146107657772633833697336049704819951`26.39496808281\
332*^-43 + 
       2.8832590691189949706679970372305892481614391617473219`25.123853388786\
078*^-44*I, 
      -1.804057771475405538763296053470242209162120755884`26.39497440666215*^\
-47 + 
       9.66423696936820692251023518985495720185915017302`25.12385931258859*^-49\
*I}, 
     {
      -7.52702231817042993512141602861616220710261631296612`26.367237357533412\
*^-46 + 
       4.0321839193115853638333304575053552270261614704759`25.096154229373305\
*^-47*I, 
      -1.3226624145439111309154944804490402028869425648`26.3672459815952*^-50 \
+ 7.0854288630542034656461116301831838322149795`25.09616051009802*^-52*I}, 
     {
      -8.62065795677480546778150396184493651317093432576`26.441510262300806*^\
-49 + 
       4.6180384377605862395890512151860772360463543607`25.170495697649294*^-50\
*I, -7.791915006426293081692625924541672573434695`26.441525034258913*^-54 + 
       4.17408545657022963293187528915391212364507`25.170499823904287*^-55*
        I}, 
     {
      -8.08750385794155480626879456843048304016555571`26.356378336474997*^-52 \
+ 4.3324307574643715399252914483332882570148828`25.08533599513095*^-53*I, 
      -3.689207336220715549833821112400479560141`26.356395747925713*^-57 + 
       1.97628781572833910662124256002450205903`25.085353044620742*^-58*I}, 
     {-6.21630658984382009656881911299561381834553`26.304002538984314*^-55 + 
       3.3300408062522436148898101505709140051968`25.032828041007836*^-56*I, 
      -1.404116687831883057942314753457632788`26.304024524406774*^-60 + 
       7.521774866862525078685926067709991`25.032842642934177*^-62*I}, 
     {-3.91537138422593998972892310048676344904`26.35119864494028*^-58 + 
       2.0974426361799331248024607360685995036`25.080178608758406*^-59*I, 
      -4.296689802141157350376797406791346591761310483584588`26.3512333377584\
94*^-64 + 
       2.301712788155356088631120932645420472821091361854`25.080189293671836*^\
-65*I}, 
     {
      -2.021192600875500278408880348832390879385318635361377495`26.3275623271\
1813*^-61 + 
       1.08274161528761126656654264151643907052374414325211225`25.05656811315\
123*^-62*I, 
      -1.057298503523954420536808301158986765040616090948`26.32760854610685*^\
-67 + 
       5.6638891763745172386666875810932883727517711922`25.056613091745092*^-69\
*I}}|>, "IT" -> 
  <|0 -> {{0.06656741937368037637646360257914898102`24.941985908488363 - 
       0.00356597956805137517077660143982610593`23.670893885909674*I, 
      0.06551118485021341416701367994683450799`24.791562862166845 - 
       0.00350939767310649043381764309010134955`23.520471984489024*I}, 
     {0.7461294756263056273764826019183615557`24.898353114426037 - 
       0.03996974030596536742214581995405961699`23.62725815480428*I, 
      0.75880487604833715600587319605408223428`24.759868922378793 - 
       0.04064875444452014525400127001909485503`23.48877440031435*I}, 
     {2.79577678132454091746887092482911824208`25.04235271356286 - 
       0.14976820451864464707675957275163878391`23.771300770404494*I, 
      3.00906182819397542452282941783852730429`24.92146397618149 - 
       0.16119376564844863423770073917033771519`23.650411601873504*I}, 
     {6.96759393629504857739534159879220127122`25.175296234396402 - 
       0.37325012519759181049132591098788534354`23.904294220471307*I, 
      8.05963829394800669140720023261610845094`25.07525418774544 - 
       0.43175033300850089061947575362703107972`23.80425539339204*I}, 
     {12.61500849648741692575898335080914035259`25.31715836254875 - 
       0.67577897675052246719117820021024854666`24.046056227647355*I, 
      15.87362061640429493563508082054213857427`25.228316526765106 - 
       0.85034101249052551884472785067364305028`23.95721424346473*I}, 
     {16.73059309903055433485281080543280932279`25.353038701341468 - 
       0.89624855092569843998187091006095319215`24.08195648699645*I, 
      23.18268071734120715318611234801817899873`25.27660194156366 - 
       1.24188328988134476314096936736033787376`24.005519681501553*I}, 
     {16.04311225306153338721134617129797111979`25.537581258613848 - 
       0.85942058503460221308673097392985837072`24.266489329961445*I, 
      24.81207000147226467113972899417404829069`25.47822331279733 - 
       1.32916876602390552642545241690254894157`24.207131614632278*I}, 
     {10.94389518266970610857633557572245623719`25.466919744558453 - 
       0.58625836758404001301156608760238775208`24.195832719190232*I, 
      19.17256103291725313340047850235205682753`25.42358505562221 - 
       1.02706341261041641269646636433317087408`24.1524995140356*I}, 
     {5.26418641986819196264307230666744622527`25.365540099036522 - 
       0.28199953358993545749146767344177434033`24.094457623724292*I, 
      10.61213306073511690459103298487087797042`25.330685148740635 - 
       0.56848605555206918511584108328255628165`24.05960263387292*I}, 
     {1.79219054549699179459453530787766586112`25.402576762404365 - 
       0.09600664900980050535377320468300512771`24.13149318647173*I, 
      4.22599079482865638813550576166655413448`25.37266697402913 - 
       0.22638397238350105105857027358242581319`24.101584025583605*I}, 
     {0.43887116126121878315406804464667983177`25.432310407300115 - 
       0.02351008359328504620115845791494985745`24.16118262856258*I, 
      1.23095249380713238677072068377136799033`25.399780391226393 - 
       0.06594143927252315637701956684617112319`24.12865773891804*I}, 
     {0.07918204135973870608404820298208667343`25.17261791922179 - 
       0.00424173783965356132849943857871199003`23.9015283971405*I, 
      0.26871134041981944218685520357435700412`25.144247675873785 - 
       0.01439471679473936293096615936472870463`23.87315891431639*I}, 
     {0.01079842624992480940197158086144465319`25.183722449586114 - 
       0.00057846567790438628063587361849323836`23.91259779731162*I, 
      0.04510603107168033406101373145371060699`25.15120820218492 - 
       0.00241630495384802568428454637947147848`23.880090704476277*I}, 
     {0.00113819350608206639235438602802915818`25.17334616819305 - 
       0.00006097239198042566444032289850169808`23.90222803170747*I, 
      0.00595391812587768812410879660162524387`25.135272261854 - 
       0.00031894807679934244419669078394488293`23.864163079817875*I}, 
     {
      0.0000943250744517257400730596484360859465639256098649145344`24.9110672\
58468435 - 
       5.0529416855052657342439035769054323512798284919865343`23.639988023908\
373*^-6*I, 0.00062870404354818608747140931934321698`24.876530578937484 - 
       0.00003367932533269498666530425467001665`23.605454691088937*I}, 
     {
      6.2216219451461845847286129896504104717658289663391534`24.98049299666021\
*^-6 - 
       3.33288821247343350057819412041981697388645544544276`23.709410505701833\
*^-7*I, 
      0.0000537634680497186927720723442164086557772640691664453632`24.9386805\
974156 - 
       2.8800790293018881970857343923618298029146615048044544`23.667601764222\
4*^-6*I}, 
     {
      3.293905266543824329174077848384534221174596567166088`24.78646959979336\
*^-7 - 
       1.7645266994136136749022795581245588162729370408651`23.515388371248036\
*^-8*I, 
      3.7549002178331596090897570862160118748794180228372135`24.7347975790585\
*^-6 - 
       2.011479126402633113612154061737297821467985900107826`23.46371654646949\
*^-7*I}, 
     {
      1.40785585350213509794663384189122872392523351769102`24.79127362722587*^\
-8 - 
       7.541805369031901820959814724857227383320306716456`23.520191905543026*^\
-10*I, 
      2.15422819851110517960494018981527478738360407208735`24.743853204738105\
*^-7 - 
       1.15400804373800442133956672249462431781326625982098`23.472772381779535\
*^-8*I}, 
     {
      4.877227367515117794642979739686782717260572944822`24.714690894523134*^\
-10 - 
       2.61270352748220692376819264913699340680977618898`23.44360944198217*^-11\
*I, 
      1.01928770975050694708995164048328730948767537566462`24.663478360397647*^\
-8 - 
       5.460267471887867982238093029397240164228528202054`23.392396486655056*^\
-10*I}, 
     {1.3732944088378676674899922068809112968035935014`24.706120966598053*^-1\
1 - 7.356661635543873700821368258350512621314759274`23.43495880199596*^-13*I, 
      3.988613610727874127848705453289823877037282282859`24.65351738770438*^-\
10 - 
       2.13667808885065693810383324448109205690765021312`23.382360991877462*^-11\
*I}, 
     {
      3.149127983525613992872023889951496033885814345`24.629071740273005*^-13 \
- 1.68697031552218551726125296585478235378792218`23.357990519285558*^-14*I, 
      1.29338204576381409427180509938705060490240310515`24.573730119579338*^-\
11 - 6.92857555884458832538582069915201088294375745`23.302648717063693*^-13*
        I}, 
     {5.8894869258716828630262489819585346790750644`24.609747252941936*^-15 - 
       3.154965333126426750808670579236320269598792`23.33890485519574*^-16*I, 
      3.480444884137418544447488527351462612053581516`24.551952746735566*^-13 \
- 1.86445493325983825657375916914103795172589989`23.281085793866072*^-14*I}, 
     {8.99264562821184426323755394916882788470042`24.561627054238194*^-17 - 
       4.8173101608338307407708176334626743221219`23.290165905101066*^-18*I, 
      7.7804861870419109659534724830504111467966233`24.500390738306656*^-15 - 
       4.167963101701499354414467514023719615663151`23.228967800421717*^-16*
        I}, 
     {1.1219396789081661386388000533895333722083`24.545114551878395*^-18 - 
       6.01016835144848975145618557753323634681`23.27391072051973*^-20*I, 
      1.446073333926449029813289915643941797273572`24.482390841480193*^-16 - 
       7.746534282392326144155902220022714878201`23.21120107284793*^-18*I}, 
     {1.14443850327205866630986670266090256858`24.52785613965498*^-20 - 
       6.130693300052147426643177888749551287`23.258828203997528*^-22*I, 
      2.2359019946154774930598866270607257594441`24.459855508295913*^-18 - 
       1.197760241268615369214238378620617001793`23.190598152378932*^-19*I}, 
     {9.54921499159936516038590842900620057`24.418562897224998*^-23 - 
       5.1154612678948163300650933083527652`23.146722395887434*^-24*I, 
      2.87742323912505535386607378057434962524`24.355291881474358*^-20 - 
       1.5414195977400831492483995305933757953`23.08352604632876*^-21*I}, 
     {
      6.5202561770110854575531970812469783581400083753250023`24.3815019962503\
07*^-25 - 
       3.492864906654162463573339889822359792221590306461929`23.1099732920303\
32*^-26*I, 3.083267325340641529391275356651659117`24.315887443832338*^-22 - 
       1.65168912787296751534044164168211743`23.04440833357215*^-23*I}, 
     {
      3.64436817045528418329648723027106379827630371043305`24.193670552502468\
*^-27 - 
       1.9522677244479655647131078657919665667354520131514`22.922809427446396\
*^-28*I, 2.7517714889529786162668775193474426`24.131066353893285*^-24 - 
       1.474108655237180172172427474337333`22.860184371071387*^-25*I}, 
     {
      1.667847945377529371490323495014464643532209963036`24.069492220193652*^\
-29 - 8.9345685198452204063874331597155751216083826323`22.79840830925208*^-31*
        I, 
      2.046076782941550855164260579547714815972101567556779`24.00794928296571\
*^-26 - 
       1.09607193297934416065171473641737694479075505924572`22.73686782939147\
*^-27*I}, 
     {
      6.251240198715982335490275645835151073142366809`24.02541116711056*^-32 \
- 3.34875454589475574145228141105297708406621106`22.754329204057317*^-33*I, 
      1.2677612897324807217430678379320616731646631196007`23.959003322168623*^\
-28 - 
       6.79132659623775403054175194728921374684080556199`22.687921851918553*^\
-30*I}, 
     {1.9192754146941905891629575712696302977339858`23.883830884819805*^-34 - \
1.028145146478591910680736977341003855012854`22.612768516221507*^-35*I, 
      6.54702141530768371255687772161563678089440013`23.814235198123797*^-31 \
- 3.507202895688908850637788541900461701398364116`22.543172426988917*^-32*I}, 
     {4.8277588899446463669685020348318012774618`23.818659012852482*^-37 - 
       2.586203539660726911806623195494965532037`22.54756500960032*^-38*I, 
      2.81848365957061509500993361281070034114069666`23.74872440142761*^-33 - 
       1.5098459933530399328905126057926755396516315`22.477633856996007*^-34*
        I}, {9.9508196147791335258185010667880450329`23.66883274621382*^-40 - 
       5.330598627009137290629922101120052075`22.397750234207262*^-41*I, 
      1.011625429177851785400259093965030197316105`23.597454672390313*^-35 - 
       5.4192210617644468339519193697712043138972`22.326372267790813*^-37*I}, 
     {1.68088748378500989208209724315520298`23.65334775272243*^-42 - 
       9.004420600605282382508017706898467`22.38226720770673*^-44*I, 
      3.02773004980817283827685897951315385417`23.582087977972975*^-38 - 
       1.62193811879506955287905215454615767591`22.311014271331807*^-39*I}, 
     {
      2.327240401313610481163677975242285161631544288476098`23.66351276645403\
*^-45 - 
       1.24668971684917701976060664453317418351740816663971`22.39243324866575\
*^-46*I, 7.557243577918952081563692853223289623`23.58573748501221*^-41 - 
       4.04837327978581595983587509554748922`22.31466059752944*^-42*I}, 
     {
      2.641305512329462326694955059398666166579399686253`23.47042926618716*^-\
48 - 
       1.41493264701839960720899379390201257368171804518`22.199300628610708*^-49\
*I, 1.5732942963328577546893101668354685`23.39569308104281*^-43 - 
       8.42804988994218371346641095895454`22.1245702957559*^-45*I}, 
     {
      2.457644663631577552147608637898501009246349688`23.53157928311055*^-51 \
- 1.31654655363091004597381665870048228988840229`22.26100226870138*^-52*I, 
      2.73215047479318742446382408158017186685702966616061`23.459502391971835\
*^-46 - 
       1.4635977872711902149405866356045517548696123656204`22.188898811430757\
*^-47*I}, 
     {1.87494130976008883725035291408700496603422`23.436146093032256*^-54 - 
       1.00439561347245688024649339013042485551007`22.164769091331177*^-55*I, 
      3.95814819644741305912955910861431074006156101764`23.36088550236598*^-49 \
- 2.1203579361608901497536843526325524373194484635`22.089543917572065*^-50*
        I}, 
     {1.172915254284048554226711269308844338177`23.310060621385073*^-57 - 
       6.2832416686629746301164353204256352256`22.03924630943971*^-59*I, 
      4.784253703453136073090972756200760671279687`23.23571288377795*^-52 - 
       2.5628980536484713516613636342239162992634757`21.964875825015195*^-53*
        I}, {6.01721676079362099975248988553535722`23.441244823929786*^-61 - 
       3.2233894940592354212017762037351343`22.169026611500264*^-62*I, 
      4.82514660144943909883029628722997669083527`23.367970828817647*^-55 - 
       2.5848041512728206753120290123156905898861`22.095913441183026*^-56*
        I}}, 
   1 -> 
    {
     {
      -0.017364369272849927724396047971830290261700125784184112925`27.4643144\
24948356 + 
       0.0009301995874511016247905678805897592642035637695549644539`26.193142\
999638585*I, 
      -0.0267236586181497499695197170340548450968577152467333021696`27.464314\
409351797 + 
       0.0014315715031846416516812005168061112940078729023006441471`26.193142\
99549163*I}, {-0.15592547520249514193118618063650010594`27.391777067590144 + 
       0.00835284083328371678516717442460728642`26.120687076696846*I, 
      -0.24405524698613688042327151422872171642`27.39177705409201 + 
       0.01307390360655014790496427238260157758`26.120687067272765*I}, 
     {-0.41525211674839043311495334148088162285`27.318861333673077 + 
       0.02224482453799793709328530084659013217`26.04778018951857*I, 
      -0.6723241252484539582684757729901312721`27.318861320747587 + 
       0.03601602880660758780538929232000351873`26.047780178362373*I}, 
     {-0.7154538524517201591142936844418737892`27.272695389743284 + 
       0.03832646426331520716785793675589556315`26.001614291951398*I, 
      -1.21885252313032870594685650929309286561`27.27269537658303 + 
       0.06529325058482155960004894735784107339`26.001614280483267*I}, 
     {-0.91247092795150543965541174865448894619`27.252467040632116 + 
       0.04888055923048843185732634452552688449`25.981389499891076*I, 
      -1.66398015412052214135273746160404227745`27.252467024967654 + 
       0.08913848977571829431217145928158615013`25.981389488114548*I}, 
     {-0.88876399560700119685071074472039594887`27.22682153740614 + 
       0.04761059207302485935723756649668589663`25.955753690224387*I, 
      -1.7651271061648667529459105197950710004`27.22682151839853 + 
       0.09455687564307572754271947677634336213`25.95575368190477*I}, 
     {-0.66338997780006016542610934242776479925`27.238603164741274 + 
       0.03553743150542503522840412930504149191`25.96754110398343*I, 
      -1.45999920225680625004543874583885210357`27.23860313922788 + 
       0.07821134383162780878330377545888843315`25.967541101258213*I}, 
     {-0.37804506490305508943497529725922846297`27.149547213047434 + 
       0.02025166350041754237454698256105729956`25.87845856005945*I, 
      -0.93815938761356994242915704734947284554`27.14954718341461 + 
       0.05025667570235293704325284511735118101`25.8784585386603*I}, 
     {-0.16388892937806894466014862748137405327`27.04422676231757 + 
       0.00877943863665954484350699163908678777`25.77314742914198*I, 
      -0.46665846136295077843628708449454161374`27.044226728282492 + 
       0.02499863377814116031347842189632519698`25.77314739510776*I}, 
     {-0.05400991200186143099115493847425840417`27.04065301971066 + 
       0.00289328089451279931011851744443053615`25.76957100236239*I, 
      -0.17956091788981701522999425604749565396`27.040652966608423 + 
       0.00961897832964223340658565602299579134`25.769570972727585*I}, 
     {
      -0.0135681437332306251878363908550641307954802430134341074945`27.042335\
40306479 + 
       0.0007268379003470099507731068348181309574262416676763992063`25.771140\
992028627*I, -0.05359457332009518561514791870274468973`27.04233531792868 + 
       0.00287103143273502427000546275751139394`25.771140956619494*I}, 
     {
      -0.0026132448892418017454553037179992201801591767696660192456`26.962004\
82302054 + 
       0.0001399900727567550832660523586402475697393289570952315901`25.690923\
894384497*I, 
      -0.0124799840061084199221282207292962905358945947333483823104`26.962004\
702245242 + 0.00066854579002932546880058477961143888`25.690923773527757*I}, 
     {
      -0.0003888179841995514389789583913849062420570841513428537348`26.959759\
229497294 + 
       0.0000208287627850378714053773247066123299886007239173453203`25.688643\
788572723*I, 
      -0.0022844529238410434331965967985037657832307696704971051781`26.959759\
005044848 + 
       0.0001223768703554895227852905543957473489695540743186386206`25.688643\
694683186*I}, 
     {
      -0.0000450613787993316576867433398793983767982762595791755548`26.979218\
615451945 + 
       2.4139129564961530899831279527190451235082008465684053`25.707883309406\
448*^-6*I, 
      -0.0003314415869851142490640656630032380175304120601049213241`26.979218\
17478308 + 
       0.0000177551411533124358058510729843841103054572891102461488`25.707882\
98796386*I}, 
     {
      -4.1004169854547828549869526047141367398794980667456391`26.852538242359\
635*^-6 + 
       2.196570533783356967885409177160193129660779300231653`25.5815094372692\
08*^-7*I, 
      -0.0000384200599319492765614079057125339111303397670034025863`26.852537\
623105427 + 
       2.0581412049572395981126357094689575385157249585880388`25.581508910486\
694*^-6*I}, 
     {
      -2.950780793457321154538362504703518193003490719293944`26.9206060390470\
94*^-7 + 
       1.58071683088673544336055805908468383604065696937478`25.64922427376130\
2*^-8*I, 
      -3.5838639429416653398081838502218400391954235336977929`26.920604677036\
984*^-6 + 
       1.919855946865653383383270112279623670093218168160195`25.6492238022819\
06*^-7*I}, 
     {
      -1.68966146828302148261997168830917908056030362994311`26.78327552224224\
*^-8 + 
       9.051422346715218300713415584044559751362255289068`25.512225138925245*^\
-10*I, 
      -2.706776116928168045443286746659304624377456952813644`26.7832736580949\
74*^-7 + 
       1.4500048851332887005365076981081234412945364131916`25.51222331056736*\
^-8*I}, 
     {
      -7.738047797720822383144940896824627222376034797022`26.908571367870923*^\
-10 + 
       4.14522909298591190623381330599845853548030238238`25.63727029268552*^-11\
*I, 
      -1.6636899056318866443266937622681308181447267629115`26.90856672125636*^-8 \
+ 8.912294132589298527382286813613065021917905123496`25.637269810704368*^-10*
        I}, 
     {
      -2.84604484774264322684481920218803068003653614988`26.73031965052394*^-\
11 + 1.5246103682999118407892335944251692883676840749`25.459246672783042*^-12*
        I, 
      -8.356383882876375056037213978913748775072944688815`26.73031392642885*^\
-10 + 
       4.47646828876663119233963973153953332715822625797`25.459240947581208*^\
-11*I}, 
     {-8.435291904887616065279152308858577882472542338`26.902026443495664*^-1\
3 + 4.51873887652486539688942822259218998600540234`25.631057529650857*^-14*I, 
      -3.44157416107958719099040883212077749153505747852`26.902010736260532*^\
-11 + 1.8436321034845058616743503984588996529379290854`25.63105668848819*^-12*
        I}, 
     {-2.0202280383110607131528911219868864711542592`26.68033362161877*^-14 + 
       1.0822249044958663952099092896046025035609415`25.409251187968746*^-15*
        I, 
      -1.1654137784117642330066621946964323251384764761`26.680316515857594*^-\
12 + 6.24305668034511944755546834439742697297003541`25.409234100547337*^-14*
        I}, 
     {-3.918476679081013012331204609175093062431846`26.85212595563653*^-16 + 
       2.09910612533275789172730880247842591558446`25.58155971379158*^-17*I, 
      -3.25207123895047612865237919619137099794409839`26.852080180781158*^-14 \
+ 1.742116443908610354546380119324234779562976`25.581553306903928*^-15*I}, 
     {-6.1666931045283167762531051048702384238731`26.615793708711955*^-18 + 
       3.303463138588465560543195886146879115472`25.34471515529385*^-19*I, 
      -7.491980021769114584257883499203745305947923`26.615746378050392*^-16 + 
       4.01341195636628634998142693746553333373616`25.344669181529948*^-17*
        I}, 
     {-7.88624890048603007125942292872434972757`26.69471552219716*^-20 + 
       4.224619598040155542211076621966451144`25.42397061520271*^-21*I, 
      -1.42709567388615244902455221695018253323764`26.6946155305899*^-17 + 
       7.644872014889358220129490484106054088604`25.423932851122725*^-19*I}, 
     {-8.205934894386119249282168569483913276`26.607054398545362*^-22 + 
       4.39587360385349320686378990428981476`25.336058588327504*^-23*I, 
      -2.25052804439621653661013986138933088584`26.6069120765711*^-19 + 
       1.20559533464753896432181770773813322287`25.335937795436724*^-20*I}, 
     {
      -6.95496117716497026399630309768565590262849793717672633`26.56048964716\
1194*^-24 + 
       3.7257339532928950485799992571600358934377637507618172`25.289478396019\
444*^-25*I, -2.9414331641743874456270715234044003521`26.56026948613554*^-21 + 
       1.575709357959845954708960246320623259`25.289325686237692*^-22*I}, 
     {
      -4.805848232842225298351303443284082328742389914448446`26.6575476954709\
85*^-26 + 
       2.57446612272415669328388119361432355657613743128664`25.38671882498929\
*^-27*I, 
      -3.18915251922674905424883249137290253756365966480423617`26.65707902513\
9492*^-23 + 
       1.70841123630197859645169257852045999218791378295133343`25.38646505193\
6526*^-24*I}, 
     {
      -2.7095475397345896167729334247707620406031554769161`26.495545228303634\
*^-28 + 
       1.451489520889806915533771281977835093976373854405`25.224470368857126*\
^-29*I, 
      -2.8706156512477790867236723131140833556565353094588166`26.495001715427\
33*^-25 + 
       1.537772810842271029876872511584920305723740396182967`25.2239514528618\
58*^-26*I}, 
     {
      -1.24729955006404508466512001086774056742316733404`26.574929165430838*^\
-30 + 6.681714196850268835467855326255112373537750017`25.304170227217085*^-32*
        I, 
      -2.1466106653835983806994487213057231189761153871032`26.573841367204*^-\
27 + 
       1.1499273736823940389041613106289364201915592312318`25.304111918678196*^\
-28*I}, 
     {
      -4.69082377410463832795570299674218224326860618`26.47050105420396*^-33 \
+ 2.5128481610330385063396106026052741943260891`25.199412597594197*^-34*I, 
      -1.334339445704915005192089392902376260672364749494`26.469093696168855*^\
-29 + 7.147982068402138000473233931947557850505920751`25.198067508023623*^-31*
        I}, 
     {-1.441970925124224855069966328212879289824524`26.450169623040114*^-35 + 
       7.7245579070024752688689108466592051740113`25.179452689243032*^-37*I, 
      -6.898237993366939995070588975502928390394637931`26.44798101946887*^-32 \
+ 3.6953476597634549816182898376974145710515686`25.178128404098533*^-33*I}, 
     {-3.624852090408857804189157212676748317774`26.420837814430012*^-38 + 
       1.94181306909984883550289720273308697494`25.15031761798172*^-39*I, 
      -2.9673283149358784513063424427682642255307931`26.41753913209299*^-34 + 
       1.589581245948881807407577030364884285331417`25.14857242560232*^-35*
        I}, 
     {-7.454605807777272699621846079937553843`26.375847305337327*^-41 + 
       3.99339079815993669560664735206314655`25.104788336670527*^-42*I, 
      -1.06248372487196300466748623433426721188893`26.371100792675374*^-36 + 
       5.691666118243069238416319381542892349663`25.100096766706088*^-38*I}, 
     {
      -1.25462552860661105609322907811414499086444902360283728`26.39938869496\
3857*^-43 + 
       6.720959055738552770543119307843646144170744275981832`25.1304683107130\
6*^-45*I, -3.16783244414319517136118643294634681338`26.3914839672694*^-39 + 
       1.6969901908637451710797257309493830822`25.12845889272269*^-40*I}, 
     {
      -1.72860619168690608906805790038018976281133152105499`26.313073601000465\
*^-46 + 
       9.260047060198664449337461638099765114932782234146`25.042870458791977*\
^-48*I, 
      -7.867240053726215393734031784901690369414248658245886769`26.3029362121\
9744*^-42 + 4.2144366647380242863396317847384218`25.035014430662308*^-43*I}, 
     {
      -1.95026366123124685806994091331721096681425695118`26.32763368411625*^-\
49 + 1.0447453774982038052433384779618195811708972265`25.05702196866872*^-50*
        I, 
      -1.6278910477723045595902238063562577872766680927882564`26.311454314605\
346*^-44 + 
       8.72052164555592121378845197022642546540640158396928`25.04218588568372\
*^-46*I}, 
     {
      -1.80225408699252280863474254635556921633310495`26.449939994049046*^-52 \
+ 9.654574732085032038976324190973805573361581`25.190384722231233*^-54*I, 
      -2.8072480280195946250830742349719022872741527741456`26.41752549590198*^\
-47 + 1.503827128129351071024521987205467131018549051501`25.18828055538*^-48*
        I}, 
     {-1.36446741626654901297824647254596064654556`26.24533106010974*^-55 + 
       7.309375928131840006550900999431111217808`24.976036101448837*^-57*I, 
      -4.035408496042332002847423020230493591441579528`26.214371223763585*^-50 \
+ 2.161745848197552038258564513088553338199542339`24.949553613326017*^-51*I}, 
     {-8.464944722485541471076146015459681793`26.2186818783966*^-59 + 
       4.53462372570247443279787828004303318`24.949538093189854*^-60*I, 
      -4.8365378156381178831806156075153516947623714`26.17521878315505*^-53 + 
       2.590906361242016984798625662607291593057404`24.910713943331185*^-54*
        I}, 
     {
      -4.30407402076919022900942332159024724995765644802229481`26.32814889100\
4417*^-62 + 
       2.3056684729334865768544847803997863505095700548947518`25.088935910657\
472*^-63*I, 
      -4.8339555908004474608855156639184051536702`26.247704031954118*^-56 + 
       2.58952307778324912775403682092987617505`25.083871195459324*^-57*I}}, 
   -1 -> 
    {
     {
      -0.0036388987334353193498099416499691752290325633905653659099`27.409100\
503788284 + 
       0.0001949337777508761251927608313601614001125620592550433116`26.138112\
477502577*I, 
      -0.0057109328923794457632834623903273573572710608506770464028`27.409100\
5021169 + 
       0.0003059314932191835585644746554484007716444099787037420492`26.138112\
477057582*I}, {-0.03263137076400771751631720634913931075`27.34043575155121 + 
       0.0017480443513778210274615225162072344000000000000000000001`26.069375\
011233827*I, -0.05205312468873484746481641093028236874`27.340435748863484 + 
       0.00278845688836557477750289445655260896`26.069375009357003*I}, 
     {-0.08668268322714625205703504481227534353`27.26390234398282 + 
       0.00464354304553511767330243417485370825`25.992822706234808*I, 
      -0.14287498351526506373383289429936489296`27.26390234268483 + 
       0.00765373326463299297598915133231802218`25.9928227051144*I}, 
     {-0.14884874822515083824893746288174659854`27.216373623949536 + 
       0.00797374451188019508022216407782055315`25.945291153129666*I, 
      -0.25776606054757802446716084729808400198`27.216373622771343 + 
       0.01380838425010641712959915927851636858`25.94529115210288*I}, 
     {-0.18911606343059827387881969325048314454`27.196696123120457 + 
       0.010130842152647143807845357471156963`25.925615468621913*I, 
      -0.34996886588933202693289665736400294209`27.19669612163919 + 
       0.01874763716180502260611609315969634049`25.925615467508138*I}, 
     {-0.1834794704964296102839627780590780901`27.166226260512957 + 
       0.00982889300957107329641962147232794609`25.895152939626776*I, 
      -0.36913051703672942454785010857152014264`27.166226258895925 + 
       0.01977411613792654322729135973378655011`25.8951529389186*I}, 
     {-0.13643117169891839382247577618832165201`27.169031548546457 + 
       0.00730854185577772416528109622617960931`25.89797087269485*I, 
      -0.30363396190053154890792125752872059099`27.1690315461645 + 
       0.01626550217044897305635099521850233972`25.89797087243975*I}, 
     {-0.07747309925768853499409088949711254844`27.07237997226789 + 
       0.00415019076337763111051141104520676578`25.801309427798333*I, 
      -0.19410575832451183061051360401843927975`27.072379970159485 + 
       0.0103981373281236491418158640835792737`25.801309426275346*I}, 
     {-0.03347902774288492805118644840741166487`26.96929470658278 + 
       0.00179345286346725653542666362155754359`25.698211835423514*I, 
      -0.09610528827873028823199725749126030559`26.969294704668183 + 
       0.00514830674837818653204659120741851794`25.69821183350898*I}, 
     {
      -0.01100212778139857001697670065625989046808458392084535051`26.96047424\
4483 + 
       0.0005893778554538635160067405411527243879388825406981275647`25.689391\
107443555*I, -0.03682869913024087511680591508293057938`26.960474241881016 + 
       0.00197289289343062934680921949701330403`25.689391105990744*I}, 
     {
      -0.0027571732249208944931110664681906384302112493543207325964`26.947837\
686570487 + 
       0.0001477002335099329810770388859615741648550788601628515161`25.676754\
741549654*I, 
      -0.0109536227146869699839891548111547542801345403457397325825`26.947837\
68316251 + 
       0.0005867794660545453977730982036866794003463417899387977728`25.676754\
740130704*I}, 
     {
      -0.0005299229370480701863699191250962812755237535546267833634`26.867744\
854528663 + 
       0.0000283876764930194414228697175973696309272594567829506146`25.596661\
92997495*I, 
      -0.0025429213429800633418165572294029319395915274972279247243`26.867744\
850458347 + 
       0.0001362228795640229354646722554048837692658228079890838162`25.596661\
925901905*I}, 
     {
      -0.0000787047689206185995404517721787540819725521460438172632`26.853415\
928509982 + 
       4.216170621000501486820225652846237897465483032852049`25.5823332583310\
94*^-6*I, 
      -0.0004642803865809648810074607349165272947663425235865763061`26.853415\
922257177 + 
       0.000024871241637005930249849714022323125017780985887647899`25.5823332\
5571345*I}, 
     {
      -9.1074740200240760648375743488056109381198948699131791`26.855000837655\
346*^-6 + 
       4.878823090565150308460768686820606733481561718146545`25.5839239871263\
76*^-7*I, 
      -0.0000672136773121675427049463783703998207565693143740350969`26.855000\
827596896 + 
       3.6005992457558620974716555976090486222965926386103941`25.583923979783\
457*^-6*I}, 
     {
      -8.276773042035252166741479664071908097877005194227255`26.7508205727720\
25*^-7 + 
       4.4338212048769589282923948342752008481217219604777`25.47973552564764*\
^-8*I, 
      -7.7769831788948509131932192371533077449072347434560295`26.750820560321\
3*^-6 + 
       4.166086559753772516356815166289925796461299779057245`25.4797355150565\
43*^-7*I}, 
     {
      -5.94970986466567721892584381796535667506267897617891`26.83098472135242\
*^-8 + 
       3.1872264259083141080832947233220620900156468156897`25.55993796229287*^\
-9*I, 
      -7.243283287998379872575285947278787852367224805107676`26.83098469759638\
*^-7 + 
       3.88018650169015137828479967326364463069979857455073`25.559937954057812\
*^-8*I}, 
     {
      -3.4037504542940540054013525740151864422879230558072`26.716131896626173\
*^-9 + 
       1.823370154492908602594553500719659168937804341024`25.445045267633354*^\
-10*I, 
      -5.46356680805814231214563097345444261326503394871572`26.71613186772457\
*^-8 + 
       2.9268022990120957116882768188478123642200210696044`25.445045239288753\
*^-9*I}, 
     {
      -1.557581270002964777346928665164116292807569119662`26.86029123472634*^\
-10 + 8.3438760833293792796500379024406283950382341976`25.5893233586274*^-12*
        I, 
      -3.3545060930758768833359893147329625454726381571405`26.86029117100842*^\
-9 + 
       1.796990224551506649314980026658813904602641271174`25.58932335200087*^-10\
*I}, 
     {
      -5.7249911521626105925237549655318470926099119284`26.706329213180968*^-\
12 + 3.06684586363259161174128532093028510291441143`25.435246502835795*^-13*
        I, 
      -1.683389809599092117070852028409497222540010615402`26.706329142612603*^\
-10 + 9.0178254205686014781571060014413416182564755756`25.43524643225538*^-12*
        I}, 
     {
      -1.695864797152042897157609727551727707866217115`26.906125412892244*^-13 \
+ 9.084653233850344127045636780137306490428059`25.635356938595482*^-15*I, 
      -6.9278583989021213042430586179196175934870953594`26.906125229691657*^-\
12 + 3.711215145979634638996556440990083658382178956`25.635356928754256*^-13*
        I}, 
     {-4.0596334592988238358478920234470247859122148`26.70319676594787*^-15 + 
       2.174723026045549045591305956488688816032984`25.432112715335798*^-16*
        I, 
      -2.344512347736631612134327978838785527369458368`26.70319659280036*^-13 \
+ 1.25594220231685615928038577150512631241474316`25.43211254237452*^-14*I}, 
     {-7.87100928043707224628661627213563387582298`26.847076692786903*^-17 + 
       4.2164558184869201555237854943569791655276`25.576438708366002*^-18*I, 
      -6.5389648015715261589136286421006508708042269`26.84707631605296*^-15 + 
       3.502887012596231633327801012471687272960557`25.576438655605894*^-16*
        I}, 
     {-1.2382794771125283127027792151442755122157`26.583986354155943*^-18 + 
       6.6333941685990920739779462406433501612`25.312905298026266*^-20*I, 
      -1.505777184862671658765348113292452540339456`26.583986034503134*^-16 + 
       8.0663644854786758721225744474626166195839`25.31290498753792*^-18*I}, 
     {-1.58311433292921196105682655803292702794`26.63512524934841*^-20 + 
       8.480655278859929291410638056342606922`25.36418840674463*^-22*I, 
      -2.8672438020636931510351460486653951108651`26.635124693124393*^-18 + 
       1.535966530020491838344934842443692117827`25.364188196741395*^-19*I}, 
     {
      -1.6468881299325770046344664699790578483896443453234765103`26.531390488\
96669*^-22 + 
       8.82228795627294643697523118818141217612890189712064512`25.26032558541\
6766*^-24*I, 
      -4.52033242184340138284318891435273527089`26.5313898150194*^-20 + 
       2.4215168935130899989731498573182196869`25.260325013508854*^-21*I}, 
     {
      -1.39553518695063141865904875266270088967593025384702713`26.45370489190\
207*^-24 + 
       7.475804244756874532413161613118990109306793883605815`25.1826267399581\
24*^-26*I, -5.906658611887327058891760723881521847`26.453704029799795*^-22 + 
       3.16416410965344802043396315780675385`25.18262614208986*^-23*I}, 
     {
      -9.64138699362454516105757462071423305771017104282811`26.520188281283897\
*^-27 + 
       5.1648372958461206347028048363231872371840672402499`25.24907571150968*\
^-28*I, 
      -6.40285858079405750347986760909928958148215163864893242`26.52018675337\
5928*^-24 + 
       3.429975668436622723206757181472687342351586519584046`25.2490748848705\
8*^-25*I}, 
     {
      -5.435016469152335914546149437783277459298194453445`26.40757024783281*^\
-29 + 
       2.91150804152743471289878987348286373911423368352`25.13649385909337*^-30\
*I, 
      -5.762421987119653279302217054671488209173047928344658`26.407568465790003\
*^-26 + 
       3.08689735337453767828907639578310632957776531222442`25.13649215774401\
6*^-27*I}, 
     {
      -2.5016063149689877818896717248707757181576051785`26.520164941081493*^-\
31 + 1.340096565319878843087613053038431115795312487`25.249004879174787*^-32*
        I, 
      -4.3085159760333457759483804191461677192979035380279`26.52016146715407*^\
-28 + 
       2.308048003620301779475284613331028878311204433202`25.249004693210942*^\
-29*I}, 
     {
      -9.4069628380827823427737177274092880453336206`26.455839596352153*^-34 \
+ 5.039257581808093072410140282337032066820931`25.184726269564553*^-35*I, 
      -2.67791001853677355300348845872673810462458715924`26.455835129742418*^\
-30 + 1.4345414770514407005563237991406133661501442326`25.18472200111529*^-31*
        I}, 
     {-2.89144995676548713320347425769184437730379`26.47621506465049*^-36 + 
       1.5489336322305283884825427666430364682515`25.20517572995371*^-37*I, 
      -1.384305752715871265453752666233756872818410517`26.476208119874784*^-32 \
+ 7.4156487912051269276129163343325679428141856`25.205171534938323*^-34*I}, 
     {-7.26798520031405175292066270961210470077`26.410047478085676*^-39 + 
       3.8934191784918467227062007088769288654`25.138939114311825*^-40*I, 
      -5.954304737368485938156248940866029215279158`26.410038686535508*^-35 + 
       3.18968787361504184234318080111302808680016`25.13893447748386*^-36*I}, 
     {-1.494575331037139535877448007855214944`26.329360207637393*^-41 + 
       8.0063567786425303116623511224321386`25.05828434989113*^-43*I, 
      -2.1318932883973533814107112955562007223106`26.329349511439705*^-37 + 
       1.142043356828195597943967026302344328415`25.05827377857961*^-38*I}, 
     {
      -2.5152473216779822472272382345923365675526605965801034`26.323755171323\
388*^-44 + 
       1.347403976613512200453185579753594638524595180901515`25.0526841741554\
27*^-45*I, -6.3560619421456114415069774431085959142`26.323739798711102*^-40 + 
       3.404906969838428026525408847245233486`25.052680311672358*^-41*I}, 
     {
      -3.4652895069061564945577710647431461822313599709022`26.215335553491343\
*^-47 + 
       1.856336282114608429028190536042841669865868059315`24.944254278383426*\
^-48*I, 
      -1.578465795826991173251661629774795440748607705491396126`26.2153182245\
14114*^-42 + 
       8.4557533245948940803714154054508508278684793972189314`24.944240911405\
83*^-44*I}, 
     {
      -3.9094582091541453714001907998808404268338223792`26.235378363913153*^-\
50 + 2.094274981239013561280057959777787571335283922`24.96429810029151*^-51*
        I, 
      -3.266091254749353441777031538954877525463051637760525`26.2353522668498\
4*^-45 + 
       1.74962688826005853201347431605101179645235638290685`24.96427423276276\
*^-46*I}, 
     {
      -3.6126135447354864849514131960955717840387269`26.398139092019495*^-53 \
+ 1.935256948369237916591322798824413380059344`25.127132839011114*^-54*I, 
      -5.632182099458617705487244816496183655962432213816`26.398084831285686*^\
-48 + 
       3.01712857118133941475983340867014014004584733928`25.12712952584267*^-49\
*I}, {-2.734972543266954972010734143594532651953`26.245254983519686*^-56 + 
       1.465109553627608421691444823983127060761`24.974192536007514*^-57*I, 
      -8.096149438089698765968792807163550976978895803`26.245200761958678*^-51 \
+ 4.33706214658119549523439064984891708218027231`24.974146583713903*^-52*I}, 
     {-1.6966802211515970518503931440897871551`26.250646265760828*^-59 + 
       9.08902141478490284004948421141327309`24.979569837946595*^-61*I, 
      -9.703366935258388927658630134410368455391396`26.25056871713028*^-54 + 
       5.19803960526037004214984721931037309590169`24.979501246127043*^-55*
        I}, 
     {
      -8.6266694128987993623844778051521456822177473082047038`26.335022431020\
03*^-63 + 
       4.621258741313599631556284043415796607848642940857776`25.0640962306784\
44*^-64*I, 
      -9.698146902789622107535589069495087183376`26.334890154306873*^-57 + 
       5.19524326295007355404816637212096592575`25.06408914049062*^-58*I}}|>, 
 "S0" -> {12.33456935112780191887660688972259156281`25.123374846841006 - 
    0.66075600797926237709570561544620127283`23.852274901601646*I, 
   16.75227874123446158865961126422084558881`25.195433959420907 - 
    0.89741023869648470620269941083783690408`23.924337588503896*I}, 
 "T0" -> {9.31189304028477412660002894108717862634`25.349734921866887 - 
    0.49883292208056373636460441703550414055`24.07866001426023*I, 
   13.91543532982543744540829267656643802495`25.295308369710888 - 
    0.74544211768433862932854958456344471218`24.024232173928088*I}, 
 "Sc" -> {-3.68318208305813747971981780632328177808`27.271885542211397 + 
    0.19730601211786258727535747498393720489`26.000799763029114*I, 
   -4.15321670564340267144485856417823991943`27.28569806909889 + 
    0.22248550497166712980072231829085957571`26.014610199814683*I}, 
 "Tc" -> {-0.66091784537495828429670730673134121263`27.223444958640094 + 
    0.03540500074875195722445147432582132639`25.952368809786336*I, 
   -1.31579853964263172491911548894751400583`27.21061057892147 + 
    0.07048659467626354601686929526757334762`25.939534068030188*I}, 
 "kappaFit" -> {1.00013634584121092112713218452796735036`24.32808403301513, 
   0.99979743747374504866279500705484993639`24.180496491091887}, 
 "kappaFitIm" -> {3.18101998708907960646`6.831942233210685*^-18, 
   2.475072226344184718238`7.5754583024925655*^-17}, 
 "residual1" -> {0.00004763087665367451678182684638877743`20.464146214351743, 
   0.00004561883972975005787484438904311776`20.48855314168807}, 
 "residualMinus1" -> 
  {0.37739008333122041504790987390478742872`24.379695277376282, 
   0.2714244009106810672167006411883040065`24.309627703760622}, 
 "neutralOnly" -> 
  {0.24505730397199896507460455785493863796`24.152078663260774, 
   0.16934074792024260991611607062635967395`24.066711274197253}, 
 "residualP2measure" -> 
  {0.10525844815551881254142155161598336187`23.71900854475263, 
   0.38724337204066916388397774279467131134`24.156500818886055}, 
 "chargedFractionS" -> 
  {-0.29860645947248807192403606567084607303`24.623806901792307 - 
    2.33518153196451911471`7.908530911549128*^-18*I, 
   -0.24791950813357559737224284781134844245`24.695718968914 - 
    1.70797214511650117289`7.925178889518509*^-18*I}, 
 "chargedFractionT" -> 
  {-0.0709756697715190089344460572225945639`24.849263500093393 - 
    8.0849685522968498719`8.296032849815967*^-19*I, 
   -0.09455676437390606552600228050683604313`24.79501296114808 - 
    1.26143060947199470954`8.310639755198917*^-18*I}, 
 "time" -> 1600.729395`9.65586291367802, "kernels" -> 8|>


==> anc/paper_scan/point_A_b0.700000_N6_h0.250000_P5.000000.m <==
<|"b" -> 7/10, "Ps" -> {7/20, 1/2, 3/5, 9/20}, "ws" -> {0, 1, 1, -2}, 
 "lams" -> {1, 0, 0, -1}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 6, "hstep" -> 1/4, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.125`40., 0.375`40., 0.625`40., 0.875`40., 1.125`40., 
   1.375`40., 1.625`40., 1.875`40., 2.125`40., 2.375`40., 2.625`40., 
   2.875`40., 3.125`40., 3.375`40., 3.625`40., 3.875`40., 4.125`40., 
   4.375`40., 4.625`40., 4.875`40.}, 
 "IS" -> 
  <|0 -> {{0.28099200913574160563544287164247766072`24.465948468840434 - 
       0.0150525853757211789745211738135389586`23.194865458316798*I, 
      0.75507503174559922580116559500384701734`24.762768230902207 - 
       0.04044894876329172269305282005070618257`23.49168526340681*I}, 
     {8.22189705923380888637790464225706083525`25.09563395973641 - 
       0.44044244466297772105344643576298751698`23.824549887133774*I, 
      14.52943220768069697210276918096499832841`25.212086787501292 - 
       0.77833358834490733432856955639160720147`23.941002615014042*I}, 
     {25.12821079788714945918059599189382654802`25.32638155259425 - 
       1.34610425235115068324520013583448054996`24.05528409328548*I, 
      35.1462403550086177191841302075896100467`25.377129024939336 - 
       1.88276451421725243345607023507690884957`24.106030018954307*I}, 
     {14.59866096188964534304425067180681606213`25.02596194922231 - 
       0.78204213413733111731591701597469161439`23.754876391460023*I, 
      15.73493255354746377398411369618503186165`25.047257432442816 - 
       0.84291157023283728518583944172168911745`23.77617162369981*I}, 
     {1.1518066808953375525958207675991057124`24.622721190751133 - 
       0.06170164217064136790675560655661204434`23.351412550153828*I, 
      0.86811921173165358787691385639296946614`24.61094735368702 - 
       0.04650466250298910302682021841736470089`23.33962645122204*I}, 
     {-0.04239735981404452439628228087701669945`24.17786236878462 + 
       0.00227120294370285636773831510156581477`22.906839171143307*I, 
      -0.02587741957397574928029118957789000133`24.234848270029417 + 
       0.0013862389490672617393732282972873381`22.963827966306695*I}, 
     {-0.00230217790297390964423395794075717847`24.48246000235183 + 
       0.00012332638761222956135824682818812764`23.21133550109556*I, 
      -0.00083379107879225323589294720112341228`24.50486599535719 + 
       0.00004466572354722049741741056931738052`23.23373930799464*I}, 
     {
      -0.0000228274919784814886340353948333326731406567203680550912`24.299200\
02371623 + 
       1.2228560270327561075869709172916298025300718673461248`23.028112285406\
284*^-6*I, 
      -4.8077541057280639004879112019309841745909497089686574`24.310827143458\
102*^-6 + 
       2.575487088210613015458385112814519840884817280905612`23.0397385935211\
9*^-7*I}, 
     {-7.59538519836348017918328891468384168871755060239501`24.15182195870619\
7*^-8 + 
       4.0688055333497342629430506057125283536789387947298`22.880741382637854\
*^-9*I, 
      -8.6820910155445473084176507554616608422323081256257`24.16065819162797*\
^-9 + 
       4.650947785071524224268320054298134376523832317113`22.889577673638748*^\
-10*I}, 
     {
      -9.84619173792011644522707001085781354782293993482`23.967872232312946*^\
-11 + 5.274550056303145494326579216241998140457662266`22.69679024501769*^-12*
        I, 
      -5.6726462189061655036998573282266389321381199827`23.978201856352175*^-\
12 + 3.038804974525074722050084315921829530064864845`22.70712001955736*^-13*
        I}, 
     {
      -5.29934544080516507312550045132485000862302261`23.822377973531793*^-14 \
+ 2.8388298275281782696737749668040644282003701`22.551290638007874*^-15*I, 
      -1.4270682822196252101058150345432441878698765`23.828769103057677*^-15 \
+ 7.64472527925816001979442902315493626629918`22.557681058307175*^-17*I}, 
     {-1.224373932453688547375451997613676162167`23.721043917228442*^-17 + 
       6.558902940604476449676710419087401564589`22.44995955229568*^-19*I, 
      -1.428523998354509051584022588184823624978`23.725134898781132*^-19 + 
       7.6525234694882342846757855295476811361`22.454050634448972*^-21*I}, 
     {-1.2386995401402686851423027962167976468`23.5168258940108*^-21 + 
       6.63564442283572340539395245627009691`22.24574325802929*^-23*I, 
      -5.8029512387352714910800278743589717`23.51731921070109*^-24 + 
       3.108608647658087634287955374213974`22.246236688614207*^-25*I}, 
     {
      -5.557743879446856474759167178895793462628174784127107`23.3048910576356\
47*^-26 + 
       2.97725243145139008422774063844846302145240702200978`22.03380818064577\
*^-27*I, 
      -9.687606938567858025529441834559298148392034098363`23.311205028127095*^\
-29 + 
       5.18959706284038131869703590973431839398192487483`22.040122188081963*^\
-30*I}, 
     {
      -1.11527917049583172799588512400257523523302187768`23.084269164671646*^\
-30 + 5.974488378972610855334600809413120499173885736`21.813184256610157*^-32*
        I, 
      -6.7027762742846687714138156446493594976761733`23.093353225943243*^-34 \
+ 3.590639905859943112925231237969394764206093`21.82226811182899*^-35*I}, 
     {-1.006678502547548964682941201899362024940948`22.92167682189855*^-35 + 
       5.3927206514212151446298167298928375990458`21.650593884250107*^-37*I, 
      -1.93302888439090232909110759138146636696`22.932015969085654*^-39 + 
       1.0355128035682033421062313639999848221`21.660933010331807*^-40*I}, 
     {-4.102676038193497146019239274220752447`22.760463127753113*^-41 + 
       2.19778069575067462930026202412511683`21.48937829952507*^-42*I, 
      -2.332520839672819876836494230028792667433353310890547`22.77027287819503\
*^-45 + 1.2495184182581319403578587026451`21.49918781524044*^-46*I}, 
     {
      -7.5681084506253527275132921654011166959289055480976`22.53455445532541*^\
-47 + 
       4.054193531561717695036310850474183414014316570931`21.263462969096516*^\
-48*I, 
      -1.180603181627967470740799149920489824839052049`22.53783646039344*^-51 \
+ 6.3244254671083496364422517771890070702429341`21.26674411610841*^-53*I}, 
     {-6.3289355380066915857210966645886801448261327`22.46853655331314*^-53 + 
       3.390375506279834754718389779160269619883714`21.197456963662116*^-54*
        I, 
      -2.51053414979402553161195332726236763508`22.468867970428477*^-58 + 
       1.3448791566964660150049385964619325301`21.197788492321372*^-59*I}, 
     {-2.401662564663563590240871192574487092`22.241159066830928*^-59 + 
       1.286557255116919220153679322013564007`20.97007861937009*^-60*I, 
      -2.24511419661491767009834402457579087492374793491763`22.241462091637985\
*^-65 + 
       1.2026951665566499824207687100147653057727402657426`20.970381250186147\
*^-66*I}}, 
   1 -> 
    {
     {
      -0.021234706858414396658939932635191307931174088281702793216`27.4022695\
0569124 + 
       0.001137531415565217802707524339168229941964632679633649664`26.1311398\
3925279*I, 
      -0.0214303720205757100047778722381249683898534050537928654848`27.402269\
507085368 + 
       0.0011480130892880627074969229320769003972623433087127126016`26.131139\
8405187*I}, {-0.21638177994133254068908001972563732064`27.321584411045205 + 
       0.01159145139513194580826127334145595073`26.050508441157294*I, 
      -0.20271406305619672936563505626351314644`27.32158441239282 + 
       0.01085927941651419609455963440977534153`26.05050844234362*I}, 
     {-0.37517770334999624880688643853741656581`27.297052577256768 + 
       0.02009806053956028768097080091353129075`26.02599442328431*I, 
      -0.30275772050026603341149640893512740361`27.297052579361583 + 
       0.01621856240683147293215702730348272875`26.02599442373499*I}, 
     {-0.1903566227189103714284271298648730055`27.133129250773074 + 
       0.01019729822254890709730388269605858732`25.862050503169396*I, 
      -0.12272147901889248584355282604996067874`27.13312925397729 + 
       0.00657412125721437411453549011226352481`25.862050506185398*I}, 
     {
      -0.030473265067043937520387136988802297245963696033490796544`27.1857320\
73085223 + 0.00163243583157224651915271264076655233`25.914662272540347*I, 
      -0.0145506534868029981514846226162584044977301225784593088512`27.185732\
083499307 + 
       0.0007794704004441301515792008731975351849084192908050956288`25.914662\
27309839*I}, 
     {
      -0.0016073696680068711266887658123050712286170568553116474653`27.060256\
33503688 + 
       0.0000861058975749373774606596701699950944334992410959342167`25.789184\
557410362*I, 
      -0.0005268381838517627731412626883403581455444057153579404735`27.060256\
364924207 + 
       0.0000282224279829523276186830758861956392827456443633430955`25.789184\
582327387*I}, 
     {
      -0.0000298542959619871345488464662497134946629728967547101897`26.897246\
29702344 + 
       1.5992780014707493580429430823625061593560207579572354`25.626159790446\
31*^-6*I, 
      -6.2240252634820164319849226742408461497363590840669091`26.897246378566\
866*^-6 + 
       3.334175656715914687436130568839153579191421414749591`25.6261598719214\
55*^-7*I}, 
     {
      -2.100797282274589419339460226287257922353460502340825`26.8371857641494\
53*^-7 + 
       1.12538539959850315989000062791113239469686659027854`25.56608431299524\
8*^-8*I, 
      -2.58113952934947216999200063994725073986040188874589`26.83718603976991\
4*^-8 + 
       1.3827020651470800768630670542681961166087345853646`25.566084556923983\
*^-9*I}, 
     {
      -5.941278882184370597152369117518920956388760289066`26.80041063519699*^\
-10 + 
       3.18270999556599178387879408265550047067738889675`25.529306537020044*^\
-11*I, 
      -3.985753758649208368528597103774338675800156352`26.800411578672083*^-1\
1 + 2.1351460820256272385435007075322731342111249375`25.52930725695528*^-12*
        I}, 
     {
      -7.030574311707294859021773950161568907718036401`26.775794519615705*^-13 \
+ 3.7662394881913769647448229917226352790670533`25.504669578240275*^-14*I, 
      -2.38595421216761732988846847695981877068073074`26.775797679575103*^-14 \
+ 1.2781423782006880212384723509922448459799883`25.504671904793152*^-15*I}, 
     {-3.572315556111614076634518238962416156024704`26.759530682495342*^-16 + 
       1.91366954038221401160552143003987758391241`25.488371705140878*^-17*I, 
      -5.682066977205565766865485083866011449104`26.759540918034695*^-18 + 
       3.043851622258589311435214492327683619983`25.488380000488792*^-19*I}, 
     {-7.92438060836302698254091347502552510201`26.708645039829225*^-20 + 
       4.2450465415004329898839336881335121416`25.437546881831796*^-21*I, 
      -5.473477104418440164698069097763338486`26.70867406174075*^-22 + 
       2.9321111895574499231035540691049206`25.43757398894312*^-23*I}, 
     {
      -7.75873341188442506950594199430152806460315838832187787`26.65706258655\
3927*^-24 + 
       4.1563102612442035191374620862455101397088079453857667`25.385994662320\
922*^-25*I, 
      -2.156255007722367636277377487341959581805524008919201`26.6571405862095\
1*^-26 + 
       1.15509379414016858243993823754677359053776811536068`25.38607276325723\
*^-27*I}, 
     {
      -3.3781107104421390296219437207219650155227408575559`26.504082408989312\
*^-28 + 
       1.809635086562342279956820551893066228552605419452`25.23300817408821*^\
-29*I, 
      -3.5000814843142839292350830962772593062578216321`26.504240362163614*^-\
31 + 1.87497415056989988339798693487003059002478339`25.233145162300616*^-32*
        I}, 
     {
      -6.57522332791532163362877598403289630689330601`26.487127648811516*^-33 \
+ 3.5223105031455361611717864379879198227525686`25.216370730504202*^-34*I, 
      -2.35345813105358163250612619368914464761473`26.487545212964882*^-36 + 
       1.2607344085986384357779191453877733333724`25.21654640551347*^-37*I}, 
     {-5.743457663073173993553339335687737358654`26.576101424059864*^-38 + 
       3.07673827064188350648300753427963375657`25.306032112012858*^-39*I, 
      -6.580662489638254403338606413997070516571382156509262602`26.5774505893\
45897*^-42 + 
       3.52522423177641864291879674010410394232771979652187301`25.30640777591\
311*^-43*I}, 
     {
      -2.25794068598945142589797421431264851337547898382511439`26.40156939189\
698*^-43 + 
       1.209566245449770648143636280900722183527258901948094`25.1307882569484\
7*^-44*I, 
      -7.674108917326946003185560675672787441938065831231`26.403849771210147*^\
-48 + 
       4.11097739099206940181888752071320475455181766466`25.13281412769459*^-49\
*I}, 
     {
      -4.00388887162001265575639628202792573918573654432`26.36544700459958*^-\
49 + 2.1448609610049617984274501765304857775229083529`25.094904172011873*^-50*
        I, 
      -3.740630716767364334065305540015492469597095`26.370558960303427*^-54 + 
       2.00383503418367603673849176257517394911774`25.099589084184935*^-55*
        I}, 
     {-3.20792182137953458767661846497790256756462`26.366401362674683*^-55 + 
       1.7184658468927384446747006825556379786282`25.10839224103529*^-56*I, 
      -7.63431444169419969405799723180391396`26.378498921117647*^-61 + 
       4.0896597121090873488606137907453901`25.110529358257125*^-62*I}, 
     {
      -1.162850484712307555104896739608195175168558619369958326`26.3241024089\
269*^-61 + 
       6.2293252588101103946641699004800154989415958917728094`25.060015007447\
067*^-63*I, 
      -6.53275597202021808553030770480920264653556938632`26.349338054491604*^\
-68 + 
       3.4995609771978649397472510501113254472557122142`25.079759420070943*^-69\
*I}}, -1 -> {{-2.45584005742508965469192142427890596369`27.409958299007304 + 
       0.13155798361386594581997275444624453383`26.13883585758553*I, 
      -3.36549049575366949535814254427355158823`27.409958302353335 + 
       0.18028745078667983457430180323290878111`26.138835860777*I}, 
     {-4.12285117332297451957046833113670470908`27.322275946619943 + 
       0.22085884032330818121079443334081152689`26.051195520027434*I, 
      -5.24592171843833082887926724371347611881`27.322275946764066 + 
       0.28102110371044992169184229286422810184`26.051195520169628*I}, 
     {-4.65356805011471410754998763219634474571`27.237696820873452 + 
       0.2492890477260553389189424752886718018`25.96662479912673*I, 
      -5.10169313845343917636589948559181012818`27.23769682152538 + 
       0.27329485903709040442559674340599768824`25.966624799515383*I}, 
     {-2.24961355307601911526460751557017430312`27.1523655954203 + 
       0.12051054467423644850980199086211370774`25.88127164218674*I, 
      -1.97045932303040541111671222768038769247`27.152365595664214 + 
       0.10555640810046145546712970678748529365`25.88127164235853*I}, 
     {-0.39156356754344364574134705788767387522`27.09849374669918 + 
       0.02097584215507835783624180446799019867`25.827440044965503*I, 
      -0.25398325631434284602503066752420198475`27.098493747057116 + 
       0.01360574153490769072607882679844200425`25.827440045129503*I}, 
     {-0.02352046219972970988433856181952343987`27.0302536529467 + 
       0.00125997805569916677814909605732217418`25.75919656478205*I, 
      -0.0104686212880461128394823530741156705895272964926610604033`27.030253\
65362456 + 
       0.0005607982098461834834363839855061942685415437411647750144`25.759196\
565447905*I}, 
     {
      -0.0005047861398007463777411998258647992311237792374747819973`26.898721\
093910964 + 
       0.0000270411122693558782597544964708808026237430666318085198`25.627603\
013288873*I, 
      -0.0001428374714688400220365802175625468609341576787264034778`26.898721\
09660468 + 
       7.6517237652057043376956519112719938608825692403641248`25.627603015748\
98*^-6*I}, 
     {
      -4.113636494741822720270151666213862282674876809600428`26.8605020574306\
72*^-6 + 
       2.203652151256406871217880664970988353733132827890403`25.5893687837266\
*^-7*I, 
      -6.856305335454534524835610359915257079178953620113887`26.8605020617372\
33*^-7 + 
       3.67288456854606466977220729421175195237103489425466`25.58936878670324\
3*^-8*I}, 
     {
      -1.34360780640245376005785923277625003501510094463603`26.83859471505026\
*^-8 + 
       7.197632160275492652582352983771529667321851683795`25.56746963676437*^\
-10*I, 
      -1.2221067453733730821790035074188287010290196723022`26.83859472668517*\
^-9 + 
       6.54675774573033067212957931164264089915488461411`25.56746964308795*^-11\
*I}, 
     {
      -1.82752961850948608012373565683697508115570562376`26.823303932524524*^\
-11 + 9.789974346204317356538951831369327235166782433`25.552147837072823*^-13*
        I, 
      -8.40480038016243184984540055336152364424859442`26.82330396330044*^-13 \
+ 4.50240473661201020901879715906966260646849155`25.552147853410155*^-14*I}, 
     {
      -1.06145822994601840067669334923791891215000011`26.80304064463627*^-14 \
+ 5.686172599059862491752983978592719870323199`25.531838153743905*^-16*I, 
      -2.286964574936062932692603184229700112043023`26.803040722736974*^-16 + 
       1.22511418105292403746228781437944932294668`25.5318382039846*^-17*I}, 
     {-2.6761637928787488149610223316826228534938`26.7187019300378*^-18 + 
       1.433606033695469876285208316020021854657`25.44761548837837*^-19*I, 
      -2.50289903522420526845159407721452582839`26.718702094982717*^-20 + 
       1.3407890683582547543606499842900190342`25.447615625135644*^-21*I}, 
     {
      -2.9612917777889305690852999288215299345399091562746478592`26.641240559\
99377*^-22 + 
       1.586347506631609975550099523458146701221402209368932352`25.3701964771\
1792*^-23*I, 
      -1.11398456314636631147106758660709887076756115141863936`26.64124090163\
3484*^-24 + 
       5.967553239528490260369936805074689679981466262561978`25.3701968130121\
18*^-26*I}, 
     {
      -1.449260698380231273953105933746897347436058588572687`26.4845892420994\
85*^-26 + 
       7.7636088161878241127378756688714374785908081091887`25.213497854071726\
*^-28*I, 
      -2.031966932319365576457974421729586141080147243352`26.484589811881147*^\
-29 + 
       1.0885133646132923746527142476917196162673613901`25.213498394278307*^-30\
*I}, 
     {
      -3.1544337874000914352119531496851141325842208982`26.467618356736917*^-\
31 + 1.689812605096595417172311903958613760017494508`25.196543965943906*^-32*
        I, 
      -1.5274919113993989996868244295567416411609009`26.467619624828014*^-34 \
+ 8.18268906570779751886079180176985700901514`25.196544700273357*^-36*I}, 
     {-3.06623661426950778651401129925353098265446`26.626670014253392*^-36 + 
       1.6425658708378984887558520048170150285681`25.355237284262124*^-37*I, 
      -4.7519844605388038450456363487702584003`26.626674114670795*^-40 + 
       2.545611600001270957666789503829509477`25.355237731981404*^-41*I}, 
     {-1.335297082125605023027649270852125616`26.416961333684426*^-41 + 
       7.1531120733534079797577921329724648`25.145845801773596*^-43*I, 
      -6.13750197491543515771385228915848327874531258762377`26.416966836554945\
*^-46 + 
       3.2878256130921665891854747999929480654700950461507`25.14585021271643*\
^-47*I}, 
     {
      -2.6116681038812388123661244961582548398390345331718`26.352561287096663\
*^-47 + 
       1.399056052434899814938130919060217427758244140931`25.081475094410973*\
^-48*I, 
      -3.29925383822187865121478852461371464150558976`26.352571313267912*^-52 \
+ 1.767391899462157190882810991819699409643715`25.08148478895374*^-53*I}, 
     {-2.2987295617218809293275517425550992206736062`26.35755759085836*^-53 + 
       1.231416618925888837259576388031095243173776`25.08660939657784*^-54*I, 
      -7.3963138324124981891471995797215805651`26.357578445445895*^-59 + 
       3.962164111728657151151997350298939661`25.086615956957665*^-60*I}, 
     {-9.119831999350433002105158496532258357`26.383207078353998*^-60 + 
       4.88544319123824534968911322490016246`25.111840786443576*^-61*I, 
      -6.9261988470469281215292596288087144343472702447875`26.38325140765034*^\
-66 + 
       3.710326133296940724647015373264082323717631072328`25.1118709067037*^-67\
*I}}|>, "IT" -> 
  <|0 -> {{0.29120478687819619737710590853294532961`24.902133905081808 - 
       0.01559967818937232980390348837064138897`23.63103233686626*I, 
      0.29026864468753163241672524338431463719`24.75667303747055 - 
       0.01554952957378666108637478918113522618`23.485573033540984*I}, 
     {4.60371889545818769451268529024846097442`25.11134441170822 - 
       0.24661865628438125692598126587297965951`23.840339669480898*I, 
      5.12852545819716167567835666758355181528`25.002846168548125 - 
       0.27473225145623183722786724300000141297`23.731842140124012*I}, 
     {15.11294095462790749116753074532294517611`25.3151110340118 - 
       0.80959182681908381603790753708482734968`24.044024275873515*I, 
      19.92392568529028138950246041932961520753`25.2308558892256 - 
       1.06731359841794371157130634916158686735`23.959769962990425*I}, 
     {13.83788100386930212931292115810325027233`25.543382840503316 - 
       0.74128757565198038081058078997146154388`24.272294922888*I, 
      22.73420558258053565521267957185716048625`25.494259491939758 - 
       1.21785872677851328295742015457803035798`24.223173511906317*I}, 
     {3.20474941140171979941639649973457839174`25.37329380810892 - 
       0.17167664045425914763751671623913195724`24.102208764351648*I, 
      6.97268748389844674457590740485222979576`25.344500106604702 - 
       0.37352298370485446152560082848739342447`24.07341522754464*I}, 
     {0.19335506403675010098426445805019491222`25.302719171365617 - 
       0.01035792305337487206817148680344912107`24.031596902509445*I, 
      0.59526192410392170904254576867856662923`25.273780989861397 - 
       0.03188784962622138726326217907053480322`24.002664035744203*I}, 
     {0.00361621513105922809963522347213996814`25.249919971689618 - 
       0.00019371862980967641304748522219672418`23.97863911515705*I, 
      0.0168673102978912253848973308054330995`25.215961232774582 - 
       0.00090357241509717475805196227761217017`23.944709549875576*I}, 
     {
      0.0000249112610768272380247037226055955907250305130222081486`24.9708653\
6092574 - 
       1.3344823766667304121493874501645410629726777434873195`23.699794067938\
637*^-6*I, 0.00018864922924417372694503840042661793`24.933443365239746 - 
       0.00001010583410537541617841731859274561`23.662381286447747*I}, 
     {
      6.99249169347220925680959580334762697266282699165599`24.67713889554879*^\
-8 - 
       3.7458388417788118857136761797340336364027617315452`23.406064469507054*^\
-9*I, 
      9.215086449173261130562440952308383905001109744885362`24.637118688200438\
*^-7 - 
       4.93647046930167095794075428508026665101344995872377`23.366046004973807\
*^-8*I}, 
     {
      8.39771204751948662211126868227379330094444662383`24.653200122872544*^-\
11 - 4.4986075563076653448883114049565349842820114822`23.382166115236483*^-12*
        I, 
      2.0644721034903628931571266023725863480553612717959`24.599764606158573*^\
-9 - 
       1.105926203708234048025890987467155198740901825132`23.328727240545703*^\
-10*I}, 
     {
      4.41742611952188548204858000404502903646804643`24.567766438103266*^-14 \
- 2.3663905606982777878248383016408984336933081`23.296571661571843*^-15*I, 
      2.171568144761069519190151765437691645464333586`24.511141109050428*^-12 \
- 1.163296956335255094082376276537968911574284482`23.2399573005189*^-13*I}, 
     {1.03009222835217490856158301631056192425483`24.521714489062916*^-17 - 
       5.518146676067412762117166499479810547524`23.25029565412084*^-19*I, 
      1.0854349392629173533370834088112428904696711`24.461529542818173*^-15 - 
       5.81461449501717832845391243165581447879357`23.190143130612647*^-17*
        I}, 
     {1.0719501948509051746734402081896019844`24.537311378449402*^-21 - 
       5.74237747049992198077042798113114363`23.267381681501703*^-23*I, 
      2.595259944638475665131582778533164400389`24.47102318059198*^-19 - 
       1.3902662929461636552782943715950128193`23.20097281927685*^-20*I}, 
     {
      4.998079582859340909149690320411067578908391872811845`24.311259376818423\
*^-26 - 
       2.67744338591878119212174314624411656795117629468964`23.04030991949686\
*^-27*I, 2.98009380577490298416075140252922773`24.247221821794895*^-23 - 
       1.5964196482691527942810592995005844`22.976260372293492*^-24*I}, 
     {
      1.04687842020781885580559051494266986210195400958`23.942616777869908*^-\
30 - 5.608069370602691374290099631186271796428819796`22.67153370316277*^-32*
        I, 
      1.64768200738849129461400091825925518767313147603883`23.877696758753693\
*^-27 - 
       8.826540713576113128251909295996115000762962365942`22.606614198442735*\
^-29*I}, 
     {9.86864180010388187354707525316030731078717`23.83981396072282*^-36 - 
       5.2865764295374435773208754891226848379639`22.568728409714325*^-37*I, 
      4.394450815519075720837097027000078207315655072`23.770861256268613*^-32 \
- 2.35408281835097064103000617043462179924038596`22.499776006119205*^-33*I}, 
     {4.192753260496187369983284428651435446`23.741837243176228*^-41 - 
       2.24603456187629652850498964875065901`22.470754427964458*^-42*I, 
      5.6614569356879833652363400739531327165592`23.669424498114385*^-37 - 
       3.032810937847708578689552837928228527466`22.398344341811995*^-38*I}, 
     {
      8.0374354294542231465731718652242460611182240073166`23.603572089052328*^\
-47 - 
       4.305609379282376085580672805764131357275537897621`22.332541650546847*^\
-48*I, 3.52722847915112151383112565670861439`23.527721665057193*^-42 - 
       1.8895166444573520098463657164470154`22.256699275110382*^-43*I}, 
     {6.9587248592959521962302157766960938094864479`23.377746311694843*^-53 - 
       3.727750136846641661523617874927140871790007`22.106628855406736*^-54*
        I, 
      1.0637364778778878689535697673191091652247113874095`23.302750233113514*^\
-47 - 
       5.69837704630738065765215811416879670700629403216`22.031638597603564*^\
-49*I}, {2.723312622021466260584725732285476859`23.410997421390878*^-59 - 
       1.458863398782292377714485589030817887`22.13836860427136*^-60*I, 
      1.5541331082639343552041755508579406380966027`23.336897649099193*^-53 - 
       8.32540447302395717623043587814973532264758`22.06442450101141*^-55*
        I}}, 
   1 -> {{-0.06952575685547807975656840960562439882`27.420387592665712 + 
       0.0037244560587242613839759705025426418`26.149273866186892*I, 
      -0.10767919371048564305306935224422228984`27.420387578656843 + 
       0.00576831441399781535542334069608118937`26.149273858917436*I}, 
     {-0.56836728952216233613930579774744927123`27.293760832288786 + 
       0.030447119035924772840109457254813146`26.022679662237014*I, 
      -0.94192914402612254960731286231929501038`27.2937608194666 + 
       0.05045861945306724415506720299487080601`26.02267965092902*I}, 
     {-0.93091658016028905838482046866472519679`27.23331737478932 + 
       0.04986868254238462856695036529523938961`25.962243831120887*I, 
      -1.76778782645912166291558664420897806496`27.233317358335167 + 
       0.09469940894682828482523068686843020558`25.962243820854017*I}, 
     {-0.51811478771828863254787067889194863451`27.17779767535333 + 
       0.02775512051229068877482087511683220587`25.90672163404353*I, 
      -1.20820057785217674760428002247553800076`27.17779764906093 + 
       0.06472263181096370329727394682579684412`25.906721622829327*I}, 
     {-0.09735451938988560350544880338714299235`27.04197805791698 + 
       0.00521522736299818629603809658150883343`25.7709082552258*I, 
      -0.29888448949783956345756222620027274389`27.04197801610576 + 
       0.01601107557998811608806859117024052778`25.770908218569566*I}, 
     {
      -0.0061529073632640872199333628216254582494002957936985374721`27.030806\
873397474 + 
       0.0003296078193799976099010644165915000396691494562573582336`25.759621\
890271937*I, -0.02666559390453799267155114961330693754`27.030806766104586 + 
       0.00142846100882700476646530270731070165`25.75962180165295*I}, 
     {
      -0.0001364946330784483811164568121805441251488243522473391006`27.004989\
635259427 + 
       7.3119414465218677548098450818915386918607431161120459`25.733665056128\
77*^-6*I, 
      -0.0008953429639473650946840104767859180859863573321452468078`27.004989\
29420868 + 
       0.0000479630237415697630742551087091975210897124003363511338`25.733664\
993455662*I}, 
     {
      -1.1322545859922056536244870784278064956133990356954461`26.897345573531\
965*^-6 + 
       6.06542473400594380783637886456298312466845951849789`25.62616216182093\
6*^-8*I, 
      -0.0000120523566194607300220424128701493843915105668567703173`26.897344\
631800834 + 
       6.456380291776588763790215173778537759231728202831636`25.6261618494282\
36*^-7*I}, 
     {
      -3.7172567967074317587312529780998109665823683976253`26.79989059347077*^\
-9 + 
       1.99131375543451946792340615985855264479503239487`25.528783250118305*^-10\
*I, 
      -6.8837608825019439115720563954215524376240844228501`26.799887944837188*^\
-8 + 3.6875923521317755896507455408232500516789325755`25.52878167124137*^-9*
        I}, 
     {
      -5.0327986761494129998902700331532819391599317568`26.7483527036431*^-12 \
+ 2.696042210757639478941557028610734072118698627`25.477266883967157*^-13*I, 
      -1.738134791052244759239695696536180649861375833223`26.748344598172935*^\
-10 + 
       9.3110912361163200961716906248352268954235672368`25.477261377808528*^-12\
*I}, {-2.888371621046197323048300395149479104228004`26.723776401598318*^-15 + 
       1.547284584936540839561869491833399313081805`25.452772027388118*^-16*
        I, 
      -1.994214738579010238923190460823882492621996541`26.72375098975488*^-13 \
+ 1.06828972476156454684799016298575910883139704`25.452755930230605*^-14*I}, 
     {-7.156307437023655293583307854066242676382`26.726327537348936*^-19 + 
       3.83359402290579598268813568818135248249`25.455532331311186*^-20*I, 
      -1.058791436185819472417841432626812950846331`26.726246396497*^-16 + 
       5.6718867334659256135711587006889442269514`25.455495249524578*^-18*I}, 
     {
      -7.750349856074892168527495458818502587148358704814307577`26.7304976722\
28413*^-23 + 
       4.15181923710571439255835176133130735375134922879973384`25.45991461569\
5517*^-24*I, 
      -2.63384327069821945216975004973445601201`26.73024918077708*^-20 + 
       1.4109351657506173216042970575454756179`25.459883086958175*^-21*I}, 
     {
      -3.70132741590647905999482674568551052643541448472065`26.58331301512674\
*^-27 + 
       1.98278047488941748285612880034897368002093617523`25.31238533869942*^-\
28*I, 
      -3.0967618421408371812670660481272190236523939169596076`26.582799683716\
46*^-24 + 
       1.6589180653383677907335276427223420165300663993722058`25.312212250846\
606*^-25*I}, 
     {
      -7.844579339813683917995172794407756223676694178`26.45344838419854*^-32 \
+ 4.20229744654842825946675817173260550624893659`25.182460334016955*^-33*I, 
      -1.7319217261023499455751094551242079146724739377681`26.45239255877109*^\
-28 + 
       9.27780819333839769142421113420823531765095752052`25.181614681308407*^\
-30*I}, {-7.4136778269961083864025127584288841118331`26.43641821821868*^-37 + 
       3.971465906884230011320358673169152404411`25.165335936745638*^-38*I, 
      -4.6293614052308905606485276012855270441079066`26.43372210479205*^-33 + 
       2.4799231124627346326539227657314179749849558`25.162638490957217*^-34*
        I}, 
     {
      -3.13574733077711116155210477912222940313043209197751272`26.35457520707\
4944*^-42 + 
       1.67980237439458137689429392237198044849815424301524938`25.08419552111\
8072*^-43*I, 
      -5.935713182080002764440811834630836468343`26.348887657309646*^-38 + 
       3.17972848102917854945796351861091383722`25.080330160805946*^-39*I}, 
     {
      -5.952996436063341073376709334240230451413884911486`26.452048163524456*^\
-48 + 
       3.18898702389502909008454658805462716378415711606`25.18638362671555*^-49\
*I, 
      -3.66120366876661445861253276657142980068567615046547401`26.43476774476365\
*^-43 + 
       1.9612864070945964406764853587547566684904315087473984`25.184014022835\
544*^-44*I}, 
     {-5.08400232032600703650444588454901618521358`26.25908943330522*^-54 + 
       2.72347171766379131050105335998821594694891`24.98907974078544*^-55*I, 
      -1.088828440130432295911474818165006327185769178371`26.233055467301856*^\
-48 + 
       5.8327932900964172663448721718799735369074256956`24.965780757699626*^-50\
*I}, {-1.956806350868452830091983837949304203`26.248980420472577*^-60 + 
       1.04825025988449662265376756435181767`24.981360425701844*^-61*I, 
      -1.564133302431027804699848318865214800106837`26.192655785840827*^-54 + 
       8.3789749560023984893156731899983522593778`24.932890781168755*^-56*
        I}}, 
   -1 -> 
    {
     {
      -0.0145623263031136327884801828487507064234911454617007030273`27.367446\
736791035 + 
       0.0007800957067104235055087920151284334672942570124131434496`26.096411\
405300703*I, 
      -0.0229941892148272046571981864963800906847697725913116442623`27.367446\
735388445 + 
       0.0012317859051090276291129598050428620007163750564231118848`26.096411\
404572443*I}, {-0.11845564787162153090339300147801500424`27.237737542360165 + 
       0.0063456030593474474181292899037690099`25.966655707743175*I, 
      -0.19970775314279015232723624573966327039`27.237737541197767 + 
       0.01069823306940768903735096153183243986`25.966655706717972*I}, 
     {-0.19255958879352165413875408278460963099`27.17524379789331 + 
       0.01031530988779126134618502794408800364`25.904165949991103*I, 
      -0.37074236911921161911924259710920885006`27.17524379653863 + 
       0.01986046215594756268628627945673745429`25.904165949145572*I}, 
     {-0.10636147405161634023527948576700004266`27.10472665948638 + 
       0.00569772490603492366028343627063101243`25.833661491188302*I, 
      -0.25060706011620922917756112172232600554`27.104726657731415 + 
       0.01342488058560916043058392129025329475`25.83366149043919*I}, 
     {-0.01985860763384375775291346897034385347`26.96879691820019 + 
       0.00106381454679366918827742460207924947`25.697713177938795*I, 
      -0.06142350445424625804396918396584904883`26.968796910988598 + 
       0.00329042291173086212576882034257737306`25.697713171616353*I}, 
     {
      -0.0012489666326064303357656168003433345503493834647177515085`26.930702\
063991788 + 
       0.0000669064466514892637904900231478318324813570808114384757`25.659618\
64966318*I, 
      -0.0054413048762583689295500659099065081464791058375849803776`26.930702\
0601098 + 
       0.000291487670617850409282885421218268813196906283562861896`25.6596186\
46455577*I}, 
     {
      -0.0000276074372337776933167555315803522634992750542920879542`26.886952\
975686743 + 
       1.4789150312297747867459174133851322504629062828738294`25.615873296049\
436*^-6*I, 
      -0.0001817580463625323544901325250739440722526050995886268669`26.886952\
967174906 + 
       9.7366772778034207248949832959236704765363543096077695`25.615873294481\
574*^-6*I}, 
     {
      -2.284178732180471399151234420201568180119239419797916`26.8023285205430\
85*^-7 + 
       1.22362182060997569840394596101774916207244913873175`25.5312533126348*\
^-8*I, 
      -2.4376745672979163516122116017212203960160218026877517`26.802328498145\
5*^-6 + 
       1.305848684285903243364802526158687258260800415020159`25.5312533051990\
26*^-7*I}, 
     {
      -7.485211861954178786263952592127231115555802589107`26.742036345347955*^\
-10 + 
       4.00978629086198259639578370762241016803287537178`25.470960810229528*^\
-11*I, 
      -1.38868983730240337861309546328427047849605105994903`26.74203630417454\
*^-8 + 
       7.439134088077494069552529941310991213032607688969`25.47096078567875*^\
-10*I}, 
     {
      -1.0120840563756484320105043528733776260686105828`26.737784257781048*^-\
12 + 5.42167790210759408083835393161637170350746571`25.466722166387388*^-14*
        I, 
      -3.50009682923084707118745065648488889785996309218`26.73778416252578*^-\
11 + 1.8749823707562091115054253285755926147577923693`25.4667221016677*^-12*
        I}, 
     {-5.802955850442848507633722302270033530758812`26.732247301891913*^-16 + 
       3.10861111812382147102108232307896276445432`25.46124427361364*^-17*I, 
      -4.01076599233079237849403345615320693621836508`26.732247070371827*^-14 \
+ 2.148544996254097456463143289470808454282193`25.461244126941423*^-15*I}, 
     {-1.436780776057131724697531497633461340613`26.683967792272266*^-19 + 
       7.6967545676173334395129522463076529659`25.41302537893275*^-21*I, 
      -2.12762240645516518023400157769202161753978`26.683967291483036*^-17 + 
       1.1397554691668294831777293957321474323606`25.413025150122483*^-18*I}, 
     {
      -1.555287036711483822413825428219611408938917656032401047`26.6342209211\
91407*^-23 + 
       8.3315860034092929633355902577429543300152519524163425`25.363210199237\
82*^-25*I, -5.2895871410797274863119037828091875712`26.634219864223798*^-21 + 
       2.833602360733174158577131251453682965`25.363210065223054*^-22*I}, 
     {
      -7.4249407436818726977951047335240945625568470467976`26.469215978850205\
*^-28 + 
       3.977499388601861435874477292389387937967519128322`25.198106326043995*\
^-29*I, 
      -6.2168493097666177829882603196372549133238185223670089`26.469214307116\
55*^-25 + 
       3.330331538291141935957994457589424111668641604402533`25.1981057627393\
24*^-26*I}, 
     {
      -1.57323281821414635185004771557396885671941229`26.41948320885911*^-32 \
+ 8.4277205550763373617484210565518581281929843`25.148420906770678*^-34*I, 
      -3.475994428387119449799640809554025458058271606336`26.41947984420984*^\
-29 + 
       1.86207084890987784724868927112471344379783201971`25.14841821295253*^-30\
*I}, {-1.4865328667545855885819391828093418283292`26.443289250955967*^-37 + 
       7.96327374556387437450683510932767688979`25.172207498597714*^-39*I, 
      -9.2896617344686931542502848519001926959233991`26.443281428067525*^-34 \
+ 4.976420034140877145912673495910651728334199`25.172199671822074*^-35*I}, 
     {
      -6.28666683927712255123767682890222670843615462437142815`26.30074908928\
2665*^-43 + 
       3.3677323998640815635871459594029559010403906463599711`25.029664301815\
338*^-44*I, 
      -1.190986633689282338288937473568321155981`26.300736996708128*^-38 + 
       6.380049041284411342780775694752925264`25.029656113861844*^-40*I}, 
     {
      -1.193352211636758107542205097048264272830079515308`26.328400742119417*^\
-48 + 6.3927213105517202024962011245961507027884872458`25.05732864443784*^-50*
        I, 
      -7.3456695774727399365136610479295322491640554592837413`26.328373761688\
024*^-44 + 
       3.935034266520061369908664660093407034065027369236229`25.0573250523640\
2*^-45*I}, 
     {-1.01906795756052656502771890530781645698464`26.233551314643197*^-54 + 
       5.4590902716494603927950576018947492224071`24.962479139323893*^-56*I, 
      -2.18450312004700021577992580080326326800911896669`26.23350700365793*^-\
49 + 1.1702261505291392211333910058314620040866338773`24.962439705501755*^-50*
        I}, 
     {
      -3.922087931457809888126853145768320780870554385608076468`26.2644843964\
6543*^-61 + 2.1010406531110461137836511036767932`24.993455485255023*^-62*I, 
      -3.1380553177744570316542657588165767448187`26.264389450801527*^-55 + 
       1.6810387501701935693373858284435347070878`24.993375162240202*^-56*
        I}}|>, 
 "S0" -> {12.33421126694507975614786889584880216997`25.13451003631868 - 
    0.66073682560909925672970365723600110313`23.8634044703306*I, 
   16.75177083315484811484860350375402856925`25.209534942771455 - 
    0.89738303034363895998318738253424505176`23.938433017240953*I}, 
 "T0" -> {9.31187282816828442696726023101436363346`25.349478822938647 - 
    0.49883183932874449067626831558685899189`24.078408914734254*I, 
   13.91548291546507597004906238094467371967`25.2971794207364 - 
    0.74544466682054189826231941060089703664`24.02610779229808*I}, 
 "Sc" -> {-3.68318182237171402553895975511851227575`27.26565026446423 + 
    0.19730599815303612333184617360356469672`25.994566659700585*I, 
   -4.15321686343657740201634258723376155342`27.280101825502538 + 
    0.2224855134245595862214590820370989395`26.009016846710107*I}, 
 "Tc" -> {-0.6609109798775722287994356957786262317`27.216053582709748 + 
    0.03540463296788207324212071891049631875`25.9449770020458*I, 
   -1.31578867008722123735536348367567755882`27.203416653363337 + 
    0.07048606596967899326022321437540220028`25.932340077607993*I}, 
 "kappaFit" -> {1.0000223660572385193010081409821754963`24.335547064446928, 
   0.99959813056687858600571331691540457585`24.189538901687314}, 
 "kappaFitIm" -> {3.17899517552352403501`6.839220574813718*^-18, 
   2.474894242568590667857`7.584600542497666*^-17}, 
 "residual1" -> {7.81366923862845613369127971980484`19.68669164273898*^-6, 
   0.00009050845536120860903178203576707654`20.795224548763436}, 
 "residualMinus1" -> 
  {0.37737784466952630764130973249533720827`24.38879251363458, 
   0.27140490075314572528189801655160817358`24.32037976712399}, 
 "neutralOnly" -> 
  {0.24503702534076699795385231350779027053`24.16082409384628, 
   0.16931272197660647069890253119551131751`24.076992687714004}, 
 "residualP2measure" -> 
  {0.1052646044976744648039294737230555936`23.725075430052566, 
   0.3873557456802299657648861882178518586`24.16415345655502}, 
 "chargedFractionS" -> 
  {-0.29861510741610309394038363019909994721`24.634899942036643 - 
    2.33548850712662807831`7.919603089636288*^-18*I, 
   -0.24792703438949834674999391010932206055`24.70976525793153 - 
    1.70813966683901372917`7.939170984509709*^-18*I}, 
 "chargedFractionT" -> 
  {-0.07097508654524638731759878340361355981`24.848975723718862 - 
    8.0849949155818570338`8.295707231218266*^-19*I, 
   -0.09455573177592778049382299442483123823`24.796847285357014 - 
    1.26140922201159640103`8.312420951233756*^-18*I}, 
 "time" -> 845.063192`9.378434179263152, "kernels" -> 8|>


==> anc/paper_scan/point_A_b0.750000_N5_h0.250000_P5.000000.m <==
<|"b" -> 3/4, "Ps" -> {7/20, 1/2, 3/5, 9/20}, "ws" -> {0, 1, 1, -2}, 
 "lams" -> {1, 0, 0, -1}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 5, "hstep" -> 1/4, "Pmax" -> 5, "prec" -> 20, "discrete" -> {}, 
 "Pgrid" -> {0.125`40., 0.375`40., 0.625`40., 0.875`40., 1.125`40., 
   1.375`40., 1.625`40., 1.875`40., 2.125`40., 2.375`40., 2.625`40., 
   2.875`40., 3.125`40., 3.375`40., 3.625`40., 3.875`40., 4.125`40., 
   4.375`40., 4.625`40., 4.875`40.}, 
 "IS" -> 
  <|0 -> {{0.42204182465125584338642319089345511914`24.56052520265442 - 
       0.01647700850181351062834086701836926867`23.15204744159346*I, 
      0.95161331979468380350835300621995261739`24.801879879080957 - 
       0.03715210162796676017455146659701144882`23.393402051999633*I}, 
     {9.2442534959726929713281074274285417779`25.108309207471827 - 
       0.36090651340521847930350636135430000724`23.69983222703465*I, 
      15.19082046586860886997707272935224744835`25.213655081444493 - 
       0.59306747186127480276041081521817370482`23.805177966053215*I}, 
     {25.19594699747949952197477215323162886957`25.284146619843323 - 
       0.9836793621858799967099010933044041224`23.87563962464737*I, 
      33.04754883608023494793388509800113933129`25.330255975394763 - 
       1.29021511928621354014718615989193273769`23.92174602597524*I}, 
     {13.09938829083576926341210575935538827315`25.02872947277228 - 
       0.51141550346345544111088335180616246309`23.620234266562125*I, 
      13.24639764887373043608502335911022214064`25.0502955965391 - 
       0.51715492145653994597102645590688069917`23.641798971222826*I}, 
     {0.73214397951082102434969414091830672824`24.263523866625647 - 
       0.02858376082730616403007933223178169112`22.85504527981146*I, 
      0.50462761125482596733246868973290635998`24.237685112418927 - 
       0.0197012546037737238090671550162778357`22.82920622800402*I}, 
     {-0.05149661882357005673944946872877650712`24.249671015922335 + 
       0.00201048847912588059108563141186090505`22.841071532661836*I, 
      -0.02860267815927921320284768824251868565`24.284587623370278 + 
       0.00111668214778124511620747167383039513`22.875984047977653*I}, 
     {-0.00196508145179473948622087010328634463`24.318136887879355 + 
       0.00007671908776987544180772830362638763`22.909629300979994*I, 
      -0.00066671040291277885620423104257014766`24.33406788764967 + 
       0.00002602915714839145438674345692955205`22.92555829607329*I}, 
     {
      -0.0000170927127403437482288620369636345499174361657301754`24.291141010\
05949 + 
       6.673195799360074483224033283945664574604812737991815`22.8826957687858\
23*^-7*I, 
      -3.3823288510520631533537865952225096606154679131296755`24.303673316433\
237*^-6 + 
       1.320500907244586094313748581113615025598673630143778`22.8952288203142\
3*^-7*I}, 
     {
      -5.23461851361095670699319131956634359125846865496989`24.13949278662752\
*^-8 + 
       2.0436565457414256313979351763226592775633102779427`22.73103630199313*^\
-9*I, 
      -5.6261583649681254615029330430108314754387867270899`24.14892579616557*^\
-9 + 2.19651830215483149672230760780550638571388877062`22.74046964301187*^-10*
        I}, 
     {
      -6.39719982640124954780510125796860805559914210439`23.892550235283956*^\
-11 + 
       2.4975419442022482569672898183279326353291008959`22.484073652349924*^-12\
*I, 
      -3.4657354408865725799844704275017007178632402383`23.902402808558527*^-12 \
+ 1.353063819485505355733525676471012804456815152`22.493926095373467*^-13*I}, 
     {
      -3.2949153970288925185109913286406458182123089`23.696211203404825*^-14 \
+ 1.2863736681658389430167945322850569515106962`22.287733289929914*^-15*I, 
      -8.341648089383543950978262860039846745738099`23.704616237772687*^-16 + 
       3.25667738266202826623219098250995621683962`22.29613825188489*^-17*I}, 
     {-7.3625642287562764521562011319452724264225`23.583333146986885*^-18 + 
       2.874431544613374317619558588227930710869`22.174858071495713*^-19*I, 
      -8.07254895971897816021494847322324248752`23.59075667105046*^-20 + 
       3.1516179220037652333241055250849096532`22.1822820908763*^-21*I}, 
     {-7.261697012755034254802938739099032034`23.310152735193785*^-22 + 
       2.83505179885066188023909359181134089`21.901675698155184*^-23*I, 
      -3.1953198746259796447035723902309564`23.31758056248868*^-24 + 
       1.247490406519284970723981120445882`21.90910350056002*^-25*I}, 
     {
      -3.196032729308214067965966410896841885215650530020979`23.0670527259433\
06*^-26 + 
       1.24776871335947484354699304836082901161484838707397`21.65857556762703\
6*^-27*I, 
      -5.229900724704700241260766375875353145709244118356`23.07733993938341*^\
-29 + 
       2.04181466554476353291691928853139570196399834062`21.668862780202478*^\
-30*I}, 
     {-6.3212718224622746577587842494013147589147335138`22.92673862843154*^-3\
1 + 2.467898759728174077288767332754069259559463324`21.51826154009295*^-32*I, 
      -3.5646219483520944902619224451479573032093799`22.939264978504646*^-34 \
+ 1.391670273374082960983548822868794348773063`21.530787904980592*^-35*I}, 
     {-5.64376966432529371828334349813294237626471`22.79163289735577*^-36 + 
       2.2033939602612360757580402668725046340217`21.38315375687903*^-37*I, 
      -1.01634884402903937107716303336049094723`22.803571896099808*^-39 + 
       3.967945252279876941383092695541826598`21.39509245097111*^-41*I}, 
     {-2.280946555355738459604611692361995844`22.60643395304298*^-41 + 
       8.9050832381054480998818559480150957`21.19796979010486*^-43*I, 
      -1.215652513835902722907955610750479820193263813956459`22.61554603697238\
*^-45 + 
       4.7460501864466070690262603481160819733517591159871`21.20708354000767*\
^-47*I}, 
     {
      -4.1798364944040223939602542485024338163097876409777`22.469329195003883\
*^-47 + 
       1.631857257547662120444276697386092341321104159452`21.060850435669977*\
^-48*I, 
      -6.11009274011631814096138621508624260940671194`22.474864044966765*^-52 \
+ 2.3854519657879036439450369191887460663136616`21.06638511630879*^-53*I}, 
     {-3.4762017521141015166489220441338019297064886`22.08373957393514*^-53 + 
       1.357149990313171577528728238017583418780246`20.675268033782686*^-54*
        I, -1.29173931685197017566548753807883970133`22.09129252674462*^-58 + 
       5.043102001449228992567030793747825966`20.682820886923523*^-60*I}, 
     {-1.3127013308704489936749911448818345392`21.87861928112944*^-59 + 
       5.1249401660680726954774180301912326`20.470139306208093*^-61*I, 
      -1.14925071772789875761158557129960770345176912139667`21.882329971419452\
*^-65 + 
       4.486809775884610508904060298781137392321728266309`20.47385029992674*^\
-67*I}}, 
   1 -> 
    {
     {
      -0.0214692371827392533850651169588753658495228513637533379843`27.447217\
528043172 + 
       0.0008381842341804802623445210344790769301346430104758738422`26.038668\
84961743*I, 
      -0.0197513883078194324734032051662833550116246921959670894892`27.447217\
528122604 + 
       0.0007711173965743405617660182205590544965532079559236665171`26.038668\
849691483*I}, {-0.18842609980557162648475861230843754153`27.308344430561974 + 
       0.00735637623362437584766380758575034907`25.899879312255443*I, 
      -0.16092497411911799341101576377098290612`27.308344430591944 + 
       0.00628269998810160866646483555941447098`25.899879312281872*I}, 
     {-0.28236037834712136947511544097840056187`27.326817694898793 + 
       0.01102368078909061320551881561761351973`25.918391533359397*I, 
      -0.20773382274412975767444050359895045593`27.326817694958553 + 
       0.00811017241311953387826646073103189946`25.918391533376766*I}, 
     {-0.12729804837375264339295898016014907375`27.17230597634578 + 
       0.00496986531382713383811171831809118039`25.763847956691716*I, 
      -0.07482264254700993197748791898054217474`27.172305976428508 + 
       0.0029211638405600552894238202092747922`25.76384795676166*I}, 
     {
      -0.0184340373069087600492399121661904983134580141324098470577`27.115590\
292539068 + 0.00071968646633463286607041171420337453`25.707117611968*I, 
      -0.0080248199152469891951989833766615914296310917828716916143`27.115590\
29275105 + 
       0.0003132983942487406287983503326520509036451246738054824168`25.707117\
612058187*I}, 
     {
      -0.0008891935857816056582799515533222117589046151766989017787`27.017079\
10817758 + 
       0.0000347151619031793050812068493257723845772329996901411802`25.608601\
153862597*I, 
      -0.0002656928892648846600823365326589978767038659548924654735`27.017079\
108757756 + 
       0.0000103729624401714454295143632033758034220222091373702803`25.608601\
154443196*I}, 
     {
      -0.0000152461409875801051074099325525774953335651183711513944`26.917621\
42959005 + 
       5.952272500001317316868001053204133625960654586192228`25.5091297557444\
2*^-7*I, 
      -2.8973350196367315655063880111261964884953784872604279`26.917621431121\
542*^-6 + 
       1.131153619445294586769374794755343217124890154530132`25.5091297567534\
7*^-7*I}, 
     {-9.99729865324015047437540759865569949865634154002928`26.93451978648209\
5*^-8 + 
       3.9030628075955209258625451676753688911584993043531`25.526058450468515\
*^-9*I, 
      -1.11949603739955966477555238412429926195838022929565`26.93451979151571\
*^-8 + 
       4.370644009328091060318017020061448842875979224702`25.526058450872043*^\
-10*I}, 
     {
      -2.657340253218135961455715785758693285891630959018`26.832752879186874*^\
-10 + 
       1.03745684401462328742947671364858581379203400604`25.424328616498766*^\
-11*I, 
      -1.62449982235483633911294148597679089663993994595`26.832752891501364*^\
-11 + 6.342238096011778074166684129022282417917330586`25.424328620926627*^-13*
        I}, 
     {
      -2.976814523220727997796946599612798762118171941`26.769941289945535*^-13 \
+ 1.16218335109228408459133647609323634200620014`25.36152040274151*^-14*I, 
      -9.2042819228680421711071598703996450148834246`26.769941319125092*^-15 \
+ 3.593459762465602676134946484034525141403445`25.36152042036222*^-16*I}, 
     {-1.440234943498470684884029930786531725151889`26.755277528664376*^-16 + 
       5.622846367950036789105164007472387782808`25.346839331533356*^-18*I, 
      -2.0867978277752950258211693210852976054325`26.755277604424382*^-18 + 
       8.14710380380713455804410215031844970291`25.346839384837573*^-20*I}, 
     {-3.05642611010511482515248230415561009322`26.718563313828746*^-20 + 
       1.1932646496109995894685743265776195896`25.31019590600019*^-21*I, 
      -1.9227697232787746698601948332749532617730805538382731147`26.718563491\
665797*^-22 + 
       7.50671881955614805792933945474335263362945205719423175`25.31019603098\
253*^-24*I}, 
     {
      -2.87393717878197848505343149394958683777668501865817895`26.68177081279\
4305*^-24 + 
       1.122018827579431137632930094825998241094788877006014`25.2735458513101\
25*^-25*I, 
      -7.27327013016091014140821487145082080215335496705077`26.68177121103633\
8*^-27 + 
       2.839570079806093170884257507079905633583628685106`25.273546094589214*\
^-28*I}, 
     {
      -1.2055719814844244086524629506635814252510869300649`26.68176129634178*^\
-28 + 
       4.70669460423296749903273382634034689433462853888`25.273624035575516*^\
-30*I, 
      -1.1372926094866469103436967637856047964841397461`26.681762225593207*^-\
31 + 4.44012391687620685926678899623088601930459788`25.273624417897985*^-33*
        I}, 
     {
      -2.26696953473403095090482041749197525450694837`26.66132210194313*^-33 \
+ 8.850515308057560629644178677838992466390775`25.252921997672722*^-35*I, 
      -7.3867349574741756918827470614921181286873`26.661324088798608*^-37 + 
       2.883868080977952030704862810900587690364`25.252922173474914*^-38*I}, 
     {-1.917530812970974194921530204983224369593`26.627103942034594*^-38 + 
       7.4862654984301680387046861862902455331`25.21882547414767*^-40*I, 
      -1.999816465126825970424552972410838861638900547001450175`26.6271079067\
16873*^-42 + 
       7.807518348492976258078298767614544950193264700986956`25.2188268013735\
84*^-44*I}, 
     {
      -7.3147801720069805311600020509779432284722349110425761`26.464105287859\
972*^-44 + 
       2.855776087657886330216177649900182168424610771770508`25.0558424966213\
2*^-45*I, 
      -2.262630839035714791308348146700905437484725759767`26.464110969383796*^\
-48 + 
       8.8335765304927991124805557068367706284045905106`25.055846802422717*^-50\
*I}, 
     {
      -1.26086771931762529337322976692515608671560193328`26.30868754424986*^-\
49 + 4.922575658947052890209628585612922239160933512`24.90020711601883*^-51*
        I, 
      -1.071961697689875814945556126305966824000531`26.308695568577193*^-54 + 
       4.1850643644263682248719301455740646677651`24.900215096167425*^-56*I}, 
     {-9.8355917305897183507612826762466472648286`26.45193820868905*^-56 + 
       3.83993052582427772630863465523694714689`25.043530021105852*^-57*I, 
      -2.129844565977891296039354558552375434381724346020973763`26.4519600936\
5568*^-61 + 
       8.3151633253783951631887237827438603677870856482677522`25.043548508080\
704*^-63*I}, 
     {
      -3.4762114746052879579648698553039415041131882104875071`26.363496615841\
544*^-62 + 
       1.3571537860851339702975143356987111500427876917901639`24.954999342610\
794*^-63*I, 
      -1.77679836226612057463694965023914971525681548355`26.36353067500304*^-\
68 + 6.93682948254215744866108536409206011004383247`24.95500787805918*^-70*
        I}}, 
   -1 -> {{-2.86361138403654249384304197387368480664`27.462179263351402 + 
       0.11179875160394168337548733466919600913`26.053657486274588*I, 
      -3.73672425727662756746207775460166463933`27.46217926398167 + 
       0.14588610360349165302151090938546162613`26.053657486895286*I}, 
     {-4.44553409283970809451561515287974356595`27.314978197106274 + 
       0.17355887204627011557201327712453313909`25.906502872226685*I, 
      -5.38617938000744537120482735565431944629`27.314978197153316 + 
       0.2102827687990643733735515434197016228`25.90650287227376*I}, 
     {-4.68055789201644716817437778533909641801`27.256680090043268 + 
       0.18273447719005788943063818195444254309`25.84822811875816*I, 
      -4.88585965915548036545992002149201315409`27.25668009016667 + 
       0.19074969929602439981014585565980327904`25.84822811885333*I}, 
     {-2.1298886736488393462469715279585407559`27.219246665682128 + 
       0.08315335526906006024698219044705781423`25.810804279427373*I, 
      -1.77614397241831170215999692317616766719`27.219246665737526 + 
       0.06934274667721432747181740144054105598`25.81080427944993*I}, 
     {-0.35023052120810200141656722728561414074`27.04299800702856 + 
       0.01367341087653811508038711246720881151`25.63453178916358*I, 
      -0.21624020207349328340950048927018784878`27.042998007055804 + 
       0.00844227145246330299307796276000780084`25.634531789186383*I}, 
     {-0.01993355029046923073597923715393528052`27.019501230624776 + 
       0.00077822921431730510330187516139849121`25.611017160325936*I, 
      -0.0084432794174657802098006175005284958805882385988734441462`27.019501\
23070145 + 
       0.0003296355446755286723739191144068678978149146022295015377`25.611017\
160393754*I}, 
     {
      -0.0004073986133986142870110612467358019722330948948330158738`26.973283\
7275144 + 
       0.0000159053203367767889586348900766032794574545396656908688`25.564806\
266039056*I, 
      -0.0001096822595101901656503185676600518014687743421593180274`26.973283\
727691154 + 
       4.2821242277134142161846021935902737309734722013455347`25.564806266086\
993*^-6*I}, 
     {
      -3.1826404024445522623183191664193193883715056628960712`26.899987099579\
74*^-6 + 
       1.242540191665291061652825540517532842071356386737369`25.4915486144025\
96*^-7*I, 
      -5.045857557658695783898822938428697946281914001094916`26.8999870999666\
87*^-7 + 
       1.96996205163276319675327332484771690351889700889531`25.49154861452585\
4*^-8*I}, 
     {-1.00305779929600113965331697254253882330974661936537`26.81063850087653\
2*^-8 + 
       3.91605545267168131270682903960108806038744488437`25.40221294470263*^-\
10*I, 
      -8.676632259664796170260042487818231138744699784069`26.810638501663753*^\
-10 + 
       3.38745913696449099942209027154195506876156695195`25.402212945229437*^\
-11*I}, 
     {
      -1.32374277132399659589602479797952496029335677872`26.780041925182534*^\
-11 + 5.168047246346480513648248674832972130080418078`25.371611829758557*^-13*
        I, 
      -5.788498449538697081700629607290453192057888069`26.78004192694885*^-13 \
+ 2.25989777777584127549776041064037135598907911`25.371611831226346*^-14*I}, 
     {-7.4922153745406277767752308369374254572054569`26.72967250397712*^-15 + 
       2.925048874616471672966448723160741331418924`25.321222110058894*^-16*
        I, 
      -1.534554942694594047374814344382621683120232`26.729672507626148*^-16 + 
       5.9910827222331154567299734610444236235588`25.321222113286026*^-18*I}, 
     {-1.8469020499114739485747116486563370417348`26.6618366972935*^-18 + 
       7.21052251244398169104721999807633627549`25.25341693091623*^-20*I, 
      -1.64176929911220624176827393731095131616`26.661836704274478*^-20 + 
       6.409660161487915471781950550740577013`25.253416937006428*^-22*I}, 
     {
      -2.003417733287453745282154813010061530416990711914939991`26.6460525992\
75343*^-22 + 
       7.82157812234335395193270872870932417302924551301283818`25.23773450272\
326*^-24*I, 
      -7.1620061599046657843442626086084452940827718433688756`26.646052613804\
112*^-25 + 
       2.796131319077282342475090707604811030982645143823729`25.2377345142583\
24*^-26*I}, 
     {-9.63158180829273161841770257497074899947339456427879`26.65873091066393\
4*^-27 + 
       3.760282656163031783803129710740669631875076387543`25.25049521835361*^\
-28*I, 
      -1.283116332419376865722852261407724757462717905471`26.65873094185146*^\
-29 + 5.0094368574868050740655688679184531847171581797`25.25049523762717*^-31*
        I}, 
     {
      -2.062831255941561587926133530094090974432162651`26.64788111900691*^-31 \
+ 8.05353549261189600862059472627652950900563229`25.239458143215348*^-33*I, 
      -9.489819183524952941400037982828153412128061`26.647881180365776*^-35 + 
       3.70493686252117555333967540515052393601707`25.23945816222446*^-36*I}, 
     {-1.97579431381116462262739259861737919996187`26.666231202459613*^-36 + 
       7.713733048472753526658442286861786923442`25.258176850329804*^-38*I, 
      -2.9086493530891259616163644186574571005`26.666231327611346*^-40 + 
       1.135570868106407841052362692773030076`25.25817686645256*^-41*I}, 
     {
      -8.488147310874635860421043356178206114755241971532562562`26.4711759866\
8095*^-42 + 
       3.31387239929351135122057325819004262592527647943442727`25.06294793481\
7473*^-43*I, 
      -3.70557282615213074018194806542136352162734894545526`26.47117613834323\
*^-46 + 
       1.4466991514656293311980720315996370513152887527289`25.06294802778348*\
^-47*I}, 
     {
      -1.6393862643455060214683385694106632713993129818326`26.32013032931742*^\
-47 + 
       6.40035651388296953248868621730034945386313664988`24.911641284141776*^\
-49*I, 
      -1.96680219822914481163504045428383346415090207`26.32013052716718*^-52 \
+ 7.678626773160665381969791551392999525048112`24.911641473244785*^-54*I}, 
     {-1.4260960777999067810203346922769976277518888`26.44841990643754*^-53 + 
       5.56764657572239610181071567220502730565408`25.039967137606077*^-55*I, 
      -4.3572756774163750439386295222983733817`26.448420384963097*^-59 + 
       1.70113159852961977648456676693514`25.039967581106175*^-60*I}, 
     {-5.595853105021902107653415409891853612`26.318768225764654*^-60 + 
       2.1846867727513756704445704338462755`24.91025835863401*^-61*I, 
      -4.0352853618894234032783416263492134923992383709906`26.318768849573324\
*^-66 + 
       1.575422797729528034199304435023549484921435708291`24.91025861515337*^\
-67*I}}|>, "IT" -> 
  <|0 -> {{0.3119894670256181189946187122179151759`24.704873645432507 - 
       0.0121804352090109346278948736614827064`23.296388543078784*I, 
      0.2897166423710254391526587436772472609`24.539913293338383 - 
       0.01131087797615521432408567396866777592`23.1314291304056*I}, 
     {4.68433799028242951030997882585159841667`25.031732251520936 - 
       0.18288205666590190726754047680478668245`23.623287583487997*I, 
      4.96108757014493010095037798330056670658`24.909341229700253 - 
       0.19368668529254522777041395934635289102`23.50088952779047*I}, 
     {14.90129398410938404889324253832198893544`25.237764268169634 - 
       0.5817640179787386502845295027032602628`23.829288649790705*I, 
      18.83745843979853343494461088478140104786`25.15045993658454 - 
       0.7354365011609887789849976930919091792`23.741984522939738*I}, 
     {13.31541196678644276162492782475721708975`25.583044434796026 - 
       0.51984932148178456064535121743112376142`24.174562288402438*I, 
      21.01324934750749862626191750947298767503`25.52922810147242 - 
       0.82038193355767944810401703804638306986`24.120750206630056*I}, 
     {2.92517930205860659658147342899726849292`25.335798571053253 - 
       0.11420243543202392904685153754029173235`23.927321066085256*I, 
      6.11397525771776045962044931767084607598`25.30354077863027 - 
       0.23869677462544659923689889551562585925`23.895063225748352*I}, 
     {0.16274181190385487492718755392633028487`25.267872841941596 - 
       0.00635363146900463869836772122605049495`23.859293512144287*I, 
      0.48121976744433419537744504302483262961`25.236672309613834 - 
       0.01878738489004737856118598640208366768`23.828110500856457*I}, 
     {0.0028098902090903806675891512262084007`25.04010005620731 - 
       0.00010970141384115816216313094080856526`23.631664082237897*I, 
      0.01258622471354440755808075799600929667`25.00473216749958 - 
       0.00049138099472054356471230646734640243`23.59630316375047*I}, 
     {
      0.0000182042606403133620838260904489991028120579871732419039`24.8899052\
79509176 - 
       7.107157154093261483685668615577050211178499185800606`23.4814270663751\
37*^-7*I, 0.00013236528350613954118719195758599081`24.845150755350232 - 
       5.16769612461475296443125854275818`23.436673485669637*^-6*I}, 
     {
      4.89229136538284377417661532644080934846743379624007`24.83551256508268*^\
-8 - 1.9100080066086715752012826257853294780201168062911`23.4270200602629*^-9*
        I, 
      6.189466191732927108697502055451044524348052894822315`24.78180060811271\
4*^-7 - 
       2.41644029349802529718476688297430905898058418594136`23.37330816744935\
5*^-8*I}, 
     {
      5.69593433932633357395395556439156604539343130868`24.63008195483377*^-11 \
- 2.2237596620289112461280057550246915405961586681`23.22159220008085*^-12*I, 
      1.3440796992053069382390897872776269968445704308064`24.572777855042183*^\
-9 - 5.2474450012677231749337801688874604431385486541`23.16428845900866*^-11*
        I}, 
     {
      2.92789100790890200315234270458967823479475942`24.519346721461584*^-14 \
- 1.1430830361319072412562237030163735108921221`23.111220761858007*^-15*I, 
      1.3813970141758344024481412523940752695674332238`24.453136466135344*^-12 \
- 5.39313618164844777613615895351395916194033763`23.04497330222738*^-14*I}, 
     {6.7049229957117268727622283628378105878299`24.51184029794034*^-18 - 
       2.617680683558954310438810243160749042413`23.102769644184033*^-19*I, 
      6.78011934230869819994093349031385897341875`24.43684147729956*^-16 - 
       2.64703822041463320308236445649960381520546`23.027840786199416*^-17*
        I}, {6.873179720580436848160920112503393861`24.32311306806459*^-22 - 
       2.68337008504059663324022803903061556`22.914583512837368*^-23*I, 
      1.596775761462655510239726828530438204081`24.250357870620476*^-19 - 
       6.2340001062346221080378106398118150696`22.841834674371484*^-21*I}, 
     {
      3.162923607240969881434659176236780557772248667743678`23.982255070222678\
*^-26 - 
       1.23484252325402196368599227492667637221632648879273`22.57377695145644\
5*^-27*I, 1.80952866726282487462618336322574623`23.91437050963692*^-23 - 
       7.064612437264844492198326518712121`22.505892058028888*^-25*I}, 
     {
      6.546759429963612244077202804910799937423938164`23.844033557177248*^-31 \
- 2.555931769938132026603289212677775609073059148`22.43555997941679*^-32*I, 
      9.886163588442199579156459976632479658736233954884`23.771869582673816*^\
-28 - 
       3.859674373073065661157219425628847642247737009619`22.36339567883403*^\
-29*I}, 
     {6.10383220813872683500031585626825645202411`23.688535075293263*^-36 - 
       2.3830077805751207611771395119579552873283`22.280057839281547*^-37*I, 
      2.607661967901189706799648462753825404295914888`23.61222757415377*^-32 \
- 1.01806185798040754056051338335318377419751542`22.203750402111584*^-33*I}, 
     {2.566443388164310832565018203255530436`23.596077529629415*^-41 - 
       1.00196964035943813805436628598418458`22.187689482388805*^-42*I, 
      3.3246152912666485639696777246324305525025`23.518621660346582*^-37 - 
       1.297968855688104581080125248351561196598`22.110226120877442*^-38*I}, 
     {
      4.8713934723484792616519908362783767197447301512329`23.548488270639773*^\
-47 - 
       1.901849223735194921987009928703870058133365286243`22.13973990724109*^\
-48*I, 2.05083624492282931526536655784902346`23.46879286451206*^-42 - 
       8.006705560850798662568421168765167`22.060071127886218*^-44*I}, 
     {4.1778475572344015584367279861117622371861083`23.380441446114247*^-53 - 
       1.631080753118674975131982395612373328068828`21.97234070765296*^-54*I, 
      6.126335169733269479868778077890158077294302153052`23.30219671518377*^-\
48 - 
       2.39179320107139242191958827321442040597048230596`21.894064645251667*^-49\
*I}, {1.6202127584254840589112959075343789822`23.034793957487985*^-59 - 
       6.32550089495603619395903960113099195`21.626262564635848*^-61*I, 
      8.869306725588669420198669517743689528648525`22.957632104287953*^-54 - 
       3.46268151133874490186610124469965244661897`21.549105181267866*^-55*
        I}}, 
   1 -> {{-0.11464045243443749863763157281415043377`27.468503021623444 + 
       0.00447569790263049757396232247298110031`26.060065651421578*I, 
      -0.17141701040691153953668669068561909919`27.46850302132785 + 
       0.00669232140715921794163935456373704097`26.060065651305983*I}, 
     {-0.71019889650600391326131105139039520873`27.293800150683452 + 
       0.02772699901337415723174963110034836822`25.885335428619506*I, 
      -1.13628444266082894172480621416780753211`27.29380015052444 + 
       0.04436187915183963303718717672547099443`25.885335428487487*I}, 
     {-0.9794629748769672267031425137384361068`27.24456381868149 + 
       0.03823938487043340723718602953206912031`25.836119672848575*I, 
      -1.79564905800256870086419893269703478735`27.244563818449432 + 
       0.07010424812619031910318285808121252971`25.83611967270363*I}, 
     {-0.48803558828645714098305675182026191225`27.221341462917923 + 
       0.01905348254057119349172782885310274219`25.812956248361584*I, 
      -1.09873678470294061169582679761575976799`27.22134146246012 + 
       0.04289597448728052824057394809485384666`25.812956248220566*I}, 
     {-0.08395748102681488359436222075518037943`27.00834880628381 + 
       0.00327779866323151374226075426945040329`25.599873745791708*I, 
      -0.24886623143982146454441600968936187163`27.008348805909606 + 
       0.00971602995659644792963574951395755449`25.599873745426695*I}, 
     {
      -0.0049077542188290334898350466548953674851536062277142348454`27.065172\
212854826 + 
       0.000191604488619766663620652343635860613398524801237385237`25.6567177\
0212394*I, -0.02053764518709292389520365874475859343`27.06517221175077 + 
       0.00080181378856132873365174169538416937`25.65671770157332*I}, 
     {
      -0.0001015116132977114184441881169051108387306584747587461063`26.962748\
25431585 + 
       3.963132603554910161970277208930054278841987165459624`25.5542965808480\
74*^-6*I, 
      -0.0006430217073527355235783821945155263725032748317315034747`26.962748\
25154305 + 
       0.00002510432265251589242844759992280065671102804076180241`25.55429657\
9631057*I}, 
     {
      -7.916484035960372879784264115279065476113068117175192`26.8339577522032\
22*^-7 + 
       3.09068834286213091326799036246246099754884547097296`25.42549503028602\
2*^-8*I, 
      -8.1382912633589037330351981236945436241088894079016239`26.833957745633\
224*^-6 + 
       3.17728448945564129516750756405109607771034591876167`25.42549502420655\
*^-7*I}, 
     {
      -2.4626974820412491640229781038669248698233439907411`26.756834747111*^-9 \
+ 9.61466020163261138068998863983642912800986342618`25.348355628878792*^-11*
        I, 
      -4.40473990576374857750271046499798042208633737869787`26.75683473066292\
*^-8 + 
       1.7196621907205225409151461026481623449767753960756`25.34835561255014*^\
-9*I}, 
     {
      -3.1807273985074898247878248578654584413492590919`26.716011874799225*^-\
12 + 1.241793332460968675381746746489624473876681248`25.30753182233352*^-13*
        I, 
      -1.061047100978844870132027450034845691486391239083`26.716011831335834*^\
-10 + 
       4.1424524970006387836281469135663665156531108183`25.307531783441345*^-12\
*I}, 
     {
      -1.7510055229612398136271293974398885090692774`26.623998748300256*^-15 \
+ 6.83613120865340025781752934615345639002472`25.21550505594047*^-17*I, 
      -1.167788756075721354116878785276587419931549191`26.623998651268998*^-13 \
+ 4.5591844547828343277375143202278575925863129`25.215504978282716*^-15*I}, 
     {-4.179943383541557295866321891613159793663`26.580863300033943*^-19 + 
       1.63189898832005320687674521157202196684`25.17233019740712*^-20*I, 
      -5.97405053115890490691006103849132879168589`26.580863069235434*^-17 + 
       2.3323394896585846766370311561580527444643`25.17233001824806*^-18*I}, 
     {
      -4.37746434514851742310889947151007822766391467406817148`26.62930040321\
545*^-23 + 
       1.70901349151825128179241893437661121207485600972762976`25.22074467584\
8007*^-24*I, 
      -1.43708810488579182005568337723340958936`26.629299756676115*^-20 + 
       5.610560740425373778257269856419162975`25.22074414013387*^-22*I}, 
     {
      -2.02759624665523656105492432855818866203208540475766`26.606560536577707\
*^-27 + 
       7.915973878179015203943217898190452592832748624267`25.198169205950638*\
^-29*I, 
      -1.63883583333116650187731399211161407947234287545479748`26.60655906614\
391*^-24 + 
       6.398207566557564419674859358888757823169756480633009`25.1981678457211\
34*^-26*I}, 
     {
      -4.178423820512498674486119123180627588308401357`26.46635967253963*^-32 \
+ 1.63130573306698605351886441284288571289882062`25.05789489598639*^-33*I, 
      -8.91216374302528042835223556040111164404686728142`26.466357224982065*^\
-29 + 
       3.4794133942702046561686850529791622014621111947`25.057892454930066*^-30\
*I}, {-3.8479595459331750429696542778091268077957`26.449542931913214*^-37 + 
       1.502288599130354371477163331804572425732`25.04114753452204*^-38*I, 
      -2.32132348562026219444441810314993803822536426`26.44953772568329*^-33 \
+ 9.06271951592241761652537092833158694188412`25.041142593926697*^-35*I}, 
     {
      -1.588907682457988028479202001857760770227286360249732646`26.5086118652\
78045*^-42 + 
       6.203282201732175332496662960307412579727687386651169`25.1002951328867\
35*^-44*I, 
      -2.905706523007334710522176513055371926089`26.50859914526145*^-38 + 
       1.13442195268038022527077085838218448565`25.100286456150684*^-39*I}, 
     {
      -2.949557808130873324667228150845997156405959586331`26.455462669724938*^\
-48 + 
       1.15154200940445125850924220028439240848833308079`25.047055667112357*^\
-49*I, 
      -1.75254003317845765054768147463868464879042833433323098`26.45543946227\
788*^-43 + 
       6.84212211676211932551474250447741478984017682561938`25.04705180008012\
3*^-45*I}, 
     {-2.466652682278949264733563497893629504073878`26.41130255708212*^-54 + 
       9.630101767879466401862315413736044093067`25.00339976052927*^-56*I, 
      -5.1036915693631333552089746844771507696183539168`26.411260660384155*^-\
49 + 1.9925411290342845284459238279403621649894631374`25.003379825905714*^-50*
        I}, {-9.30844347595353632072457071726875551`26.21654031459054*^-61 + 
       3.6341256561165455812482753881734898`24.80805608304531*^-62*I, 
      -7.1882685725740441904081282190165068314533`26.21648837294349*^-55 + 
       2.806384473422566855698005350151352517885`24.80800706225256*^-56*I}}, 
   -1 -> 
    {
     {
      -0.020406927156830623702358615377293845431197763448200667873`27.4225445\
9559866 + 
       0.0007967104031379716721682674544739209985103588547876594538`26.014181\
751926444*I, 
      -0.0313080926532452083013317957381607354650971221066970955457`27.422544\
59534228 + 
       0.0012223047070023404065607007410513768609059615494676370505`26.014181\
75182604*I}, {-0.12566128378564407392499340038403596535`27.241583568744847 + 
       0.00490596410200762433377756297281236755`25.833116434452986*I, 
      -0.2057614001903353129128627952556004052`27.24158356864525 + 
       0.00803316672010582589375928548270686706`25.833116434370258*I}, 
     {-0.17174245418385449973302386522051889842`27.19198003829461 + 
       0.0067050271144288291845504309424391456`25.783522505230042*I, 
      -0.32097879120557856710746494390209615788`27.191980038055064 + 
       0.01253138898251705347975808286384033183`25.783522505080395*I}, 
     {-0.0848061858008563308213580348621160341`27.15722588055646 + 
       0.00331093309437223321824814170583121924`25.748799101060182*I, 
      -0.19387747176407959035945355064636007358`27.157225880405054 + 
       0.00756920419725358723283571888458708939`25.748799101013255*I}, 
     {
      -0.0144806798908903669584274277828266516432897730124645422378`26.939010\
09243458 + 0.00056534274978884022332004555371444454`25.53053254973718*I, 
      -0.04344385194712311601036928106651599181`26.939010092302336 + 
       0.00169609900268955482092237479719778288`25.530532549608175*I}, 
     {
      -0.0008416769408089283000810323198932404659357730563635214238`26.975135\
348047885 + 
       0.0000328600562774764111232089890909347305610701251131384161`25.566658\
77255145*I, 
      -0.0035560815608701131260612074944048903141984542557967381442`26.975135\
347794232 + 
       0.0001388336005797921073009607782178787524895014468762311054`25.566658\
772424454*I}, 
     {
      -0.0000173372022861572822998798296771789972953472779501104156`26.864067\
348371098 + 
       6.76864738945545957100671706877838897331368920681934`25.45559007306614\
*^-7*I, 
      -0.0001106833939943035934523065563355515180802034958839504884`26.864067\
347918215 + 
       4.3212096937565639928965570070732898492662222557943379`25.455590072866\
528*^-6*I}, 
     {-1.348049427941967402450255707927900668271860806956797`26.7516574992965\
8*^-7 + 
       5.2629432884806720734188697952992727736533903355388`25.343181007675934\
*^-9*I, 
      -1.3950038055773170023544527532273259107448447137507442`26.751657498495\
79*^-6 + 
       5.44625869333049217624500551205069073119212779702968`25.34318100693472\
4*^-8*I}, 
     {
      -4.184706289708726107211989800221708038317070764495`26.73254811698841*^\
-10 + 
       1.63375848282571338142194913552500242830914535038`25.32407178085548*^-11\
*I, 
      -7.5282360808373504575346495497067190200104227583454`26.732548115254787*^\
-9 + 
       2.939111781400245122761601948205986485049168272905`25.324071779134396*^\
-10*I}, 
     {-5.396650439561467302786407868845025408980440315`26.720196910902725*^-1\
3 + 2.1069157126179939358386777190486348225828002`25.311723548896026*^-14*I, 
      -1.80978007847758264570795408838409847437840207661`26.72019690714742*^-\
11 + 7.065593976172550520244768583015570011171855979`25.311723545534694*^-13*
        I}, 
     {-2.967668054506992923736277335579798751426882`26.590688067075448*^-16 + 
       1.15861246228565178556787842394645051479649`25.182195413446333*^-17*I, 
      -1.98904953892450947192550269626845748774730746`26.590688060981794*^-14 \
+ 7.76548300407644517017323154071102161392575`25.182195408567196*^-16*I}, 
     {-7.07879485591394469706433769314008041008`26.511650586077373*^-20 + 
       2.7636446487233416285693936756351937963`25.10314986999579*^-21*I, 
      -1.01655363160366134085127695580784875966334`26.511650575210876*^-17 + 
       3.968744767020115259263960835696150474952`25.103149861556684*^-19*I}, 
     {
      -7.40909646566621066631118003425343712116087349812561585`26.51898391746\
4166*^-24 + 
       2.89259827640107136720236818911892508082835415814214`25.1105608028753*^\
-25*I, -2.4437518807048647378417109325137379845`26.51898389440144*^-21 + 
       9.54069434894738825547661258408950401`25.110560783755734*^-23*I}, 
     {
      -3.4303888555466647776771666427144269073834310283234`26.574152155432074\
*^-28 + 
       1.339264097440455486776593949701120517870952964149`25.165839933935132*\
^-29*I, 
      -2.785565021131260647851097341955605136535958089988337`26.5741521021912\
53*^-25 + 
       1.087517299344932049891378139070919831693401377436124`25.1658398846720\
78*^-26*I}, 
     {
      -7.06708249493582819514501580439341537587066431`26.45411059994618*^-33 \
+ 2.7590720054415483450098071432607082670032459`25.045646092204457*^-34*I, 
      -1.514358655364100940473968822185153582514930702954`26.45411051998762*^\
-29 + 5.9122340445399546985470921330792304085252348337`25.04564601245808*^-31*
        I}, 
     {-6.506645889703113101116096563574252455578`26.38603879811325*^-38 + 
       2.54027097270557468084864531432292044894`24.9775998991909*^-39*I, 
      -3.9436002676424914430998008939060196963124753`26.386038666275226*^-34 \
+ 1.539627860139051109131934048078613969252336`24.977599774088514*^-35*I}, 
     {
      -2.68626050974286836944275764110420256760818273377364195`26.39431059883\
8036*^-43 + 
       1.0487476518161108261587005683830210648059090560900303`24.985713015645\
08*^-44*I, -4.9357226767625086572381434233975376125`26.394310346263357*^-39 + 
       1.9269641006507196026918999811490587134`24.98571284343862*^-40*I}, 
     {
      -4.9859312874049339957711624949640671375022837898`26.45602426596704*^-49 \
+ 1.9465661319210349555776943843916371807090701122`25.04766644257888*^-50*I, 
      -2.9766603593374860332156760460414271263477226778212379`26.456023732128\
03*^-44 + 
       1.162123163701687206288110298757164586083939664375861`25.0476663535281\
96*^-45*I}, 
     {-4.16917086812998014437691557376925117518149`26.372323295058454*^-55 + 
       1.6276932717854622170280590442664892864244`24.964324271005204*^-56*I, 
      -8.6680612801974944157700040420527460679552653472`26.372322506591253*^-\
50 + 3.384112925918505279978186306847414257010955392`24.964323895855987*^-51*
        I}, 
     {
      -1.573186145097157502184971563189632715620129251489475176`26.1258155180\
8862*^-61 + 
       6.1419034734580195546846794750715053564736128607217602`24.717338570938\
832*^-63*I, 
      -1.2208078404759011049207771334870613373109`26.125814735463653*^-55 + 
       4.766177187112622938906533293347978451257`24.717337832303755*^-57*
        I}}|>, 
 "S0" -> {12.16007393576293584839659079655115839552`25.107060474918427 - 
    0.47474356786276063134890044296880926285`23.69856614019106*I, 
   15.72793377633785401151501198798452686483`25.18481603816795 - 
    0.61403700631524031066642028415587133657`23.776320372771487*I}, 
 "T0" -> {9.07594566640399222204962309330709395242`25.292611017478755 - 
    0.35433557806956352441859458763023289272`23.88414051415208*I, 
   12.92735655881830343777263774439115519154`25.239152846336516 - 
    0.50469918260265978703265989573102193444`23.83068052450501*I}, 
 "Sc" -> {-3.78226476157990338257194547756405692478`27.293962460298275 + 
    0.14766405837658079341135451358694318489`25.885495997862304*I, 
   -4.12030679678278886498398756114172631013`27.307452611226697 + 
    0.16086161644469609764823622008171420282`25.898982989581288*I}, 
 "Tc" -> {-0.69981553331555383269002528019520362914`27.24173166713193 + 
    0.02732162031966806096081800498849313686`25.83329091907522*I, 
   -1.31779503795444661351694987435480099466`27.229708236305868 + 
    0.05144826596739637486756780433130253841`25.821269145448763*I}, 
 "kappaFit" -> {1.0005447100569242797262847528605111433`24.320876540916913, 
   0.99930971161755251226852658877235249184`24.180506614517483}, 
 "kappaFitIm" -> {4.23741564382541594621`6.949045456392705*^-18, 
   2.278725237026456284303`7.539753060700125*^-17}, 
 "residual1" -> {0.00020041529470117212876434977091074612`21.05805438883756, 
   0.00016666122302164413661709409500914229`21.021080262450415}, 
 "residualMinus1" -> 
  {0.38680507387859576977295406004046093835`24.37261199092431, 
   0.28229650662013042293985448190149310215`24.309558907254083}, 
 "neutralOnly" -> 
  {0.25362742740309186850008901876883244084`24.14353819524792, 
   0.17806389938727517744308960908133984633`24.06541472238308}, 
 "residualP2measure" -> 
  {0.14133988566975639527298166430782347082`23.780237218710027, 
   0.43156014944320005707251700915669273672`24.15321653620508}, 
 "chargedFractionS" -> 
  {-0.31103961880167631613702049671844354018`24.61302691869832 - 
    2.00515309115152720068`7.835039985083018*^-18*I, 
   -0.26197381393998819442371337516856310888`24.69063264735528 - 
    1.48932185451996575386`7.857806000886974*^-18*I}, 
 "chargedFractionT" -> 
  {-0.07710662437149977489741107207988576416`24.79789417336034 - 
    7.7695796364037705774`8.21281727591355*^-19*I, 
   -0.10193847690040870665200041050232436083`24.74458351116569 - 
    1.20864685071636371659`8.230393880276027*^-18*I}, 
 "time" -> 3648.472603`10.01365608290593, "kernels" -> 8|>


==> anc/paper_scan/point_A_b0.750000_N6_h0.125000_P5.000000.m <==
<|"b" -> 3/4, "Ps" -> {7/20, 1/2, 3/5, 9/20}, "ws" -> {0, 1, 1, -2}, 
 "lams" -> {1, 0, 0, -1}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 6, "hstep" -> 1/8, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.0625`40., 0.1875`40., 0.3125`40., 0.4375`40., 0.5625`40., 
   0.6875`40., 0.8125`40., 0.9375`40., 1.0625`40., 1.1875`40., 1.3125`40., 
   1.4375`40., 1.5625`40., 1.6875`40., 1.8125`40., 1.9375`40., 2.0625`40., 
   2.1875`40., 2.3125`40., 2.4375`40., 2.5625`40., 2.6875`40., 2.8125`40., 
   2.9375`40., 3.0625`40., 3.1875`40., 3.3125`40., 3.4375`40., 3.5625`40., 
   3.6875`40., 3.8125`40., 3.9375`40., 4.0625`40., 4.1875`40., 4.3125`40., 
   4.4375`40., 4.5625`40., 4.6875`40., 4.8125`40., 4.9375`40.}, 
 "IS" -> 
  <|0 -> {{0.08469858245818300268361421450434099048`24.52383486794285 - 
       0.00330673213349941682992871384066170185`23.11535506539415*I, 
      0.20863342901360229304010535931470339168`24.803869595873877 - 
       0.00814529409842319360738138588900783832`23.395389463610833*I}, 
     {1.23704939770611664008407286085506818957`24.68836341130003 - 
       0.04829586134030641659131335335960545205`23.279884188352526*I, 
      2.53678967849947834285634430314775443053`24.888056816010096 - 
       0.09903924838370705616206894415515091592`23.47957730347133*I}, 
     {5.47970982476345451379982038991785823933`24.954926389548575 - 
       0.21393430720926013332022273280814753005`23.54644861088443*I, 
      9.59382734135833636600931410118970149209`25.083160571870984 - 
       0.3745542868864142534297156627129503751`23.67468269797649*I}, 
     {13.86644695331990254333259775230363809679`25.133528630274665 - 
       0.54136237451962269421259402909890052219`23.725050911390323*I, 
      21.50864309023614093008825656250867067799`25.22061383993977 - 
       0.839722687089464908770616733211529864`23.812136101306187*I}, 
     {22.81445423604540037850232863698913680104`25.21831341188222 - 
       0.89070308783301951213180523090916411669`23.80982753139285*I, 
      31.67047576677588849585310551916416323894`25.278500149008412 - 
       1.23645256935577587831091300055870571314`23.870013177991154*I}, 
     {25.1734727094851673162047464373469698909`25.282465528040756 - 
       0.98280193958763206468959394790349398519`23.873953418658203*I, 
      31.11209105904692787783597558960146710188`25.31712439559294 - 
       1.21465257457057816323085043481669769906`23.908609178906374*I}, 
     {18.2742963801146393900494618228801314562`25.164196157880532 - 
       0.71344999294470485590796894977746604972`23.755702847369673*I, 
      19.84478522024060625304872127372638670771`25.188437284510762 - 
       0.7747637217253573563215738988932713394`23.779942701567332*I}, 
     {8.2638239468423390186452527929731637399`24.80741961009717 - 
       0.32262939234073890127000657015674238065`23.39893142246443*I, 
      7.73334932027260775228471937933989284191`24.820556681167282 - 
       0.30191903990301918710777917560847027043`23.412067755957537*I}, 
     {2.06353709348836581616095830054567920012`24.440999486733904 - 
       0.08056291165291783506250586177551646952`23.032522323991433*I, 
      1.61001171380091144623468928980445532008`24.433688203709888 - 
       0.06285674818659951078120985571143949615`23.025211037718492*I}, 
     {0.14442901075812177944562451403057027644`23.9480285282679 - 
       0.00563867820478822406247142079421720228`22.539360442888558*I, 
      0.07472664763282764900378355697100906001`23.835039696276784 - 
       0.00291741608636906204866190904128080084`22.426360476170917*I}, 
     {-0.07297637170842079469742561743440539285`24.223047515201685 + 
       0.00284908325866697026979123909135341713`22.814065892239014*I, 
      -0.04681883402580973741973005019136355526`24.280473506861423 + 
       0.00182786226679244427622871782322262656`22.871469932162835*I}, 
     {-0.02791764209868128933692849716008769465`24.29181294190557 + 
       0.00108993753543423969278907557036839676`22.883374444904376*I, 
      -0.01368988110456223076451952131585442348`24.320237637346473 + 
       0.00053446903641619271407413131248732316`22.91180064979424*I}, 
     {-0.00528794894909988525722292305309930035`24.42261893700049 + 
       0.00020644773740960942987246014805893774`23.0141795660891*I, 
      -0.00203276846008514611435948891098399606`24.444247030581444 + 
       0.00007936166806860512147379702163292054`23.035809667242106*I}, 
     {-0.00067049240791163258796530253285699869`24.294310454922883 + 
       0.00002617681106532614673693592804842605`22.88583881520203*I, 
      -0.00020001319666514209172918243430162135`24.308378483857403 + 
       7.80875010349913655678866771034575`22.899905867102156*^-6*I}, 
     {-0.00006222235478388868120617769074433915`24.315985127404605 + 
       2.42923380786768687653997827434217`22.9075477305263*^-6*I, 
      -0.0000141782184649545974142507957864808083022867310672084992`24.329458\
612663327 + 
       5.535343004941975360937025655936872360823470192136124`22.9210234539461\
16*^-7*I}, 
     {
      -4.4044131877222162951589228189886401643554226776609859`24.180186479515\
484*^-6 + 
       1.719534636159980484261162221311372273371389087755797`22.7717163898367\
4*^-7*I, 
      -7.532952925851256591411842744782955188683874664658577`24.1920071297805\
1*^-7 + 
       2.94095329309073212491922465041140335533619210427084`22.78353706654138\
5*^-8*I}, 
     {
      -2.433176269016422714488682095924250909894229280638645`24.0559722988517\
03*^-7 + 
       9.4994059188620929080870953136977167424638169079815`22.647495660084584\
*^-9*I, 
      -3.0671207644824939443815468150563727388800714887271`24.06669930508478*\
^-8 + 
       1.197439968283414903501169489693877489977243407339`22.65822268070041*^-9\
*I}, 
     {
      -1.06392485367279743206105224653242879358558016038238`24.11152564787465\
*^-8 + 
       4.153687581495843981227236637433777129675502647372`22.703084831345947*^\
-10*I, 
      -9.702260481799081870699490531186848841072071129353`24.12468750523885*^\
-10 + 
       3.78787644038633948023402164025275413850524739869`22.716249270622647*^\
-11*I}, 
     {
      -3.716356354825082286201895984024931868471034510722`23.883055931210873*^\
-10 + 
       1.45090916770684032548042119045193243965445796953`22.474578743231127*^\
-11*I, 
      -2.40616458768328769082444175516350926218856571211`23.894938655988483*^\
-11 + 9.393949142548113834976894741750793035843560458`22.486461465791503*^-13*
        I}, 
     {
      -1.04371097711673628490901514652209315625995977019`24.061509479183037*^\
-11 + 4.074770233400355557197684363118301990289422691`22.6528981593249*^-13*
        I, 
      -4.707903621114456798650572219456291277752311657`24.068079172357955*^-13 \
+ 1.83802086570267977090522384842487197329344514`22.65947096428171*^-14*I}, 
     {
      -2.367655478600811609242785163502595218564064232`23.692400626814525*^-13 \
+ 9.2436050579842666223166143585502950426405506`22.283923576049297*^-15*I, 
      -7.3007893973059333837878716316968288132287298`23.70347052696045*^-15 + 
       2.850313924899930663060577650131816496053386`22.29499348265245*^-16*
        I}, 
     {
      -4.3535630059922289333767945978980492431593178`23.845842491295677*^-15 \
+ 1.699682128002224325308687842060824419292522`22.43734936197349*^-16*I, 
      -9.00424921256715049581746248801659164293636`23.852503230272273*^-17 + 
       3.5153646430782366882972238881076632067129`22.444008796174852*^-18*I}, 
     {-6.50613106655971725153378294150312364224326`23.645065439045315*^-17 + 
       2.5400699797042380764621253448798238268864`22.236593841098845*^-18*I, 
      -8.855516374793973724108166319444070916762`23.652965062050065*^-19 + 
       3.45729759641739865253809551607376633176`22.244493927451646*^-20*I}, 
     {-7.918901206108072757148920116382103559359`23.626038288246583*^-19 + 
       3.09163203447657479859428537593243712316`22.217545315225735*^-20*I, 
      -6.9594615683242579335048499721486396198`23.629256302924237*^-21 + 
       2.717055531737646461441335701846766841`22.220771233893636*^-22*I}, 
     {-7.8631463255964407531402032970567744286`23.357337486457233*^-21 + 
       3.06986467431118950469647754318382102`21.948860079892434*^-22*I, 
      -4.37779127344360642830979567033128378`23.36518175452439*^-23 + 
       1.7091411281644848421118133752257368`21.95670438639892*^-24*I}, 
     {-6.37819935785760792415340880094190857`23.392826311326147*^-23 + 
       2.4901239381319665248521674849569768`21.98434675499468*^-24*I, 
      -2.207151770343506827766509799605521`23.401374314695538*^-25 + 
       8.6169797305752604962364866706893`21.99289250394224*^-27*I}, 
     {-4.230944064950508812563127039488679`23.11290501494297*^-25 + 
       1.65181025332045241527634946891329`21.704428370785834*^-26*I, 
      -8.9284210262539400757363352807945781805257947782208`23.123542863405795\
*^-28 + 
       3.485760428577230293387687050925306522785307025925`21.715066283867866*\
^-29*I}, 
     {
      -2.29715099225569209813512061759528680482630589829257`23.1183950717145*^\
-27 + 
       8.968347262888734875618995476224180630203809450136`21.70991878795704*^\
-29*I, 
      -2.90040966724990290371079852376215290754556844477`23.128133033641888*^\
-30 + 1.1323539979840103303651633278480073226338547872`21.71965688734964*^-31*
        I}, 
     {
      -1.021541167294350083791862859846028798429954282899`22.90181414026239*^\
-29 + 
       3.9882166921195355617651758255479408718809493967`21.493337209642338*^-31\
*I, -7.57162530308445024838308030433468369175503322`22.915067516809*^-33 + 
       2.9560514433516610446976123346377515574202621`21.50659060393586*^-34*
        I}, 
     {
      -3.722854743128794646170750133682065241112444539`22.874955139608332*^-32 \
+ 1.4534462148215839974292446596047636443793229`21.466478884552995*^-33*I, 
      -1.589300342167161874877454780851575190043425`22.886693991044016*^-35 + 
       6.2048151913554125275378492072946257868814`21.47821782517767*^-37*I}, 
     {
      -1.1123455585615665582503882337164945212758505`22.769502015913595*^-34 \
+ 4.34272770015822346869606925554536642098389`21.361025852174436*^-36*I, 
      -2.683501263339287291931724021509590022732`22.780770845665707*^-38 + 
       1.04767040961472007226594081532834713054`21.372294784503673*^-39*I}, 
     {-2.7258068506098362825319946821805804662853`22.752465782456827*^-37 + 
       1.064187007743669761292209783373678270031`21.343986431270544*^-38*I, 
      -3.646089006640848216966360684943677786`22.764153886595206*^-41 + 
       1.42347596972108505616424554008173896`21.355674048844165*^-42*I}, 
     {-5.4797011259451391926199513493876050109`22.647604774899417*^-40 + 
       2.139339675973541913246132851406724403`21.23912653744049*^-41*I, 
      -3.987487868226632520846955531564526`22.65669676635381*^-44 + 
       1.55676209484673975578320696972178`21.24821841431095*^-45*I}, 
     {-9.0388402322582781761413924148365034`22.64647254343863*^-43 + 
       3.528869383423625599739582159827585`21.23799142110016*^-44*I, 
      -3.5108145026488794580073449983754965610642343335297`22.65894243714938*^\
-47 + 
       1.370663214630350335713289085539277840545651688842`21.25046059174277*^\
-48*I}, 
     {
      -1.223569274986368586958986093508603495064107458176652`22.5085350608196\
*^-45 + 4.776958151764421991227613847365`21.10005600535882*^-47*I, 
      -2.4889760771501885215491378703714831829508776229`22.5136113288962*^-50 \
+ 9.7172549232422380610181441554071684708269004`21.105132500486846*^-52*I}, 
     {
      -1.359419124436193005128003962433441427354359619032`22.43430911865192*^\
-48 + 
       5.3073319189173606196291089477673450707702247996`21.025833703307953*^-50\
*I, -1.4209820098015721140243856479520502406542872`22.441305157721867*^-53 + 
       5.54768065364318500534102681599477652284024`21.032830382344486*^-55*
        I}, 
     {
      -1.239718014576463214817199239245084072654194858`22.18576919049665*^-51 \
+ 4.8400047277174546481251392918633359536619185`20.777288452330925*^-53*I, 
      -6.533542747009508391274615366372609452879`22.189598004730477*^-57 + 
       2.55077182169314231601526451860487347703`20.781117307742154*^-58*I}, 
     {-9.28031943393346543459709166449557357195042`22.02744996824896*^-55 + 
       3.6231456998169971264246789576001362799548`20.618976961325735*^-56*I, 
      -2.419514540047018540740177614631362114`22.033228852912913*^-60 + 
       9.4460689244836439315207492514476656`20.62475584138968*^-62*I}, 
     {-5.70284708573136624352469948441652334998`21.918249751047544*^-58 + 
       2.2264584794182446846624508219614239474`20.509769564711004*^-59*I, 
      -7.21682979233355321243177765934212`21.922810447645706*^-64 + 
       2.8175351090618624535783109329119`20.51433018546037*^-65*I}, 
     {-2.87688330882357238480558722118156605`21.68355240447973*^-61 + 
       1.1231690313521911638739248527244765`20.275075324487506*^-62*I, 
      -1.733872729189551520499950386976775394055968354643`21.687000348754037*^\
-67 + 6.7692427696282233425783538859229002195625525173`20.27852322170443*^-69*
        I}}, 
   1 -> 
    {
     {
      -0.0052792277499921369007176073687143675674847209341676375099`27.475387\
303037436 + 
       0.0002061072515538215874766773983496056001368381727919420966`26.066727\
300700972*I, 
      -0.0048781530988995721224645284961980651382555509789698689886`27.475387\
304399014 + 
       0.0001904488261326566080526322886828112095424925256372551036`26.066727\
301932293*I}, 
     {
      -0.0495433864446973570517690312685586368766893063286382657535`27.410898\
716687043 + 0.00193423199307903353418975548312829982`26.002399341532183*I, 
      -0.0449373227263218002379054538663787064382016305874574770175`27.410898\
71822877 + 0.00175440585591767016777706605347992132`26.00239934298857*I}, 
     {-0.13734351295315656746380523363079468646`27.33164303033096 + 
       0.00536205204891263814362236425456289253`25.92317201903502*I, 
      -0.12002956426000514207704529923403690201`27.33164303146326 + 
       0.00468609515754824559964185800693798774`25.923172020080507*I}, 
     {-0.23661041624274219331885714561736071654`27.29370553922539 + 
       0.00923754853744848084362509031136431605`25.885246071473283*I, 
      -0.1955553065529599431771986392936109491`27.29370554047904 + 
       0.00763470883794616411265873472263677305`25.885246072485113*I}, 
     {-0.28826200591167700407940649662934231377`27.300016293123733 + 
       0.01125408726038305694225820889283115568`25.891575328138448*I, 
      -0.22112901753071599598137214985343979329`27.30001629475327 + 
       0.00863313654958731203238478914292499761`25.891575328981578*I}, 
     {-0.25869004666366500393536676751806813825`27.351878666236367 + 
       0.01009956324052457515631493262495438233`25.943469119040138*I, 
      -0.18075775638296588750862828754007109056`27.351878668791354 + 
       0.00705699510031251062108930901381491563`25.943469119139944*I}, 
     {-0.17358146762109203013397093826176580907`27.212029061413023 + 
       0.00677682435884968947326046861401328377`25.803586601498594*I, 
      -0.10841457320123382720169053789335974068`27.2120290645442 + 
       0.00423263226537634914053324129117509949`25.80358660336962*I}, 
     {-0.08756022333503293494603641642111662841`27.151522437941914 + 
       0.00341845395418852913596005086124494099`25.743050947584777*I, 
      -0.04796695281884363694238573192225812929`27.151522441827403 + 
       0.00187268617288171022416870917523161707`25.74305095141417*I}, 
     {-0.03330233995286721571459987307097416024`27.087255176175226 + 
       0.00130016246372525024798950786492498348`25.678777130161347*I, 
      -0.01570090197462566584575065135092948458`27.087255182041428 + 
       0.0006129816530288707725313030942267725500000000000000000001`25.678777\
13474313*I}, 
     {
      -0.0095888999756660928079346533489808154928229653365001768825`27.183150\
932482427 + 
       0.0003743619167428396575903827858728102121506234296197709824`25.774686\
12719976*I, 
      -0.0038175124326863689608154955407505029334898912354183912674`27.183150\
945750036 + 
       0.0001490401688532385754739381165498546582346356708816426874`25.774686\
12771805*I}, 
     {
      -0.0021036655969422424742732712954528665358195497471192789148`27.008615\
567608587 + 
       0.0000821295755567167594868681917756749388705053645863272024`25.600134\
57251249*I, 
      -0.0006938802740550741979525300557035134476387887153260574597`27.008615\
585443344 + 
       0.0000270899008274679665064110012505784741706328949121823671`25.600134\
587977482*I}, 
     {
      -0.0003546404852230919535323805301747645411984911385921462047`26.970154\
119501938 + 
       0.0000138455810509698184456915727780780228492806138900431846`25.561687\
02152111*I, 
      -0.0000950860570355520237401661010470473972488064593389912295`26.970154\
176639042 + 
       3.7122713405794508283931947958120461097401486320781584`25.561687070101\
428*^-6*I}, 
     {
      -0.0000463810996557974003043483706039911087158613464893056105`27.024798\
647102603 + 
       1.8107726028896065176801389970673458599815590304206459`25.616331014169\
493*^-6*I, 
      -9.9176230169938455456193153276514865971621131966844606`27.024798721705\
267*^-6 + 
       3.871956503453684244695324304168224497015360962004707`25.6163310235493\
64*^-7*I}, 
     {
      -4.7504486904305803603615060359091518475870489740994538`26.903882650846\
43*^-6 + 
       1.854630960434613327880912663780799075854155520344127`25.4953927722122\
38*^-7*I, 
      -7.947885139145102184482775852023498137015069732282163`26.9038827634265\
5*^-7 + 
       3.10294770233600879368507510741081962520512754311627`25.49539288148230\
3*^-8*I}, 
     {
      -3.843146592344181918345706294210027277959902443289111`26.8970644643907\
73*^-7 + 
       1.50040956552343155615814116892141155260222345464316`25.48863089096754\
6*^-8*I, 
      -4.93586764325174001337879971246467694981268502930159`26.89706468365459\
*^-8 + 
       1.9270206972706758566929398941919003844865588872798`25.488631008422693\
*^-9*I}, 
     {
      -2.47382692806279003201108268314995632076303654582854`26.8379800564884*^\
-8 + 
       9.658110865999569580541205964693214825816758674691`25.429472185537634*^\
-10*I, 
      -2.3928362201229759911127852667107841418041500794208`26.83798043113893*\
^-9 + 
       9.34191363024102116850474325656675402166567222737`25.429472437418667*^\
-11*I}, 
     {
      -1.274621136386736210999586152053125867235204950815`26.805370021450422*^\
-9 + 
       4.97627061445625761448319161100259917538205583243`25.396937255264707*^-11\
*I, 
      -9.10958953803243211887893483406031780259113149279`26.80537069377058*^-11 \
+ 3.5564907433101524670184045850184506981163116128`25.396937841423266*^-12*
        I}, 
     {
      -5.28206298277868122325680855916558402348891079321`26.83371763073345*^-\
11 + 2.062179423716501616661149032494311257016439873`25.425209029542078*^-12*
        I, 
      -2.7365444385052635218127721258663346927787307119`26.833719001386452*^-\
12 + 1.068379088165036781618323274492303982611316619`25.425209478035868*^-13*
        I}, 
     {
      -1.7671945372060941094920505246916479063936140073`26.77091295688092*^-12 \
+ 6.89933502158565261543912336618160397675663969`25.362467607924554*^-14*I, 
      -6.51137397763896626961599621022726866823624656`26.7709151922026*^-14 + 
       2.5421168737648061745379392828908571400220989`25.362469803457756*^-15*
        I}, 
     {
      -4.78767370601879641400940469514111931330198724`26.866926228481486*^-14 \
+ 1.8691640437098078931201448696065627425083586`25.458418630864923*^-15*I, 
      -1.2308684419453886014434185676931666988883682`26.86693141445928*^-15 + 
       4.80545495681781315378186752457462044438059`25.458419105202413*^-17*
        I}, 
     {-1.0528217566992776325220115269921380977827212`26.76573295661662*^-15 + 
       4.11033978690685514085590114314371447434796`25.35727540481543*^-17*I, 
      -1.85289951836502086651929265595221057048266`26.76574049715729*^-17 + 
       7.233937333659890496790707971998794170731`25.357282948931182*^-19*I}, 
     {-1.88277075522266113498048988496695508082641`26.887966445184027*^-17 + 
       7.350558150582415195719411825135543113122`25.47959210451766*^-19*I, 
      -2.225447359019021323866760853510605454766`26.887984550735947*^-19 + 
       8.6884078574902268447529288510277465282`25.4795928110169*^-21*I}, 
     {-2.742293495659566682007873983464226226299`26.695385541608214*^-19 + 
       1.07062358759793399655720028671515914223`25.286917273134616*^-20*I, 
      -2.1358539115527397537298412630339476371`26.695406284916526*^-21 + 
       8.33862451627077483820591246761729038`25.286938032410887*^-23*I}, 
     {-3.2571809748429324547104145925807448008`26.889083056062894*^-21 + 
       1.271641706572090979981742194299967614`25.48140831095936*^-22*I, 
      -1.640038515396772631415315247861931339557636760812221238`26.8891401992\
6545*^-23 + 
       6.4029029785908020746243156667835279624597799930705495`25.481410544998\
106*^-25*I}, 
     {
      -3.158074428346900371078875041268722547662313000569748384`26.5917367502\
20154*^-23 + 
       1.2329493468622477661490955598000313835068369745597934`25.183261683096\
43*^-24*I, 
      -1.0085741231866012026257669984873153603652267577271149`26.591786906912\
397*^-25 + 
       3.93759182900577594237040419672557887894260009335217`25.18331168405197\
6*^-27*I}, 
     {
      -2.5016157987888180925097836697505069668032355310408896`26.728806384217\
418*^-25 + 
       9.76660188098058882060226246400137883243067500970167`25.32082891405263\
*^-27*I, 
      -4.9716439153226406722607472002780317696148754427832`26.728924453025222\
*^-28 + 
       1.940988174061928263740967066578683737579667333569`25.320849794776443*\
^-29*I}, 
     {
      -1.62009991951497521637226604440221090692539876189765`26.57668075831583\
*^-27 + 
       6.325060358577946372022026320848459610349360331289`25.168267952778294*\
^-29*I, 
      -1.96579218772108455817904128496188917780229342556`26.576821918905207*^\
-30 + 7.674683573516416507447865053124699077781294571`25.168403178391543*^-32*
        I}, 
     {
      -8.58307579530516223676563093441834374252739587865`26.5953770442807*^-30 \
+ 3.3509335945036908655277363163404159975674862531`25.187131309178298*^-31*I, 
      -6.23848784544887256285409497209576506362232018`26.595624194775006*^-33 \
+ 2.4355789228439791158615504430987389958007525`25.18723592193971*^-34*I}, 
     {
      -3.721706573266008953754624925584631854638921566`26.6373184380837*^-32 \
+ 1.45299795582183615102927164799707788995063894`25.229113860628882*^-33*I, 
      -1.589808839774409874506630169090863166838437`26.637769743677005*^-35 + 
       6.2068004257319942616582537276200546983089`25.229485786641323*^-37*I}, 
     {
      -1.3213736223616219056300224191480886975589206`26.597910229274916*^-34 \
+ 5.15879781055244107342268103270487353927808`25.18962523295068*^-36*I, 
      -3.254783787954717796365434752541076534769`26.598585951427786*^-38 + 
       1.2707058166571474216614382784642557004`25.190108384262768*^-39*I}, 
     {-3.8428512362881608726326059733641212451097`26.576912681170676*^-37 + 
       1.500294255050348888035594869069844408723`25.169054015977817*^-38*I, 
      -5.355161664675491374611992759515330072`26.577957004981823*^-41 + 
       2.09071800763719167248821526559951416`25.16960995270853*^-42*I}, 
     {-9.1572346650069233135795259302810694889`26.571189969957327*^-40 + 
       3.575091960449647639284271113421678821`25.162993728782304*^-41*I, 
      -7.0833052637244594017877767729800429693838835946438166`26.572844753645\
604*^-44 + 
       2.765405564905094652059027575413631849233884443700417`25.1645649415939\
45*^-45*I}, 
     {
      -1.788455716956172518420966919312413805914307751741279686`26.5977485385\
36965*^-42 + 
       6.9823411643512674361868050516833171604099942215057507`25.193055345807\
85*^-44*I, 
      -7.5341409308954049122125666096337023616331862672312`26.60054617123098*^\
-47 + 
       2.941417104212478105498798879454004919618412427488`25.193235984214887*^\
-48*I}, 
     {-2.863519140981502429759985157619924632380572472983022`26.3493981656078\
9*^-45 + 
       1.11795150326737974212646451535126383051282368286623`24.94099136861979\
8*^-46*I, 
      -6.445729047636753956883207443148680124921810184`26.351881003010565*^-50 \
+ 2.516488322124428213909267403397275633277367681`24.943418754500787*^-51*I}, 
     {
      -3.759430786889062396737475878223856743259611343102`26.405896775562958*^\
-48 + 
       1.46772593187266737343315647046728880256753616721`25.00047136312539*^-49\
*I, -4.4365357234629284300031934893966976435853387`26.410312140716545*^-53 + 
       1.732075651376570341493737379303621612830647`25.002661115901162*^-54*
        I}, 
     {
      -4.04785788262835095245017474413385934299271871`26.42163672421656*^-51 \
+ 1.58033125748409656709282761190942879333589006`25.01633271907989*^-52*I, 
      -2.4571494904021627620255698158507222644216`26.428726368944066*^-56 + 
       9.59300019068920430467971510731559844174`25.02111220847193*^-58*I}, 
     {-3.575042658781614684095261269677175784548924`26.327850256953777*^-54 + 
       1.39573864111136878990325078093486246123848`24.92020678927473*^-55*I, 
      -1.0952351676553597268409018312694525688`26.336608502443898*^-59 + 
       4.27592672452654478280572978812035264`24.9283035064942*^-61*I}, 
     {-2.590320941778787148000093049409730094579`26.440905462714134*^-57 + 
       1.01129171771975117753998859683432982449`25.054097653743106*^-58*I, 
      -3.9294862878365167061078720381214267829468199287784029`26.458316865347\
32*^-63 + 
       1.53411759666102645695909845342729844052526196555417`25.05479859896218\
3*^-64*I}, {-1.539922597002196248593426886714064197`26.328280653392202*^-60 + 
       6.012038675054672903493949277207678`24.92118385816617*^-62*I, 
      -1.1349431810832559304987396053277321679437361639867`26.34856103844744*^\
-66 + 
       4.43095147246052277856994196744683266498417390033`24.940370098397196*^\
-68*I}, 
     {
      -7.512209973060000939425094691891065093500496265890145`26.2913822749486\
24*^-64 + 
       2.93285500070519033285821419977929511930324360510402`24.89488128216889\
3*^-65*I, 
      -2.639208181462051983810908385642503209772483354`26.319438381460458*^-70 \
+ 1.03037787024875628123891028398462883454647128`24.913957124049116*^-71*I}}, 
   -1 -> {{-2.66972377153081995087278533971273539695`27.484178310131682 + 
       0.10422915150022455145833247143571213484`26.075542459499243*I, 
      -3.50583339261854322844890751688544219273`27.48417833213111 + 
       0.13687185307724109616955395861302308553`26.07554248022611*I}, 
     {-3.17734756201048094783524290699731776044`27.429379140480066 + 
       0.12404738045980140352388996767223066561`26.020896452315124*I, 
      -4.09591537507927392858286720644747900179`27.42937914152157 + 
       0.15990934669486210265544299601247953561`26.02089645335579*I}, 
     {-4.02055078444887730460836503381610865035`27.346672055428215 + 
       0.15696702456463518107575697510189241784`25.938196749176733*I, 
      -4.99426868553140935423544576490572958031`27.34667205565467 + 
       0.19498211500682637372327923869442104309`25.93819674940328*I}, 
     {-4.79085990700118028159617699574420489666`27.28747005982726 + 
       0.18704079739936987583624589302146009913`25.878996465455884*I, 
      -5.62860126430698464542825144644869641902`27.28747006013897 + 
       0.21974720387473448307306869529471222988`25.87899646576578*I}, 
     {-4.94719601377490486913027142667442682533`27.255566112846722 + 
       0.1931443426169076411624583553890185553`25.847102959399*I, 
      -5.39514558807281389402965878986415214009`27.255566112969756 + 
       0.21063282009230808058315962491124764499`25.847102959509563*I}, 
     {-4.20343553680807870728219017951682882282`27.257121906575275 + 
       0.16410706008591240431081852479539797933`25.848681715963366*I, 
      -4.17561119134795235829639628013979592388`27.2571219068406 + 
       0.16302076496081967901178707871019232634`25.8486817161145*I}, 
     {-2.84291655471419965498143187377700268059`27.293485998913734 + 
       0.11099080116213513854140617422031479912`25.885066094691183*I, 
      -2.52424363321216528051045137675445702688`27.293485999115653 + 
       0.0985494360409753502009691044417001873`25.885066094700562*I}, 
     {-1.4983969377346053417052291691436463431`27.168230721605525 + 
       0.0584991762428893563278999904627243939`25.75976978051216*I, 
      -1.16680752154602550339528256937937923851`27.168230721715705 + 
       0.04555353599937717639085893157246178998`25.759769780592496*I}, 
     {-0.60795477951979574301334165437890835975`27.045902881426017 + 
       0.02373526860553066962402001470643188348`25.637426679288186*I, 
      -0.40736537031578544615880111538571100165`27.04590288155919 + 
       0.01590402248778078028414718128327140807`25.63742667942059*I}, 
     {-0.18897411356080087516902142449277107486`27.088676570863342 + 
       0.00737777133424380970345629928031182148`25.680231952693905*I, 
      -0.10690027464366971114085302235441792394`27.08867657114499 + 
       0.00417351227121964292247102580020133572`25.680231952828564*I}, 
     {-0.04505200649961731342696064717885386198`27.04099927908734 + 
       0.00175888324511759528742558862416520339`25.63252804854369*I, 
      -0.02110911587506878637440899828469503087`27.040999279581285 + 
       0.0008241246753842077061060755431072967300000000000000000001`25.632528\
04879734*I}, 
     {
      -0.008281493391450345949055594183292936310681841332631531167`26.9435484\
3401921 + 
       0.0003233192282101316455765336015883744588409820224285573119`25.535073\
282088494*I, 
      -0.003153228989798287423126225529979903321112276548696283911`26.9435484\
34667168 + 
       0.000123105763074556944987508344910164087021880583183116572`25.5350732\
8273528*I}, 
     {
      -0.0011826862725738231406221560728326203205751276071982498465`26.982724\
777916616 + 
       0.000046173461088316873153706480692129434910110820064307982`25.5742841\
29874908*I, 
      -0.0003590185862099632193144873062531168806863470767039088974`26.982724\
782855556 + 
       0.0000140165072553622041558246021474890243364392968003841542`25.574284\
131489506*I}, 
     {
      -0.0001323011514952608909224872566317196687952774325416110653`26.927257\
461160004 + 
       5.1651923355901078376643021938447233203898246279198642`25.518756205355\
82*^-6*I, 
      -0.0000314138095731752413275126450771870543414293875998381672`26.927257\
474718754 + 
       1.2264320197157475872328694259454444667740549848196632`25.518756215899\
142*^-6*I}, 
     {
      -0.0000116834794247668833706820563079724161556969625201773989`26.863995\
612047702 + 
       4.561367584165910285386274626743931278970821848087116`25.4555570568204\
5*^-7*I, 
      -2.128865931048748760270501429779961611410749119579733`26.8639956149511\
72*^-6 + 
       8.31134261967914895411225886952372868096595065132534`25.45555705922981\
*^-8*I}, 
     {
      -8.200734341454480074340962574442727747894582837958251`26.8992706225517\
57*^-7 + 
       3.20166300050748793821159076362014057919151109694371`25.49076600291969\
*^-8*I, 
      -1.125015613722492457008961310436922457277798485060186`26.8992706279768\
43*^-7 + 
       4.392193083539994894386306712578580457102805626924`25.490766004755454*\
^-9*I}, 
     {
      -4.60117789154614756328909284009799267665441585552147`26.8106129362325*^\
-8 + 
       1.7963538874377919175107870824431122890994915879049`25.402154804980615*^\
-9*I, 
      -4.6624746431043893510570150616699354147161093134098`26.810612943754624\
*^-9 + 
       1.820284859146420064280866755924986295925382236749`25.40215481243466*^\
-10*I}, 
     {
      -2.0730869173237360283677776277405024349546080459753`26.91342555165366*^\
-9 + 
       8.09357479912504633291968762860007060433059239599`25.504929680695113*^-11\
*I, 
      -1.522369894252450509886242594261623850023220785412`26.913425567694976*^\
-10 + 
       5.9435108620407962192526640341615229946761162682`25.504929681323684*^-12\
*I}, 
     {
      -7.52826470651990604571596389091298210275702965223`26.8040680046488*^-11 \
+ 2.9391229572029094295692385740331830945519118939`25.39558496606604*^-12*I, 
      -3.9306833105929418503092021362183047662103458019`26.804068032329898*^-\
12 + 1.53458492840358015445664015333134245292696352`25.395584993474124*^-13*
        I}, 
     {
      -2.2099070165214780065613455010399020139601351226`26.879674215772624*^-\
12 + 8.62773653524279254564611620289430073520884514`25.471184218208336*^-14*
        I, 
      -8.04886621864008174414106926479239465761329311`26.879674256693335*^-14 \
+ 3.1423719017441120086539443084313553142735217`25.471184227649427*^-15*I}, 
     {
      -5.25621344293722621174699905665496869780739277`26.772101704658716*^-14 \
+ 2.0520874597722273108889814158953685925925902`25.363623649781953*^-15*I, 
      -1.3102073395808129061980870513560645625320266`26.772101781968765*^-15 \
+ 5.11520333115100333923788733151052395300276`25.363623724042764*^-17*I}, 
     {
      -1.0148742419952687073420082166917654495098101`26.839186237025725*^-15 \
+ 3.96218823275287569970988355878926271285058`25.430922187141498*^-17*I, 
      -1.69865862806344226778200482944288839483358`26.83918649073862*^-17 + 
       6.631762783086272788223850162726785448453`25.430922263002333*^-19*I}, 
     {-1.59315882767267859997046838655690321536309`26.680987010729677*^-17 + 
       6.21987917192648755047820288914203280205`25.27252465577075*^-19*I, 
      -1.756717744007843068401096881519103610254`26.680987121309887*^-19 + 
       6.8584323904916917507585500942540809421`25.272524761801826*^-21*I}, 
     {-2.035926567488072589947977235515959073115`26.823127417501784*^-19 + 
       7.9484964290657416429986343747804167058`25.415148694791025*^-21*I, 
      -1.4510348967273998461927475984355724636`26.82312766182212*^-21 + 
       5.66501065375732604220945593327239464`25.415148754838853*^-23*I}, 
     {-2.1202010997977597765318774958758366418`26.575325160861908*^-21 + 
       8.27751410083334501927890500435045023`25.166836517243148*^-23*I, 
      -9.58276797242176848378573354190981322707740788457095492`26.57532537885\
3922*^-24 + 
       3.7412251613444410466037276902241430226421935408033916`25.166836732014\
712*^-25*I}, 
     {
      -1.800886495520404963354052657662982693690649921049167678`26.7412214732\
96246*^-23 + 
       7.0308723838000196845843032833890838994593605886971036`25.333121505190\
58*^-25*I, 
      -5.064367611895419669533995620521742898556592732332495`26.7412219730369\
82*^-26 + 
       1.97718859419829091667051267662802434960983896168327`25.33312154384989\
5*^-27*I}, 
     {
      -1.2485730355167876352395015432514723983490523854598601`26.574517316475\
35*^-25 + 
       4.87457576943825651759070280369944534753407933189447`25.16605182204224\
2*^-27*I, 
      -2.1434135340347469564714594707160447260177702012181`26.57451784456892*^\
-28 + 
       8.36813817028112330879237081422403545540532628034`25.16605234993884*^-30\
*I}, 
     {
      -7.070282445941940088136704670600422130599248278427`26.64477488424263*^\
-28 + 
       2.760321303896189917813241994684455832377346418264`25.236355265895465*^\
-29*I, 
      -7.2696145416215549550203032633749359539873519875`26.644775839033134*^-\
31 + 2.83814289510723400755960180686535957587004637`25.23635545489002*^-32*
        I}, 
     {
      -3.27184929387248646398738585495985125625229493502`26.646799464797045*^\
-30 + 
       1.2773683905934433440413698178285441498396093621`25.238432406393642*^-31\
*I, -1.97688404689441334097967141591412126097880188`26.64680092787486*^-33 + 
       7.717987494413563709099621068948667777589271`25.238433769520878*^-35*
        I}, 
     {
      -1.237914063446893988193854989352652514104137096`26.646847976138506*^-32 \
+ 4.8329618906333877481354310602024088117464274`25.23833196655533*^-34*I, 
      -4.31244435715835502711951022998506408966418`26.646850189680286*^-36 + 
       1.6836289245790151035760480748633636986847`25.23833316803833*^-37*I}, 
     {-3.830973546733305522874470225990111850297077`26.553962994538384*^-35 + 
       1.49565706555049369236940888894543461424288`25.145450801278923*^-36*I, 
      -7.54953386733071653719635877770114652546`26.553965676870643*^-39 + 
       2.9474266873793143615045998379310213627`25.145452680983176*^-40*I}, 
     {-9.700812507308340034935783332377429668823`26.558923586314034*^-38 + 
       3.78731113413933838510959329976077641134`25.150695051217827*^-39*I, 
      -1.0610379823308781303900635296269901062896837022390280254`26.558927626\
4656*^-41 + 
       4.14241689672803614073163627704040859569410988199922876`25.15069853751\
2675*^-43*I}, 
     {-2.010609484054441272932575878335371355`26.5464972507294*^-40 + 
       7.84965556197353651904734958974173765`25.138324206934037*^-42*I, 
      -1.1975596471936224904031746895827945450810583132799958`26.546503052869\
124*^-44 + 
       4.67541351015230236168006981077252074113543777853506`25.13832574030852\
4*^-46*I}, 
     {
      -3.41187133618144463758804322054016545027395241262103401`26.34327761560\
7615*^-43 + 
       1.3320346404010885554135242459268395943717354704978591`24.934800695269\
406*^-44*I, 
      -1.0857861479010830113690801773210306395775978406456`26.343282946218956\
*^-47 + 
       4.2390366416648110539765630820117205728844076729`24.93480602901712*^-4\
9*I}, 
     {
      -4.74148164024188464875970635690228621905665774903721`26.44144726772965\
*^-46 + 
       1.8511301187273389957386521579586534101853004253647`25.033148777324733\
*^-47*I, 
      -7.910143279263719122804427517312666685131200359`26.441457000009795*^-5\
1 + 3.0882128369786790367992513253172632360563754`25.033151882645665*^-52*I}, 
     {
      -5.39748764554865952292359116985688404448438957818`26.42700495527036*^-\
49 + 2.1072425676679675791604767391291532622843079688`25.01865502387795*^-50*
        I, 
      -4.631457506705837949640182471366452534940212`26.42701856964737*^-54 + 
       1.80817540481536766512719639897326739429619`25.01866587775536*^-55*I}, 
     {
      -5.03402121283731065016713428912286942316823402`26.37128934246811*^-52 \
+ 1.9653410036024283948865576746287510641453347`24.96276776233963*^-53*I, 
      -2.179890161475385830206724407337157009419`26.371306542856242*^-57 + 
       8.5105472078104093947788967527156483663`24.96278218484677*^-59*I}, 
     {-3.84738080827562765117891437774807047980217`26.429052879842722*^-55 + 
       1.5020626531518578624072317763646299885162`25.02047579412128*^-56*I, 
      -8.249292399270309350628126433640466`26.429080913117854*^-61 + 
       3.2206206365693665788189505875063705`25.020481775725074*^-62*I}, 
     {-2.40999091356695912166513005848968522858`26.325716969679007*^-58 + 
       9.408887568180959283725741812689940334`24.91722279452185*^-60*I, 
      -2.510370721888751634318894550720468625486437924058818`26.32574829588381\
*^-64 + 
       9.8007821289855182086410041868560717614859940231434`24.91725371585119*\
^-66*I}, 
     {
      -1.237463546327324150961850851517164583675612654796674781`26.3336126433\
2867*^-61 + 
       4.8312030188875604940908781658703749281455835169216317`24.925328971388\
71*^-63*I, 
      -6.14419947737849386026031775670258131312611176124`26.33365758483287*^-\
68 + 2.3987676365786540260589101439329942939006412225`24.925352985578648*^-69*
        I}}|>, 
 "IT" -> 
  <|0 -> {{0.07196877861953071968207022564420990038`24.791594303859494 - 
       0.00280974564110802158801895122509935657`23.383110118785357*I, 
      0.065714389321588434464054582068018572`24.614574488700388 - 
       0.00256556693744280460723036796655457742`23.206091493049797*I}, 
     {0.7894353881348974220605066861646645524`24.75118441136458 - 
       0.03082048470594026425093271862265416362`23.342711241423828*I, 
      0.75187737497301906558090130765292917592`24.591764123357365 - 
       0.02935417576205570946379908260129253456`23.183291162821913*I}, 
     {2.87929977580013016421575782042555477817`24.934503780472593 - 
       0.11241124484363900548274700005233051482`23.526108501847013*I, 
      2.93407719746662373550215733582855426823`24.801313475665317 - 
       0.11454981971889468348446203326502467857`23.39291548154988*I}, 
     {7.01742448152164539811504722374587433802`25.122453610438612 - 
       0.27396849337956335128002291734901637827`23.713984468243886*I, 
      7.74457164699653043109815636326219518886`25.00815047517581 - 
       0.30235717271839348480524467388178211268`23.599678823198268*I}, 
     {12.51106228353572191791108450428024221615`25.22325907723293 - 
       0.48844656517841412481017623060657785911`23.814789938580518*I, 
      15.08351395864340120404700351435487475271`25.124991126537232 - 
       0.5888780997929717056457032655575399495`23.71652394987215*I}, 
     {16.41349543663405155534267305300829693223`25.27475212142462 - 
       0.64080213869175778933427654691913279476`23.86627517553968*I, 
      21.83443920848855258908310502052070384542`25.19490501430108 - 
       0.8524421501776048243979795292937751242`23.78642831442335*I}, 
     {15.55903947430165302833187638274506935885`25.490696654149623 - 
       0.60744317440567098898228779867494731012`24.082211838318273*I, 
      23.12084600648669618414855020158079398711`25.429475943046306 - 
       0.90266498239315850449159192485808923851`24.020993792842827*I}, 
     {10.43021921228769857322844688984619637383`25.49263288458071 - 
       0.40720800782873714147834112326029435678`24.084155572083354*I, 
      17.56161049016611846519495898687329515576`25.446668249324578 - 
       0.68562589878648309694460844593818765661`24.03819309004617*I}, 
     {4.88632423480632206267246380292283939953`25.332780568053998 - 
       0.19076783687505470648329564771204623447`23.924304443989698*I, 
      9.46735460154690266751676640893948529159`25.296952245673406 - 
       0.36961664258814471924888655983882031714`23.888476252287408*I}, 
     {1.60590973690724012319162604427147360381`25.314055410606993 - 
       0.06269660219109988263483787210164123313`23.905584858562666*I, 
      3.63925892498601876031762411589122013933`25.280397800547036 - 
       0.14208094256261280639567323404364274305`23.871926643921313*I}, 
     {0.37741559576300630086791895046259997103`25.323134411924364 - 
       0.01473474811469866168248998671545017274`23.914601685925884*I, 
      1.01725899483192542073424965098910308523`25.291022363782446 - 
       0.03971498587904716617874937733370844076`23.882497492793718*I}, 
     {0.06525640478360746023651743639652703859`25.230557971218246 - 
       0.00254768668319965010277403898464497545`23.82202722285063*I, 
      0.21278816255813811618697194366662193771`25.19628016192513 - 
       0.00830749977553271354620548796222677584`23.78775826202701*I}, 
     {0.00854843542521302386446909141122938059`25.06626169382334 - 
       0.00033374095871855697657916932942261487`23.65777497276728*I, 
      0.03430709759172940947718787581268163346`25.027833524915888 - 
       0.00133938938198501375638937237862565499`23.61934961795912*I}, 
     {0.00086939242349747588608054133450378537`25.0459808530953 - 
       0.00003394210127211287179203486328720337`23.637499957573045*I, 
      0.0043690307686803110289548866499567831`25.011072504927732 - 
       0.00017057209242168511543546302287189388`23.60260736806512*I}, 
     {
      0.0000698737345598997265451233778047844726317935344729276021`25.0233843\
60565686 - 
       2.7279526604935267859489956336482267805570986596630528`23.614913923531\
62*^-6*I, 0.00044737935686014673539737747680334245`24.977544699107735 - 
       0.00001746621551693789456274071583618651`23.569072045594886*I}, 
     {
      4.4912833659538547185085902762111519620667134805444975`24.83531028538201\
*^-6 - 
       1.753449773989260122847664268932455006739749628735594`23.42683562460227\
*^-7*I, 
      0.0000372785087146367696227314662668418375639394816216718572`24.7892364\
91799798 - 
       1.4553967619999887692611207233846319196915552485376`23.380763479108445\
*^-6*I}, 
     {2.326849939335109427042700830809184660514335181171478`24.78575981035623\
6*^-7 - 
       9.0842954402801887981553160032738409263234583741331`23.377274060410496\
*^-9*I, 
      2.5475516609308994611927022949815743369855830558734821`24.7337830003346\
6*^-6 - 
       9.94594088172516784643869315608473003677913357709613`23.32529587840537\
7*^-8*I}, 
     {
      9.7656569887596658246664395872267138035923207252649`24.751573279527594*^\
-9 - 
       3.812627181264642395316220260398831376896980480195`23.343164303365352*^\
-10*I, 
      1.435049758175898015104277076985470131769600703761002`24.69530215137782\
4*^-7 - 
       5.6026027954762219522488037154500491940888803882538`23.286887768438937\
*^-9*I}, 
     {
      3.331256953356742538918727641487446790536083429297`24.690126927070427*^\
-10 - 1.30056183856995895408602844138669306597529018194`23.2815793692909*^-11*
        I, 
      6.6854498803403015469834285010367033897610685729888`24.632672434398792*^\
-9 - 
       2.610078150615591003491537103713015224579056927653`23.224129765587342*^\
-10*I}, 
     {
      9.2565766115052346883023027158684167132322568739`24.68401383977102*^-12 \
- 3.613876223085156928114433849151771909856324145`23.275429999955904*^-13*I, 
      2.581526119955001591140815353807308799148892233565`24.622613077035737*^\
-10 - 
       1.00785811598890855150606166002867579895684256729`23.214040101493786*^\
-11*I}, 
     {2.098395431272860530217570259865731070617202322`24.6384537538444*^-13 - \
8.1923822099436532303929218668054493688439778`23.229788929631205*^-15*I, 
      8.2749090053273800871579020851463666736695912014`24.570371330625466*^-12 \
- 3.230621660428666272135463753368054074044927712`23.16172710003099*^-13*I}, 
     {3.8849224830186485664136527723469158468846159`24.556527736009908*^-15 - 
       1.51671936388018336912547282953666258608817`23.148008405480955*^-16*I, 
      2.204210581195008584976933402155304122753538574`24.490818062582605*^-13 \
- 8.6054969827103617840797179367873515004595923`23.082302983102924*^-15*I}, 
     {5.87855206991108496696210194258668060757504`24.62260508433834*^-17 - 
       2.2950557688050122541610206239761264848927`23.214925699102036*^-18*I, 
      4.8829184632702195578296660253497744665841435`24.55204178917329*^-15 - 
       1.906348715543881504965447989649281234161519`23.144274304253685*^-16*
        I}, 
     {7.274453729376023576816286838315483797066`24.506695717333802*^-19 - 
       2.84003217084075190312761872125234145831`23.098327717090584*^-20*I, 
      9.0009769544570706235622600445546270528016`24.431427585675923*^-17 - 
       3.5140871150811487075292328138071017315381`23.023046953701154*^-18*I}, 
     {7.3648374544726246940090502844297872528`24.503410767341*^-21 - 
       2.87531903863108708428261244611988611`23.094924117136426*^-22*I, 
      1.3812506346692465477121317187313049058694`24.428999306641412*^-18 - 
       5.39256469886360501253358501016645602469`23.02051393360062*^-20*I}, 
     {6.10252233139547734221568841883003377`24.312122038561963*^-23 - 
       2.3824963893096426764168214134303409`22.90382193110023*^-24*I, 
      1.7651302564219169469309055192279332289`24.23879952265091*^-20 - 
       6.89127582696573093210564920165453103`22.830479991477095*^-22*I}, 
     {
      4.1396316908087445704128698199327756559333007753721752`24.0751926011345\
57*^-25 - 
       1.616160830036447626044909499667821611301166002676721`22.6667181907012\
1*^-26*I, 1.878984914891946347567075596943932802`24.009992121901014*^-22 - 
       7.3357777853045058304678417543791878`22.601518171558286*^-24*I}, 
     {
      2.29944483726669321312596336565323929514529701257605`24.045362329417223\
*^-27 - 
       8.977302703212583631918369567582867087256367939356`22.63688639973011*^\
-29*I, 1.6665302689890415872234090551668229`23.97526383170145*^-24 - 
       6.5063298959433672859346165355422`22.56679030777108*^-26*I}, 
     {
      1.046120712974315344020417705288625189159997085556`23.951078685448422*^\
-29 - 
       4.0841781252012953597701324399423350563445527384`22.542562489690454*^-31\
*I, 
      1.231780838240907064420301171546824699511051210789012`23.876492774797637*^\
-26 - 
       4.8090170591136606511473360848845025430975902357033`22.46798156247667*^\
-28*I}, 
     {
      3.898666840626154732203207369283695473339291446`23.94391958927717*^-32 \
- 1.52208532251147155097193892950621713222559446`22.535436594533873*^-33*I, 
      7.588580885527455597275819154496452672065186240826`23.86993428340668*^-\
29 - 2.96267110187269941163213720091160270623188829565`22.46145253746748*^-30*
        I}, 
     {1.1904084495015443394020387204355981813213885`23.720959653361753*^-34 - 
       4.6474943944918684268434038863388251349417`22.312483406815883*^-36*I, 
      3.8972954584073055788795640303108006573822216174`23.64539794520024*^-31 \
- 1.52154991878718780361285766701449244674369649`22.236922130380783*^-32*I}, 
     {2.9784153703076442241703243788840642930892`23.733981356080115*^-37 - 
       1.162808340596971736806212772634987774879`22.32551489626895*^-38*I, 
      1.66880059693850285945639047443033106297006336`23.65324211057665*^-33 - 
       6.515193522899595489128047798579944977412589`22.244777573438185*^-35*
        I}, {6.107208748659689279535534868218032757`23.496062969024756*^-40 - 
       2.384326021650870993891976244014250739`22.087585161258282*^-41*I, 
      5.95856650381793804541110920076064155716344`23.417545241710243*^-36 - 
       2.3262943435343225951374111096027905194695`22.009067469363067*^-37*I}, 
     {1.02641553033258505522778476490554335`23.6026016487367*^-42 - 
       4.007246777893640704852290290565289`22.194397922078437*^-44*I, 
      1.774308960539521157498394844072258443774`23.52336694205762*^-38 - 
       6.9271105658406762410560288876079574473`22.11514382768474*^-40*I}, 
     {
      1.414092393454841374620545740168207792970351266623381`23.40489101861298\
*^-45 - 
       5.5207827822724181977791726177090925671379942187786`21.996428506289053\
*^-47*I, 4.406738484302592893894685688129374768`23.325937859140904*^-41 - 
       1.72044245925660132953624627336462294`21.917474724943535*^-42*I}, 
     {
      1.597182485018642900270833794615768497557751086509`23.359502956345246*^\
-48 - 6.2355880027736408393545756337027565576089677745`21.95097368772788*^-50*
        I, 9.12963375293928957658088163003486`23.28000738700999*^-44 - 
       3.56431624022480010577833126562187`21.871485894859234*^-45*I}, 
     {
      1.479104079853561603738822355065249316494553683`23.490189185683835*^-51 \
- 5.7745960412806811392984205318151668324325121`22.08269105780938*^-53*I, 
      1.57791006679219775077576005174673679915593573821247`23.410228656466415\
*^-46 - 
       6.160346218568521234311836909023608066460187165951`22.00264999388232*^\
-48*I}, 
     {1.123189613444634768780855273848602733509226`23.238504854011605*^-54 - 
       4.3850641640104733069183235250964941825662`21.83003316230345*^-56*I, 
      2.27533973277830988594605570484709713985376250091`23.157079179416222*^-\
49 - 8.883193544281428874927336249637339170718558125`21.748607131075637*^-51*
        I}, 
     {6.99451986645417926988794269251637607074`23.267232268574038*^-58 - 
       2.7307427030773379396730736533243370153`21.85523614191416*^-59*I, 
      2.73769695934936539761343469865073523773983091`23.187439478554385*^-52 \
- 1.0688290458413082208012799454788810896562401`21.7757680917745*^-53*I}, 
     {3.57232819949643075794292404570544237`23.01696008110965*^-61 - 
       1.3946788843310487485058813221760002`21.60825487037361*^-62*I, 
      2.74876414753747971446613360456335514971951`22.940637615581007*^-55 - 
       1.0731498060892511840850587322079068285033`21.531953684917543*^-56*
        I}}, 
   1 -> 
    {
     {
      -0.030307564862493869889410130858342882589813442134323232768`27.5192547\
41242356 + 
       0.0011832429269805782045615963798404651556962702425191350272`26.110818\
48618865*I, 
      -0.045239026530599134603211272175077541350993712017890416315`27.5192547\
29176577 + 0.00176618472677298155795238248516843331`26.11081848464348*I}, 
     {-0.23979374676168414175270103547151619885`27.40233625050139 + 
       0.00936182949957357628306522538738646624`25.993888417588348*I, 
      -0.36402187818116214485327034931106463269`27.402336241173728 + 
       0.01421184165003889692642719250298706929`25.993888412085244*I}, 
     {-0.55278990634773631132810700479263719924`27.32068636244582 + 
       0.02158156716845490567831983231278960062`25.912224378835756*I, 
      -0.86802917123409626239743033863186082392`27.320686354037775 + 
       0.03388887830267743673602710894825324042`25.91222437213459*I}, 
     {-0.85020287283571402679120792360830573334`27.271063039057637 + 
       0.03319291867709122733153791199678686108`25.86259800282841*I, 
      -1.40471179765584663174655263251769193482`27.271063030324882 + 
       0.0548415983456113890908506760678732797`25.862597995580487*I}, 
     {-0.99631837293226087340515179956627069177`27.24523782518126 + 
       0.03889743940635059269602506601351435308`25.836781686962187*I, 
      -1.7620248610574790312834521223224643627`27.245237815020037 + 
       0.06879151998748344895778526700278227192`25.836781679515227*I}, 
     {-0.90848217994769105196862688491743578146`27.25810826762532 + 
       0.0354682112729313221385575796348184158`25.84968527893603*I, 
      -1.74978249517953139574959619097980306002`27.25810825416753 + 
       0.06831356364554994676989471753788359134`25.849685272687267*I}, 
     {-0.64195982351093920788717859790070290034`27.28279311171723 + 
       0.02506286546020166091872712182056313279`25.87442632088311*I, 
      -1.37014732045105293630600164675401755635`27.282793092543038 + 
       0.0534921605612526148385905238009034601`25.87442632013428*I}, 
     {-0.34865369171307827089768322832095996135`27.17057725851463 + 
       0.01361184960114346563501199041878941969`25.7621634810983*I, 
      -0.83908240865697989766594631671776754915`27.17057723734804 + 
       0.03275876269511355437540884548003950268`25.76216346841723*I}, 
     {-0.14464564216350082254522682901021173107`27.029920150746392 + 
       0.00564713574927717983462007061025094951`25.62144598211438*I, 
      -0.39942674869572949472280351290400150285`27.029920127690932 + 
       0.01559408937621196878904049749216160644`25.621445959434357*I}, 
     {-0.04574465447277615820132944415020646832`27.02774718655687 + 
       0.00178592503547079747975770070815807919`25.61929038400756*I, 
      -0.14749204484629798282319682816579749373`27.027747150392074 + 
       0.00575826265297396024909643067736147425`25.61929035541818*I}, 
     {
      -0.0110519922567769755656702847237455931978691676789962440703`27.118365\
455239562 + 
       0.000431482757727550822584855461792352807707090253425344351`25.7099474\
32877588*I, -0.04233898768292040577068051967602899689`27.118365381522832 + 
       0.00165296380420617907125007882568982653`25.70994742999893*I}, 
     {
      -0.0020512485741299048591526273518323944888522326706039135683`26.953366\
20833711 + 
       0.0000800831534249000435398173852942509948930332195488117635`25.544885\
814023207*I, 
      -0.0095008563678582731088368815489410060938022692063432146943`26.953366\
117052116 + 
       0.0003709245908911221723649295725680663141897368540171730944`25.544885\
73539113*I}, 
     {
      -0.0002946969913231255505348885622710429309333172029566688021`26.922751\
053730362 + 
       0.0000115053166484208382475757702195737000156472606817814635`25.514297\
741519865*I, 
      -0.0016793223878086990132849991826553199292524800398565169842`26.922750\
89278977 + 
       0.0000655627183018515131079830429165386340539325355827927829`25.514297\
604244245*I}, 
     {
      -0.0000330463436878752285501281723636755875435259917549497735`27.048695\
840026006 + 
       1.290168068884902461084234324742719248635119098961938`25.6402016874821\
58*^-6*I, 
      -0.0002357550386923195527445827505497548976856059941877089068`27.048695\
430736988 + 
       9.2041535932809909152822082888880712097138298713630073`25.640201634826\
738*^-6*I}, 
     {
      -2.9156867818462496755657056436708164090163657478928004`26.857529422678\
116*^-6 + 
       1.138318362944338929927060702410184331701136410893031`25.4490431941682\
9*^-7*I, 
      -0.0000264983449477967268326785455479276506603873172451939227`26.857528\
92026293 + 
       1.0345265077687947680255966401075546150505291627887662`25.449042705051\
447*^-6*I}, 
     {-2.038563408568346889893554494809284929636880076702367`26.8756878158473\
5*^-7 + 
       7.9587909663271877942926212400436299778847311752483`25.46721947964462*\
^-9*I, 
      -2.4015937548899991997291445576705956179343273228412979`26.875686817897\
304*^-6 + 
       9.37610407450099610928560969258371964098675248096831`25.46721896429468\
4*^-8*I}, 
     {
      -1.13630021031314464366017919309920770022949963526272`26.82373420847267\
*^-8 + 
       4.436249473950437252805272833279259389590239221632`25.41524751874746*^\
-10*I, 
      -1.765709545210353276164902840661465592111515955876754`26.8237325232927\
47*^-7 + 
       6.8935374384292520725813444505311433318756582804008`25.415246344469224\
*^-9*I}, 
     {
      -5.07456231325826322145833122041448528790575030972`26.757763149286788*^\
-10 + 
       1.98116872534211363456605206714295567393533312594`25.349308977917925*^\
-11*I, 
      -1.05834111215121119296973401246470463598128315584163`26.75776040754710\
6*^-8 + 
       4.13188799881243775820094797627344680304373855178`25.34930665069654*^-\
10*I}, 
     {
      -1.82297469680722213747948930652023000994217695567`26.829262900065583*^\
-11 + 7.117107315774686883552349786187256530332479199`25.42088614992168*^-13*
        I, 
      -5.19225043677218493863814546341242903150053994984`26.829256832976366*^\
-10 + 
       2.02711555095125167032120572596508889167200277053`25.420883841535947*^\
-11*I}, 
     {-5.284936766856398821145798839516286119549295904`26.683550536467603*^-1\
3 + 2.06330138277162741668512805580198339197485825`25.275095550450782*^-14*I, 
      -2.09173671410725661982945960617035719432571484866`26.683542477551285*^\
-11 + 8.166385796095094773618394086772329262372483125`25.275087760430214*^-13*
        I}, 
     {
      -1.23966913148071647479524874976971649068285482`26.782407622616752*^-14 \
+ 4.839813882361565436224965540705136342593621`25.37410755810195*^-16*I, 
      -6.937566795022265806582735795063256545642885627`26.782389025966957*^-13 \
+ 2.70850755509690535933416657109097025038861072`25.374104361268234*^-14*I}, 
     {-2.357738563598842796823820576725857120522424`26.616510179420178*^-16 + 
       9.2048882571231456965328369783958471977749`25.20804776951555*^-18*I, 
      -1.89832704052047991928437717475823604188771865`26.61648712568704*^-14 \
+ 7.411291715394528635765887695275944982351281`25.208024860914954*^-16*I}, 
     {-3.6421695126896257170635998197732593011659`26.6982992751931*^-18 + 
       1.421945753249040191916336190427602591025`25.289946563772695*^-19*I, 
      -4.292867825451721316521036654514055641925134`26.698249324625632*^-16 + 
       1.67598601668397964480692255588938489588161`25.289941578662457*^-17*
        I}, 
     {-4.57635647175561777078575711201509294479`26.641159826828655*^-20 + 
       1.7866633136361646827837577037607362857`25.232716023708203*^-21*I, 
      -8.0344385717463975042032867339354109898885`26.641082166665406*^-18 + 
       3.136739178951179426179795451771437285518`25.23263879452719*^-19*I}, 
     {-4.682659118140155065338262882049444718`26.6638146596397*^-22 + 
       1.82816511525714495653592715352907496`25.255359897746807*^-23*I, 
      -1.245981171286811554488492605409569388667`26.66367129816087*^-19 + 
       4.8644568270826851402392031752612174114`25.255337442445907*^-21*I}, 
     {
      -3.90583899339198486406884962652439797487866977187394411`26.62076928136\
2087*^-24 + 
       1.5248854151840032854367429858507958352047181066978428`25.212343439678\
218*^-25*I, -1.6026924269803120299480826601900382947`26.62054447595385*^-21 + 
       6.25709946329797970365857864447499423`25.212124394892257*^-23*I}, 
     {
      -2.658003933555127162655195199616748344040254421519949`26.6457217611846\
*^-26 + 
       1.03771595261278477862084528915526789131281685356669`25.23744504690465\
*^-27*I, 
      -1.711358282747470338715825339011514711472700728901082142`26.6453143341\
56037*^-23 + 
       6.6813437264848890124115900531946052793657327326566812`25.237311896074\
328*^-25*I}, 
     {
      -1.4768399707905701689060251688051763365973919153581`26.515075723254466\
*^-28 + 
       5.76575669357935805064040510698572997092814542143`25.106609425008646*^\
-30*I, 
      -1.5180980615578705684406416188966442743831255727377577`26.514565527108\
94*^-25 + 
       5.92683312549535282779406589481944573685681842865589`25.10615212325921\
*^-27*I}, 
     {
      -6.7038006207503910620311199227705189601753165487`26.641841557815166*^-\
31 + 2.617242495192074493546713876098301323795512985`25.234168600690715*^-32*
        I, 
      -1.11943603487184957421696616719587974444031770642967`26.64069953538596\
*^-27 + 
       4.370409752412908206064493064903289075296935450535`25.233506965517932*\
^-29*I}, 
     {
      -2.48745742086043362956026239027703096221809336`26.50398114326304*^-33 \
+ 9.711325910716112955274212948166779718000405`25.095889480389587*^-35*I, 
      -6.86555491893952892684682197641087117376266297355`26.502605836972997*^\
-30 + 2.6803932729300308862501154949131406241535773213`25.09492450291961*^-31*
        I}, 
     {-7.54821020571867732731621519672465430022683`26.43560774356135*^-36 + 
       2.9469099143402176701909106072264055204522`25.02729815106179*^-37*I, 
      -3.503766088129368535559605310096523024607241673`26.433685597462325*^-32 \
+ 1.36791143082035962673488914893496173815182752`25.025679727704873*^-33*I}, 
     {-1.873990979784585869774804707135097188234`26.577623374456348*^-38 + 
       7.3162808761305952667617200397112034745`25.17077518970216*^-40*I, 
      -1.4885331010013509018116283620251568026607423`26.573317149736337*^-34 \
+ 5.811408047223052717348162835818461306548`25.169304933515768*^-36*I}, 
     {-3.807904525270326221402298852985239987`26.444940656798916*^-41 + 
       1.48665064863700124829077035049014026`25.036465101150498*^-42*I, 
      -5.2662949205728341034471483628505438464253`26.439857984566746*^-37 + 
       2.056023387043180069233564012154263739995`25.03140221942968*^-38*I}, 
     {
      -6.3349200986180686238593005454319877058408935000975177`26.505504730590\
207*^-44 + 
       2.473227207030761746649861243713788782422402918775092`25.0999080930428\
9*^-45*I, -1.55208745331665397925637612757832709142`26.496271641808526*^-39 + 
       6.059531702809040365327019072077318631`25.09828689526568*^-41*I}, 
     {
      -8.6309480476388219507447291470207299917382494881047`26.3928090602873*^\
-47 + 
       3.369623484050881401580851949043244919099565604412`24.984709690665813*^\
-48*I, 
      -3.811683849721048581603522237100843506041075985789180544`26.3816332645\
86068*^-42 + 
       1.48812614128887576210903790092062548819342747598961657`24.97469034833\
7344*^-43*I}, 
     {
      -9.632749887603937521396732297141158571601723923`26.45604421222629*^-50 \
+ 3.760738688044645317674267113586264879302904597`25.0503294773347*^-51*I, 
      -7.802235102974479823566792140124337782224623562647923`26.43610700359201\
*^-45 + 
       3.04608421762674163176323155343627652569116764494409`25.03616524016006\
3*^-46*I}, 
     {-8.8088024429118833587306476006175795412902619`26.34669399440974*^-53 + 
       3.439059928778147209065420355590510585534543`24.943433760219797*^-54*
        I, 
      -1.3314435254288318094024002834089752342521210697064`26.322871277859395\
*^-47 + 
       5.19811189478756660886473796028622111649328253864`24.932487022088356*^\
-49*I}, {-6.601587837612067975237315074242571877769`26.213348701521337*^-56 + 
       2.57733742421585463309368327651446835722`24.804939335255295*^-57*I, 
      -1.8946016166298247125350578646196587733168614847`26.186617794815444*^-\
50 + 7.3967472229926421463458634131094844459813188`24.778350969170027*^-52*
        I}, 
     {-4.0553290025901905268863204497952132592`26.337176801300927*^-59 + 
       1.583248070461839269378293074589544405`24.94458410091826*^-60*I, 
      -2.2484615258936138783911044660682403598208012`26.28481825659225*^-53 + 
       8.77825786786968699565362570608281795839022`24.93023816248434*^-55*I}, 
     {
      -2.04231764465715111029722491448843142344880755349682287`26.28935720363\
3646*^-62 + 
       7.97344794493449942671541448362732612501986883522786`24.88648313514774\
6*^-64*I, 
      -2.2258637356466848057030227481649325986909`26.22015241277019*^-56 + 
       8.6900334407460183188090816093065616134`24.82947176496986*^-58*I}}, 
   -1 -> 
    {
     {
      -0.0053891783814287557371274951752117366108929358354312446056`27.471185\
287892 + 
       0.0002103998533367324451314832179213727372870846481166222946`26.062914\
077525438*I, 
      -0.0082310282859869740528652246396577922814890982076207749766`27.471185\
282794647 + 
       0.0003213490112240497665467595164283521762621231770439926166`26.062914\
076872094*I}, {-0.04256810832548736180309369728772826613`27.35403405962883 + 
       0.00166190894318295293477292534089874838`25.94561410330813*I, 
      -0.06607408027815407013924657572325694201`27.35403405859818 + 
       0.00257960969482651823625344666063575217`25.945614102699842*I}, 
     {-0.09782905096199070728008829495550356568`27.269338845230344 + 
       0.00381936104497948255504664100366959448`25.86087745123064*I, 
      -0.15686269964016878903640040425465037823`27.26933884435256 + 
       0.00612410402150124742256548825664875449`25.860877450530957*I}, 
     {-0.1498516820669465569201696910207914098`27.218452917017718 + 
       0.00585038566134629282140618881013312341`25.809983993726686*I, 
      -0.25236694418052872200946687953495274567`27.21845291602207 + 
       0.00985270189340911784792776897612918327`25.809983992900246*I}, 
     {-0.17479958527201149013072392973249714057`27.19233202399213 + 
       0.00682438110256103651959658361087212959`25.783867743701396*I, 
      -0.31447212249900717633271715397359855772`27.19233202205459 + 
       0.01227736099444916115831411819170757672`25.783867742281302*I}, 
     {-0.15863876427288236005555842840849273093`27.206161375439223 + 
       0.00619344367066320808093036129121334633`25.79771492825164*I, 
      -0.31016746848525400836170245084895524975`27.20616137395252 + 
       0.01210930224614717448514873109794018417`25.79771492756102*I}, 
     {-0.11159032264980919604246650627017358242`27.22336644733604 + 
       0.00435661725361073790040320493795370335`25.81495129225646*I, 
      -0.24128176916522446144152802036050205167`27.223366445805727 + 
       0.0094199236418171390254498578291849795`25.814951292196067*I}, 
     {-0.06035205041117880059738918586028877216`27.10248466940351 + 
       0.00235621492857630129306518330396640327`25.694040958327832*I, 
      -0.14686748341140708866361359956438491361`27.102484667924802 + 
       0.00573387904103903946143517687674839917`25.694040957441576*I}, 
     {-0.02494442010240280455579061191417701696`26.96079166706641 + 
       0.00097385945679608091071237241182682723`25.552316544577906*I, 
      -0.06953419877202411460960733250123942997`26.960791665655826 + 
       0.00271469678456671096375316880431188869`25.552316543190273*I}, 
     {
      -0.0078628480498432433661198825980663198742963281270809821184`26.958770\
766054144 + 
       0.0003069748223953646693254950461968883840785904831654002688`25.550294\
86257169*I, -0.0255542668836079806901668910106933209`26.958770764022304 + 
       0.00099766859136947203711351555287747182`25.550294860965224*I}, 
     {
      -0.0018942863602162921095925129459022207252999325995538731083`27.036506\
775725076 + 
       0.0000739551642492889093618750279474872263874361805392656208`25.628033\
96965907*I, 
      -0.0073055569501776737975085154751823581871658528736318324735`27.036506\
772444447 + 
       0.0002852175233533507148334506735860808946494150791880249046`25.628033\
969529575*I}, 
     {
      -0.0003507250362030038228622008266816884763890893438752455542`26.864351\
888678645 + 
       0.0000136927173227226954522157524485133172465641716199498152`25.455874\
425394125*I, 
      -0.0016336370106943027151247013687233955013502100985418754977`26.864351\
885077095 + 
       0.000063779107524070216151247693745547272995392642709034434`25.4558744\
22291405*I}, 
     {
      -0.0000502835041329976568711360166625926672596576654603755024`26.833425\
42041251 + 
       1.9631270568622109157783533351094998878317137115195515`25.424947573492\
624*^-6*I, 
      -0.0002878989591193112304978817518107916516276247584141425461`26.833425\
415494105 + 
       0.0000112399134872284412922631241368923722193085159424334285`25.424947\
569297174*I}, 
     {
      -5.6287500399174066926140595990913703303333420084034524`26.935977817199\
536*^-6 + 
       2.197530122492950191120427276721295486304361326061356`25.5275099743862\
73*^-7*I, 
      -0.000040316559451972702832704748622471485555477715045221604`26.9359778\
07264774 + 
       1.5740058308271920697675740505887321160126271756274897`25.527509973104\
93*^-6*I}, 
     {
      -4.958907156588516570094980233144198137202548386086849`26.7640634765385\
74*^-7 + 
       1.93601559386514027610234487890485525388141390952265`25.35558856972637\
*^-8*I, 
      -4.5220175891842412533262185945382215804393798431206095`26.764063465355\
75*^-6 + 
       1.765448775696768238467195978687725305565881501564349`25.3555885588390\
95*^-7*I}, 
     {-3.46278958533739125915023311382834317965685956550842`26.80342729786296\
4*^-8 + 
       1.3519137228814389914634147212276939670970530032965`25.39497851418523*\
^-9*I, 
      -4.091216830030152113943724232632409627682171990619899`26.8034272785166\
65*^-7 + 
       1.59725909977933617189276493396048333328136221629816`25.39497850419074\
*^-8*I}, 
     {
      -1.9281306048435501945106381579500193327699670185698`26.782877234552256\
*^-9 + 
       7.52764833079428472412094331625219298884118896923`25.374441140321533*^\
-11*I, 
      -3.00356508895103012155752711067465447760327547523549`26.78287720618991\
6*^-8 + 
       1.1726270861256715547927401005653947940430921776569`25.37444112055237*\
^-9*I}, 
     {
      -8.60309633609146612690967548080590582287069477734`26.750288922664975*^\
-11 + 
       3.3587498487580984858978354964108349855830163429`25.341847445751604*^-12\
*I, 
      -1.7980994060257174169802488091060230930138241275943`26.75028888077595*^-9 \
+ 7.01999125908276468059121516733267452122120248978`25.3418474101924*^-11*I}, 
     {
      -3.0882299873959706147873272245626307676094732435`26.843307575763006*^-\
12 + 1.205681256826293628165305712747324404630737499`25.435009188037878*^-13*
        I, 
      -8.81256359675871262759090605415346433329007387914`26.843307493367483*^\
-11 + 
       3.4405283274128570271477106222787320926969440852`25.435009156670773*^-12\
*I}, 
     {
      -8.94729837261527200829655516918630799019561799`26.67771803940295*^-14 \
+ 3.4931303663011338461088196256715462969079082`25.269267800859694*^-15*I, 
      -3.5472038574622329783386718381488632822335984408`26.67771795029843*^-12 \
+ 1.384870046123211267020335717928458791631623487`25.269267714726478*^-13*I}, 
     {-2.09760285244781273202249594645215586465019`26.75922113822571*^-15 + 
       8.18928788912580967236076489194240740705526`25.350913329764303*^-17*I, 
      -1.175656665524645713213417175418675276164349659`26.759220968628483*^-13 \
+ 4.589901697318819974288334706864676513270222`25.350913300589635*^-15*I}, 
     {-3.98762120878821293816584612112492195203565`26.573426868664722*^-17 + 
       1.5568141525667091297952384496532678365422`25.164959274534873*^-18*I, 
      -3.2150671441371826350657471567544757304216903`26.57342669498768*^-15 + 
       1.25519997245827487857247495405447740103972`25.164959101953052*^-16*
        I}, 
     {-6.157563486618379265302745033488381733553`26.639909072549468*^-19 + 
       2.40398510273964084794028319246469137036`25.2314740138054*^-20*I, 
      -7.26699928478393599148970560303271159797861`26.639908756245767*^-17 + 
       2.8371218681229183820481150648114759699707`25.23147398221506*^-18*I}, 
     {-7.7343538065053991770904190689568040079`26.56105453785814*^-21 + 
       3.019582562252670709311051464420893154`25.152581053729552*^-22*I, 
      -1.3595258312894766316612940448063868093117`26.561054127788047*^-18 + 
       5.30774851499664740579017880784853687424`25.152580645962853*^-20*I}, 
     {
      -7.911760651345189526810751031233084396318333829322039601`26.5657687112\
72195*^-23 + 
       3.08884427803452711058177460144879863773825593927837475`25.15730438259\
8202*^-24*I, 
      -2.10764514818367703477331778396307004019`26.565768070593244*^-20 + 
       8.228494191097016285786359457793071229`25.15730428221631*^-22*I}, 
     {
      -6.5976453492491141706650789778432471867938271270461537`26.516482718308\
367*^-25 + 
       2.575798230456364820691691741465502005835099212634229`25.1079827858383\
6*^-26*I, 
      -2.7102855031055666238253305002164993436955271048852406272`26.516481838\
24923*^-22 + 1.05812729138667475649918383268433275`25.10798192847978*^-23*I}, 
     {
      -4.4888915714180051808997917141159636542790081880413`26.58349526507448*^\
-27 + 
       1.752515989311994157770905938695985211368197647151`25.17533053171217*^\
-28*I, 
      -2.89337837875465504291245526264697171029790606488829882`26.58349369491\
9852*^-24 + 
       1.1296089003761248677592373033176901096409294371240928`25.175330018523\
642*^-25*I}, 
     {
      -2.49366606221707400812139619526701908510240505516`26.510838449114207*^\
-29 + 9.735565175746920625780893496809332451855647388`25.10233389043941*^-31*
        I, 
      -2.566141858971695648315286644531816625285462830741495`26.5108364320007\
83*^-26 + 
       1.00185191982039115668037498194904692195045389724519`25.10233208269959\
7*^-27*I}, 
     {
      -1.1317691281343679536050969027775488799215690357`26.644757847049515*^-\
31 + 4.41855959697110905034309916021222858596236792`25.237046823085333*^-33*
        I, 
      -1.8919553045022999069455677316486023712829049779576`26.64475305848417*^\
-28 + 
       7.38641570965040196216484771097814472000181508681`25.23704405046895*^-30\
*I}, {-4.19887747036814001314803134929456855662514`26.478587053886642*^-34 + 
       1.639291078188716660694241115906587273156991`25.070331678146992*^-35*
        I, 
      -1.16019176819197625481186820836903721568398000455`26.47858282379142*^-\
30 + 4.529524921855717893883807431921577591408986243`25.07032871255926*^-32*
        I}, 
     {-1.27400121518784157437194556031651402556246`26.3846699492961*^-36 + 
       4.973850369289067889760109543864853500092`24.976229284935734*^-38*I, 
      -5.92027058552137376572862142644731285173217978`26.38466488039979*^-33 \
+ 2.3113431672626016838215709926461333089461377`24.976225019718363*^-34*I}, 
     {-3.16262736854103246434710934077568190466`26.504232878759183*^-39 + 
       1.2347268681860870082106955287385827472`25.095935987147808*^-40*I, 
      -2.514926845965396563642962007980403152781342`26.504223015766684*^-35 + 
       9.8185697724751721303724283910251301680743`25.095932641575562*^-37*I}, 
     {
      -6.425791711455000625359120339760456885443381482278657751`26.3467542891\
8385*^-42 + 
       2.50870455192483441318615381026136295470974579404456375`24.93828339912\
9844*^-43*I, 
      -8.896908723829287114356907073196500898085`26.3467442158056*^-38 + 
       3.47345765561336861766569556943028609404`24.938273365093497*^-39*I}, 
     {
      -1.0689228849308845577649442580756345730898790915794958`26.405324492216\
68*^-44 + 
       4.1732004825216084515211448973941318338654650032151`24.996839965997122\
*^-46*I, -2.6219401085411469412665896219050649742`26.40530767442198*^-40 + 
       1.023636211775385793781617592183890673`24.996837057875073*^-41*I}, 
     {
      -1.4562376872505850653109047969045521211031298128256`26.361041463281044\
*^-47 + 
       5.68532295900207651087152516744646445464079683464`24.95242325418137*^-\
49*I, 
      -6.43873604809873433337556536089735024549063062225931117`26.36101943062\
0267*^-43 + 
       2.5137581729754347547163651571330889828218119786293919`24.952403551235\
11*^-44*I}, 
     {
      -1.6251591250636660904008194852091789279676577613`26.47604145235348*^-50 \
+ 6.3448120912189197235033446300199431742074324`25.068206725437705*^-52*I, 
      -1.317903753929920863736774236206093770728964174373402`26.4760000612225\
25*^-45 + 
       5.1452510366760471967252310976497120552633011114133`25.068177656990702\
*^-47*I}, 
     {
      -1.4860627409714516278660428480347578497347589`26.334087979374264*^-53 \
+ 5.80176347153465370414438418979015971138401`24.925791845615247*^-55*I, 
      -2.248906472597229932733716449750613571060462581752`26.334045211631285*^\
-48 + 8.77999499205741264173057446686175500700781357`24.92577270678375*^-50*
        I}, 
     {-1.1136424233767872763153863470221655495471`26.172238835462306*^-56 + 
       4.34779081270492353047738514366860687018`24.76377022328905*^-58*I, 
      -3.200022564289192266442136546231778791340203299`26.172196879656266*^-51 \
+ 1.24932639179440614455050932343732386953682966`24.763728503801893*^-52*I}, 
     {-6.840732525721340948040148940286677435`26.27670757795858*^-60 + 
       2.67070231909081346505934625314203674`24.86832629927238*^-61*I, 
      -3.797599295779526686263571285056424030770605`26.27663203996617*^-54 + 
       1.48262736601392584851757861844540622140045`24.86830720451298*^-55*I}, 
     {
      -3.4449326841575629309275682207401497260771975988786071`26.212925800689\
852*^-63 + 
       1.344942178940285680669157094325916956142472595466314`24.8044050306974\
7*^-64*I, -3.75934735669027842815287542022798945497`26.212834018932924*^-57 + 
       1.46769335974321533688336911642956526627`24.804331460551655*^-58*
        I}}|>, 
 "S0" -> {12.16187484983880197719193980891071370711`25.079051465475906 - 
    0.47481387766336772037470547635420407419`23.67055625420215*I, 
   15.72882210086380926114667085203573013533`25.15513205744573 - 
    0.6140716875480272008782233192515240968`23.746638259392405*I}, 
 "T0" -> {9.07704290484442350717394911973062517101`25.281067322673664 - 
    0.35437841554693070765049047074203077943`23.872599096242528*I, 
   12.93405930508752989038768724033078073427`25.22362121759265 - 
    0.50496086568905721584765573057915553088`23.81515199808376*I}, 
 "Sc" -> {-3.78553604687467972939608955509551938504`27.296629103481376 + 
    0.14779177319645303517116446903886908472`25.88815946919902*I, 
   -4.12116676396109761822630002392781512742`27.30951079577917 + 
    0.16089519057332655431769623576364532814`25.901036977489895*I}, 
 "Tc" -> {-0.70105750472833386739985502658034672578`27.24665354462735 + 
    0.02737010834225751849412668069650292532`25.83821373530372*I, 
   -1.32555327446820016878393682003158596956`27.23535857473919 + 
    0.05175115663256167854081692158228987652`25.826920427783968*I}, 
 "kappaFit" -> {1.0001145745847162518517240756380177795`24.29835091789051, 
   0.99969570410222466396597835114976064453`24.155825396073407}, 
 "kappaFitIm" -> {4.23580195305343079859`6.92646632697144*^-18, 
   2.287553647524211351773`7.516512295200583*^-17}, 
 "residual1" -> {0.00004219061052157410159312261212659949`20.3586952028102, 
   0.00007328729979719341668838236863788716`20.64048753885808}, 
 "residualMinus1" -> 
  {0.38685342260868973913455562469903593608`24.3477391187598, 
   0.28163120510236560796624120839530713855`24.283139373086062}, 
 "neutralOnly" -> 
  {0.25364772973595152405755454531779193723`24.119068358751036, 
   0.17768417608479366873764480551554481618`24.039454719817506}, 
 "residualP2measure" -> 
  {0.14133114413964250151829874188399194457`23.755955648146504, 
   0.43156206902327446139931707351027857623`24.12596188089166}, 
 "chargedFractionS" -> 
  {-0.31126253917378985644901792967851756344`24.58508194008662 - 
    2.00646914453011218223`7.807169738849678*^-18*I, 
   -0.26201369292203818382677134648727641818`24.66102548152826 - 
    1.48943488264855402656`7.828288806471506*^-18*I}, 
 "chargedFractionT" -> 
  {-0.07723412922882396379682626164317213879`24.786410893833644 - 
    7.7823804364108647878`8.201428505306925*^-19*I, 
   -0.10248547986375802576015053498232143067`24.729122192500295 - 
    1.21519877815018928622`8.215069741053691*^-18*I}, 
 "time" -> 1877.335262`9.72508683107986, "kernels" -> 8|>


==> anc/paper_scan/point_A_b0.800000_N5_h0.250000_P5.000000.m <==
<|"b" -> 4/5, "Ps" -> {7/20, 1/2, 3/5, 9/20}, "ws" -> {0, 1, 1, -2}, 
 "lams" -> {1, 0, 0, -1}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 5, "hstep" -> 1/4, "Pmax" -> 5, "prec" -> 20, "discrete" -> {}, 
 "Pgrid" -> {0.125`40., 0.375`40., 0.625`40., 0.875`40., 1.125`40., 
   1.375`40., 1.625`40., 1.875`40., 2.125`40., 2.375`40., 2.625`40., 
   2.875`40., 3.125`40., 3.375`40., 3.625`40., 3.875`40., 4.125`40., 
   4.375`40., 4.625`40., 4.875`40.}, 
 "IS" -> 
  <|0 -> {{0.57910277725664754474582167879916324274`24.621522740621486 + 
       0.01697123105669799077982859717646282709`23.088479796509457*I, 
      1.17102714683663859623279824612113865705`24.830849426502983 + 
       0.03431821269581429450822621069221192875`23.297806402673572*I}, 
     {10.45814300082873598480702422859453770889`25.12812662097585 + 
       0.30648715264647087745381633636422479065`23.595083096071324*I, 
      16.23137988906014875551178573223039833416`25.22592309257923 + 
       0.47567808217262125829218916434333341813`23.692879327362572*I}, 
     {25.96353802352626047067654253098083283213`25.190449334673133 + 
       0.76088946582852869117948353467702002716`23.657382804178173*I, 
      32.32307575588703527114915757468840874313`25.23197190046128 + 
       0.94726257351931029122774066085769164003`23.698903253980255*I}, 
     {12.28305312673236060687707783057071774281`24.979531233567847 + 
       0.35996811081271432161770792728147491148`23.446450453575146*I, 
      11.78638991582934695106782044251982646924`25.001013299013408 + 
       0.34541286010311360249236161203059105476`23.467929482444877*I}, 
     {0.43304762284634800719630808124526705035`23.96817541871306 + 
       0.01269092733537708000868504399297058392`22.43513705003054*I, 
      0.26669749885181258399151087378113607791`23.916889727162022 + 
       0.00781585765604372763403733309370248911`22.38385158835805*I}, 
     {-0.05839370832014553943180193119461143193`24.290377315746504 - 
       0.00171129056029274944058836874218098223`22.757230536486013*I, 
      -0.0304055198962629711237531651956283165`24.322171322501426 - 
       0.00089106653227086084443517433799664366`22.78901926347679*I}, 
     {-0.00177005061303764120557059530179781282`24.260187641279465 - 
       0.0000518732410129652157122581804411451`22.72722285365637*I, 
      -0.0005701491601011465714595265690254439`24.27834651966179 - 
       0.00001670883565555846995927780568530583`22.745385567871896*I}, 
     {
      -0.0000138899974937386792155523879874494266138337067667675782`24.120166\
681979335 - 
       4.070613474863745820942297770106027311906125141209497`22.5871225830544\
48*^-7*I, 
      -2.6140456860900747798570711133336094411764588048333666`24.134692108890\
334*^-6 - 
       7.66074263044636294520433824209606272770312407327827`22.60164776978730\
6*^-8*I}, 
     {
      -3.98482678946789336998672292160546389821891882839999`23.8336333067712*^\
-8 - 
       1.1677964399574469081315954409099616772398427411751`22.300590612589257*^\
-9*I, 
      -4.0746276182598605954954451520856783503054754797629`23.850323580897378\
*^-9 - 
       1.194113540727212368233473369097797230546802732157`22.31728086312013*^\
-10*I}, 
     {
      -4.65408724113248937410442549005237505472876804194`23.66742395354202*^-\
11 - 1.3639304287480859950807356895205098247977371284`22.13438506929605*^-12*
        I, 
      -2.3983901513751936380978285961590117503348786997`23.68174520803103*^-12 \
- 7.0287408421556732543532798354921911352374098`22.148706467130587*^-14*I}, 
     {
      -2.32053607506816000734211651360491063015239504`23.72246846795099*^-14 \
- 6.800581080261105342530963005684966688199011`22.18942169511825*^-16*I, 
      -5.586015840300811857282991190870568067386823`23.73269633010494*^-16 - 
       1.63704214925737507250414669472437580075029`22.199649234020583*^-17*
        I}, 
     {-5.0658344710633485234597541984619157903418`23.465394041974413*^-18 - 
       1.484597392377720206496952965566131040178`21.932361869736695*^-19*I, 
      -5.27858796281733374101800399411215677961`23.47519395314514*^-20 - 
       1.5469470962382416867603132018762732417`21.942162255510386*^-21*I}, 
     {-4.91486659992617599905445409608086745`23.186884058531987*^-22 - 
       1.44035463057729100354781476333340868`21.65384231961642*^-23*I, 
      -2.0541748168712901174099492212742731`23.19593669616531*^-24 - 
       6.01998070413602554807564920415923`21.662895006875342*^-26*I}, 
     {
      -2.138749814092849560504494715820845904947347711352429`22.9324035448051\
87*^-26 - 
       6.2678368491645913404820728037698551945168487247667`21.399360137913792\
*^-28*I, 
      -3.322486224216818867672127707119063307432447282721`22.941678990846714*^\
-29 - 
       9.7369039846396165110701590754863521012093148227`21.408635456101216*^-31\
*I}, 
     {
      -4.1979335544000063773950575158229170448305005658`22.718913786237543*^-\
31 - 1.230249674329851437170892863350612061567549347`21.18586439201073*^-32*
        I, 
      -2.2462530360434495508393809486610970005630037`22.72787546619065*^-34 - 
       6.58288662801348901163813866272753382495973`21.194825044310466*^-36*
        I}, 
     {-3.72888052383328808801716627142381495365009`22.603546372887237*^-36 - 
       1.0927886281694871136638753642379652235231`21.070551861767225*^-37*I, 
      -6.3692592471835641047940157613797197151`22.61012758215591*^-40 - 
       1.866580071605621757597621126595774596`21.07713872933947*^-41*I}, 
     {-1.501726539665860891342662476738617385`22.37318459477729*^-41 - 
       4.4009714837401487867956265594172734`20.840097985139554*^-43*I, 
      -7.5888794419023027076447111716730766887988038036331`22.37481327651632*^\
-46 - 
       2.2240029149904451257219306065143974626375619000352`20.84172275241914*^\
-47*I}, 
     {
      -2.7446454172170973299023935315861385509065780196215`21.862111544724257\
*^-47 - 
       8.04347921881324715093798797906694921545509948831`20.32906848140973*^-\
49*I, 
      -3.80324745477861758680437926664082388912608196`21.861494031880166*^-52 \
- 1.1145826588242475445154617099986007764791712`20.328451022688462*^-53*I}, 
     {-2.2774986834884057758498158000033709563736555`21.67029511336656*^-53 - 
       6.67445536555715905835094634334589848274937`20.137252733109577*^-55*I, 
      -8.0209153577009593915874033450769485687`21.6657960837321*^-59 - 
       2.350615696685627690173816631073112505`20.13275371044533*^-60*I}, 
     {-8.581992518104005475862472543580264456`21.60205325453699*^-60 - 
       2.51504540594600793403778011133237393`20.069014066296177*^-61*I, 
      -7.1198914380412951347938153722148441500371796921799`21.598460348623973\
*^-66 - 
       2.086560925601480646374008177888277809725155832333`20.0654216899384*^-\
67*I}}, 
   1 -> 
    {
     {
      -0.0240893243494504071718899276983204375608780638682355258501`27.466149\
133903013 - 
       0.0007059636140426935839408060663288605596185396477163437687`25.933032\
9790701*I, 
      -0.0203459767932842784725088911201341831876923444968806780615`27.466149\
133951077 - 
       0.0005962607792502674935287598063442548766076683189542929587`25.933032\
979115353*I}, {-0.17404533465842580219196324397134558596`27.315191319690285 - 
       0.00510058612189908097288690376507487458`25.78216235864183*I, 
      -0.13647052141013129427826382312074393262`27.31519131974936 - 
       0.00399941572073129276376712725853379218`25.782162358691938*I}, 
     {-0.22104905311861165024981851887611756314`27.329393014217644 - 
       0.0064780807529743246741984116986198488`25.7964079771295*I, 
      -0.14931792382811220299319777096879249526`27.329393014298372 - 
       0.00437592269579161935554133041071381329`25.7964079771532*I}, 
     {-0.08874559531540884512077237597156991289`27.22812218252859 - 
       0.00260078532259314855681093776249689384`25.695100992404484*I, 
      -0.04789520472900081656698080621784200662`27.228122182641542 - 
       0.00140362059704557653272497689017876856`25.695100992491206*I}, 
     {
      -0.0117289440651352185056753738925868288804149225208487893749`27.082458\
08378736 - 
       0.0003437293475321723623661023336120276139761717699128286658`25.549415\
48530837*I, 
      -0.0046881601837022424004769638716866329121295687845395183342`27.082458\
083987326 - 
       0.0001373915871813566550376545772116655622520219885731453282`25.549415\
485440335*I}, 
     {
      -0.000522642680774634160730965868811729259118324985471639186`27.0480992\
55038956 - 
       0.0000153166070754093374229408082213201264121209510676952592`25.515052\
603645255*I, 
      -0.0001433810873241227830106348976894704938309768524747461644`27.048099\
255671694 - 
       4.2019373031945628797648699373001224884239960955667132`25.515052604218\
916*^-6*I}, 
     {
      -8.3518579430774039139415421581463323994114460210164282`27.037897773430\
97*^-6 - 
       2.447601988305919234659841238205294059941249926591874`25.5048725077751\
72*^-7*I, 
      -1.4570786354521682667032543500546535116779826299548172`27.037897775475\
237*^-6 - 
       4.27012598820222805008394273109258484534951354362945`25.50487250797764\
5*^-8*I}, 
     {-5.14595581252202300612254800276520102567157436404301`26.85728146317287\
5*^-8 - 
       1.5080778150570819092191491918512222098117780526507`25.32427755340425*\
^-9*I, 
      -5.2894728513009133825778087667064624610180136348783`26.857281467420627\
*^-9 - 
       1.550137030128160645435393159561320403783550172484`25.32427755621998*^\
-10*I}, 
     {
      -1.294636107055622791558180650308201318497751829986`26.76508426567376*^\
-10 - 
       3.7940706503377001540777738847207253280209436436`25.232053905316878*^-12\
*I, 
      -7.2638059595421522767541768638880946685511630259`26.76508427599392*^-12 \
- 2.128736627277064893863582777282855825616311862`25.232053915423926*^-13*I}, 
     {
      -1.381028570336960309286879110543769294749246943`26.76398805758058*^-13 \
- 4.0472530755456334313906088327481887136857623`25.23090580216329*^-15*I, 
      -3.9184882044613410452292589686156746663634457`26.763988086343808*^-15 \
- 1.148355202610033490209761805362782092336641`25.230905829844893*^-16*I}, 
     {-6.39400895658862419324583068264443038241136`26.763723512054728*^-17 - 
       1.8738332407059154134701440259117377228369`25.230570785616987*^-18*I, 
      -8.500234345611599120183615963646124682876`26.763723588937484*^-19 - 
       2.4910852923007378929832186286876852959`25.23057084830074*^-20*I}, 
     {-1.30372195911264883455411512447394769484`26.64054353697818*^-20 - 
       3.820697719083120103779104724121111593`25.107413070571557*^-22*I, 
      -7.523902239198627323678082531326315358404545654861176137`26.6405436896\
46115*^-23 - 
       2.20496064540297528800238657701407241967627340455958389`25.10741317327\
6097*^-24*I}, 
     {
      -1.18173678225725568727266280455246167104235283982574972`26.58137800052\
5667*^-24 - 
       3.463207010488650000557412492549221161037419708289037`25.0483287756466\
38*^-26*I, 
      -2.74318333201038688857500150585007719977339304078213`26.58137831361795\
7*^-27 - 
       8.039194420543861277786161938928746300133493415945`25.048328961860488*\
^-29*I}, 
     {
      -4.792061736724386520739695518831952897000681469062`26.641493894058215*^\
-29 - 
       1.40436534179956675792386353120672524071076631508`25.108646999222746*^\
-30*I, 
      -4.145944441068752528390494007588885627958235201`26.641494731500586*^-3\
2 - 1.21501370431914503497388594768619976633816981`25.108647499868386*^-33*
        I}, 
     {
      -8.7316912999192831069141796293146902058624736`26.597809989015595*^-34 \
- 2.558916247452493788036863539360707259170377`25.06486645049967*^-35*I, 
      -2.6089847919101243985128391001906911434519`26.597811683390006*^-37 - 
       7.6459111345782418094956363344903693542`25.06486759357496*^-39*I}, 
     {-7.17162237904192112472454488144497895445`26.421188830891726*^-39 - 
       2.1017212354373915217398686112902118502`24.888090396224648*^-40*I, 
      -6.85772420661946116712151732555053403161620259368085967`26.42119126307\
73*^-43 - 
       2.0097299927482572467322791382884278236521023114951959`24.888092344771\
056*^-44*I}, 
     {
      -2.6612506761281110696068656166223950064237610997048314`26.424419474148\
13*^-44 - 
       7.79908194160632961808813447774315013274974747522255`24.8913898930759*^\
-46*I, 
      -7.54684795117573316020642249485788967339138633969`26.42442457811307*^-\
49 - 2.2116851336115912051796704748996963125353342478`24.89139465404025*^-50*
        I}, 
     {
      -4.4694976159036187723437601115113242726619366499`26.44924750823128*^-50 \
- 1.309834449528888101748323221209366147512535005`24.916184826450984*^-51*I, 
      -3.48331207402469835522673544179792780280339`26.449258412332583*^-55 - 
       1.020822147165422805071709198855671330852`24.916195732557135*^-56*I}, 
     {-3.4018339679657042268266415741211296494889`26.321580782103915*^-56 - 
       9.9694410999661624024656911462545595587`24.78867434256901*^-58*I, 
      -6.75219148182719096525578814365891902276891827644060374`26.32159670254\
507*^-62 - 
       1.9788024902939080882960080998595283535404856022796527`24.788688996911\
805*^-63*I}, 
     {
      -1.17461776745646512918463960837830453206911600126489312`26.35127539315\
2783*^-62 - 
       3.442343970312497486452528370525094648892261545750178`24.8183089415614\
72*^-64*I, 
      -5.5027086130769933967959481120309482205613947817`26.351307885587683*^-\
69 - 1.612628068416672364167608092398444529118877115`24.8183292654152*^-70*
        I}}, 
   -1 -> {{-3.37524332912981757130192608476907805002`27.494428793980475 - 
       0.09891514366862438695760320886016891243`25.961371631775215*I, 
      -4.24407513445506913300082288297326140474`27.494428794355308 - 
       0.12437719616893232286740900804937221705`25.961371632149838*I}, 
     {-4.93405622946667961112623102117420026506`27.327095212291688 - 
       0.14459783583442982319207394742945051267`25.794053208361063*I, 
      -5.76044618069208300042607533046337963455`27.327095212313587 - 
       0.16881608405561587026359344300414803186`25.794053208382792*I}, 
     {-4.91836171344434127789784559390378363224`27.24568948087103 - 
       0.14413789112651468766828933653082220757`25.712655819185503*I, 
      -4.94682599958613511937006168199359456135`27.245689480879754 - 
       0.14497206771130813359267693272468029756`25.71265581919326*I}, 
     {-2.13361397486109627891385238532153042929`27.31260981335838 - 
       0.06252785718746408785285442935901463381`25.779636539040677*I, 
      -1.71409306606720910007870773230708804815`27.312609813387965 - 
       0.05023334478677216886784691818936820238`25.779636539044148*I}, 
     {-0.33550681392177819744187726507419132662`27.026249889480468 - 
       0.00983238879830068161550952485215705893`25.493208901219305*I, 
      -0.19952330786739269946712917173782838336`27.026249889503916 - 
       0.0058472455874849454714861771653716746`25.49320890124247*I}, 
     {
      -0.018311694780464372376354027483569825639855433513469891802`27.0944273\
6288221 - 0.00053664395227250499728849580887831917`25.561439725221057*I, 
      -0.0074691103112465919102389231849961583741072592953899647733`27.094427\
362978635 - 
       0.0002188903280357671182505747202132078515378862783185814281`25.561439\
725268947*I}, 
     {
      -0.0003604608152516560435623529591305174318572832623255476321`26.986266\
319383017 - 
       0.000010563692703221894798373103812730870183891189804843348`25.4533192\
91541163*I, 
      -0.0000934312783385324038208321087557711571780195654156533552`26.986266\
3195498 - 
       2.738104313913810948186650708710039423978118518948523`25.4533192916143\
56*^-6*I}, 
     {
      -2.7270433139837859041284884089973382843277774231524836`26.847723896839\
52*^-6 - 
       7.99189435811171003282581219966369023367337818515231`25.31471257062002\
8*^-8*I, 
      -4.161631249003171519412791670039358312776842602489315`26.8477238971587\
97*^-7 - 
       1.21961089246005222903838770247221533961158770298675`25.31471257091977\
*^-8*I}, 
     {
      -8.3669766107576644115691292407387539914816138694548`26.81063887432593*^\
-9 - 
       2.452032676821809749844623689332164205306067446509`25.277565811292067*^\
-10*I, 
      -6.965130029223904448691425425532927340947569421132`26.810638875066488*\
^-10 - 
       2.04120642670510715450228371553135770044716170656`25.27756581201186*^-\
11*I}, 
     {
      -1.07958850892006397678785859430947475293009293399`26.81621213338375*^-\
11 - 3.163850485717584686650236860930850552480099188`25.28307784576982*^-13*
        I, 
      -4.542263823914793423613762981584292427314543263`26.81621213520572*^-13 \
- 1.33115937107610586827724466805470859991999345`25.283077847186746*^-14*I}, 
     {-5.994168065582329176725349258287822662467089`26.743767659863547*^-15 - 
       1.756655558027034148517762820688784936562764`25.210614197089946*^-16*
        I, 
      -1.181066969489782758600064433315240258198243`26.743767663468716*^-16 - 
       3.4612440519797372532404946609505793179909`25.21061419907656*^-18*I}, 
     {-1.4532419883933152782404325674916767914678`26.661572533681557*^-18 - 
       4.25888228047434434439396366016150308552`25.128476558188805*^-20*I, 
      -1.24252949794367787958074952098850913215`26.661572540396822*^-20 - 
       3.641366616174874707549696395602310091`25.12847656078793*^-22*I}, 
     {
      -1.5534655908025195789747289981055033929861936254499919453`26.630659796\
399595*^-22 - 
       4.55259834964584903312637099983520887256075183393266482`25.09770303760\
1455*^-24*I, 
      -5.3406966127873169705774133295143991893147842666270767`26.630659809966\
385*^-25 - 
       1.565148705532260323192254955301869801163329506766094`25.0977030418887\
85*^-26*I}, 
     {
      -7.3712921324284739025107594218378872255788580836072`26.71544080888148*^\
-27 - 
       2.1602366087500515417520222193711281441545935826609`25.182841666446894*^\
-28*I, 
      -9.44241703230156663117206715178812326238354455883`26.71544084341515*^-\
30 - 2.7672020836790230618854303177097875475233497663`25.182841678193377*^-31*
        I}, 
     {
      -1.560176852726633789089402137785807364627018999`26.596441442680444*^-31 \
- 4.57226642606843613521361429189176719706263709`25.063551691124978*^-33*I, 
      -6.900531641291506034847883851983196671653356`26.596441495853288*^-35 - 
       2.02227517286646291840681520151165775071501`25.063551715002866*^-36*
        I}, 
     {-1.47831330763735736789676533350761331249068`26.432492414897368*^-36 - 
       4.332356483758696298442482951502951878709`24.899409558960446*^-38*I, 
      -2.0920835141023000687623882047836530392`26.432492486445756*^-40 - 
       6.13107622725206994278935074714486764`24.89940960346492*^-42*I}, 
     {
      -6.288232320836543329299951584896901087624236232935663714`26.4528988233\
44498*^-42 - 
       1.8428342575158699524014411968866876763966075137039454`24.919941001509\
013*^-43*I, 
      -2.63868211632331459211189275218868434959715073765428`26.45289896652980\
5*^-46 - 
       7.732942344611379915520428219703142965673892352633`24.91994111871646*^\
-48*I}, 
     {
      -1.2033906527350061556967321986003267718178099226939`26.451854897680867\
*^-47 - 
       3.52666601182354578287046420035462856374567151848`24.91880407821305*^-\
49*I, 
      -1.38758513486517242715762528903116538431910111`26.451855167244755*^-52 \
- 4.066467794575917722641004306443612167461595`24.91880433953545*^-54*I}, 
     {-1.0379039122966559412325416068799993268298553`26.3011932102411*^-53 - 
       3.04168928245891218754340814891172872423391`24.76820106240556*^-55*I, 
      -3.0476045665798486045515340678119895128`26.30119354620262*^-59 - 
       8.93133365961263530029861712171450818`24.76820139277911*^-61*I}, 
     {-4.040123474104610209078034112209210836`26.344156530246856*^-60 - 
       1.1840017293895938072788559163784983`24.811126208777534*^-61*I, 
      -2.799645731717639814777545360565134135840905963001`26.34415718177231*^\
-66 - 
       8.20466356852253759365157453648052494761476051877`24.811126712076398*^\
-68*I}}|>, "IT" -> 
  <|0 -> {{0.32193319498615387072837548300923831453`24.534100343104438 + 
       0.00943459926545932918233478153342915179`23.001058182934003*I, 
      0.27547514020115018883374670495923101207`24.333175015046205 + 
       0.00807309589651312106548370567756999224`22.800133464941748*I}, 
     {4.740856653759560731956281626902376164`24.977640961734593 + 
       0.13893591403375364271940230985897343583`23.44468241271778*I, 
      4.79069713484443879402570303838625306266`24.845945442379488 + 
       0.14039654305106810200097847081131767279`23.312983973936966*I}, 
     {15.02254662334779041574061206395711642159`25.164314432223986 + 
       0.44025192041492134627636532698256236149`23.631270088933462*I, 
      18.34095911728762806506307362672116532767`25.07219034128048 + 
       0.53750157520483010322776090820561394163`23.539145708161907*I}, 
     {13.42438223473874352786128470995987771572`25.524389182533724 + 
       0.39341599047143509275725615242172232239`23.99135916921901*I, 
      20.50546280705909520514363828378241993593`25.470066376730696 + 
       0.60093468878132892093481089835203432624`23.937037959041707*I}, 
     {2.85063517842884050645047773893910318902`25.324733531357147 + 
       0.0835409363785985285855260372241719146`23.79169239848549*I, 
      5.76777994648214072485116290203731957761`25.28675376741534 + 
       0.16903100796658084366024193346111523489`23.753712608144024*I}, 
     {0.1484203012264806651328322257689742228`25.276893646876317 + 
       0.00434961689797421776213780022874771937`23.74370253358929*I, 
      0.42477523397172237340961694850367089007`25.238841529050497 + 
       0.01244849606325088887347291146028877162`23.705680578236073*I}, 
     {0.00239978072807321578368827407348464078`24.990505324822024 + 
       0.00007032816077048741196370925743440862`23.45739157131106*I, 
      0.01040183810277160418190532867728145999`24.951493766422256 + 
       0.00030483707692229798436300769839176548`23.418387461303123*I}, 
     {
      0.0000148224577930590710303327686151376157099072440002387657`24.7997817\
67922568 + 
       4.343881015833429808261170099688720375453559018392584`23.2667382771195\
36*^-7*I, 0.00010427105123234028808140891960698864`24.752595523072465 + 
       3.05577554190275477450276245165395`23.219551153215708*^-6*I}, 
     {
      3.85860997356166673040707539199913817893853277846287`24.6956479938068*^\
-8 + 
       1.1308072416646544895988612551262929743592840404939`23.162572927007986*^\
-9*I, 
      4.722048815850910134114930052563162355882817909193851`24.63377950011417\
*^-7 + 
       1.38384730072353304231655606762769526061628547062797`23.100706562711885\
*^-8*I}, 
     {
      4.39629988979994597091660619574253488970771319677`24.68119092518836*^-11 \
+ 1.2883830669536215999157707333833386152091418804`23.14777216353018*^-12*I, 
      1.0033083794237746062642901263089390230939166959358`24.610488318143624*^\
-9 + 2.9403033445952945116036993570720941071068770603`23.077110969820144*^-11*
        I}, 
     {
      2.22474012795864885805169275259340066509904766`24.618980017336728*^-14 \
+ 6.519840732167387457514364508396394691449948`23.08582313700148*^-16*I, 
      1.0150153942408699521109046511221772237770854157`24.54399258680769*^-12 \
+ 2.97461201332345751740383198040496191488118484`23.010849773309904*^-14*I}, 
     {5.0327301014611849115674865121103206465045`24.528286520134536*^-18 + 
       1.474895800059922403428467378861474949189`22.996292572842606*^-19*I, 
      4.920762642908648296049471760971927795378417`24.449931666294518*^-16 + 
       1.44208252952221297271866295000838013767373`22.91781836196277*^-17*I}, 
     {5.106220052391168131303311958770789262`24.183224746631335*^-22 + 
       1.49643282227002348985564546046766051`22.650195159369712*^-23*I, 
      1.146928385713911548939730351087392150016`24.11337181103729*^-19 + 
       3.3611972526952730401744550927762086808`22.580343579097363*^-21*I}, 
     {
      2.328400121392899990705354166439386737325256007304638`24.034033036111808\
*^-26 + 
       6.8236275156174269548813728629220105080595567575314`22.5009054494198*^\
-28*I, 1.28782537038134835454488372363330742`23.95656144567677*^-23 + 
       3.774111052436903981032966945322669`22.423441573268185*^-25*I}, 
     {
      4.7789179352931794163730343889866167259844077018`23.775442212811242*^-31 \
+ 1.400513409122732022335280143446120695268322779`22.242405293672306*^-32*I, 
      6.9763777981991564269676640132731838012903607208009`23.69066061071389*^\
-28 + 
       2.044502706633030615936055611848444123806664926392`22.15762313687969*^\
-29*I}, 
     {4.42028107617200938078352089331976983902703`23.660899538946182*^-36 + 
       1.2954110120931955888895655449755849872628`22.12785371847878*^-37*I, 
      1.825478653353376813029872644169699979018157901`23.57856648067249*^-32 \
+ 5.3497619475884222822543613685965362030412903`22.045521049492905*^-34*I}, 
     {1.844522000024885936824339278270021435`23.616883546019416*^-41 + 
       5.4055705275388679874598705443154785`22.084304586827876*^-43*I, 
      2.3096844164154693164145674788748406120946`23.53212479509019*^-37 + 
       6.76877912495639710837988454957582818413`21.999510662078674*^-39*I}, 
     {
      3.4757333935447574084251444515180553968757391098161`23.568503158187564*^\
-47 + 
       1.018601133164166978641110252527596774292264823958`22.03456846212897*^\
-48*I, 1.4143779615202017600408712963994891`23.482791472884667*^-42 + 
       4.144987060867763256668638651367019`21.94892871241861*^-44*I}, 
     {2.9601279592127855745422633679107082105962866`23.15929232678587*^-53 + 
       8.67497403328504818500451235658766459560375`21.625869756220943*^-55*I, 
      4.195492952865055341669441805329231619307230481001`23.0776972239579*^-48 \
+ 1.22953442974180879972502253847118404015396573057`21.544295502167376*^-49*
        I}, 
     {1.1402777967932336818103860938718578379`22.726550836750036*^-59 + 
       3.34170698503533624122752428248272551`21.19351699232324*^-61*I, 
      6.033044754104544875402159703184236914785337`22.64578588664958*^-54 + 
       1.76804879061217742392730595165121236668008`21.11275164505349*^-55*
        I}}, 
   1 -> {{-0.19716800422978009939628057129079909131`27.493508671106397 - 
       0.00577822087578875257606268943808603019`25.960604045354017*I, 
      -0.287998278589911752721717374715751691`27.493508670740333 - 
       0.00844009996469856249759924821088611641`25.960604045261107*I}, 
     {-0.88892120612420725084620521904938315652`27.309016286884074 - 
       0.02605079404350138385660862089914139201`25.776003250489243*I, 
      -1.38931244622914652140424571725945659681`27.30901628674324 - 
       0.04071529866701307104409967868757398929`25.776003250382153*I}, 
     {-1.05089375983777534849867922273778261573`27.252568679069192 - 
       0.03079757430751338136461003696900597775`25.719574474291644*I, 
      -1.8820043938562168982758719630361622301`27.252568678924547 - 
       0.05515416722600092871382525465113632551`25.71957447420597*I}, 
     {-0.47653981308326420364444242229370364283`27.266091075625592 - 
       0.01396551284707020927028606265634748801`25.73317964532398*I, 
      -1.04804959571119447460600486586728689345`27.26609107538824 - 
       0.03071422301228382362774050549848958601`25.73317964526403*I}, 
     {-0.07603522183818305170118758805132106868`27.005800406842482 - 
       0.00222829412833433416617921255674766668`25.472758015873307*I, 
      -0.22018313847176276124930650101503128705`27.005800406237526 - 
       0.00645270419094734149868899776125251557`25.472758015268763*I}, 
     {
      -0.0041577917548060988661031488852271466593054385966560365741`27.132936\
11326719 - 
       0.0001218485687302721529230985432036851672342405662843928089`25.600028\
380976628*I, 
      -0.0169988879087311993615935471252416242515563002938348209134`27.132936\
112168903 - 
       0.0004981707319254188283258097147778123790711094373631067976`25.600028\
38075347*I}, 
     {
      -0.000081010136397762508345678519807968704823955589872648745`26.9496403\
08293976 - 
       2.3740893615706891941195545662457837482794893485542391`25.416663890686\
735*^-6*I, 
      -0.0005013811060776023388921522390317323538677947166909844592`26.949640\
305965335 - 
       0.0000146935137127390091251801015111139486789733744735912713`25.416663\
888824754*I}, 
     {
      -5.99350152188239975001175834070609353549012612211981`26.86097920907712\
*^-7 - 
       1.75646022021162119676624601060192140605223504177241`25.32791272894428\
*^-8*I, 
      -6.0204423011884742964514780206777760556768382817585228`26.860979203012\
66*^-6 - 
       1.764355505960669993405943234384010701444767419963916`25.3279127230657\
08*^-7*I}, 
     {
      -1.7806400641680157009093222430200553065821623144239`26.83026740033924*^\
-9 - 
       5.21835762918749480304854199044949823492664177191`25.297184538282856*^-11\
*I, 
      -3.11213750876325920408158165901710432103205366837739`26.8302673829862*^-8 \
- 9.120454402177787960181335318490073218703394426952`25.297184528156695*^-10*
        I}, 
     {
      -2.2088834122108422900111760174062451768684934514`26.808259561993136*^-\
12 - 6.47337091759860954636981663924387357053282703`25.275205297834084*^-14*
        I, 
      -7.20076819520304170210802496501569916570652909394`26.808259513576953*^\
-11 - 2.1102627310031640266539114256111289806600149315`25.27520529329271*^-12*
        I}, 
     {
      -1.1733396388992532864202915448110765667538299`26.692256069282106*^-15 \
- 3.43859827681619553544665868781369017631079`25.159247940537735*^-17*I, 
      -7.64751592405586443266582476135929913513215339`26.692255966095615*^-14 \
- 2.2411869680847655173991917646127727788245234`25.15924791135339*^-15*I}, 
     {-2.712833031143673743393436423949202528841`26.626131717501735*^-19 - 
       7.9502495926344942731174285249349981054`25.093178000411438*^-21*I, 
      -3.78931873839568601749467004967770073564538`26.6261314830851*^-17 - 
       1.1105006983637342997954044176456934330002`25.093177880898185*^-18*I}, 
     {
      -2.760091384973286786959880457975694057460086205073291976`26.6161865420\
8052*^-23 - 
       8.0887452921372624169053354214700671943125798444052145`25.083312399185\
104*^-25*I, 
      -8.8560746973720582160805499588614518021`26.616185964585547*^-21 - 
       2.595368142706531186323873559218100925`25.08331204320401*^-22*I}, 
     {
      -1.24519728989063509899644399783984252466104624912157`26.594869764391202\
*^-27 - 
       3.649184868015677710697932484275198763376551768689`25.0621600102661*^-\
29*I, 
      -9.8370415680847133060485301558411124549192743276183455`26.594868440150\
17*^-25 - 
       2.882851057236783500806164878950600615125273307017308`25.0621591723060\
1*^-26*I}, 
     {
      -2.504726143898611303314013871542280772115593501`26.455901372240856*^-32 \
- 7.3403699293634425567880575530307688320761665`24.922955947983347*^-34*I, 
      -5.221757075639324695754571585021096329136585982953`26.455899152580105*^\
-29 - 
       1.53029219221561451063989992257813652836083347048`24.92295468390784*^-30\
*I}, {-2.2556365728233059357041565106163599899205`26.45916641354339*^-37 - 
       6.61038609392773051786217593543660166923`24.926245331072714*^-39*I, 
      -1.33006123580804353432062046190211676456474261`26.45916145123425*^-33 \
- 3.897887808341790277808786172390651126916388`24.926243238714004*^-35*I}, 
     {
      -9.12261752735736261637800765395232560968212535303253206`26.53844954592\
977*^-43 - 
       2.6734813918885846373842295372518717430797415097679225`25.006252385670\
795*^-44*I, 
      -1.630721782800139531787196604140553119064`26.538436806085354*^-38 - 
       4.7790059471302522223842179647037696594`25.006250109843695*^-40*I}, 
     {
      -1.660973894910599611904106455003423999182415806038`26.421227910735684*^\
-48 - 4.8676630223064283004676127901457672990097544316`24.88840535603169*^-50*
        I, 
      -9.646942682270549096664246710181180481055616850298099`26.4212078034951\
36*^-44 - 
       2.827140529823042022823772079952771579238415512064314`24.8884022242612\
03*^-45*I}, 
     {-1.364045723998147824771863540418002585816299`26.33071052713041*^-54 - 
       3.9974830139027325946903272162466603371182`24.79774377584148*^-56*I, 
      -2.75885229761116595438476175821197910878586436392`26.330677829409343*^\
-49 - 8.085114013071117051981305832678123450991846387`24.797726220805608*^-51*
        I}, 
     {
      -5.060367111242681670498738171836847746318217254926977999`26.3268967672\
387*^-61 - 
       1.48299512365409000755151104607281860000408374932658074`24.79402753884\
208*^-62*I, 
      -3.81995693102865454110852573405565846330021`26.326833724915197*^-55 - 
       1.1194795509397303384828467386200317267518`24.793972908319166*^-56*
        I}}, 
   -1 -> 
    {
     {
      -0.0302185816417077977826139652025533785465170126625967654447`27.455799\
02653328 - 
       0.0008855881052351284596234227245218564474611417353109785832`25.922920\
698937148*I, 
      -0.0454558149092950493674932478303449431930744205305374434348`27.455799\
02639473 - 
       0.0013321316491532821630875158349308585089330828284734798203`25.922920\
6989018*I}, {-0.13527017841193899606156058971544051728`27.268190570299442 - 
       0.00396423837541425773130558603560715509`25.73517466802819*I, 
      -0.21707721468978738643342042804662709638`27.268190570166414 - 
       0.00636168174688636840775297118710994503`25.735174667927*I}, 
     {-0.15822636363934826180879947392694289454`27.21123282309766 - 
       0.00463699412616428159657253709537305265`25.67822791029653*I, 
      -0.2896446586971961422468976745185158365`27.21123282295921 - 
       0.00848834890824574847318375101972517238`25.678227910214485*I}, 
     {-0.07100107933441878126864850535704655677`27.221419193701795 - 
       0.00208076315635651526532215340763148013`25.68845427386789*I, 
      -0.15889801402161149468891381095581876728`27.221419193415155 - 
       0.00465667756453545892774183249246514173`25.688454273795532*I}, 
     {
      -0.0112314793653066975310896020917354482916510575135572305571`26.955404\
667709363 - 
       0.0003291506083257479709354714268003236046888801672958832554`25.422362\
20777514*I, -0.03297325862119195321920322854702871202`26.955404667595058 - 
       0.00096631688316788161373916482448037359`25.42236220766091*I}, 
     {
      -0.000610185896889229032722113417645219113695456381221068536`27.0731638\
79321985 - 
       0.0000178821553795729606160717009812641519505141458651356071`25.540089\
43025861*I, 
      -0.0025221382502418888012332787247236839998963264410887924928`27.073163\
879042124 - 
       0.0000739139798371597710094085067628291329299324079756868343`25.540089\
43020108*I}, 
     {
      -0.0000118329240787639118675204377552326069060344212978157045`26.886351\
073072174 - 
       3.467765939034138058405056541671885530406645952019899`25.3532856203114\
18*^-7*I, 
      -0.0000738954567314464880155363912059100178634855186193293332`26.886351\
072622563 - 
       2.1655860055974397866080400879106161280127559682678017`25.353285619951\
65*^-6*I}, 
     {-8.72512565281376957820049614740381894640469762759244`26.80934807305056\
8*^-8 - 
       2.5569921138022932459581990285336610553822660862073`25.27631306374321*\
^-9*I, 
      -8.831533997062261171690317141473928752195188375504773`26.8093480721880\
1*^-7 - 
       2.58817622597589933109774652093334778741276221443786`25.27631306290693\
3*^-8*I}, 
     {
      -2.585987632309891637337944232176167189732988716598`26.825833440657448*^\
-10 - 7.5785154796873758140375348570653415980462896403`25.29281722857511*^-12*
        I, 
      -4.5503109729595983669566539964763332429859263544003`26.825833438726573\
*^-9 - 
       1.333517674837556246209501183475817438927138426334`25.29281722744624*^\
-10*I}, 
     {-3.202427371430830111505500684417818941404926383`26.783943110109032*^-1\
3 - 9.3850585763570072366290783146525977527031932`25.250938475587432*^-15*I, 
      -1.05043540147615896559903393371827143043107470527`26.78394310617687*^-\
11 - 3.078414162169790011710819612428442732550180033`25.250938475213786*^-13*
        I}, 
     {-1.699004845936322381552039705110804008542115`26.65126418839039*^-16 - 
       4.979116823343452708003000556400517780609`25.118229626235166*^-18*I, 
      -1.11383541395368778145293436203646476575000413`26.651264182014167*^-14 \
- 3.26421473212230201311514382619510213729418`25.11822962442627*^-16*I}, 
     {-3.92468006904071531347101024426741655477`26.56779016789364*^-20 - 
       1.1501697952622419901411769751895096708`25.034743757961415*^-21*I, 
      -5.5129132472609712078618457618191997675233`26.567790156576248*^-18 - 
       1.615618646451987393177967379514430614742`25.034743752186476*^-19*I}, 
     {
      -3.99041080213960548839805635187369164344959324075997142`26.57105454602\
0626*^-24 - 
       1.16943289505658175708489020479496466854268446615583`25.03809997627193\
3*^-25*I, -1.2874357025260804120876389325128245559`26.5710545221053*^-21 - 
       3.77296908878908373669260449118850018`25.03809996152427*^-23*I}, 
     {
      -1.7993589120187396386339982686936620680550429911165`26.574204239181736\
*^-28 - 
       5.27321523037095793216777286346322175597998768633`25.041493901311732*^\
-30*I, 
      -1.4292667862817227347865387606581505840121491068740126`26.574204189991\
903*^-25 - 
       4.18862036658845304078161591508693208389009100014922`25.04149387017221\
*^-27*I}, 
     {
      -3.61806990720685065424672415708582287427760918`26.412175911918435*^-33 \
- 1.0603143826278114034114627817696908380645569`24.879201307568913*^-34*I, 
      -7.58401839509071693742941311761794336543740982437`26.412175844596483*^\
-30 - 
       2.2225783328317643845091159971318293112523986872`24.879201269216843*^-31\
*I}, {-3.257315750975737401781003151237773403785`26.39114009755628*^-38 - 
       9.545914888598715511576851485230108037`24.858115759106287*^-40*I, 
      -1.9312403144828999308984225132115335693332462`26.391139973446226*^-34 \
- 5.6597078947479965147929089438232108143784`24.85811570676084*^-36*I}, 
     {
      -1.3170762499415319509927445744156286876749078477201736`26.533629808354\
448*^-43 - 
       3.859833907710804103919872037226184974412595533326065`25.0015506160423\
16*^-45*I, -2.36733539518198402080615271410812459255`26.53362948352209*^-39 - 
       6.937731531984586086417672528805998792`25.001550557932905*^-41*I}, 
     {
      -2.397587366274416533744073188713586823705176045`26.385303203269117*^-49 \
- 7.026388193892233158335037968328634122306887093`24.85245648653055*^-51*I, 
      -1.400257421100328965960765466731786336437427214272337`26.3853027788427\
18*^-44 - 
       4.10360529523379189977812130809325846548745766993673`24.85245642035886\
*^-46*I}, 
     {-1.96867983170374988789358566856656008041884`26.26177399297336*^-55 - 
       5.769428435273857777418630169061270092664`24.728825698629443*^-57*I, 
      -4.0040623922180796670823527299048278065054969237`26.26177341974314*^-50 \
- 1.173433640668796857757128475694453985876738706`24.728825390804143*^-51*I}, 
     {
      -7.30253117533837579063316424482448796909857614105897335`26.32160255466\
2764*^-62 - 
       2.1400854691546947585099696111930063018723812497628341`24.788838502539\
406*^-63*I, 
      -5.5436534756434084333833617644703806071571`26.321601400448085*^-56 - 
       1.624627401704128071463859258856140819577`24.788837502067206*^-57*
        I}}|>, 
 "S0" -> {12.4141767155912109293672127542466289779`25.054887871598268 + 
    0.36381082891199367735396538867291744792`23.521824460187638*I, 
   15.43689797982147634577936814186354929575`25.132992507515688 + 
    0.4523949335130171981308549458509513964`23.59992810027675*I}, 
 "T0" -> {9.12779720707588024491844238809954736085`25.226633510907256 + 
    0.26749993528577762622528820414454143941`23.69361134027886*I, 
   12.5289139905523461919742317845209837875`25.170722302379076 + 
    0.36717332842098549543187245279798271823`23.637697350358707*I}, 
 "Sc" -> {-4.05891156236885774447414979666478260764`27.316920287184562 - 
    0.11895077811574109966216990612863104065`25.783889390798002*I, 
   -4.30784731938112435266484436606750373165`27.328634039399898 - 
    0.12624610878319682670921019310930775893`25.79560015216459*I}, 
 "Tc" -> {-0.77509179921532008908381509588558267415`27.271312905167793 - 
    0.02271490058629996932651643520860990586`25.73832754508527*I, 
   -1.39792501396727080484795768126550306579`27.260395303961094 - 
    0.04096769924738602964281357532464520219`25.727411299248956*I}, 
 "kappaFit" -> {1.00077950239246225846324955943723907092`24.28895599433154, 
   0.99933389419328578192634512239572201525`24.15245650878259}, 
 "kappaFitIm" -> {5.03457828021065353228`6.991756672407876*^-18, 
   2.142696806452631088376`7.484848093781891*^-17}, 
 "residual1" -> {0.00030636315124072624642158296345506844`21.181425218985858, 
   0.00017416724964811125132882260792585832`20.97737639610156}, 
 "residualMinus1" -> 
  {0.39884441586216543722038337034710561975`24.335664305953518, 
   0.29465593030050086982446736854290957998`24.276727996037504}, 
 "neutralOnly" -> 
  {0.26472794642820747297712267066958465382`24.105813914380867, 
   0.1883787787591999246991719541086623884`24.03238661238502}, 
 "residualP2measure" -> 
  {0.18492197555990106340108149574165329506`23.799852819538966, 
   0.48626372130088809234613574782033787536`24.117222720519603}, 
 "chargedFractionS" -> 
  {-0.32695777217922072545343160750179056202`24.564803205767284 - 
    1.78433167480467798172`7.729459295776541*^-18*I, 
   -0.27906172114450570926718372657016272241`24.64277728159105 - 
    1.34483215997753858344`7.753197593750469*^-18*I}, 
 "chargedFractionT" -> 
  {-0.08491553675343136680263909863161016331`24.73603696573658 - 
    7.8406731920054987354`8.128251135609633*^-19*I, 
   -0.11157591272646626850892561108039075762`24.680253854260968 - 
    1.21776197104979987668`8.145305830411237*^-18*I}, 
 "time" -> 2569.154337`9.861335187950774, "kernels" -> 8|>


==> anc/paper_scan/point_A_b0.800000_N6_h0.125000_P5.000000.m <==
<|"b" -> 4/5, "Ps" -> {7/20, 1/2, 3/5, 9/20}, "ws" -> {0, 1, 1, -2}, 
 "lams" -> {1, 0, 0, -1}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 6, "hstep" -> 1/8, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.0625`40., 0.1875`40., 0.3125`40., 0.4375`40., 0.5625`40., 
   0.6875`40., 0.8125`40., 0.9375`40., 1.0625`40., 1.1875`40., 1.3125`40., 
   1.4375`40., 1.5625`40., 1.6875`40., 1.8125`40., 1.9375`40., 2.0625`40., 
   2.1875`40., 2.3125`40., 2.4375`40., 2.5625`40., 2.6875`40., 2.8125`40., 
   2.9375`40., 3.0625`40., 3.1875`40., 3.3125`40., 3.4375`40., 3.5625`40., 
   3.6875`40., 3.8125`40., 3.9375`40., 4.0625`40., 4.1875`40., 4.3125`40., 
   4.4375`40., 4.5625`40., 4.6875`40., 4.8125`40., 4.9375`40.}, 
 "IS" -> 
  <|0 -> {{0.12329948945613946998101264753391468353`24.603247846432772 + 
       0.00361342443330342400676210229022997733`23.070202393386815*I, 
      0.2649582508156224764866619383057556213`24.83763382722599 + 
       0.00776488711774495378790621190120879077`23.304588020549126*I}, 
     {1.59488840244065608104659510696622371103`24.753118649835947 + 
       0.04673992363789445153737424403350146151`23.220074475411533*I, 
      3.00289365253276590244265966194406599899`24.933350445552108 + 
       0.08800303506961006805958712468941987602`23.400306007922577*I}, 
     {6.41765690859194869112599392766264937349`25.006662336518826 + 
       0.18807635279231058130123222760710025687`23.4736206996114*I, 
      10.56342186042891837329826926321520640805`25.125334296208376 + 
       0.30957246309883040313227824279932515289`23.592292767284583*I}, 
     {15.24522237123865181351546752686964539091`25.111262731248917 + 
       0.44677767321148243822571659246653801433`23.578216928070187*I, 
      22.3887340584727921115571191688825939527`25.195074989520606 + 
       0.65612598263349781644435372553209520239`23.66202893680581*I}, 
     {23.96930654177042618561717653742316259951`25.172295196153787 + 
       0.70244636283090626637099498486506440615`23.639241525925613*I, 
      31.56828747332279608487181059527245238818`25.22730739850231 + 
       0.92514268937202891640161753584691048104`23.694252511929502*I}, 
     {25.45198384586783594784362778227247210132`25.230002604257297 + 
       0.74589781928836246508716239429472264883`23.69692973380197*I, 
      29.86408684584333328389881778082862040045`25.26420885204337 + 
       0.87519925316034962457270382340609434526`23.731133417166255*I}, 
     {17.67113732482610500120775066975612485669`25.163961025001438 + 
       0.5178717256286844747757529967156476541`23.630885332974277*I, 
      18.21778601841826408346704012534179286861`25.191260386527993 + 
       0.53389185478389849762654145406488502218`23.65818189694644*I}, 
     {7.42998725703058304772214859312410422414`24.680335382990354 + 
       0.21774378476431357259545155010828889206`23.1472912953977*I, 
      6.59008064905883985606277670610355798699`24.686780621159723 + 
       0.1931294163486382177689779719538901395`23.153736397834614*I}, 
     {1.56823317792896310966990523397966298582`24.279055035032915 + 
       0.04595876355401587177874362669019093818`22.746008004361173*I, 
      1.14578800234975121428433178635762945408`24.266357861348848 + 
       0.03357855236334358059561253048824536094`22.733310567885674*I}, 
     {-0.00998636660467878034084211319685423697`22.591119873557837 - 
       0.00029266123686674221626299735326877951`21.058056327623703*I, 
      -0.02922704219979117453840003059987149366`23.25153334538723 - 
       0.0008565299731876296042913877889682009`21.718468713213657*I}, 
     {-0.09756702936280713626430920411080477001`24.190532217338713 - 
       0.00285930695527989182094756120524558877`22.65733483314247*I, 
      -0.05749843741464909762380212745342575753`24.22992899043171 - 
       0.00168505368146530551264175463896228813`22.696725810556877*I}, 
     {-0.02899070179413312190059575669589042437`24.338548345339518 - 
       0.00084960376286714327728436657639532514`22.805422790881575*I, 
      -0.01341689192069299083640540154992075399`24.365813290979982 - 
       0.00039319647874510489092864724823392891`22.83268328680288*I}, 
     {-0.00494269388961087840398800720365381006`24.23717248433467 - 
       0.00014485097177480734111902313703192616`22.704135609921472*I, 
      -0.0018019666543685462381517092930550286`24.2542978582093 - 
       0.00005280857500395017659079905652077497`22.721261986753554*I}, 
     {-0.0005853759166755637275430346575230817`24.220114177033533 - 
       0.00001715507216869125401448023407935185`22.687105830734556*I, 
      -0.00016590212578339182014333149011156519`24.23592532890022 - 
       4.86194060889384113302182258878584`22.702918320752104*^-6*I}, 
     {-0.00005163869371001900557094462573994688`24.089376966626137 - 
       1.51332757644571031006176152342208`22.556334524455742*^-6*I, 
      -0.0000111881318675139170421085735430337493642543809767145472`24.103884\
219462977 - 
       3.278802631820800835606093202801290306953530098843648`22.5708417939081\
66*^-7*I}, 
     {
      -3.5122726793629975005305442261628184732119595103137946`24.140999157706\
528*^-6 - 
       1.029309364703313978783370601456824350879688546875463`22.6079618317714\
83*^-7*I, 
      -5.714028740127293966843487092058484098853501407464739`24.1536143472055\
47*^-7 - 
       1.67455770930165933656528273617655234131209182833333`22.62057701332865\
3*^-8*I}, 
     {-1.878419997020522420309921126620523522223550993699102`23.9080295748261\
1*^-7 - 
       5.504912261339145097703381793836418153081250188381`22.37499353051329*^\
-9*I, 
      -2.25265821018136662582174286020119907507671250151912`23.925446166463985\
*^-8 - 
       6.601657681191208148819005042566138050376149952359`22.392410627953474*^\
-10*I}, 
     {
      -7.9957585628153093302799115356215606023743880566003`23.818744575995282\
*^-9 - 
       2.343243226805803884200182254480814298654883753951`22.285703550101278*^\
-10*I, 
      -6.937003660871968253903865957685531466370741804709`23.83212592420471*^\
-10 - 
       2.03296369130759292344493224118368928956849397479`22.299084988086257*^\
-11*I}, 
     {
      -2.730681178391613310612339807023898359453336180971`23.808255952584666*^\
-10 - 
       8.0025555118552969121878703916125633366343858722`22.275222483835897*^-12\
*I, 
      -1.68186750191774092832076326444402534016709225725`23.819703000202345*^-11 \
- 4.928893989597747292481361093236315420290418683`22.286672237911958*^-13*I}, 
     {
      -7.5240501050730460698674115011787447409294368956`23.604240903370954*^-\
12 - 2.20500397909110861528925928634412634778938381`22.07119854447842*^-13*I, 
      -3.228083757561580571121156971858319616169692806`23.616102638607366*^-13 \
- 9.4602473812121953551548364469597645979776385`22.083060280884812*^-15*I}, 
     {
      -1.679436113472871637191782620792492038926490201`23.827164579682815*^-13 \
- 4.9217685436997523479383105833415054050933823`22.294131899717865*^-15*I, 
      -4.9246219879718559507450993480411227122266857`23.83878024046344*^-15 - 
       1.443213552189911330916010168983337872549695`22.305748216127277*^-16*
        I}, 
     {-3.0459880597675602608517935587391377473292155`23.55457874027137*^-15 - 
       8.92659631216802047797719646164702229118068`22.02153456718802*^-17*I, 
      -5.98945112153092604210694813809377287119659`23.56371980690845*^-17 - 
       1.7552732067324167746325476238528369073211`22.030675590675003*^-18*I}, 
     {-4.4994606754327147800394533601910715442362`23.474596365262173*^-17 - 
       1.3186154470719325667362623448335413070076`21.941556140929563*^-18*I, 
      -5.820985470282033190475953727542149928628`23.48176842094525*^-19 - 
       1.70590253187555586281257676266720568447`21.948728378798616*^-20*I}, 
     {-5.423139374655353146863423804149918577148`23.327994725467853*^-19 - 
       1.58930944548295733919340865352757244141`21.794954186296863*^-20*I, 
      -4.5288719125653307681612234473446431395`23.33599256228335*^-21 - 
       1.32723472711412171108022059381634911`21.802952149052658*^-22*I}, 
     {-5.3409659133320163196029292033238048549`23.202488507303375*^-21 - 
       1.565227626959188984697974978466943237`21.669446258744163*^-22*I, 
      -2.82480642192226408836667298061017416`23.21328749478816*^-23 - 
       8.278399683038019418819540989589228`21.68024525522994*^-25*I}, 
     {-4.3028476701924654714040996522880837`23.148628504771125*^-23 - 
       1.2609958867496728000313625752484427`21.61558625049854*^-24*I, 
      -1.414108297932009142874596145318661`23.156508521433445*^-25 - 
       4.1441967826648227251810466773376`21.62346627454961*^-27*I}, 
     {-2.838196975966272380862130280415876`22.977336225671607*^-25 - 
       8.3176421449251839275075762168813`21.444293908448753*^-27*I, 
      -5.6866681607574758515268196686572647387571996433945`22.987006610670647\
*^-28 - 
       1.666539396618772457940839525778814158639201726331`21.453964290656657*\
^-29*I}, 
     {
      -1.53383380237873232034018352996253063390542106318458`22.90073484520024\
*^-27 - 
       4.495065277712695644224468369793864350323654538446`21.367691930072233*\
^-29*I, 
      -1.83829934731690136982043493535887480687340246282`22.911106697256834*^\
-30 - 5.38733437309250063896900650517414963246207452`21.378063700627166*^-32*
        I}, 
     {
      -6.79507061417952950493673611543180849124735209667`22.786459899436363*^\
-30 - 1.9913686821891597910615868223015414166053725902`21.2534172154598*^-31*
        I, 
      -4.77960093506358457119111637923424158249304501`22.794737903882258*^-33 \
- 1.4007135695670604099862321420380039531716785`21.26169520493127*^-34*I}, 
     {
      -2.46868340188656998968787770564304639663996703`22.714237236829945*^-32 \
- 7.234742789130083012540580207066361654526927`21.18118464575921*^-34*I, 
      -9.99915142794947753815656501454087539081259`22.723445914351927*^-36 - 
       2.9303590989226881043445768940887595848222`21.190391884517428*^-37*I}, 
     {-7.357403964194688645608543477527046928665416`22.648023244755866*^-35 - 
       2.15616653135792997246379275649229276519316`21.114972469573043*^-36*I, 
      -1.683704175648604465831186879075673327891`22.653423085185405*^-38 - 
       4.9342765599230995185008641354599409728`21.120371288651693*^-40*I}, 
     {-1.7991566414441877631187572208537426288885`22.593666346247996*^-37 - 
       5.27262245464619608310083966296042618682`21.060626451668135*^-39*I, 
      -2.282441614743802537362711476733139186`22.598985818341603*^-41 - 
       6.6889411583735191495333979518326213`21.065946179798903*^-43*I}, 
     {-3.6105130502422059951733157851532930135`22.51823066572033*^-40 - 
       1.058099764243706800636489986848839302`20.985209112038067*^-41*I, 
      -2.491366355253038798867727642980977`22.5190961021212*^-44 - 
       7.3012176287829885252492385788035`20.986077003445885*^-46*I}, 
     {-5.9466745601306983994424890338631761`22.376109326757252*^-43 - 
       1.742737074356938256078998036387109`20.843114593112965*^-44*I, 
      -2.1899354501377557530577434808180938792741812970516`22.37660453573184*^\
-47 - 
       6.41784187248299145606416573470555621869686713833`20.84361229271641*^-49\
*I}, {-8.0393140354646915500780940834271`22.10743009960451*^-46 - 
       2.356007627511727423918502945786`20.574388121584885*^-47*I, 
      -1.5503036305819589808233640566220764182976436924`22.10604567448781*^-50 \
- 4.54333188440883426318559521070259988083903757`20.573003653767294*^-52*I}, 
     {
      -8.92126271286844949250306269806109585419992970691`21.93013124585645*^-\
49 - 2.6144721932523638164291424017964338254492089983`20.39708859173851*^-50*
        I, 
      -8.839307089041112824098860312139699191478314`21.927812982516794*^-54 - 
       2.59045421435480837974821711297064473901047`20.39477028815742*^-55*I}, 
     {
      -8.12664153145711364784198808616200510997902415`21.722628636447674*^-52 \
- 2.3815998914444146704126371568202972762659097`20.18958649234626*^-53*I, 
      -4.059304551879252481076951896039102273308`21.71854000494532*^-57 - 
       1.18962295096607149238728147352018119842`20.18549783728772*^-58*I}, 
     {-6.07690972962093198104666388333913565481381`21.684903497935203*^-55 - 
       1.7809038944750635034059352704063123917376`20.15186036711271*^-56*I, 
      -1.501506504363381477855965309639426859`21.680806791286695*^-60 - 
       4.4003266465621619752722902364468469`20.147763582751494*^-62*I}, 
     {-3.73033061932953385914947565816977841121`21.483482405143356*^-58 - 
       1.0932135942808591337701510197245113952`19.950440097610777*^-59*I, 
      -4.47354104655375978418428539463194`21.480291660601736*^-64 - 
       1.3110194204568886289534549634669`19.947249350812*^-65*I}, 
     {-1.87978680458857763971557970832500182`21.56910511100756*^-61 - 
       5.508917838209709550949904698047176`20.036080899011605*^-63*I, 
      -1.073565240057527979328108574514835423439886530444`21.566251759093532*^\
-67 - 3.1461986471009521684702574358867041692459076081`20.03323005823335*^-69*
        I}}, 
   1 -> 
    {
     {
      -0.0061000518263087138873596866988965558149246735514336311581`27.519534\
554510077 - 
       0.0001787685935345414927422038886774988813363012019432033607`25.986328\
76932296*I, 
      -0.005174017140541394772725426777548590647458837368728754935`27.5195345\
55876294 - 
       0.0001516301489684072915001919868640451742438494848679088002`25.986328\
77060425*I}, 
     {
      -0.0532841831083514155955387144195151978290920352732931948544`27.407577\
978018463 - 0.00156155041680704625449179946389923919`25.874505645342616*I, 
      -0.0443644905796234050464355375844393180177842808707939827712`27.407577\
97914591 - 0.00130014921341986603170496277909635011`25.874505646400305*I}, 
     {-0.13344731524119539267042245929480584513`27.335255882209722 - 
       0.00391081740547523004491335854085676708`25.802217927453764*I, 
      -0.10705744196587678005143181946001372484`27.33525588327744 - 
       0.00313743372557979664892923277012224585`25.80221792841115*I}, 
     {-0.20852172684739546954481491486470368048`27.30281512856422 - 
       0.0061109539543797627716347132926570267`25.769794260213974*I, 
      -0.15820775435178932337440607602739375511`27.302815129889872 - 
       0.00463644876093488413357780936383328262`25.769794261236047*I}, 
     {-0.23391217582164819786898477219868462772`27.307647321733842 - 
       0.00685504842793186168252711038938092662`25.774648330167523*I, 
      -0.16472730211976093670724430635944391543`27.307647323291416 - 
       0.00482751113518143384921384127149586285`25.774648330943887*I}, 
     {-0.196075615579863619979011634549354707`27.371400339176596 - 
       0.00574620724900341473599263368313200936`25.838430297342*I, 
      -0.12577859522252990503659385151419093815`27.371400341709524 - 
       0.00368607729981999792549768041123437718`25.838430297453062*I}, 
     {-0.1242093464668989399759549094345674961`27.27507018081358 - 
       0.00364008877366681377601620791515859637`25.742061358713425*I, 
      -0.07122168500234758792351336849766214125`27.275070183899444 - 
       0.00208722824322861244196028517609765056`25.74206136030918*I}, 
     {-0.05958071725576501612004358567566765127`27.184318974296637 - 
       0.00174607713653435775752062212920582091`25.651283670990043*I, 
      -0.0299652321647818888234800304030408219963831778364971024384`27.184318\
978349467 - 
       0.0008781634257484029945822420733407222895570909483377885185`25.651283\
674810074*I}, {-0.02165253281982218563503575791371444975`27.082254475561527 - 
       0.00063455081184161355737743803442928315`25.549209535468474*I, 
      -0.0093720156055978577462591555280266893750450637710670430208`27.082254\
48111957 - 
       0.0002746570186782070020081232247330558883487779921126752256`25.549209\
54051569*I}, 
     {
      -0.0059770371295459523204610695481186410229842754115652024376`27.128764\
209792873 - 
       0.0001751635152580730819610701803927058327354000596961501068`25.595722\
318969983*I, 
      -0.00218456313177249963344253786602004010056853412560184637`27.12876422\
1355393 - 
       0.0000640209771448290689135283115554066769703561380980901681`25.595722\
322195996*I}, 
     {
      -0.0012603618167500029015243872045605302821083992652740784459`27.077034\
14102694 - 
       0.0000369362614844175590295823205883315282892310944153344522`25.543980\
313725157*I, 
      -0.0003816432002742857542554466215840609600939207650671284379`27.077034\
16167355 - 
       0.0000111844653271315673193331526052752163872862932353289309`25.543980\
326145412*I}, 
     {
      -0.0002046855035971855103416874755219240600019984099851332349`26.956805\
48456059 - 
       5.9985292972699995846721375720824548990987989595176613`25.423763114748\
525*^-6*I, 
      -0.000050379390647245445227285126751081784462489775374099722`26.9568055\
16116734 - 
       1.4764223428877324046695672770094598088073271118518339`25.423763146245\
246*^-6*I}, 
     {
      -0.0000258434235469323661923186394890568228955089122199415394`26.974726\
023321583 - 
       7.573693816300275355623857614080883196106255642663246`25.4416910643722\
54*^-7*I, 
      -5.0726236240768407695202468157404708379946629063436938`26.974726089361\
52*^-6 - 
       1.486587026843421684709541044050403182917183653607703`25.4416910930505\
47*^-7*I}, 
     {
      -2.5607007140422177830726405912157647041181992147843683`26.959498076332\
707*^-6 - 
       7.50440944022655330999672970358209059813347813199536`25.42646748756238\
8*^-8*I, 
      -3.93248476659229145780745507743468942817088744934798`26.95949820367194\
*^-7 - 
       1.15245704600040831916989944924343153856018182400697`25.426467565668727\
*^-8*I}, 
     {
      -2.008157870086693953136535781039570316970583766255332`26.8222545832374\
84*^-7 - 
       5.8851230817813477921146957356254647792242584835789`25.289215039275263\
*^-9*I, 
      -2.36721675410337483663122455238727902197918595702532`26.82225476711417\
4*^-8 - 
       6.937383841516336096465381291184715527430177602142`25.28921521756055*^\
-10*I}, 
     {-1.25541867291740449529040134822883487488321437059954`26.94657326771917\
7*^-8 - 
       3.679139732657854356114176089954176098441456990501`25.413643894522792*\
^-10*I, 
      -1.1144636575537122147505580550750246471496530216583`26.94657374748633*\
^-9 - 
       3.26605586770559436950324167096454947341548527059`25.413643949592768*^\
-11*I}, 
     {
      -6.293149526220544271876583885755029961874351628039`26.791772780817574*^\
-10 - 
       1.84427529755232854857146103016952854947558188187`25.258734423869388*^\
-11*I, 
      -4.12750600677188133075003273063376189539305753109`26.79177343096574*^-\
11 - 1.2096101224151117159957158389960146084956897227`25.258735013711206*^-12*
        I}, 
     {
      -2.54126368255491597151311474893353799693034598424`26.816070450866476*^\
-11 - 7.447447124488751060949037228993812843861914934`25.283155934001716*^-13*
        I, 
      -1.2081412046062594961227961420947380020905223115`26.816071764180112*^-\
12 - 3.54058801610675766688873314262972169495003939`25.28315679489629*^-14*
        I}, 
     {
      -8.296869439826428640603636117907752165670263424`26.8253772810364*^-13 \
- 2.43148701475053075542309863957918907117241272`25.29239240639134*^-14*I, 
      -2.80503216419772810596372604516335496884224346`26.825379809297555*^-14 \
- 8.220449089466493978559889303279835295013263`25.292393867532322*^-16*I}, 
     {
      -2.19634310532009604245626358523907894589715389`26.789572296649265*^-14 \
- 6.436620196634541934185478027302993824515687`25.25663738728662*^-16*I, 
      -5.180700097883256872060147876620018702327103`26.789576623367573*^-16 - 
       1.51826000236342988459183202477650443398808`25.256641356115665*^-17*
        I}, 
     {-4.724784872584504915413989033317424283301446`26.862785210555337*^-16 - 
       1.38464913163913787115666123569238324184283`25.329893985076506*^-17*I, 
      -7.6286205399325118492907349133966924627463`26.86279459733459*^-18 - 
       2.235649472108980185739909724643346690296`25.329896223854334*^-19*I}, 
     {-8.274324036417984626061236065598648075734`26.706134239513077*^-18 - 
       2.424879841282571400136686881618207686812`25.17311932223475*^-19*I, 
      -8.97191880905213460041488280386747173423`26.70614607216585*^-20 - 
       2.6293175082266554438428084230161277457`25.17313109863912*^-21*I}, 
     {-1.181327192438104270258261131818615551315`26.772107891874033*^-19 - 
       3.4620066633771718629496615895381833137`25.239148718320976*^-21*I, 
      -8.43970224577576726212945569756813404`26.772132479787523*^-22 - 
       2.47334570801610354526920594895417246`25.239149438724674*^-23*I}, 
     {-1.3765604914299835031098122089691007677`26.608681148221343*^-21 - 
       4.03415888872976601617832549191758607`25.075630314023584*^-23*I, 
      -6.35731527831548176206857475991061046718142535566433241`26.60871085207\
6864*^-24 - 
       1.8630797627957645221199019399916379612273242064338763`25.075659927036\
63*^-25*I}, 
     {
      -1.310437957592059979168885462327710283090018704340787092`26.6710736159\
83612*^-23 - 
       3.8403796764915207960770405124994044346058982880148337`25.138125080433\
156*^-25*I, 
      -3.838273600726486673629992418297403976916263477811643`26.6711332193265\
53*^-26 - 
       1.1248474484156107196239306602759676057270814138909`25.13813302730682*^\
-27*I}, 
     {
      -1.0199308193301347547686667397560544918333340963017202`26.563333255326\
78*^-25 - 
       2.98901719634264012379597449675623308927156124597732`25.03028917205378\
4*^-27*I, 
      -1.8588856799544096928206924010757952777370526350384`26.563413080261963\
*^-28 - 
       5.44766483972708387336914217051699766271427433482`25.03036804444535*^-\
30*I}, 
     {
      -6.4943917121508986111538869052601521419385874184755`26.628093055131043\
*^-28 - 
       1.903251489169959344019015953900466996212100034635`25.095428936392594*\
^-29*I, 
      -7.2261393056716980987148091188272292397281074723`26.628250219716335*^-\
31 - 2.117698008381185517165082483407558865009111566`25.09545330009994*^-32*
        I}, 
     {
      -3.38497122454745165420276520633592333702274044176`26.539637073618927*^\
-30 - 9.920023012876908573109616270917846902207806272`25.00658110230466*^-32*
        I, 
      -2.25597290453057694702704218937907937865737992`26.539851932499683*^-33 \
- 6.611371750246429259337475994089971400219193`25.006794258295752*^-35*I}, 
     {
      -1.444837399706116157413968941614065449791296495`26.740467478187774*^-32 \
- 4.2342517274622056015248371676064246934349269`25.209015336902894*^-34*I, 
      -5.65894866335722491436636559938392697191801`26.741032878086493*^-36 - 
       1.6584158991395215373700399185303980413356`25.209060166966502*^-37*I}, 
     {-5.052420881447136231575382928836451654475326`26.499812056704982*^-35 - 
       1.48066639536636408906642397423527294069442`24.966768268622054*^-36*I, 
      -1.140991913226925781055488840542759005798`26.500344182653485*^-38 - 
       3.3437997802273156918381149622884548823`24.96730061038641*^-40*I}, 
     {-1.4479090855479568966948883232734200877742`26.585257244836683*^-37 - 
       4.24325363389450093414450483170791431635`25.053706378460884*^-39*I, 
      -1.8497814749678385837778786105700799638619038771594124477`26.586307617\
693546*^-41 - 
       5.42098398574351463803011282831391431438229200259357983`25.05379911154\
9164*^-43*I}, 
     {-3.401486705337479250971421090310399634`26.430560764839175*^-40 - 
       9.96842340940545034413718162079677568`24.897597193580374*^-42*I, 
      -2.4119880226925218188398937983335184631557639796281296`26.431740509536\
493*^-44 - 
       7.06859086965862367817382941728976125766149124376309`24.89875318220247\
*^-46*I}, 
     {
      -6.55223759623538026525089092059648543914666129059698882`26.43929779136\
3934*^-43 - 
       1.9202038489760603762747036376991788496189677124374842`24.907946715350\
075*^-44*I, 
      -2.530204443959501990417913202239518343960388561103`26.44121016403771*^\
-47 - 
       7.41503683379682046271869147901494581084622196527`24.90858628367135*^-49\
*I}, 
     {
      -1.035136016230927837523908016210098720512546292824288`26.40369546579216\
*^-45 - 
       3.0335776647086179751283775757668455162867930550092`24.87110128417226*\
^-47*I, 
      -2.1357799194807506621537875873636299992558735097`26.406467735008857*^-\
50 - 6.25913325290438703241685374922348131320447728`24.873542246824403*^-52*
        I}, 
     {
      -1.341447752573354083433390719149703548747890136472`26.519501467902668*^\
-48 - 
       3.9312572229853344509476737181429897854825767564`24.989631880230704*^-50\
*I, -1.4509768052001721660910316280105105940127201`26.525156234246204*^-53 - 
       4.2522439169806145410893659121713569754978`24.993166296264484*^-55*I}, 
     {
      -1.426232073685778646865338278470107529688552756`26.44217348670225*^-51 \
- 4.1797268142383122983177610152664404490628208`24.912837691051813*^-53*I, 
      -7.934873471411227156038594403233058021305`26.449489727283595*^-57 - 
       2.32540019453753011416597818671998026377`24.917614466837023*^-58*I}, 
     {-1.244255726773824488642411412816532127439106`26.34591744077228*^-54 - 
       3.6464255158182048639975998847742758860271`24.81425754713138*^-56*I, 
      -3.493485066763256959994399318073823362`26.354900164284164*^-60 - 
       1.02380345233411956085510783345784238`24.822182873423795*^-61*I}, 
     {-8.90815265949830488648843158179665602221`26.41444129662493*^-58 - 
       2.6106301508148916051431789923484987531`24.89722028477437*^-59*I, 
      -1.2384356868711832538376351809817433361971216480804992`26.430522249308\
044*^-63 - 
       3.62936926158733419792048447009574589199822961481071`24.90153817790073\
3*^-65*I}, 
     {
      -5.234478256070373340586562651383529282705699927533415422`26.2706218628\
81043*^-61 - 
       1.5340202712525000696365282077266194562458802101155253`24.737572625845\
615*^-62*I, 
      -3.535359846689265046890070135617650832178722943314`26.28801667965706*^\
-67 - 
       1.03607530792664951839706492576947011602898852501`24.75497149714716*^-68\
*I}, 
     {
      -2.524704809385423818171704702123969578738884624475412`26.32225452579345\
*^-64 - 
       7.3989195619152661937292914513794876870789181432381`24.81854941425628*\
^-66*I, 
      -8.1280013358846656951010330711276253325945739`26.3518989831979*^-71 - 
       2.3819983967943430144999933694764483522463306`24.826008714850296*^-72*
        I}}, 
   -1 -> {{-3.17686987808046471457927165112391319097`27.537021490959685 - 
       0.09310159587453203862444373047570919791`26.003871006015334*I, 
      -4.02004763714978824623612005521487837376`27.537021508217222 - 
       0.11781182889883766902410440262123265208`26.003871022933406*I}, 
     {-3.69450059211935628838631051133618957227`27.440824910109626 - 
       0.10827132186274694324656699819087671973`25.907793143220935*I, 
      -4.58932612563756654476027801928205161788`27.440824911606814 - 
       0.13449514858433822704365932961395232055`25.90779314471457*I}, 
     {-4.5313053597065677141386010752361468191`27.360004912351574 - 
       0.13279478750272459391609964279940816775`25.826967304980638*I, 
      -5.42393487000252465634838519367666871385`27.360004912540507 - 
       0.15895425739686758105544843615656094988`25.82696730516711*I}, 
     {-5.23988783646832025396345724234308428741`27.296924212139263 - 
       0.15356056070937173200669453730302210851`25.76388024621817*I, 
      -5.93206792363962648468183205837074150454`27.296924212275318 - 
       0.17384564421022926306493484784381833228`25.76388024635414*I}, 
     {-5.26540280873923003399353782929514295281`27.25384892204694 - 
       0.1543083044723462022972143688584327967`25.720808326421277*I, 
      -5.53295355204461893938027096702298973886`27.253848922168707 - 
       0.16214916737674686638053511122460444561`25.72080832653885*I}, 
     {-4.36251995479968207106915208893599794173`27.2527040588967 - 
       0.12784834929145766384614111193367173804`25.719683543976682*I, 
      -4.17551234317841254488169319385455692804`27.25270405912179 - 
       0.12236788967214684326510607191639334324`25.71968354414387*I}, 
     {-2.88098251000932036137422238197123393598`27.30506869669846 - 
       0.08443029763955885839033544442644401944`25.772088780388*I, 
      -2.46451526410700488774200417676366118527`27.305068699778584 - 
       0.0722252761212067426180030948086566722`25.772088781099725*I}, 
     {-1.48397069426972198821029867727213367572`27.228922150567172 - 
       0.0434893606504990868988949108714124774`25.695919962208965*I, 
      -1.11322212925663624817437714350298811727`27.22892215073477 - 
       0.03262417435216473864746345844943800774`25.695919962286894*I}, 
     {-0.58879704090333181506322962440786086819`27.058501592123356 - 
       0.01725533190154597322082511820192287869`25.525460810109273*I, 
      -0.38003041588655466593611534576991313061`27.05850159228739 - 
       0.01113720094235606621306812933694036957`25.525460810267102*I}, 
     {-0.17908343459886326754164245745593260081`27.03676657641504 - 
       0.00524823307082401659592317323315125727`25.50374044329379*I, 
      -0.09757187902987884461298658230107090622`27.036766576628548 - 
       0.0028594490800005069066815470719362314`25.503740443468295*I}, 
     {-0.04180739583618890903538107323329308077`27.161926160035588 - 
       0.00122521079587285098924530302214974778`25.62897830040997*I, 
      -0.0188648403290922883410985727708315191407645035176377974784`27.161926\
160576673 - 
       0.0005528544787669893164708410715089621888963813797707907072`25.628978\
30042619*I}, 
     {
      -0.007532902955707397675302148407984474475582790891434265927`26.9681810\
0592427 - 
       0.0002207598402387492050593309833013440423422909308238561281`25.435148\
894990714*I, 
      -0.0027618764713417630847035243051808327472828422244348774032`26.968181\
007506892 - 
       0.0000809397668014045739192933669771597731559689719783574798`25.435148\
896355543*I}, 
     {
      -0.0010557557660292780693454917392103503032029219272104444258`26.921845\
318395672 - 
       0.0000309400606393282262602235453450997302110001682883129227`25.388827\
537333746*I, 
      -0.0003085723652363915419253900531572495990387970721930287835`26.921845\
319365993 - 
       9.0430457490583371435101113172378044536304021055894158`25.388827538158\
633*^-6*I}, 
     {
      -0.0001160608458905703360015557700635039751858364008201911702`27.049259\
32325807 - 
       3.4012881816516559951626016210457402687774158349141095`25.516358190080\
705*^-6*I, 
      -0.0000265302145498568704973565695291149941277404275365250413`27.049259\
32555423 - 
       7.774965322085638295985669068133348809504778571550249`25.5163581903677\
08*^-7*I}, 
     {
      -0.0000100862615040322888891378459744360869603688982945555269`26.842228\
585567323 - 
       2.955887645611273590623489096750270521415452898636822`25.3091805865147\
5*^-7*I, 
      -1.7691196458490906856942025869685929344729025208262773`26.842228588142\
42*^-6 - 
       5.18459580160889146681253013527802812190286146970349`25.30918058900600\
4*^-8*I}, 
     {-6.976498257120281326127579262339217888517824654250344`26.9025658435425\
9*^-7 - 
       2.0445380084192992711584956449770868406296524814473`25.36966692683935*\
^-8*I, 
      -9.21187651279977234747402514658081905677589150413345`26.90256584853892\
7*^-8 - 
       2.6996396996246608426321753008685218623358634689362`25.369666929643717\
*^-9*I}, 
     {
      -3.86215938695041577566459634973981986962226515916471`26.86585743548846\
*^-8 - 
       1.1318474355145767752002933439835335086998767052972`25.332843352245177\
*^-9*I, 
      -3.766496987992962702627288773543860907095252179616`26.865857446720895*\
^-9 - 
       1.103812538430575184190909288684025005915815773464`25.33284335930846*^\
-10*I}, 
     {
      -1.7189041266430859804566504459598037784120122878289`26.835551972634562\
*^-9 - 
       5.03743381024108390750619702472650555650313255836`25.302602919350626*^\
-11*I, 
      -1.214704790911165267246257030056874175604023879089`26.835551984895414*\
^-10 - 
       3.5598233132104646164279141623067118445709331816`25.302602930541344*^-\
12*I}, 
     {
      -6.17223343537179649652061661940346826129100886105`26.93379882278886*^-\
11 - 1.8088395338699635127513314165370754163948306562`25.40091068940182*^-12*
        I, 
      -3.1009137721353892647006842070864884828530951319`26.933798848548463*^-\
12 - 9.08756203227180016034024306600447331718303115`25.400910694574307*^-14*
        I}, 
     {
      -1.7931694510800982440371217283300955432376869861`26.789464705996703*^-\
12 - 5.25507634797711008874961916759696010395779678`25.25642408001525*^-14*I, 
      -6.28369822878849806721928635969475157752457603`26.789464736660907*^-14 \
- 1.8415054929717895371946695307403820425838208`25.256424110688883*^-15*I}, 
     {
      -4.22433256214834732984694441818154444169224542`26.84397552129515*^-14 \
- 1.2379861880852285568437109941986339837217959`25.311104665138327*^-15*I, 
      -1.0130220382661337764129050807368426554634108`26.843975578427138*^-15 \
- 2.96877026879158520072343470576031914753235`25.31110467298498*^-17*I}, 
     {-8.084077582159822728301244162575949021525666`26.66573479389648*^-16 - 
       2.369126067345792574401947527432548401704`25.13265095574588*^-17*I, 
      -1.30160729223854783399511600570998888500583`26.665734855598803*^-17 - 
       3.814500459885309652298202690498789489861`25.13265101539547*^-19*I}, 
     {-1.25854652724199375303208814541726390954262`26.687005526101807*^-17 - 
       3.688306246882801803744969252034078486437`25.15400771118554*^-19*I, 
      -1.334845715150563549810177326353986462935`26.68700563059319*^-19 - 
       3.9119092407363235904859643998954710284`25.15400774731818*^-21*I}, 
     {-1.595849830328361552246092969532212349662`26.606099921785628*^-19 - 
       4.6768099318390924018592237740512073392`25.07302961732935*^-21*I, 
      -1.0939344922468293948923132487851330214`26.606100060359378*^-21 - 
       3.2058929360970225857902500077819133`25.073029744045936*^-23*I}, 
     {-1.6497878047546969410916505444360468604`26.619609935111978*^-21 - 
       4.83488097944415676085702524743461331`25.086637691717833*^-23*I, 
      -7.17119642860756177169788533659226770333577081877872353`26.61961016141\
4233*^-24 - 
       2.1015964060716188596600195463084831777051015456960513`25.086637791303\
5*^-25*I}, 
     {
      -1.391674144290892806260507422702848720204533811847407911`26.5884484410\
7194*^-23 - 
       4.0784510774200546820703210142384185679498354002718958`25.055429041740\
762*^-25*I, 
      -3.763513780731774270634956875436464361541156510054291`26.5884487715438\
8*^-26 - 
       1.1029382773890466201264920020542941194216583838153`25.055429336925865\
*^-27*I}, 
     {-9.585734421701950484295781650874043495058286095948373`26.6080594568390\
2*^-26 - 
       2.8092027893478673354667775843124814222574340598429`25.07525281486588*\
^-27*I, 
      -1.5823527868217567941251020688540034741359446243366`26.608059994482723\
*^-28 - 
       4.63725539110316032914557339359832393256738407604`25.075253051158576*^\
-30*I}, 
     {
      -5.3945124550582231033611839503372275654602112971415`26.59157401529087*^\
-28 - 
       1.580920018148252075474213745666414564626960466364`25.05849898654437*^\
-29*I, 
      -5.3331392015649955401856825502948851425979578832`26.591574813304476*^-\
31 - 1.562933924718186320238944165482519490936680201`25.05849971613492*^-32*
        I}, 
     {
      -2.48166129775980907610041799751999309395591019864`26.68855594873747*^-\
30 - 7.272775911775900800879238910146520471697767918`25.15635900359446*^-32*
        I, 
      -1.441644015656467233348942702178858759063856`26.688557473822534*^-33 - 
       4.224893171315038772300189794963384618584152`25.156359539884463*^-35*
        I}, 
     {
      -9.33665219890700615344657618998222705080151285`26.46945957514281*^-33 \
- 2.7362065592970572495568026512149682641638682`24.936371464314668*^-34*I, 
      -3.12697656782590683331224017340450995351272`26.46946097123467*^-36 - 
       9.163941864145971842955970647238010164598`24.936372807711866*^-38*I}, 
     {-2.873878965042041399056267763780562871044045`26.55116949126649*^-35 - 
       8.4222120597942103523296568147994395027976`25.018332723589367*^-37*I, 
      -5.44444950327405826690456247826140418702`26.551172025293248*^-39 - 
       1.5955546083599445600022785583829697613`25.018333162209064*^-40*I}, 
     {-7.23975781142364777287268145165607875624`26.425802451398418*^-38 - 
       2.12168905827492275997525948107291874314`24.892757139120253*^-39*I, 
      -7.611963057979273618872005942069064744587246068748941969`26.4258058671\
1629*^-42 - 
       2.23076781748472863424694990706404697626093386431443854`24.89276055198\
2928*^-43*I}, 
     {-1.4931043075315769774452564764170885739`26.49301759215793*^-40 - 
       4.37570310315388329534760018189654215`24.96010604588596*^-42*I, 
      -8.548420247332084532896546285928025669979787556810703`26.4930224886277\
34*^-45 - 
       2.50520669015774172818272211143363597631305232280142`24.96010650316888\
4*^-46*I}, 
     {
      -2.52164711699904363725301793603388761248968480210146556`26.41878450380\
615*^-43 - 
       7.389958664812442182006005076144234070057667930082497`24.8857394268536\
86*^-45*I, 
      -7.713293536862109641519873432721764491626887842255`26.418791193941367*^\
-48 - 
       2.2604638064826250541527696266911168915526352613`24.885745901036795*^-49\
*I}, 
     {
      -3.48828050556939613840801195546008873118912165308418`26.589680732173836\
*^-46 - 
       1.0222781995803999786835180617372743314886727934551`25.057403509789275\
*^-47*I, 
      -5.593250493800145939033905960576147345014749479`26.5896939069343*^-51 \
- 1.63916234244208626675668432789871538931975234`25.057409111310246*^-52*I}, 
     {
      -3.95335146741205071217390684894218071631841839179`26.41094125403495*^-\
49 - 1.1585722575813429117618362929830535128698004084`24.878168312138403*^-50*
        I, 
      -3.260271597426872394868262710880938404307751`26.41095384290784*^-54 - 
       9.5545773152111337128192893635238000753566`24.878178434903795*^-56*I}, 
     {
      -3.67139397090288026628161556801217103229900043`26.35131266636383*^-52 \
- 1.0759415742319423499050095775746800987164943`24.818290280548393*^-53*I, 
      -1.527895377497371073148190093048596621654`26.351328444537646*^-57 - 
       4.4776620835435701936939867533589142988`24.8183021990915*^-59*I}, 
     {-2.79437390123312871194842348009437472791102`26.396742155246525*^-55 - 
       8.189213901078665043619165418570821063516`24.86398358335398*^-57*I, 
      -5.757855657699664607520064520657363275805471553494525921`26.3967671821\
96378*^-61 - 
       1.68740165987202710058344656146646862614087632108387437`24.86399515873\
3513*^-62*I}, 
     {-1.74339292807147066255645929192614349145`26.3019812748008*^-58 - 
       5.10920088228165259094332376561110305`24.768937646926613*^-60*I, 
      -1.745119008431669985999803874347851682167726831102474`26.30200983533696\
*^-64 - 
       5.1142593468177998227085366777001696007557447604312`24.768965475800222\
*^-66*I}, 
     {
      -8.91715429257301315500762589524906196085039501779688342`26.41819698387\
1944*^-62 - 
       2.6132681764089354153472032362523918580050702149587633`24.885511898769\
49*^-63*I, 
      -4.25451367892150298170474596191819808495204099218`26.41824962974508*^-\
68 - 1.246831089654046377032676801684674594769938951`24.885513965841177*^-69*
        I}}|>, 
 "IT" -> 
  <|0 -> {{0.07449328039581868528093357116781634288`24.643248128174367 + 
       0.00218310587242882605771648586295978545`23.110200999522615*I, 
      0.06217730605453691304952737324599449188`24.431872178407932 + 
       0.00182217296994056144175216838183604766`22.898826093969763*I}, 
     {0.81082842504419854318518035131330945498`24.63051910411368 + 
       0.02376220092390458459774404655206537275`23.097502516380615*I, 
      0.71849844690354092713761131931207834345`24.440461192748437 + 
       0.02105637139929408419389674109598862482`22.907443183268615*I}, 
     {2.92683590847221962829123550163677004452`24.85014246801141 + 
       0.08577408090327445150432383828076649421`23.31715022844515*I, 
      2.82669897938092263702226314057328016625`24.700460456665557 + 
       0.08283946026655900921623255762275975205`23.1674575019071*I}, 
     {7.07991222888107953854164961996831329185`25.031884375232657 + 
       0.20748445874614082041696694915410450464`23.498887214165403*I, 
      7.4913875544099319479114190527279434245`24.911607026423 + 
       0.21954318665755149618049312165384746955`23.378610960799215*I}, 
     {12.60104974277190095927119869202947833774`25.125851304963764 + 
       0.36928734438921538928880727767758283937`23.592801940071936*I, 
      14.65017682914049266046484649042055324537`25.022839870908925 + 
       0.42933922224765559993236810369093222596`23.489791064844194*I}, 
     {16.56996161109803539577833271130268893544`25.19204171036912 + 
       0.48560058446746526767373372098726662476`23.65899884529244*I, 
      21.31088810235529908961382504042002900432`25.11053573573976 + 
       0.6245385451643614034857908906005902742`23.577493247977763*I}, 
     {15.71949994887949692728510557094854822858`25.475454254348293 + 
       0.46067688881062734090158302893139271598`23.942407035496597*I, 
      22.6066451855299127565824904026631201392`25.411298173909806 + 
       0.66251210308111705298098932452984756998`23.87825334621531*I}, 
     {10.46893992311330104341308513491095249159`25.461108202086596 + 
       0.30680356809117055399124898358197194747`23.928097889193268*I, 
      17.06441161902005034510582675330602990335`25.411488297231987 + 
       0.50009097487827079022618706262162809166`23.878477092481383*I}, 
     {4.8216683396498159121551838138158513767`25.330354394990103 + 
       0.14130418758930757627385582070080819`23.797326523651446*I, 
      9.04445596558548816293931897691264144938`25.289019529724627 + 
       0.26505753037695303969383288557882523558`23.755991275160465*I}, 
     {1.5422031726780783832053892349473947231`25.21880414008313 + 
       0.04519592619444980114705186820843675404`23.685769210412683*I, 
      3.38336157031279467012650059061725754985`25.183397180729987 + 
       0.09915305747650304042857563884095442539`23.650360985587433*I}, 
     {0.3503998840887348134461831920913809342`25.214826720121543 + 
       0.01026884627160858339570039031934301837`23.681726607223098*I, 
      0.91422194774048988747587863916092357381`25.178842805268683 + 
       0.0267922595462396346040523328635187344`23.6457513739791*I}, 
     {0.05847424556889981785067115494570219927`25.199611133761664 + 
       0.00171365079117223844313054295496665741`23.666551730120382*I, 
      0.18455297336566346647603664074776469935`25.157691101397088 + 
       0.00540852379956936671791220247149833961`23.624647641400443*I}, 
     {0.00741075647776881590198407181628697324`25.0559096236336 + 
       0.00021718020605070703745745433105645551`23.52286626414297*I, 
      0.02878368672440164349675200186446731799`25.013218475875014 + 
       0.00084353696312345104888276096670284809`23.480175347879275*I}, 
     {0.00073240692132943263236554917545463309`25.007082966990723 + 
       0.00002146397423319190425097909928201185`23.473942309761785*I, 
      0.00356173913099811430505418284050122815`24.960776690211375 + 
       0.00010438060415148435319313286814408998`23.42764652180062*I}, 
     {
      0.0000574790983512610021403094297991722530074695754827431936`24.8953915\
5672464 + 
       1.684486929368655174215871075476380768763250040897536`23.3623549475268\
7*^-6*I, 0.00035609548614228127056599101493988314`24.844329943584018 + 
       0.00001043576202862775699294407641123346`23.3112917710853*I}, 
     {
      3.6234547230067133205275004607727090049903490985995424`24.8514676222729\
78*^-6 + 
       1.061892460936628901600475322785305985216628818375019`23.3184266840515\
52*^-7*I, 
      0.0000290978369606179113402543935150204473701842074479990798`24.7957216\
3244345 + 
       8.52743474393514718186379891322800905166126265894635`23.26268133991547\
8*^-7*I}, 
     {1.847768255958907080368497666531967318755175185599623`24.82635652471132\
2*^-7 + 
       5.4150840304487549335750381881691419181340724073702`23.293351744293275\
*^-9*I, 
      1.9570829906481504157859032488330112200228233589527555`24.7647470846830\
5*^-6 + 
       5.73544264262832719461648204346434904157949535834787`23.23173776753947\
5*^-8*I}, 
     {
      7.6550883723173736898748023441255633713824065685407`24.628089498745492*^\
-9 + 
       2.243406155665192349430781678754764462828107671761`23.095033487800738*^\
-10*I, 
      1.088135574072228617812837864754211867116162315598386`24.56665767256927\
*^-7 + 
       3.1888985813666427832118772300960691944685147227645`23.033602770139417\
*^-9*I}, 
     {
      2.583372460578966009895513343844343733051608962702`24.659814192806*^-10 \
+ 7.5708514370609238309181659758418009578322170414`23.12649248635327*^-12*I, 
      5.0146478075740031334561806318771302516214096722348`24.5927631128941*^-9 \
+ 1.469596588941634375453397407342034498551315747099`23.05947054746898*^-10*
        I}, 
     {
      7.1136449319278219776271786056410339453010698734`24.512495396888223*^-12 \
+ 2.084730319667354561854316825801852168146509613`22.97949669199785*^-13*I, 
      1.918741558456951808591726631948828309732974638907`24.441609182888214*^\
-10 + 
       5.6230789430714103788002786214509935019478126519`22.908605815370137*^-12\
*I}, 
     {
      1.600099438082152861692803643301931133883814243`24.582977042314177*^-13 \
+ 4.6892638653929884383741401169794771245369916`23.049968612942703*^-15*I, 
      6.102277710170263119517570417698122990375762384`24.51221379886294*^-12 \
+ 1.788338254601981266294175784310361978682212343`22.979201942112688*^-13*I}, 
     {2.9422435428543300521233547344713761627721552`24.556976367488023*^-15 + 
       8.62256182355087805192422365506203765171078`23.023662882323755*^-17*I, 
      1.614331866720912599207271695792697670720342332`24.478056375188107*^-13 \
+ 4.7309735315199656248459764399446823397585584`22.944775569548547*^-15*I}, 
     {4.42505725506714251552975299234844809549393`24.44554153175315*^-17 + 
       1.2968107227980370119565861715346669220707`22.91244883977398*^-18*I, 
      3.5542580687213930656461941677145496708924547`24.36892429142387*^-15 + 
       1.041613635582079782036259646641780203680371`22.835836465671402*^-16*
        I}, 
     {5.445521109548249964449528934796509887582`24.476461714423163*^-19 + 
       1.59586865412837542340126440168010444643`22.945607713950423*^-20*I, 
      6.51523162773940851911701197738533391636259`24.39726813397662*^-17 + 
       1.9093588510499167789964111054549512105905`22.866174902975644*^-18*I}, 
     {5.4849596665830946136721902257871028851`24.063983648896524*^-21 + 
       1.607426548344457365993498566745401208`22.530941773560755*^-22*I, 
      9.946410758197997485930519514183902601668`23.993530943009585*^-19 + 
       2.91490287720316667194713999041487849987`22.4604889736059*^-20*I}, 
     {4.52302510483599132308952476179137352`24.209511473927325*^-23 + 
       1.3255212570907828567007437313560782`22.676477028880115*^-24*I, 
      1.26492383667108864235071919452959816271`24.13750593852433*^-20 + 
       3.706995639523772789636405630446689143`22.604479975444985*^-22*I}, 
     {
      3.0542011346639157393430047925994401081158486215449575`23.9989388681329\
42*^-25 + 
       8.95066561337236336331367542072448617212077195447185`22.46589647149001\
2*^-27*I, 1.340334284776420686068743552597543439`23.921293881747342*^-22 + 
       3.9279940855933466210250224892210885`22.388251486326418*^-24*I}, 
     {
      1.68911622549272888209754025700593792260049768231943`24.049044404501988\
*^-27 + 
       4.950137155315252745208975358823869908441402800156`22.515993821999537*\
^-29*I, 1.1835613796235107372850805391913533`23.971398778009824*^-24 + 
       3.46855418972810148563133244339301`22.438349945036766*^-26*I}, 
     {
      7.65221032352796984738686338576839227858453877442`23.745248972743692*^-\
30 + 2.2425627124462184421739610008904172234072935942`22.212206223245424*^-31*
        I, 
      8.71099376742466828468775971830135006468909909795157`23.665071597850076\
*^-27 + 
       2.5528506124713502970230801372018375412241713349708`22.132028873863476\
*^-28*I}, 
     {
      2.840181119688787183440146756781232870739363235`23.774585208779833*^-32 \
+ 8.323456891956598300836546284294926028164394`22.241561966901205*^-34*I, 
      5.344517976315695422876468034497716444058070682244`23.693334216205447*^\
-29 + 
       1.56626859730076775140609669684039627724299506241`22.160310974198353*^\
-30*I}, 
     {8.637711076560513571605085540958500154856965`23.53899359194234*^-35 + 
       2.53137433005661436826874596529312767834196`22.005949973006917*^-36*I, 
      2.7338431140724988397427127207069106441303252225`23.455401246150362*^-31 \
+ 8.01182190516242110019832476506312337148658449`21.922357812444314*^-33*I}, 
     {2.1527954751314207138752667440125576810222`23.611677168864926*^-37 + 
       6.3089991727052175194787128553761368313`22.078651554315616*^-39*I, 
      1.16605640555960720798521990263896659556722221`23.527552122051155*^-33 \
+ 3.417253976508884812032180016083977595030297`21.994526342873506*^-35*I}, 
     {4.3975728760350626631260769270793887417`23.428553865599028*^-40 + 
       1.2887561292888801927326280630570283`21.895513632115943*^-41*I, 
      4.14763092460129335121484595537179582853693`23.344762010056737*^-36 + 
       1.2155079464942113589052244748370446843385`21.81172201279565*^-37*I}, 
     {7.3634490417525496092718373975227387`23.51163811905773*^-43 + 
       2.157938106489876756091221244737888`21.979381660552686*^-44*I, 
      1.230456076879657000975027619236106987097`23.425336761210787*^-38 + 
       3.6059841544427699848348738103401972136`21.893020504546183*^-40*I}, 
     {
      1.010779869453179143184518692984382264032201408539308`23.398691702755475\
*^-45 + 
       2.962199351414298380464732939315563514339567679717`21.8660069087813*^-\
47*I, 3.044850191472237416491434294860262974`23.315482893309156*^-41 + 
       8.9232616664716418450065552807197879`21.782776568864477*^-43*I}, 
     {
      1.137589266535105766834705476935125250515998134479`23.23910038515697*^-\
48 + 3.3338279573452956395947915276227658222215634441`21.705617927486678*^-50*
        I, 6.285581548101816234671066969324498`23.15323924982902*^-44 + 
       1.84205741999139113393492475524207`21.619789657786814*^-45*I}, 
     {
      1.04981340318459209045965551656598420399350509`23.200493188057052*^-51 \
+ 3.0765913291279813029435837638395067107613639`21.666263616900032*^-53*I, 
      1.08255090197010451520314120315036297315468347338275`23.115420015313877\
*^-46 + 
       3.172532097835365997556074379947328362455828575603`21.58127230342104*^\
-48*I}, 
     {7.94471405895134438573067757170630774470118`22.981464725026477*^-55 + 
       2.32828408477268070557251255571836309114`21.448432077883766*^-56*I, 
      1.55566433189478376737788024605982907624955258369`22.895918102960287*^-\
49 + 4.559041997387174586916345838759649072038716739`21.36288495408426*^-51*
        I}, 
     {4.93086989950735467759648735039221506982`23.022639670836114*^-58 + 
       1.4450445700012341108052183240588451192`21.489873575935448*^-59*I, 
      1.86546631751638474564549782759772724523885654`22.93984433145513*^-52 + 
       5.466950107356465833108535290332435504063353`21.407076060977218*^-54*
        I}, {2.51006745402078535546337488156182128`22.61723215941437*^-61 + 
       7.356023214340217103642220943209186`21.08419003574052*^-63*I, 
      1.86680976978213650207680709552113374805897`22.535852850705446*^-55 + 
       5.470887239017122489154038289079103387549`21.002811163023175*^-57*I}}, 
   1 -> 
    {
     {
      -0.0565393541687399971288672614857252723527829991580986507264`27.573266\
79255284 - 
       0.0016569467132237840407821636770884727461304505714830475263`26.040431\
063331603*I, -0.08249781675002976235839319555830782103`27.573266779405866 - 
       0.00241768743774715361756672550531822105`26.040431062946126*I}, 
     {-0.37503084161668412642953944192068059528`27.42422222552936 - 
       0.01099068302973087494987192527815711817`25.89126535946149*I, 
      -0.55652221917494156553565870895723203316`27.424222217690758 - 
       0.01630948346431166505779586194984241603`25.891265355793788*I}, 
     {-0.7350893192797710359694719347448679752`27.337607338125682 - 
       0.02154258479627180931312327844391816545`25.80460286409893*I, 
      -1.12832658313596422285426379927100373444`27.337607331835088 - 
       0.03306682665299752803600330442310096624`25.804602859614864*I}, 
     {-1.01358598718365727523157155620217398828`27.28501621372741 - 
       0.02970422981877992032009224838189209097`25.752000086323385*I, 
      -1.63697014160843298156121690384244426173`27.28501620482655 - 
       0.04797317436079252074413081020327306544`25.752000079468306*I}, 
     {-1.10186015988868321119776766116467283806`27.25586917167504 - 
       0.03229119959366656161169123201514592751`25.72286199173813*I, 
      -1.90481654431506608315701144700638787861`27.255869164268343 - 
       0.05582270188261458683631827767600107167`25.722861986634456*I}, 
     {-0.94943288248379627941566165280973934803`27.26212535289881 - 
       0.02782415393998066889635124670453821846`25.729153328424278*I, 
      -1.78749648535082945308121995379177763936`27.262125343270256 - 
       0.05238451110463272090249561180129505774`25.729153324109976*I}, 
     {-0.64035750328995620482015711022498656574`27.32368943308333 - 
       0.01876636682474024597090690527950007865`25.79080224825335*I, 
      -1.33597699001851871615358586814249803843`27.323689417783168 - 
       0.03915224563668058373563682934530575281`25.790802247804436*I}, 
     {-0.3338364023636930532208592246360435521`27.199268711555202 - 
       0.00978343558718617480603176535817770971`25.666314027635558*I, 
      -0.78535816524886856019880672284461211665`27.1992686950281 - 
       0.02301576750821903038042418872738549233`25.666314018918765*I}, 
     {-0.1334000565739879445870480592977751351`27.04060464885107 - 
       0.00390943243929632714239127860600396215`25.507570300083902*I, 
      -0.36009780359046670582836965129051366899`27.040604631357468 - 
       0.01055305425522911356918528893661745997`25.50757028353549*I}, 
     {-0.04072936699418527554159522210243754386`27.007659725288814 - 
       0.00119361799873570304794209619201213241`25.47463065504474*I, 
      -0.12837462734773102778170482261505857454`27.007659699421403 - 
       0.00376215681930721558022292307231947671`25.474630631725802*I}, 
     {
      -0.0095175532045176342644482424661989956782237307879253524384`27.108596\
129551184 - 
       0.0002789221548780458960705660138180224215398786933276540928`25.575673\
559126603*I, -0.03564349527479030099229882389182646544`27.108596074439593 - 
       0.00104457104633898631090698850829009909`25.575673545075798*I}, 
     {
      -0.0017114586541651507603368912519763632534080338473587358036`26.990320\
52006087 - 
       0.0000501561405065576171895906082056163728052828796832017901`25.457313\
835631098*I, 
      -0.0077495854551375831687979963553000369212162433694237196289`26.990320\
44045319 - 
       0.000227109954429520505017918510054245182320685989025262197`25.4573137\
85414872*I}, 
     {
      -0.0002386395470682052620621626983368654036036747728225285475`26.905558\
105661207 - 
       6.9935891375726897573336169061622342137949610682132008`25.372520215996\
11*^-6*I, 
      -0.0013294785363156510606135568415089037055408525206252864066`26.905557\
980533796 - 
       0.0000389618014467475339401436123609746561867026711495581008`25.372520\
0916917*I}, 
     {
      -0.0000260184918658293842833542328422962795420795160300026745`27.024962\
329241387 - 
       7.624999474076325600675497192639094946376336109565343`25.4920549057180\
6*^-7*I, 
      -0.0001814735465951097632883405516852297908363800739936820268`27.024962\
012092228 - 
       5.3182778789871591683933347507343921171020851218049304`25.492054786778\
45*^-6*I}, 
     {
      -2.2359627852213328841715597852147011800030418034868445`26.907134144241\
265*^-6 - 
       6.5527299388778106242554586833438772107765817955456`25.37407749745939*^\
-8*I, 
      -0.0000198677717806018351355585349090118071566536341682629912`26.907133\
67800453 - 
       5.8224646593415607737594489136676732592472247038445`25.37407718306126*^\
-7*I}, 
     {-1.525318679520610801577743685718551379546275313582234`26.8671525054005\
3*^-7 - 
       4.4701107924007296550576032723882094754943868535781`25.334143197660165\
*^-9*I, 
      -1.7569342865832071903583075527173914062582790103656445`26.867151685081\
907*^-6 - 
       5.14888529291648806894137916904840556251803382213627`25.33414242494908\
2*^-8*I}, 
     {
      -8.3089207698428218128546872690596202039777242744037`26.947374543485708\
*^-9 - 
       2.435018786903612425918981633932318781636882576213`25.414366893630735*^\
-10*I, 
      -1.262417545447176071697895840607473667359783687053125`26.9473726420044\
24*^-7 - 
       3.699650682959598283352170039272661655744753013901`25.41436683791626*^\
-9*I}, 
     {-3.631712645749030554688386166425569884976234202693`26.798561859448576*\
^-10 - 
       1.06431253420191174006128301227125003418707331433`25.26549278857942*^-\
11*I, 
      -7.4059886447649782581765571322672092323951936856412`26.798559278547653\
*^-9 - 
       2.1704047956565947938770373325950754924766263282`25.265490329745894*^-\
10*I}, 
     {
      -1.27861938650373494924761794980715553055894344901`26.77620520754342*^-\
11 - 3.747131924444457744584122322696723662154058311`25.243207194051752*^-13*
        I, 
      -3.561005203064607677170522885111656701290989271456`26.77620056517598*^\
-10 - 
       1.04359095602350565565332631106910833924567111923`25.24320467168128*^-11\
*I}, 
     {
      -3.637278215284739759566172669651969206769759258`26.704716997587038*^-13 \
- 1.06594358434123406928411392606506577206389465`25.17164672622503*^-14*I, 
      -1.40770440857084475613987564226301628658182878821`26.70470962456585*^-\
11 - 4.125429494668160545731749529280939870814812282`25.171641587106844*^-13*
        I}, 
     {-8.3809530293846343749921657891359928300392104`26.63420681324188*^-15 - 
       2.45612861694123217215960130629416489898511`25.10118558231872*^-16*I, 
      -4.586415928586330655645716658128682665985898972`26.634195212241217*^-13 \
- 1.34409862123079974650401456969746554275990748`25.10117588007372*^-14*I}, 
     {-1.567332550305899747988986654472472143686198`26.6679278016533*^-16 - 
       4.5932369690806580732174191689646379707284`25.134906249419693*^-18*I, 
      -1.23402966720840418985757500343314639286789818`26.66790487858664*^-14 \
- 3.616456946075464545913352161859559723076349`25.13489679250609*^-16*I}, 
     {-2.3828051340027307410710779518443149996913`26.563662750574014*^-18 - 
       6.98306726895987436746382227371098265139`25.030630341056526*^-20*I, 
      -2.746470058443648299371922149459163455992872`26.563630196483462*^-16 - 
       8.0488265266068435501300508029813884017989`25.030599238453345*^-18*I}, 
     {-2.94889587470786069101914014459030203122`26.706431424931747*^-20 - 
       8.64205719905069727606162240199317934`25.173556781285047*^-22*I, 
      -5.06294863518306034109744310081858375563`26.70635079495643*^-18 - 
       1.483751667069027687369384973997735265001`25.173540125814718*^-19*I}, 
     {
      -2.9741292423673986243120172387416644942237357822848270336`26.585692789\
629725*^-22 - 
       8.7160063026825799312836425652935853474875528443854848`25.052664462529\
286*^-24*I, 
      -7.73920024078330917458680483935791358415`26.585585273236532*^-20 - 
       2.2680560452946535482676623597213859834`25.05255800301868*^-21*I}, 
     {
      -2.44679751420250856847090000228756807364902235948652139`26.71547730023\
8238*^-24 - 
       7.170603836369080049932216594423814846989571983276807`25.1828733538956\
4*^-26*I, -9.818827089210845037443477431773633055`26.71522520044043*^-22 - 
       2.87751310788329999211853569414391802`25.18284640110572*^-23*I}, 
     {
      -1.64331226333902041283863239695595016868190427852289`26.525026366016196\
*^-26 - 
       4.815903707378000036383710231523660597808735925153`24.99200460177005*^\
-28*I, 
      -1.034758711293487310300550936914949190566212886315817198`26.5247469580\
0799*^-23 - 
       3.0324719319227262693829079268498793898459486516705587`24.991726367850\
69*^-25*I}, 
     {
      -9.016161697440724264626340998779303331756247573264`26.589326046700265*^\
-29 - 
       2.64228336352811759435238430080405253647551474311`25.05662645638633*^-30\
*I, 
      -9.064194614131229828288601131868611494544760799389048`26.58877602014239*^\
-26 - 
       2.65635992747318090304149996086588733065134673549505`25.056564910450547\
*^-27*I}, 
     {
      -4.0434976810388254194877500565057444783842592823`26.456862967619376*^-\
31 - 1.184990577099579842459017868530960133942775857`24.923856474178848*^-32*
        I, 
      -6.6036423742893684691905087798145648722639942300312`26.456182503741243\
*^-28 - 
       1.935268573236325484214303390038231412149498245861`24.923183445593796*\
^-29*I}, 
     {
      -1.48301956778125982867839811382938264768459758`26.486866961433943*^-33 \
- 4.346148686361050603766686293799192709519925`24.954216856989262*^-35*I, 
      -4.00333188207567181387994215247537328587596129945`26.485657514107427*^\
-30 - 
       1.1732195567979717896805131617891642838316764051`24.953959064564796*^-31\
*I}, {-4.45023110782052944934177278931271203986269`26.401217816822882*^-36 - 
       1.3041881916766495762981426564132027988099`24.868214249888464*^-37*I, 
      -2.020386938637675893208633385912597503302409421`26.399588548284765*^-32 \
- 5.920961685244811153307134772938830278725708`24.866656630232875*^-34*I}, 
     {-1.093030241990175055838453135888125831401`26.530148284721957*^-38 - 
       3.2032429332578964869421146355994202162`24.99815249375926*^-40*I, 
      -8.491604973434807473279122757870593737370929`26.526595402004435*^-35 - 
       2.48855636177513505057429060796133077887438`24.996739720076658*^-36*
        I}, 
     {-2.198079675756886984906879330294917889`26.394199393973967*^-41 - 
       6.4417094034707834937225957023560604`24.861462600976278*^-43*I, 
      -2.9732710694418542061712637835596736238885`26.39002654848729*^-37 - 
       8.71349133442858342219865804797478160111`24.857865571723792*^-39*I}, 
     {
      -3.6203188216517837149877591188644943745010199363618224`26.427159686306\
272*^-44 - 
       1.060973451245173427392424480935894180803496081388155`24.8953098553679\
62*^-45*I, -8.6755853120522317915698457382646647016`26.42002061443428*^-40 - 
       2.542473782985879252265853417356638613`24.890777273458017*^-41*I}, 
     {
      -4.8849271916988195735388841357041911425246221777425`26.398624256176376\
*^-47 - 
       1.43158056430329195010123019826033202056850604223`24.867351222173824*^\
-48*I, 
      -2.11007552625287530544748950111554384424205006497486565`26.38813083250\
2938*^-42 - 
       6.1838037580763619760276508257424664829377922752220374`24.860370946470\
62*^-44*I}, 
     {
      -5.4010764748949439932325617997307301274583031942`26.265832594168824*^-\
50 - 1.582843674909793888352320035911770986535721321`24.733384238410114*^-51*
        I, 
      -4.278927112332218692541136404847369441819045357549698`26.2537896929053\
47*^-45 - 
       1.25398570944819295685981610564125629517918468609792`24.7229763639078*^\
-46*I}, 
     {-4.8944692340222706480406472036578955829902861`26.3439404437921*^-53 - 
       1.434376962652324744597215144588858965639973`24.816775053433172*^-54*
        I, 
      -7.236044918087226283991891280380262716680075589451`26.321900491266234*^\
-48 - 
       2.12060095486433667177559802516230297815193666314`24.809444130430638*^\
-49*I}, {-3.6359380945567566917219258723242801676747`26.32346817399396*^-56 - 
       1.065550847517794670247140803182766456574`24.790484471309302*^-57*I, 
      -1.0206560246626367563939272205091392846856458179`26.291602485351415*^-\
50 - 2.99114248873369810213606804381645652982418606`24.758771971523373*^-52*
        I}, 
     {-2.2145587116374395533225245911525658434`26.409244254235663*^-59 - 
       6.49000299426399945508581861768610208`24.897173916267906*^-61*I, 
      -1.2010009750096416415761391743249308786741941`26.35196555675998*^-53 - 
       3.51966280368485780471571343149907830639214`24.888611032576307*^-55*
        I}, 
     {
      -1.10607535598429828492294077277246130490526703410985221`26.22054703162\
7394*^-62 - 
       3.241473045847585048265884688175583839508934356795117`24.6892714438692\
38*^-64*I, 
      -1.1791251260226725980536858194369073312339`26.164550963022247*^-56 - 
       3.45555327040338490751805568270852358143`24.637059853749875*^-58*I}}, 
   -1 -> 
    {
     {
      -0.0086554092360736278276599924909775250227364772775616210489`27.537311\
382703724 - 
       0.0002536560966458345471856748458523005587320110728989679738`26.004540\
94298112*I, 
      -0.0129668789227822588561679329893789346766812361938954284894`27.537311\
381178004 - 
       0.0003800083628078278916836837734753615078133419070786009513`26.004540\
942936035*I}, {-0.05729844905780503246725176319297805403`27.385364996340392 - 
       0.00167919280711632263344492439889381523`25.852416714677023*I, 
      -0.08722689199551419362648536238378434587`27.385364994128697 - 
       0.00255627808491315418144048952911939504`25.85241671364197*I}, 
     {-0.11189998335885944057047897141834485419`27.29723279458748 - 
       0.00327934962049444063996543995229475238`25.764226627146208*I, 
      -0.1759307879316603715666683391065125683`27.297232793779326 - 
       0.00515584136225253948351971011205189703`25.764226626570032*I}, 
     {-0.15355451143678526920741452925670091688`27.243984520418024 - 
       0.00450008046194729681419851151381113381`25.710964801873033*I, 
      -0.25349187110774935672808385996514094506`27.243984519470047 - 
       0.0074288525016997514841218756890002974`25.710964801142847*I}, 
     {-0.16602804612448401881903193563682125823`27.21451230411641 - 
       0.00486563084020917672389934115195707274`25.681498409381923*I, 
      -0.29269363060721542847625135170234165917`27.21451230226435 - 
       0.00857770231631511915466534441337442143`25.68149840810562*I}, 
     {-0.14227282181655674097465845884931870664`27.220903885046233 - 
       0.00416945838798339244339957312294698418`25.68791327989051*I, 
      -0.27249676887351434664972510955580118109`27.220903869992036 - 
       0.00798581151460529466664989500936189861`25.68791327314544*I}, 
     {-0.09545134351314878361790289103310335535`27.281480707551594 - 
       0.0027973045011248109265048055205802652`25.748537046979383*I, 
      -0.20211902346049824190796749465805352692`27.281480706100034 - 
       0.00592331583065793717420306053652148946`25.7485370469362*I}, 
     {-0.04952034436067524726661944230428641962`27.1516386396532 - 
       0.00145124706556157989538942075998515963`25.61864315934267*I, 
      -0.11798754049113730410835020431048423883`27.151638637875994 - 
       0.00345775204355336320866946430965934916`25.618643158405*I}, 
     {-0.01970273082895882482931652523795674238`26.991102973566353 - 
       0.00057740976296163774683912798707824539`25.458063787073876*I, 
      -0.053762621172135813781434899417736329`26.99110297237742 - 
       0.00157557155993688785237260662217265957`25.458063785949136*I}, 
     {
      -0.0059929043379255399228234987362734238629279414647890378752`26.956498\
32886236 - 
       0.0001756285209016488736313324306418776670940042326238560256`25.423456\
38169577*I, -0.01906240290941248785531033926875899146`26.956498327366692 - 
       0.00055864426312039024549346759360449651`25.42345638034736*I}, 
     {
      -0.0013958617707954135809587919945123431694632152550332285534`27.054021\
634393553 - 
       0.0000409072336824277302808308790336203681792072387435427993`25.520964\
31337987*I, 
      -0.0052680577588695076589819720810109703555208342748096626688`27.054021\
631737324 - 
       0.0001543861106474752558446315681471879984984696552264040448`25.520964\
31270174*I}, 
     {
      -0.0002503101171841385158423366958818260688716432947210384324`26.929691\
558358385 - 
       7.3356077736068244496898516952698976512935761455675199`25.396635417509\
305*^-6*I, 
      -0.001140840392146605761628463516399584651135956442269453201`26.9296915\
55096962 - 
       0.0000334335573137017614059998903625557429464066459529562215`25.396635\
41545146*I}, 
     {
      -0.0000348202796936869013452593211522563581383121589047615544`26.843117\
056603067 - 
       1.0204458264556286776802176187170606270078890240317881`25.310073242593\
58*^-6*I, 
      -0.0001950621892438893521949116459624831313843146323363188604`26.843117\
05019926 - 
       5.7165076979354014167035516059608416111081113099108497`25.310073236231\
965*^-6*I}, 
     {-3.7888547554136142379465470409311562099286928145740326`26.952466771639\
8*^-6 - 
       1.1103647231499316873141510535759243748748615031017`25.4193583612943*^\
-7*I, 
      -0.0000265511604021831660038282847637221959546212438504756489`26.952466\
762927884 - 
       7.781103729868674975042462166515798870398274483833422`25.4193583580261\
73*^-7*I}, 
     {-3.250583664753130772088240904223341069491035005918159`26.8345500333135\
5*^-7 - 
       9.5261857843249095447912245521992970249373872502702`25.30150372606422*\
^-9*I, 
      -2.8999916372069453152663304082925729096844554312606888`26.834550022653\
058*^-6 - 
       8.49873806005236287133319783673867099387463602054092`25.30150371887366\
5*^-8*I}, 
     {-2.21433065896145015427140615621131176999667601550068`26.83456878036521\
7*^-8 - 
       6.489334661317013930040050577840771387612324910926`25.3015099875015*^-\
10*I, 
      -2.559462604466748022527975341243887890302033716723514`26.8345687563718\
83*^-7 - 
       7.5007810266695768199624708612964753406541265790393`25.301509964902724\
*^-9*I}, 
     {
      -1.2047797982644413054890129400089172903070952090198`26.94851308802515*^\
-9 - 3.53073705252259163832206467138851987502979690847`25.41546274471462*^-11*
        I, 
      -1.83604528266821339330441621049430259115737451467617`26.94851305234099\
*^-8 - 
       5.380728593693674691652835121062346664907010682522`25.415462743661184*^\
-10*I}, 
     {
      -5.26061210795421313294793058690829803477422808669`26.788577432303537*^\
-11 - 
       1.5416790782232289594859603738471668477862487394`25.255543923059925*^-12\
*I, 
      -1.0756446373153009252648066318572946450606437125186`26.788577392798906*^\
-9 - 
       3.15229254490102374772088616605866470133817407231`25.255543885419936*^-11\
*I}, 
     {
      -1.8505263441647356707026390659560793460315220444`26.754971573380345*^-\
12 - 5.42316690520859520753094312169169428104406911`25.2219623922126*^-14*I, 
      -5.16609627531590799114142183969427239074770433051`26.75497151503139*^-\
11 - 1.5139801947569873738646706817973004716805899713`25.221962360503298*^-12*
        I}, 
     {
      -5.26036765350302742844937115663406081174796764`26.67600537211145*^-14 \
- 1.5416074382115273359602535737148047289390408`25.14295856574826*^-15*I, 
      -2.0402700814442705646014032242012944660600680646`26.67600529184718*^-12 \
- 5.97923137828662038084539958017644823005650699`25.142958509793914*^-14*I}, 
     {
      -1.2113391105403320632538283882827264441075275`26.595101241547827*^-15 \
- 3.54995982412360622611466722127691339012607`25.062077206652464*^-17*I, 
      -6.64208284127122259073561939517865388285335888`26.59510113976187*^-14 \
- 1.9465339664048215974312436956827745282269296`25.06207712152275*^-15*I}, 
     {-2.2641526074973380797065201045352334817169`26.621571766007*^-17 - 
       6.635343251416167038170526620392170510302`25.08850940072765*^-19*I, 
      -1.7859443502892372342161556740787373958976885`26.621571581555617*^-15 \
- 5.23390241137288427305545879602848511005276`25.0885093246246*^-17*I}, 
     {-3.440632649776458312673281624635802589802`26.50839065049843*^-19 - 
       1.0083144818816364943627188971403836328`24.97534733845613*^-20*I, 
      -3.97260930311720443054728544962833521514713`26.508390442458893*^-17 - 
       1.1642159738997546890829604864022499659834`24.975347139696016*^-18*I}, 
     {-4.2563969961316107612417551746203967987`26.638537067081195*^-21 - 
       1.247383016061258717304214561886317172`25.105553093383048*^-22*I, 
      -7.319853190580593799251244230500868107586`26.638536627846573*^-19 - 
       2.14516187242176183386133284257869754173`25.105553002646175*^-20*I}, 
     {
      -4.291396632994163956758084097891081982509315587022306948`26.5130408159\
7088*^-23 - 
       1.25764003687730068056337610254528779405059123021617566`24.97999481091\
9916*^-24*I, 
      -1.11847260258562119355407962116035042852`26.51304030465989*^-20 - 
       3.277804513214157725866254419749714482`24.979994304655587*^-22*I}, 
     {
      -3.5294943002219377665608034569398083829816177402010672`26.706572118124\
28*^-25 - 
       1.034356346314301850439372276513809454686958738234711`25.1739345700255\
*^-26*I, 
      -1.4185555076904448574684636939485641489208858716563428239`26.706570886\
04322*^-22 - 
       4.15722981019250670836394081651421932526025866864972885`25.17393443826\
815*^-24*I}, 
     {
      -2.36988132903565125600434660466193377522765803618664`26.51358526956933\
*^-27 - 
       6.945192665548880385147388964785994545068614427553`24.980558708821594*\
^-29*I, 
      -1.49453375110053654457786007564463285377621600774268672`26.51358405870\
8314*^-24 - 
       4.379892241601163181411628900577730340953282973614152`24.9805575030630\
86*^-26*I}, 
     {
      -1.2999722413818417951404385672139124244625455308`26.56436256238337*^-29 \
- 3.8097087671205014425309942275455303526661446949`25.03153291498694*^-31*I, 
      -1.308863714644595861209845411046610977773298401737876`26.56436049112933\
*^-26 - 
       3.8357661878587507934357735013115926922874907545141`25.031532683325466\
*^-28*I}, 
     {
      -5.828907345145127661027929292317267534098914094`26.416491672142065*^-32 \
- 1.70822412268799867596003077390538629281149621`24.883479354604898*^-33*I, 
      -9.533729465265316193818100199260124678977906987577`26.416489445101636*^\
-29 - 
       2.79396217634371855084749318321202356308345890046`24.883477151945264*^\
-30*I}, 
     {-2.1374909596424069110733899995611210010039696`26.43906626018547*^-34 - \
6.26414764051763945169622615274359758160596`24.906003125439*^-36*I, 
      -5.7786691081241309055034986448897987720406849513`26.4390627395872*^-31 \
- 1.69350126585067709643042313292402430693146944`24.906002376442487*^-32*I}, 
     {-6.4132150622668449710694556429632613891609`26.340508228405348*^-37 - 
       1.879461796982377347656115573764195298664`24.807453435542705*^-38*I, 
      -2.91593906672468778587221008604995843043541241`26.34050404630861*^-33 \
- 8.545473721101708410292942256360482220987378`24.80744943814809*^-35*I}, 
     {-1.57495581380938125563144288784159079768`26.451066135258788*^-39 - 
       4.615577764429035515637066046676381324`24.91829461199795*^-41*I, 
      -1.225406660522096598126107863337761494168002`26.451058149865254*^-35 - 
       3.591186295575385640558199431474833079242`24.918291449953767*^-37*I}, 
     {
      -3.166858453422384281510891615409150715238533075994107739`26.3860155063\
17886*^-42 - 
       9.2808200284402261964984207720409130870160313081789896`24.853018188023\
2*^-44*I, 
      -4.290213670773444771499844146667705455822`26.386005398281142*^-38 - 
       1.25729335704830251280211281995030502055`24.853009485737726*^-39*I}, 
     {
      -5.215383520566170724022132584006007292495768337711427`26.4154720343351\
42*^-45 - 
       1.52842435320590539139530659599270081854280237502087`24.88272384853515\
*^-46*I, -1.251708849431100722985601260930854117`26.415456234942557*^-40 - 
       3.66826769507863836537032334221536214`24.882713868063504*^-42*I}, 
     {
      -7.036491683888485656140879943782034812147904606393`26.36890512188591*^\
-48 - 
       2.06211972875553339316222319184309147180753083818`24.836269034722548*^\
-49*I, 
      -3.04416215159681441958785356158312000779032175967996976`26.36888452772\
9698*^-43 - 
       8.92124529147410352830516841543098973371473339419642`24.83625543331122\
3*^-45*I}, 
     {
      -7.779306405232329622534837455380559971580845055`26.22434619624518*^-51 \
- 2.27980958905914150345911797252185078761894722`24.69126631483345*^-52*I, 
      -6.17268591562122743543099226455634414409629720104042`26.224324902060438\
*^-46 - 
       1.8089721380839868474957087900732950412194022514856`24.69124797299364*\
^-47*I}, 
     {-7.049071412127401008449168052526247726440599`26.294595791258573*^-54 - 
       2.06580635370291271868584009289811928181228`24.761545559235298*^-55*I, 
      -1.043791140408541998770334983082075942480124360741`26.29455985766152*^\
-48 - 
       3.0589424389786617608186801183358590035807794957`24.761533966210745*^-50\
*I}, {-5.23614167996809485096287322511272328812`26.259340400583785*^-57 - 
       1.53450775555446109709316695371071688429`24.726319759976285*^-58*I, 
      -1.472203271473948072680227140790949221185013898`26.25929313410381*^-51 \
- 4.3144503642292359767261089451528165244152056`24.726272733099474*^-53*I}, 
     {-3.188990157858343822218742122232711742`26.420030440288365*^-60 - 
       9.3456793736916058725201135267442077`24.887985568791773*^-62*I, 
      -1.732248637514172919550329848863859406586048`26.419933415428687*^-54 - 
       5.0765413376483417237333134777067633361817`24.887972478600798*^-56*I}, 
     {
      -1.5926631069901234407614459339875008355312264509007393`26.225979490158\
597*^-63 - 
       4.66747089562462048832951590876476067708891489621845`24.69302042369942\
6*^-65*I, 
      -1.700620144707845942353783805713910417385`26.225892007733428*^-57 - 
       4.9838506304937122495415074803674526114`24.69293952917112*^-59*I}}|>, 
 "S0" -> {12.41619847556231162714197883373538669846`25.03528295992341 + 
    0.36387007876704233767864891268610908846`23.5022262579951*I, 
   15.43798934851945346528339924823042056976`25.115879237302575 + 
    0.45242691724901162731186966828847478773`23.582822051852414*I}, 
 "T0" -> {9.12905889616141000251748392312112110286`25.208544349856673 + 
    0.26753691044430419277979408817235679405`23.675515228395874*I, 
   12.53627614626087043387461070310388732262`25.14943575669904 + 
    0.36738908432911055652028218127085426573`23.61640537374232*I}, 
 "Sc" -> {-4.06226217712262718716459919559625561707`27.31339607320684 - 
    0.11904897149246359009650097491032680597`25.78036154415474*I, 
   -4.30870455437739530075593172648488621945`27.32592010328214 - 
    0.12627123097870851279974765254498439656`25.792882045286234*I}, 
 "Tc" -> {-0.77542745180941742744345087802238387001`27.273259953933906 - 
    0.0227247372473434397477494156839098071`25.740274683938804*I, 
   -1.40571690905977418890996988868749975166`27.262657481282005 - 
    0.04119604913134077479552929195909798801`25.729673578932573*I}, 
 "kappaFit" -> {1.00009275005078413705970869393000363847`24.26995620796964, 
   0.999560989155054209851988309168941383`24.132562849589156}, 
 "kappaFitIm" -> {5.03283071207254873341`6.972862113179786*^-18, 
   2.15109562637574907998`7.466513007720993*^-17}, 
 "residual1" -> {0.00003649226865050489345944873094015231`20.23840805341183, 
   0.0001145125749418225518690836930976904`20.776314943588446}, 
 "residualMinus1" -> 
  {0.39894347192211625502438012883998886962`24.31649575374771, 
   0.29395811147529116016890250272208420658`24.257716854105947}, 
 "neutralOnly" -> 
  {0.26474605619994584050765333170153566015`24.08655817722924, 
   0.18795926961413958216933692867291425738`24.013119275541897}, 
 "residualP2measure" -> 
  {0.18487105192859675830081257154642363733`23.77177246550801, 
   0.48617725654651646246570863058653633009`24.09018165088682}, 
 "chargedFractionS" -> 
  {-0.32717439118889835751804767284897451764`24.545227216094812 - 
    1.78526589889535297613`7.709876802891561*^-18*I, 
   -0.27909752086923237634798029047537780857`24.625694241983282 - 
    1.34484424637917237441`7.736119107231526*^-18*I}, 
 "chargedFractionT" -> 
  {-0.08494056842326534271602780302677634454`24.718006323774 - 
    7.8429295243117631769`8.110309805059337*^-19*I, 
   -0.11213193556517578985672270205912539735`24.659029142099985 - 
    1.22393124096269774457`8.124216036093639*^-18*I}, 
 "time" -> 1345.682803`9.580487695923933, "kernels" -> 8|>


==> anc/paper_scan/point_A_b0.850000_N5_h0.250000_P5.000000.m <==
<|"b" -> 17/20, "Ps" -> {7/20, 1/2, 3/5, 9/20}, "ws" -> {0, 1, 1, -2}, 
 "lams" -> {1, 0, 0, -1}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 5, "hstep" -> 1/4, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.125`40., 0.375`40., 0.625`40., 0.875`40., 1.125`40., 
   1.375`40., 1.625`40., 1.875`40., 2.125`40., 2.375`40., 2.625`40., 
   2.875`40., 3.125`40., 3.375`40., 3.625`40., 3.875`40., 4.125`40., 
   4.375`40., 4.625`40., 4.875`40.}, 
 "IS" -> 
  <|0 -> {{0.73784498698331443348700959933736183889`24.67217030922231 + 
       0.10587896376163089595375258036719448185`23.829010423718465*I, 
      1.38976661803176506874021864336522454845`24.862398523934523 + 
       0.19942813461310018007974406463660144025`24.01923813880075*I}, 
     {11.59789942193287054576851183566208626097`25.11102025263234 + 
       1.66427040132975736261627621843416631203`24.267865190353916*I, 
      17.21271942138845874591300304286325788066`25.204615720627594 + 
       2.46998343555530859592181492150522069035`24.361460587039517*I}, 
     {26.69499600504218883201359638199599613222`25.14399484385027 + 
       3.83066709742199580766554173816618674427`24.30082597535076*I, 
      31.84035412679367166104635131394356469398`25.186966528919193 + 
       4.56901349229403710312300930871131570452`24.343796488449303*I}, 
     {11.66894474912721841688067837958522574714`24.92247951247737 + 
       1.67446523324722838485725307609950356895`24.07924560450205*I, 
      10.71767921787890876831862997924252975323`24.938682677859624 + 
       1.53796093967938988165076410811126189928`24.095443525417988*I}, 
     {0.18471292705957427702958800804381686439`23.52153529322347 + 
       0.02650585645421983102712160662314256314`22.67837448786544*I, 
      0.08467800360152233323120533147630357289`23.359335265695 + 
       0.01215108787468875179348025163675739805`22.516174150916324*I}, 
     {-0.06399386675841069989238379383118446549`24.317175297995295 - 
       0.00918296446951888340847584265464617305`23.47380656145099*I, 
      -0.03173666656596243236380108527588509829`24.347951945831152 - 
       0.0045541345791219504905520754152207505`23.504572379817994*I}, 
     {-0.00163834283163220907797078090878529176`24.18949629381619 - 
       0.0002350982175927380636087564437491678`23.346391617432513*I, 
      -0.00050606482414470004920034048709706772`24.207858794697824 - 
       0.00007261907327678902519727650382182675`23.36475633828282*I}, 
     {
      -0.00001183665835721883917009755891689471872766478844428288`23.88749780\
773274 - 
       1.69853172871271039839772407888865101549205299658752`23.04434161427027\
*^-6*I, 
      -2.1384131737193133584678328619765280318251897223761947`23.902693525827\
07*^-6 - 
       3.068570972519745640413195645376147686660906670110668`23.0595373056509\
24*^-7*I}, 
     {-3.22505223441529701339526940854032483795812635640036`23.85801118679700\
4*^-8 - 
       4.6278716353838213903749629308278629510237216353621`23.014860519340633\
*^-9*I, 
      -3.1658094641318071058596434321293898443426685350876`23.869947762316368\
*^-9 - 
       4.542859698748869731181052793564693346868211298652`23.026797591404364*^\
-10*I}, 
     {
      -3.6396556183148129457869753404977265567132273328`23.751660777278016*^-\
11 - 5.2228174225581874255657327316729336264593801323`22.908503392476*^-12*I, 
      -1.7999902524015301508850372740808773105235403304`23.763896328691803*^-\
12 - 2.58294229909322076486544266845089135486982244`22.920739358809058*^-13*
        I}, 
     {-1.7734494251848715570934282441814230680041306`23.39834347616238*^-14 - 
       2.5448568565862970786666947021657924764213282`22.555188593045475*^-15*
        I, 
      -4.094892048004349332311605682477358063087944`23.402353969370772*^-16 - 
       5.87607064366002680446792461767580848573322`22.55919893611178*^-17*I}, 
     {-3.8139457413007441875861242225279752799229`23.097700077963307*^-18 - 
       5.47291951637437546157577460371367255897`22.254544723302438*^-19*I, 
      -3.80991494868359935600946377132770588717`23.10479916481859*^-20 - 
       5.467135426857332129448761716820723587`22.261643804171747*^-21*I}, 
     {-3.666491551183192955762203040876938951`22.880875911886935*^-22 - 
       5.26132633450843481305606512413962908`22.037720517935732*^-23*I, 
      -1.4683295359416940855268081869728`22.885647895349962*^-24 - 
       2.107017225416372906977839326127075`22.042492513302296*^-25*I}, 
     {
      -1.587365825577936761029816243260055805174414494136141`22.8140456946843\
35*^-26 - 
       2.27783141022555286811397420153824240705119210287861`21.97089142642738\
6*^-27*I, 
      -2.361717842956367746811858675657450858513950223508`22.817909423843506*^\
-29 - 
       3.38900774987865307247869084944189784550809600876`21.97475529748934*^-30\
*I}, 
     {
      -3.1079647993329957843232928113597400539204181193`22.707864058014838*^-\
31 - 4.459854009530685350585540689135344806678610421`21.864709161521578*^-32*
        I, 
      -1.5921513663496197438903943272782195165671549`22.70924074630484*^-34 - 
       2.284698545015057531387455390811672736667478`21.86608589531822*^-35*
        I}, 
     {-2.75808060644005519598911228578802860990252`22.444296030846687*^-36 - 
       3.9577786897327636886653828676378977334858`21.60114011879084*^-37*I, 
      -4.5089861882650181694282647840582792`22.440877118491564*^-40 - 
       6.470285678578666353242482268383119188`21.59772118673328*^-41*I}, 
     {-1.110515720990635009687927266475375136`21.82118471513417*^-41 - 
       1.59356309053727010927657166477411799`20.978029305997236*^-42*I, 
      -5.370140808049181761570248554183`21.815545720226933*^-46 - 
       7.706021644665518352222953002707`20.972390296106845*^-47*I}, 
     {
      -2.0296219584416486478065030395231873174731967788761`21.6123787253395*^\
-47 - 
       2.912458220610275412209089484651518194669929590288`20.76922320451318*^\
-48*I, 
      -2.69092360183647852375399294117282831069437519`21.605104684559276*^-52 \
- 3.8614100190462548046380787737775835766201446`20.761949156301988*^-53*I}, 
     {
      -1.6839873427405650172863158313210857500848843`21.505960368860418*^-53 \
- 2.416480940880805313771121953714059850228024`20.662806642780556*^-54*I, 
      -5.6740235157574310595360459420434663276`21.500968971553313*^-59 - 
       8.142085950375028329214220787503257976`20.657815437993218*^-60*I}, 
     {-6.343250886253592966594989039566972761`21.59872020840803*^-60 - 
       9.10241097472084504201935553216967488`20.755501457533132*^-61*I, 
      -5.0346742270547002211857783040653356355336872259202`21.594038099724028\
*^-66 - 
       7.224635247803246712272562588833985756940850934966`20.750820831873096*\
^-67*I}}, 
   1 -> 
    {
     {
      -0.030320113647723351222246054348435464908398842540105662464`27.4624820\
4755131 - 
       0.004350862675480138048278716441259125521294415567519744`26.6192337575\
99574*I, 
      -0.0236722534309449971540879316721235029434011369615101263872`27.462482\
0475813 - 
       0.0033969108788264321250924718621787776367440780106762551295`26.619233\
75762765*I}, {-0.16465024464637472490329433583861062687`27.335787741757287 - 
       0.02362691025052854272867238503643037111`26.492654516201636*I, 
      -0.11934545412502952038558396495234858654`27.335787741788053 - 
       0.01712578283425423141482855366735551482`26.49265451622519*I}, 
     {-0.1738343944074889791440431476655849124`27.354464623261492 - 
       0.02494481343736742971310326592886279282`26.511384925024736*I, 
      -0.10855178128717199022853702973540244074`27.354464623314673 - 
       0.01557691699465984943734781634361979069`26.511384925037152*I}, 
     {-0.06249028119431619006704961262018652423`27.279929099727077 - 
       0.00896720359255724189077455173431244757`26.436754869957593*I, 
      -0.0311768889291357097969448256181111424623965495634719408127`27.279929\
099841343 - 0.00447380784766787243013172823051139104`26.43675487004161*I}, 
     {
      -0.0076052547840489504144272969107100696039764630176398311424`27.079569\
622107517 - 
       0.0010913355920062629369924402965586252796606703106854430869`26.236417\
19540522*I, 
      -0.0028100278290708942457779320656872787162146262102526698374`27.079569\
62238221 - 
       0.0004032321692660625302635404905266085961893267012615137312`26.236417\
195625062*I}, 
     {
      -0.0003157801483196445057591202420209662608107676268450350886`27.103716\
358871242 - 
       0.0000453136844058197208536378295710339129129951610200835792`26.260530\
651605855*I, 
      -0.0000800728646325991613621172531311039630499081166868554044`27.103716\
359616552 - 
       0.0000114902616163151683442445520660093577498656198963549166`26.260530\
652145036*I}, 
     {
      -4.7392265460528853228004754167964811272210718347656958`26.999768924543\
346*^-6 - 
       6.80067500057488246057299714759008471575603162006327`26.15662498685284\
7*^-7*I, 
      -7.641293523269419601077670664151888092219983408156279`26.9997689264691\
1*^-7 - 
       1.096507063563641983112762389872521788337061442426739`26.1566249875872\
15*^-7*I}, 
     {-2.76159290414764196712280718377202305212128836317827`26.82207262780604\
8*^-8 - 
       3.9628187516470501745285402416581454329105227647893`25.978916347671078\
*^-9*I, 
      -2.6230221488548904179278722113353692255771846178334`26.82207263180534*\
^-9 - 
       3.763973083018893604185396395669594771720703525268`25.978916351627657*^\
-10*I}, 
     {
      -6.61108563942261777119119325548121251484968140777`26.80823054341811*^-\
11 - 9.4867473411091284419651038905652714198530519546`25.965047645103894*^-12*
        I, 
      -3.427019335837529784645740485472737267354340543`26.808230554888734*^-12 \
- 4.917689521115573312931995106227192317807401002`25.965047654657877*^-13*I}, 
     {
      -6.74507195239532281974039991190414032331311802`26.906139680315526*^-14 \
- 9.6790144463420651540399504409081599869675979`26.062908689250825*^-15*I, 
      -1.7679069688440706076025765219170291145764297`26.906139720617833*^-15 \
- 2.536903566336882099252884522461403031126193`26.06290870189692*^-16*I}, 
     {-2.99946452426095784645535933504823779653954`26.768314038959257*^-17 - 
       4.3041587497524753744249904532133527111108`25.925098886893693*^-18*I, 
      -3.682892076749788929906259661539583027193`26.768314117076372*^-19 - 
       5.28486069040686651454902954381964283335`25.92509890283774*^-20*I}, 
     {-5.8945398922824307894112176542562471242`26.61979610141757*^-21 - 
       8.458521595411648413950289483376741895`25.776635869815518*^-22*I, 
      -3.141442008721217481877408419406204286551005334412982427`26.6197962420\
86398*^-23 - 
       4.50789299200294533340411451657773408207866637802010166`25.77663595035\
6006*^-24*I}, 
     {
      -5.1646745720955737258843283601165800731251988424736309`26.601724152358\
695*^-25 - 
       7.411182585860541787013572842816262822776693880809108`25.7586853168478\
78*^-26*I, 
      -1.1069681920679368788544348642013405150131672473214`26.601724479229397\
*^-27 - 
       1.588472472686049634597436349764614795265642506804`25.758685574136663*\
^-28*I}, 
     {
      -2.029441261703969261624658162986121517525548063298`26.674162996173084*^\
-29 - 
       2.91219892518118055886636940630150420259636213919`25.831245733489016*^\
-30*I, 
      -1.620977942929302704612781360216668483104171938`26.674163892594464*^-3\
2 - 2.32606398234831140197137770653300178227730507`25.831246534389948*^-33*
        I}, 
     {-3.590967263543203697917495050770291300925887`26.464818032559606*^-34 - 
       5.152950815866852514327085357954800177363086`25.621701785803342*^-35*
        I, 
      -9.904444900899129420038815208227776304032`26.46481926798088*^-38 - 
       1.421263790147676951347730857062534859668`25.621702941772945*^-38*I}, 
     {-2.86944873836236930853249496151623385708`26.38107563507743*^-39 - 
       4.1175892544458965839910127408989075422`25.53793074846153*^-40*I, 
      -2.53254443988270781161713638939213153710049288876121836`26.38107782691\
3703*^-43 - 
       3.6341397679120479570236458293226797411849841591994262`25.537932811736\
432*^-44*I}, 
     {
      -1.0376415730902057268860333108442249679978154394817536`26.509173739228\
615*^-44 - 
       1.488990458063029897495032394692536378763340793750445`25.6662706992746\
5*^-45*I, 
      -2.71567632381575661035522942757664486480172362881`26.509179860209816*^\
-49 - 3.8969295739636129424298676710574373944723969501`25.66627631039801*^-50*
        I}, 
     {
      -1.7007220780170386116882050591247493443065688236`26.331612899561*^-50 \
- 2.440494879597843346905387752520902317789043484`25.488524644479842*^-51*I, 
      -1.22314168018662667312853516039107431612399`26.331621092476613*^-55 - 
       1.7551786068412874858627170865445754390845`25.488531604336107*^-56*I}, 
     {-1.2649290467302172979381131293466177210365`26.31714471420462*^-56 - 
       1.815142463017257848218569382077390867799`25.47413771039456*^-57*I, 
      -2.31670239895885516352616242834867400954166136799167584`26.31716021694\
875*^-62 - 
       3.3244116809510146869170898525270832821496534477059597`25.474148864425\
505*^-63*I}, 
     {
      -4.2730341614048309230798716034155787047279582194835366`26.416966836194\
224*^-63 - 
       6.131700250174960507910446238312321832908894795590466`25.5745167267397\
56*^-64*I, 
      -1.8469491791219746404603384111916569981414001693`26.41700397596359*^-69 \
- 2.650327218530681771333209589938990299006053184`25.574535417675428*^-70*
        I}}, 
   -1 -> {{-3.92478104525685704927404835667025943056`27.51306214223571 - 
       0.56319654858952623248064924090619884506`26.669921336024736*I, 
      -4.80218121058988854190779197778900700407`27.51306214313275 - 
       0.68910134153195736554494983829957394648`26.669921336926876*I}, 
     {-5.48379573656149632658742648832111386924`27.347561774436556 - 
       0.78691137069514404679365075146774022744`26.504409695926036*I, 
      -6.22952906046059436134845599470806900524`27.347561774448234 - 
       0.89392229164721482937374126780883235228`26.504409695937408*I}, 
     {-5.23829128042567623675477220350757463724`27.24913045913294 - 
       0.75168207745185849211749655020944067591`26.40595918828295*I, 
      -5.12578781607405325989691050635411207178`27.2491304591422 - 
       0.73553810353418682013254010744038989975`26.405959188291916*I}, 
     {-2.18850557464493606436715586178847368017`27.34659019425817 - 
       0.31404523513446112020763773406016665331`26.503448559225514*I, 
      -1.71019132661112257651437662642763452115`27.346590194300326 - 
       0.24540830213678647919114485578560994654`26.50344855923197*I}, 
     {-0.33236753920065251382193599108476844713`27.04303700491104 - 
       0.0476939347144525956547566884428386573`26.199880914889505*I, 
      -0.19221601868889525521954243718238906758`27.043037004948506 - 
       0.02758253188162778421762824447706200441`26.199880914926617*I}, 
     {
      -0.0175674275507581546272550809450946190029092430298103152639`27.191596\
69512906 - 
       0.0025208831907044741216555185721469783226863749236512522239`26.348534\
25532457*I, 
      -0.0069666790883762786485722839568800911195401441303758870832`27.191596\
695218372 - 
       0.0009997015304703620098539381548943781002738088296848896685`26.348534\
25533765*I}, 
     {
      -0.0003361625873927923814569976016437746203149864296485604702`26.955310\
410036798 - 
       0.0000482385149136785158831224710206393131876935772103750314`26.112177\
037637835*I, 
      -0.0000846960474129579782421031043348662667728439945720117726`26.955310\
410180424 - 
       0.0000121536771178100326129313863022111933919628579781607334`26.112177\
03776409*I}, 
     {
      -2.4832529933851214982178631838854125537376556504638177`26.876370474223\
013*^-6 - 
       3.563407739240091555521060206310568481456272011574121`26.0331697830641\
7*^-7*I, 
      -3.682810787261337470619019260123701694075011004436426`26.8763704745557\
*^-7 - 
       5.28474404196506923761444539773598173116775304786103`26.033169783374834\
*^-8*I}, 
     {
      -7.4699531384939965002802759941847687453847062006453`26.944189051512843\
*^-9 - 
       1.0719201344517265511387497090953920307701191689794`26.10094875364891*^\
-9*I, 
      -6.041964893338443429891137972826765184542584713016`26.944189052465777*^\
-10 - 
       8.67007289168305540917956270152494713055235856846`26.10094875405378*^-11\
*I}, 
     {
      -9.4813135854554279538672644059269449523019500921`26.85835602099481*^-12 \
- 1.360545473963890235980375500658316862317354854`26.01516376976589*^-12*I, 
      -3.875257727384109704042738810056105977191856024`26.858356022912456*^-13 \
- 5.56090072743098994474242301162514259374732889`26.015163770097786*^-14*I}, 
     {
      -5.1916021773160089750155823255861610543575783`26.672767502139703*^-15 \
- 7.449823045409892096264589296801461291437981`25.829598587187004*^-16*I, 
      -9.93548444744351243829456252964332629335799`26.672767523115695*^-17 - 
       1.42571788969667138569492083351575370692257`25.82959859999103*^-17*I}, 
     {-1.2436771594090582962649416681788090029319`26.58809844686239*^-18 - 
       1.784646520817488708245625817482290424323`25.74496078944002*^-19*I, 
      -1.03263861796990374283397447564970127643`26.58809845236801*^-20 - 
       1.4818113389631057520853547895434339698`25.74496079415825*^-21*I}, 
     {
      -1.3155591800804415542386859436095171833083558648606882167`26.621552327\
615778*^-22 - 
       1.887795474812486858542229160475094768410769372874163557`25.7784545110\
90327*^-23*I, 
      -4.3915147810198983830668798504730698793432881097620383`26.621552340867\
716*^-25 - 
       6.301717061998376542305456474291838674642515398186595`25.7784545238884\
67*^-26*I}, 
     {-6.18436514856875306605495844348105354449154297091334`26.60197014547071\
2*^-27 - 
       8.8744137997214791876972100168173722345259777696545`25.758846788592777\
*^-28*I, 
      -7.69101851363820210673404145924418368239088478274`26.601970171539403*^\
-30 - 
       1.10364247892348480426714081886507862172424789063`25.75884681469574*^-30\
*I}, 
     {
      -1.2979916830054005205346489970003456704885306012`26.443029262175408*^-\
31 - 1.862586543139784596180103204828805942473264908`25.599878506851226*^-32*
        I, 
      -5.572842719242974409975164244167812336838367`26.443029298657546*^-35 - 
       7.99689396457658308610950233424092244180944`25.59987854364789*^-36*I}, 
     {-1.22050947836484695015547849295724145700684`26.394938650050122*^-36 - 
       1.7514014611505515468129904247053332501959`25.55177203350133*^-37*I, 
      -1.6764938826040080067169980060059799601`26.394938714152243*^-40 - 
       2.405728007566442124920692512135015828`25.551772098134652*^-41*I}, 
     {
      -5.155301555454554561183454776644702467800738108776569078`26.4633247428\
097*^-42 - 
       7.39773253460615719012466456242027751359692846851469625`25.62022992267\
565*^-43*I, 
      -2.0995090432039260677983305873797775372298972635438`26.463324885831508\
*^-46 - 
       3.0127444900243223930925487099502767296963674569253`25.62023006570305*\
^-47*I}, 
     {
      -9.80198823292664845711268629967964802897032308352`26.307572444019243*^\
-48 - 
       1.406561507111577559021042504219512260918770000016`25.464436530915957*^\
-48*I, 
      -1.09681556868359915797369001111473985710875851`26.3075726292316*^-52 - \
1.5739037046878997902821586787033706878066612`25.464436709874814*^-53*I}, 
     {-8.403190168039457826780292050406144748735012`26.32121848816218*^-54 - 
       1.20583738180776293079082881374682311000658`25.47818590304734*^-54*I, 
      -2.3942928161510625841988955752442633739`26.321218833275502*^-59 - 
       3.435752045323908773804933263903770265`25.478186206184*^-60*I}, 
     {-3.252607809958753620468909080346798366`26.3555684267645*^-60 - 
       4.66741321709634859568097300161636927`25.512806838786634*^-61*I, 
      -2.1869580817501268343272518742753471277750392041726`26.355569084920866\
*^-66 - 
       3.138231736621716934025432924099567244361593813414`25.512807301543244*\
^-67*I}}|>, 
 "IT" -> 
  <|0 -> {{0.3048237973306502205660334881628896619`24.399789222339955 + 
       0.04374147464660417433386191212027444866`23.556645695375796*I, 
      0.23190663698078235081806423245019971624`24.1512876160975 + 
       0.03327803921709806081291634933909867088`23.308143467094283*I}, 
     {4.59826084536296325038088643040295968751`24.84362767814282 + 
       0.65983926434634870462596649910961041776`24.000536566013885*I, 
      4.42709371913332963757677529594721001888`24.69314690748656 + 
       0.6352771974149924164080390537749341842`23.850049398516163*I}, 
     {14.99106703832103506692288440789342430477`25.121708741083395 + 
       2.15118171390987022526119485703772495306`24.278552994467496*I, 
      17.76228957781489560025048849857899547426`25.02293329473845 + 
       2.54884541836100643646020421618546691085`24.179777035503243*I}, 
     {13.74051662036684859110251809962765924516`25.44934506289437 + 
       1.9717307659187334446853211510110698363`24.606231475006908*I, 
      20.42803866801768918363082130215832289897`25.388366960504023 + 
       2.93137393898313637509321345554188622685`24.545248485599938*I}, 
     {2.8701901291192119487523282616946001661`25.28661561473623 + 
       0.41186531321771504877393459619581113339`24.44347812265116*I, 
      5.65351227656249730088724623229879230875`25.24575610438451 + 
       0.81126528202546741484597301649257345825`24.402617556747824*I}, 
     {0.14163430528209559721160145269533334199`25.221609951696013 + 
       0.02032417884639755696514869385202861644`24.378107294758813*I, 
      0.39455215380019676619782147017429446325`25.17840267002811 + 
       0.05661727589297713098200092272402945404`24.33494850264672*I}, 
     {0.00216998647799132058213623948805656972`25.046916081021774 + 
       0.00031138778973864266852392803987558815`24.203720632477363*I, 
      0.00915312686208786034806761448737423102`24.995215622773383 + 
       0.00131345147616829380191262539046081409`24.152024009373918*I}, 
     {
      0.0000129175938762608503371532527576412749055610749916258643`24.7734702\
4039426 + 
       1.8536433506229322327913030176959373731383273010060927`23.930312113025\
064*^-6*I, 
      0.0000884095207042112805204259525624624100000000000000000001`24.7161100\
6146947 + 
       0.0000126865515168648893992732191736606400000000000000000001`23.872952\
06413086*I}, 
     {
      3.28629752948314285555556968133586919257879869067297`24.672633241938634\
*^-8 + 
       4.7157571464526307632945787965874139482262699961026`23.829453035171966\
*^-9*I, 
      3.911917648176476013973710315302728409951473981221718`24.61038146986869\
5*^-7 + 
       5.61350682347491707792335607205488432715306065711835`23.76720378175588\
5*^-8*I}, 
     {
      3.68920575149114980919474053696787544472918422456`24.596355998373724*^-\
11 + 5.2939206603318940868213366963564221921386234024`23.753168197492496*^-12*
        I, 
      8.188225877604492034686953303794690961318265827572`24.525845414528767*^\
-10 + 
       1.174990528175171754045670459358798625166084471743`23.682660619222133*^\
-10*I}, 
     {
      1.84756775742366987844092683836205790093479813`24.430191370751103*^-14 \
+ 2.6512148633712847630030651183241290661665306`23.587014327978146*^-15*I, 
      8.196869764230274379583573154407116181640919968`24.351029415486963*^-13 \
+ 1.176230904914121966486830517500445720682646141`23.507854306071994*^-13*I}, 
     {4.1456405055571775186801391720570053759151`24.19765309244535*^-18 + 
       5.948893447812397448287210585133074122931`23.35447025551726*^-19*I, 
      3.941246754484157212613600584583501899112156`24.114679755064888*^-16 + 
       5.65559337876343670769030604932177115639828`23.27149946863673*^-17*I}, 
     {4.177057828208973006950411607679879655`24.02888197875993*^-22 + 
       5.99397654284200548558623938360004374`23.185697682548398*^-23*I, 
      9.12198176117798138551000804412362085031`23.944317417077958*^-20 + 
       1.30898222982413557976432900322928296681`23.10113557419774*^-20*I}, 
     {
      1.892742518048053854109836511549248361572045387530287`23.840690659190617\
*^-26 + 
       2.71603954778953164808431937812325211066000796522802`22.99753509118087\
5*^-27*I, 1.01776528861509368712637966485537237`23.754992923605986*^-23 + 
       1.4604684725404578680876364799468708`22.911837435471583*^-24*I}, 
     {
      3.8618451914129796019793826351321550962220787598`23.69795530272471*^-31 \
+ 5.541654064037740339189886139446570876750450004`22.8548875168722*^-32*I, 
      5.4806281043081425336291601789092490743294778526869`23.611232181739023*^\
-28 + 
       7.864568231593509385028147672443640796646258159833`22.768158095333682*^\
-29*I}, 
     {3.55193652687896399825584938792683649468183`23.648054332819168*^-36 + 
       5.0969426566215408692500481701154373207467`22.804964042199387*^-37*I, 
      1.425960399364134013845841107104760986846233574`23.55673186556361*^-32 \
+ 2.04621854336976689701766967101073075783934116`22.713641731683406*^-33*I}, 
     {1.474168462047563453776178081427240459`23.37943989416907*^-41 + 
       2.11539594257836711811660109128682887`22.53607526412444*^-42*I, 
      1.7943736500573521565225143690674946021742`23.287518998483307*^-37 + 
       2.574882611128867866071062593474012338162`22.444164098100575*^-38*I}, 
     {
      2.7634233902002521433385089708129942642639702830796`23.017133152164387*^\
-47 + 
       3.965445454677160605448340071853400173628392658098`22.173984803759364*^\
-48*I, 1.09306461991182912157782889152431323`22.926137026637626*^-42 + 
       1.5685211842922416755591299327040136`22.082988231270303*^-43*I}, 
     {2.3417218738241114921223670742117859017339527`22.747538079867976*^-53 + 
       3.360314019777871997687818532723470086871165`21.90438301232693*^-54*I, 
      3.226044389059048129553684662767057642706919470518`22.65636924848262*^-\
48 + 4.62929535320004406905972731805064781723865841977`21.81321416436916*^-49*
        I}, {8.977245962894930598410847437262018005`22.53310615547369*^-60 + 
       1.28821299426300989802629393263028382`21.68996427582577*^-60*I, 
      4.61652640686507047561251629936467643900959`22.441145162933168*^-54 + 
       6.62460328063032157021586042742770976213125`21.598003070949492*^-55*
        I}}, 
   1 -> {{-0.34476564453780505831242603775973372059`27.520556734893674 - 
       0.04947303272130121048528456730878658362`26.67764065064777*I, 
      -0.49497004843599765009763294912131139825`27.520556734329187 - 
       0.07102699990646248081377361124524367472`26.677640650567*I}, 
     {-1.0768231534739195798849242417557250366`27.331558260345314 - 
       0.15452150743815857215195758663926661273`26.488457684424976*I, 
      -1.65418457066940470401379508724561190926`27.33155826022687 - 
       0.23737146867261366965371460953765420272`26.488457684345015*I}, 
     {-1.11464931173168796824299846890136768669`27.270752489138605 - 
       0.15994946928660919134051021947410159666`26.4276610706988*I, 
      -1.96206574121417137925806806177141386733`27.27075248901089 - 
       0.28155166895055500933582969902306373396`26.427661070630773*I}, 
     {-0.46656321069677865047643041319977922681`27.299198112258782 - 
       0.06695068767742606808295961381114583858`26.456162233651195*I, 
      -1.00862051372094173155369418301497195001`27.29919811204839 - 
       0.14473459426500393964423090248502152755`26.456162233597187*I}, 
     {-0.06975817408905501353464405096410013542`27.01466980814004 - 
       0.01001012857273721613996623177964012959`26.171514360389565*I, 
      -0.19857594095691207950375856716206627323`27.014669807887447 - 
       0.02849516528189695284689753903724163323`26.171514360134672*I}, 
     {
      -0.0036002610330477464396136280449732650272259635070951489478`27.169348\
022747982 - 
       0.0005166287149404925108221815641809490806956826839702731792`26.326308\
957312893*I, 
      -0.0144705148793107603260999278264611757439782401146909360128`27.169348\
021699196 - 
       0.0020764837432626373343611863382612102499889847435618418687`26.326308\
957162826*I}, 
     {
      -0.0000666116042707240565871476316480257287988095377717563212`26.937582\
432215848 - 
       9.5586034453109063972017765030346020382820655828567372`26.094423909790\
695*^-6*I, 
      -0.0004053222330692708392116917159062264059931114551645080577`26.937582\
43004171 - 
       0.0000581627561127485410107233033832843067006621084837566364`26.094423\
90769874*I}, 
     {
      -4.708643719047355368057081494364846533331719243395072`26.9132786933974\
12*^-7 - 
       6.75678938653167207487775809756285010024029671769007`26.07006277089021\
4*^-8*I, 
      -4.6504364447604256753042187469619763846390530044605289`26.913278687099\
396*^-6 - 
       6.673263361504568289632461368010983755243547052182872`26.0700627661304\
76*^-7*I}, 
     {
      -1.3441879346559949306959271337354810278656009540788`26.907354945845512\
*^-9 - 
       1.928877042373698568413981530002317166462765991593`26.06415130489545*^\
-10*I, 
      -2.31003592750586576555807406293710280830189296802694`26.90735492693878\
7*^-8 - 
       3.3148454563124921631911532853022561678597092015605`26.064151302206437\
*^-9*I}, 
     {
      -1.6099553145954247470588418366252994979572451904`26.699899934440044*^-\
12 - 2.310246778375805695815837418205739739908760475`25.856733688234094*^-13*
        I, 
      -5.16082993520320578497021731814273552024811511679`26.69989990006753*^-\
11 - 7.4056656252877262424721839854921896501884026209`25.85673366603653*^-12*
        I}, 
     {-8.289484266809302030786492784891598850309781`26.590126459021185*^-16 - 
       1.189520861118162449903319635040672552282043`25.746973602520992*^-16*
        I, 
      -5.31306319956395985258325869457686632134157862`26.590126384190214*^-14 \
- 7.6241166626318554650162220882997834991840764`25.746973530963405*^-15*I}, 
     {-1.863708770188386895498910549371535663042`26.589565311117113*^-19 - 
       2.67437682470115161540116781983033476294`25.74638574700013*^-20*I, 
      -2.56009276368902673369098107202156741798417`26.589565112333396*^-17 - 
       3.6736709435578733432668022702459547252033`25.746385547109735*^-18*I}, 
     {
      -1.848728417664391066069595763715928064603189735238632358`26.6181044241\
6421*^-23 - 
       2.65288038262990558027958547338223446069185574322981961`25.77485353034\
6537*^-24*I, 
      -5.8337393428236200638642142519082212807`26.61810388661915*^-21 - 
       8.371274283491072271443586608518899`25.77485303185127*^-22*I}, 
     {
      -8.149638029369316097186530348041778931713437217095`26.51842830835785*^\
-28 - 
       1.1694532656647511228257203961796541933219818314105`25.67525416938255*^\
-28*I, 
      -6.3319165933567557580755244068976953614712662056789842`26.518427275243\
617*^-25 - 
       9.086146539677582014375161052079066232403494240088326`25.6752533181414\
2*^-26*I}, 
     {
      -1.604800342720157370566696535761834348439037915`26.455403487049594*^-32 \
- 2.30284951892426179359537902029294629676187482`25.612294942868665*^-33*I, 
      -3.290489239112023942502622557802568628488664006554`26.455401417782692*^\
-29 - 
       4.72177214797363593498339427958974542540182093544`25.61229338892314*^-30\
*I}, {-1.4170501158834740581158212099647942094974`26.45827861311018*^-37 - 
       2.03343250296331022096679515345282569033`25.615038047829472*^-38*I, 
      -8.2182920018718912061616873320316781624067346`26.45827397851072*^-34 - 
       1.1793049439914028627610432251183850794758888`25.61503466195001*^-34*
        I}, 
     {
      -5.62720256882171597201150368476316387323285280954811252`26.36244999618\
765*^-43 - 
       8.0748990285828719877275942038041381493063826195953616`25.519245165369\
604*^-44*I, 
      -9.89363880353261833480448695033065472478`26.362442027333472*^-39 - 
       1.41971314141839398651448074730049161248`25.51923906737326*^-39*I}, 
     {
      -1.007206277298357999671355182997475788262314180732`26.308346487731193*^\
-48 - 
       1.44531654772863014348868069371391093973935665188`25.465222399644805*^\
-49*I, 
      -5.7538200880942603596896265948010530062056343805367667`26.308331913967\
475*^-44 - 
       8.256592093808623721246622313040423068543016806541432`25.4652101255554\
48*^-45*I}, 
     {-8.14009627017705853338649919327533406317718`26.325240616772142*^-55 - 
       1.16808404639300442288084066992337275953274`25.481983027811303*^-55*I, 
      -1.61937217229191093417015511285546428687878817005`26.325210215127978*^\
-49 - 2.3237597404800971646233250006206636388823736358`25.4819546131503*^-50*
        I}, 
     {
      -2.97465986184872575495795470303506458391896320131242746`26.22006184707\
0113*^-61 - 
       4.26856466157682987968387849954956313306048474374931037`25.37690952318\
009*^-62*I, 
      -2.2087010616087463370151281266663037725098`26.22001536274598*^-55 - 
       3.1694323846864669468978280723167307145238`25.37686293471995*^-56*I}}, 
   -1 -> 
    {
     {
      -0.0465471986956340313912620295895249680074777312672354402303`27.500559\
83717322 - 
       0.006679409972073061286946108674907382398886746250798956544`26.6576288\
0029373*I, -0.06907219917010099431042095520954928888`27.50055983695936 - 
       0.00991169283777035005968822847923932122`26.657628800262955*I}, 
     {-0.14419037468387730858214846188690390316`27.310665131287863 - 
       0.02069096859809046459956816609127004951`26.467561948406104*I, 
      -0.22817808359169156895258540712772053783`27.310665130970772 - 
       0.03274300086062580046011883646679047929`26.467561948192067*I}, 
     {-0.14744380051739216677835790747344800827`27.250341900695577 - 
       0.02115782730419381482287324477659788795`26.407245798186185*I, 
      -0.26601158930746586843773564813064987885`27.250341900609378 - 
       0.03817201705145682747453727598339515682`26.40724579814017*I}, 
     {-0.0609823946253970476216530939919676147`27.281601701230848 - 
       0.0087508255318483328224090981418321987`26.438516177023878*I, 
      -0.13444073345379343479234324305611711556`27.281601701105487 - 
       0.0192919187587611409639415411833529913`26.438516176991467*I}, 
     {
      -0.0090291539720619723407277936598804723833808034157593362432`26.996396\
211765052 - 
       0.0012956616675200831630672674541085515926244577154990866432`26.153240\
554721556*I, -0.02610297411821192109319597708432842898`26.996396211660276 - 
       0.00374571339439817667348990580559147674`26.153240554615824*I}, 
     {
      -0.0004625987563032567539432440573786276698111310730593057933`27.152395\
529753523 - 
       0.0000663817980997079836199669483633000731455281511810318012`26.309042\
864223354*I, 
      -0.001882486382171506209087906174525001473947192945858651861`27.1523955\
2945054 - 
       0.0002701322241879077306535017105784130035199074861912576052`26.309042\
864179293*I}, 
     {
      -8.5137721688064753291391054777783940548263032384922255`26.923650903257\
514*^-6 - 
       1.2217056303673542922432621092334359056513444470200297`26.080455793872\
44*^-6*I, 
      -0.0000523376007529336942687515398190532213167586425301962332`26.923650\
902843864 - 
       7.5103186051948963685344377405174158508713904994026608`26.080455793474\
39*^-6*I}, 
     {
      -5.99555489998458231177873096985755586888109482410747`26.88880913699157\
*^-8 - 
       8.6034756782957113099582853012839418463398588206769`26.045713950823455\
*^-9*I, 
      -5.973565055206822426912886905020171093170040449115504`26.8888091361077\
42*^-7 - 
       8.57192078506715599574074161094348902319373261864698`26.04571395015460\
7*^-8*I}, 
     {
      -1.706970290034008690552550230416372694480781805865`26.881515980632436*^\
-10 - 
       2.44946091210318748097666779768947005658472790339`26.03835954590492*^-11\
*I, 
      -2.9564533356080734409014674846363172409098921537556`26.881515978622254*^\
-9 - 
       4.242438738570419307761799325403068047109947477027`26.03835954561602*^-10\
*I}, 
     {
      -2.040527381147598527415707922224229945153458801`26.67734058553554*^-13 \
- 2.9281072373542858106559135594991859169248713`25.83417828223614*^-14*I, 
      -6.5881445255539915435590580952047904756488499891`26.677340582727286*^-\
12 - 9.453827399836929311083864310319166360124660671`25.834178280420623*^-13*
        I}, 
     {-1.049177839132720782454331635670540023224235`26.57180591568092*^-16 - 
       1.50554471967364115673283509477313291783298`25.728648702537733*^-17*I, 
      -6.7703498305067796884142148986196036267946857`26.571805910273714*^-15 \
- 9.715287587553965648056363046475833092134683`25.728648697366726*^-16*I}, 
     {-2.35642478251061488943444018129397527926`26.576154296218608*^-20 - 
       3.3814123366822093478758347839393445474`25.73301317327147*^-21*I, 
      -3.2581640225944915581239682149781316380519`26.57615428559109*^-18 - 
       4.675386247294960167198378907943478117597`25.733013162583923*^-19*I}, 
     {
      -2.33569220761550839727958161527847662005057481053589832`26.59288464230\
924*^-24 - 
       3.3516615952022252931869595886223099660382505797528795`25.749787467683\
63*^-25*I, -7.417766244249907178530491830778085957`26.592884619056584*^-22 - 
       1.064431441864557221523098993306750715`25.749787446110734*^-22*I}, 
     {
      -1.0290293021185793158076613313239322765580936007472`26.497176701033066\
*^-28 - 
       1.476632058369371760914658643791835013647179059422`25.65402084529737*^\
-29*I, 
      -8.045987339113213533746697687880710455527543993451392`26.4971766628092\
45*^-26 - 
       1.154579643330657678935473566149086875605690654741818`25.6540208137961\
05*^-26*I}, 
     {
      -2.02541697296074218464061929776763380359935958`26.438992649984947*^-33 \
- 2.9064241685652612541901366882669619104385291`25.59582096220864*^-34*I, 
      -4.1792509853512702175673847436448210640539315492`26.438992583332226*^-\
30 - 5.9971236700802291327094897161835971717650314996`25.595820912152558*^-31*
        I}, 
     {-1.787820219466075430481008393853187036523`26.43266641252516*^-38 - 
       2.56547859738240984508001726654127776499`25.589572821050822*^-39*I, 
      -1.0434369410507261810946022483415508730023606`26.43266628506248*^-34 - 
       1.497306670344772187040971364187186405028602`25.589572727884*^-35*I}, 
     {
      -7.09751706066999185079004890196365723603399017622832`26.34142196258893\
*^-44 - 
       1.0184764617520251022248554899836535054227777579928398`25.498248473557\
666*^-44*I, 
      -1.25581131606639468698162968023878760384`26.341421767354674*^-39 - 
       1.8020587409404821748448236186640058035`25.49824832413135*^-40*I}, 
     {
      -1.27007631411199533934633338391489816141145381139`26.29222835157299*^-\
49 - 1.8225286667077496328932305642343406920600619756`25.449085709525242*^-50*
        I, 
      -7.301875887875429095456226695510416905880274212333504`26.2922280304045\
37*^-45 - 
       1.047801457166737033170549879678840321756969294825671`25.4490854390321\
6*^-45*I}, 
     {-1.02625460155834297406034195846845948166782`26.299789669776484*^-55 - 
       1.4726504304495593282088804862364321979973`25.456667908099703*^-56*I, 
      -2.0547227916369546377311543199532832298104189228`26.299789082125997*^-\
50 - 2.94847730666828928609545294472557743725623928`25.456667358675958*^-51*
        I}, 
     {
      -3.74964188137637758120923741742077231781245875195959459`26.19872696474\
6054*^-62 - 
       5.3806450390144195500461924288899000592201798033441356`25.355570737649\
813*^-63*I, 
      -2.8021102923647729424693109830262861997536`26.198726146524937*^-56 - 
       4.020960219766214254955529139485168117928`25.355569917603393*^-57*
        I}}|>, 
 "S0" -> {12.70468850290245743468129425346740846418`25.011068384792505 + 
    1.82309194659072373743172037289786336772`24.16788366367407*I, 
   15.30323812868085896540288359075239633331`25.091834829930487 + 
    2.19597750726312104955188229585893031124`24.24865124458018*I}, 
 "T0" -> {9.16216891818863952213467451345797975773`25.156059825711043 + 
    1.31474898925995303479223993614958473893`24.312929256177437*I, 
   12.22665874017589759939754603613847527201`25.09504035243977 + 
    1.75449583654376199012996583749553213275`24.25190550071759*I}, 
 "Sc" -> {-4.40621702317428185989845990819888782962`27.336573851552263 - 
    0.63228144224431916595547376178814830236`26.493418359210366*I, 
   -4.58814860541694876162491609230172745984`27.347838729637324 - 
    0.65838818247186116820083663190719077141`26.50468328708004*I}, 
 "Tc" -> {-0.87122273363150503531516952720221135063`27.30741204559212 - 
    0.12501834649527154760234502220803481829`26.464334082688083*I, 
   -1.5147595824105037671454068832705496158`27.296444716273182 - 
    0.21736432145367645396984628933888562839`26.453364820834775*I}, 
 "kappaFit" -> {1.00212879980974861134940860435246572678`24.22449267897765, 
   1.00103806107024990511981178099696597018`24.09047919275353}, 
 "kappaFitIm" -> {5.68426824072747367604`6.979052413982388*^-18, 
   2.048428811802232716901`7.402237244569258*^-17}, 
 "residual1" -> {0.00090682906959723492900079586957449619`21.55206325638239, 
   0.00029774510904362162184602931018242354`21.107138867444103}, 
 "residualMinus1" -> 
  {0.41362591029858587643047076625884289198`24.266475670821144, 
   0.30917745925522290575851689478440076018`24.21126226452716}, 
 "neutralOnly" -> 
  {0.27883561127095004531944226414682113699`24.035414010774968, 
   0.20104107134939831872958524332235283978`23.966210549487812}, 
 "residualP2measure" -> 
  {0.2380051395191620729819573125973180024`23.769239141123396, 
   0.55438670527948147894175740537782889592`24.043371682268184}, 
 "chargedFractionS" -> 
  {-0.34681818622846650980731515776947527888`24.483876563756464 - 
    1.63851772767826083205`7.440910211825977*^-18*I, 
   -0.29981554013839603933435239861202642927`24.5645246192234 - 
    1.25277618313604637344`7.468120178656721*^-18*I}, 
 "chargedFractionT" -> 
  {-0.09508913679838002164658578485271769569`24.628537960836365 - 
    8.3148269473289565128`7.852661996917811*^-19*I, 
   -0.12388990439662110276813665056135723855`24.56762891733521 - 
    1.28585453321685445205`7.866286160951858*^-18*I}, 
 "time" -> 1565.321463`9.646148533634388, "kernels" -> 8|>


==> anc/paper_scan/point_A_b0.850000_N6_h0.125000_P5.000000.m <==
<|"b" -> 17/20, "Ps" -> {7/20, 1/2, 3/5, 9/20}, "ws" -> {0, 1, 1, -2}, 
 "lams" -> {1, 0, 0, -1}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 6, "hstep" -> 1/8, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.0625`40., 0.1875`40., 0.3125`40., 0.4375`40., 0.5625`40., 
   0.6875`40., 0.8125`40., 0.9375`40., 1.0625`40., 1.1875`40., 1.3125`40., 
   1.4375`40., 1.5625`40., 1.6875`40., 1.8125`40., 1.9375`40., 2.0625`40., 
   2.1875`40., 2.3125`40., 2.4375`40., 2.5625`40., 2.6875`40., 2.8125`40., 
   2.9375`40., 3.0625`40., 3.1875`40., 3.3125`40., 3.4375`40., 3.5625`40., 
   3.6875`40., 3.8125`40., 3.9375`40., 4.0625`40., 4.1875`40., 4.3125`40., 
   4.4375`40., 4.5625`40., 4.6875`40., 4.8125`40., 4.9375`40.}, 
 "IS" -> 
  <|0 -> {{0.16257359873376968918830805963358616067`24.61560945156604 + 
       0.02332891660524350710525915817935231183`23.772452149928004*I, 
      0.32137045880086633092866630188758654166`24.826559823756632 + 
       0.04611588038370055456564630088450449035`23.98340234292206*I}, 
     {1.95224160715505079123588161949384452612`24.77571985503158 + 
       0.28014192957116615741591924983302268145`23.93255947480793*I, 
      3.46353619575485975775997451494495070272`24.940750589360075 + 
       0.49700903282781076383045963654249050057`24.097589615273893*I}, 
     {7.31918166957660502443250500474449990392`25.02073328263942 + 
       1.05028479481343833482422792659795023274`24.177576515022025*I, 
      11.49344540551778178993984606500383671638`25.133406462663018 + 
       1.6492815036427421406770765692686704214`24.290249510087257*I}, 
     {16.5117295192776749538380052459726198834`25.095164733779228 + 
       2.36939308696961673697114624849610215769`24.252009695234282*I, 
      23.21320385871666347077506649448482519854`25.178337006177582 + 
       3.33103838002221506184138368529132916773`24.335182330376387*I}, 
     {25.01945409225047876699357553790581412779`25.15401967940666 + 
       3.59023090202153972610137071556350064431`24.310858563242082*I, 
      31.56679003241287057617658222969000238421`25.208089809421644 + 
       4.52975770910595779639350810699583966677`24.36492816785782*I}, 
     {25.78864088890906510224059376632617949233`25.160751675292886 + 
       3.70060733935739583669194502534663500771`24.31758052739175*I, 
      28.99091711439258090814221581239170273409`25.195987104194213 + 
       4.16012620092603675656755429111792924606`24.352814656074248*I}, 
     {17.26442183430802323010605455525933766269`25.06567237899789 + 
       2.4774026062489805245937384916059845574`24.222490424077016*I, 
      17.04724828680629369651487438736837672854`25.09181652871824 + 
       2.4462387295925407175252201941595805335`24.24863243953723*I}, 
     {6.76961569874467029223368373166334328595`24.667186055349802 + 
       0.97142341263038661089777153873187783869`23.824018495648126*I, 
      5.73794776586693485127697655158959292473`24.672874841635963 + 
       0.8233815696874751371925645681352327686`23.829706573302015*I}, 
     {1.15855923132836085004721251655116919176`24.130318225034937 + 
       0.16625043611266336193586507869961518217`23.287129640956195*I, 
      0.791359794283865446975061324324726729`24.1096521672097 + 
       0.11355820864754054454423362958430451496`23.26646148796498*I}, 
     {-0.13768148792878796998807257432788018617`23.638842366210156 - 
       0.0197569591556894533899068055094246953`22.795693513501178*I, 
      -0.10837623041015066882395643389121969334`23.7442977325851 - 
       0.01555172587013590374759622504573352064`22.901149190555696*I}, 
     {-0.11754235046831869673114938168815478536`24.191501096161673 - 
       0.01686704183838747862601848666785610408`23.34831703584017*I, 
      -0.06544437150503425355384682969741342968`24.22760001158083 - 
       0.00939110837808121448127654673662321458`23.38441451819757*I}, 
     {-0.02991925239953383000320132622902276967`24.172188426167036 - 
       0.00429334005986404523644226585172277196`23.328870171827187*I, 
      -0.01323243578115825886127422382626042246`24.194472388854685 - 
       0.00189882239937620591492041397141352594`23.35114753633981*I}, 
     {-0.00471100396583510252907312175946917231`24.184012613188887 - 
       0.0006760176283353045051598687316369961`23.3408620994981*I, 
      -0.00164591822895158428674588844695099254`24.203037462377946 - 
       0.00023618526871107310104541884954570016`23.359887134900724*I}, 
     {-0.00052843284107035555309234228469211926`24.158110981499668 - 
       0.00007582882938446936144747377255295644`23.314985906381107*I, 
      -0.00014367999296149693835931390075730604`24.176473820091793 - 
       0.00002061773006040050086071035729898965`23.333349980254855*I}, 
     {-0.00004475362896667440479417464187197394`23.9638930038571 - 
       6.42203707168527686417440006060156`23.120735353603333*^-6*I, 
      -9.3070345248570685993988580627126712418223758669512704`23.979699359658\
635*^-6 - 
       1.3355368520080108245114089083289703773423333911035904`23.136541622041\
61*^-6*I}, 
     {
      -2.9483618141635796414797972549718329561024404173756959`23.894468943476\
06*^-6 - 
       4.230827601801685464941326771055683897054075236610623`23.0513165001616\
76*^-7*I, 
      -4.604865033734711004443037391286474373073770236212977`23.9120054522054\
38*^-7 - 
       6.60786949339296790670047499115803569529310131339572`23.06885312135708\
*^-8*I}, 
     {
      -1.536978681721580622462018556197666196002614431278969`23.9899940071764\
95*^-7 - 
       2.20552708245313241985468172440223229075250636058504`23.14684045616869\
*^-8*I, 
      -1.76953089019250548086681982141825548987358325056319`24.00693018173248\
*^-8 - 
       2.5392338540346409013039501623029724645080773063727`23.163776923535178\
*^-9*I}, 
     {
      -6.407511611638293918809943926722099845992615166832`23.585561653147753*^\
-9 - 
       9.194623555072260224783778144125243220022904528976`22.742406926076843*^\
-10*I, 
      -5.336385481664173863208145828715220964316681036703`23.602604749922037*\
^-10 - 
       7.65758357105960349862885794925662571075387780522`22.75945009424906*^-\
11*I}, 
     {
      -2.151233783907774556973110672487835163031060733787`23.58753455896612*^\
-10 - 
       3.08696823678923541665003553280243611466562341862`22.744378124518153*^\
-11*I, 
      -1.27168640044639296633755282665206102132942790919`23.599650049322822*^\
-11 - 
       1.8248391014963475715620441507191198651063940411`22.756493728341425*^-12\
*I}, 
     {
      -5.8449921703663002542791144783829261728567203751`23.747248314166335*^-\
12 - 8.38742181773770159035942987620098518261737132`22.904059172299004*^-13*
        I, 
      -2.406322083447167262323506917916220854399171577`23.75806848248699*^-13 \
- 3.45301375176076122535457393649087267737148735`22.91487667529034*^-14*I}, 
     {
      -1.289791096684863023580892850687907258156558688`23.48123554406856*^-13 \
- 1.85081890092257685616835674534683957082203135`22.63808018394878*^-14*I, 
      -3.6282503660865138832609079110322639850823866`23.48812376336847*^-15 - 
       5.206451162589257680105998835523792262518419`22.644968529260954*^-16*
        I}, 
     {-2.3176390713170605212337537937842726706197954`23.48499595128824*^-15 - 
       3.325755783037719683695787364072205485830334`22.641844327237873*^-16*
        I, 
      -4.37076435685738494005006575761723530671986`23.490955019948704*^-17 - 
       6.2719407072530331578489563055817383054898`22.647803246900544*^-18*I}, 
     {-3.39812637081218722228139322309570771164142`23.255598985084255*^-17 - 
       4.8762288179752083281766328911636221559187`22.412443003482426*^-18*I, 
      -4.215118703638283330730244439210082678542`23.26214336785075*^-19 - 
       6.0485929747676537582301320061666450439`22.41898741498958*^-20*I}, 
     {-4.071671703215452905520740272732528477819`23.0925115169936*^-19 - 
       5.84275001279833139457290093565775585753`22.249356694087417*^-20*I, 
      -3.2593319205499325822237445045589315412`23.097837178795594*^-21 - 
       4.677062152498261476077246327054375511`22.25468236657357*^-22*I}, 
     {-3.9917331879796813770547461230881482034`23.045815705345017*^-21 - 
       5.728040184756879921753586845444225243`22.202660495423697*^-22*I, 
      -2.02317335992187030455669104259840939`23.05143703024185*^-23 - 
       2.9032046383409372850267798991282875`22.208281851948765*^-24*I}, 
     {-3.20479131256790324398672914133548178`22.822032530170397*^-23 - 
       4.5987977045729173778210303661401643`21.978877278699553*^-24*I, 
      -1.009070233920855763135736715644689`22.826221647483713*^-25 - 
       1.44799128021530574106231076029447`21.983066427752696*^-26*I}, 
     {-2.108556230928146324701532296466154`22.75928024473595*^-25 - 
       3.02572698469572804852177296474735`21.916125591065395*^-26*I, 
      -4.0466486052947505047703020282838571343096872796874`22.763781154240508\
*^-28 - 
       5.806842474972583165012223540750952310073707062501`21.920626573720845*\
^-29*I}, 
     {
      -1.13746868979027312472148238432225805991514950144451`22.70875278072626\
*^-27 - 
       1.6322399462071287228049353473199300595048045002328`21.865616230938254\
*^-28*I, 
      -1.30551320479011632366852433082030126843020454527`22.7128192254699*^-3\
0 - 1.8733797442391260652290357861082598410426203658`21.869684573545282*^-31*
        I}, 
     {
      -5.03297225859932408030709405053970424793656238149`22.63654987402946*^-\
30 - 7.2221929644082267987653183476300438146957932871`21.793416703753344*^-31*
        I, 
      -3.38957005950992157844849082965985319156133322`22.637131127308738*^-33 \
- 4.8639507190477042075709917842125753807713217`21.793999960595045*^-34*I}, 
     {
      -1.827074216346984911431374122529149737147154656`22.647230486326173*^-32 \
- 2.62180712961545693025415244992385432565582428`21.803919469651007*^-33*I, 
      -7.08442680447505643341990779033584800835108`22.646611649980247*^-36 - 
       1.0165980417778557178562966851481846178809`21.803294730631215*^-36*I}, 
     {-5.442706317209039765732309938576325871539053`22.50464152849245*^-35 - 
       7.81015138804371130641667416359974820656418`21.66145515861728*^-36*I, 
      -1.192188643750850612695190430550949639203`22.501452400878758*^-38 - 
       1.71076175125600449081315242215931457178`21.658262004783708*^-39*I}, 
     {-1.3306224816801992504835644184913123375126`22.37260945833785*^-37 - 
       1.909410946792633651756413980412215931379`21.52955582020463*^-38*I, 
      -1.615555753203088893743653128455251395`22.367125886529113*^-41 - 
       2.31828327176962960626269694142412948`21.524068617102806*^-42*I}, 
     {-2.6699990628503859305400580396049572876`22.05649809097281*^-40 - 
       3.83138381375825272347822360561628539`21.21334177513513*^-41*I, 
      -1.763081997242475058848774059030725`22.05018174709788*^-44 - 
       2.52997984926330735703103952478049`21.20702573443551*^-45*I}, 
     {-4.3974937849336568290981054503669547`21.887915572777423*^-43 - 
       6.310296787411437498382540618598782`21.044759430850217*^-44*I, 
      -1.5495999234882173186365240478268469834298047245007`21.88212917878078*^\
-47 - 
       2.223638257878340652874849961497916326661541908844`21.038973012385625*^\
-48*I}, {-5.9449704845369517731529271028314`21.66227887801707*^-46 - 
       8.530888270577205731075018689476`20.819123435587855*^-47*I, 
      -1.096924064192135818210871356258790618613339704`21.654933003588436*^-50 \
- 1.574059393107219899874415431558265289148493622`20.811777557676987*^-51*I}, 
     {
      -6.59707116789873978511356763727058209172236367777`21.678705395074154*^\
-49 - 
       9.4666369148120629020238684403582854049336357433`20.835549621472513*^-50\
*I, -6.2538959675690877054559451354716603438245`21.673269778642585*^-54 - 
       8.97418883641374076444691275653953632730008`20.83011395494095*^-55*I}, 
     {
      -6.00914785338642129617719246165607664001163768`21.471744839754187*^-52 \
- 8.6229812363150454026996426821914436579514986`20.628589299579637*^-53*I, 
      -2.87174160638681831200952554125195565287`21.46618275016272*^-57 - 
       4.12087946437592263200694906819585114185`20.62302720401418*^-58*I}, 
     {-4.49300022487822638746336360106705572495168`21.60261902817281*^-55 - 
       6.4473462093375091535077066521881702150309`20.75945727595509*^-56*I, 
      -1.062092335284254562199386996582975163`21.59830256588498*^-60 - 
       1.52407670801907289032784579549870372`20.755141827881904*^-61*I}, 
     {-2.75754679021977834985037687707127877822`21.470903932138736*^-58 - 
       3.9570126764179352451398207301203388801`20.627752205741533*^-59*I, 
      -3.16375095956247139572379480282511`21.467968338571342*^-64 - 
       4.5399057946793108651410300121977`20.62481672602386*^-65*I}, 
     {-1.38922812193545059782036750374958392`21.741858301622035*^-61 - 
       1.9935086173082875595279789613908358`20.898960825348414*^-62*I, 
      -7.59043064883961016418120277932139424733017328125`21.737012654078065*^\
-68 - 
       1.08920836460333162918473894311330920055786829475`20.894147204953626*^\
-68*I}}, 
   1 -> 
    {
     {
      -0.0080826796837674602578710051592739117264074852493443077153`27.542925\
946687173 - 
       0.0011598449056804906715989371678040813501292936379281047498`26.699615\
112580567*I, 
      -0.0063362750674526264984998477204446914493526167768839902993`27.542925\
948047316 - 
       0.0009092400844158790623185224383764686027584369798432559533`26.699615\
113890772*I}, {-0.06252560204835397778608339087163856309`27.408285050218225 - 
       0.00897227204933430385960939779066331515`26.56508343104854*I, 
      -0.0481153158060023896835633092410694692962192985388287524864`27.408285\
051282242 - 
       0.0069044309692089263123710197335050647274355165710161805312`26.565083\
43201193*I}, {-0.13485201036778486978968662659298552392`27.349850886430662 - 
       0.01935093599712516507168111957608995391`26.506702082366758*I, 
      -0.09999065292364996685297867377483132496`27.349850887489023 - 
       0.01434841586535622652354591444259694006`26.506702083240274*I}, 
     {-0.18635522020848390983210902598707850836`27.32780989557052 - 
       0.02674152153274846466998164337045377664`26.484689366368347*I, 
      -0.1306834024498088790717688412924675331`27.3278098970323 - 
       0.01875275088443860480094877008405572153`26.48468936736511*I}, 
     {-0.19083292318880730642878086753153363643`27.335102981726383 - 
       0.02738406103623868585609865026528376385`26.49201015143292*I, 
      -0.12421517620459806331219488631842656336`27.335102983672158 - 
       0.01782457612646035080953848253419001618`26.49201015224978*I}, 
     {-0.14936182769984072027964304272964491254`27.3644438959664 - 
       0.02143305954690997467847413749335494022`26.521348751739467*I, 
      -0.08855938456178601872735788117247108355`27.36444389850897 - 
       0.01270805661647968565056843234815961586`26.521348752100774*I}, 
     {-0.08959438555061908134469021303032373924`27.319196835095497 - 
       0.01285657674485779730290314534875277909`26.47602472304169*I, 
      -0.04748426080954816952256770908846975791`27.319196840326057 - 
       0.00681387610974671321577939014038604746`26.47602472564738*I}, 
     {-0.04103923215860539149494864351380033311`27.222032134287414 - 
       0.00588903015021012719832784838432687121`26.378857418351117*I, 
      -0.0190772784972668837535597257609716440548941305547887476736`27.222032\
138737802 - 
       0.002737543134826960832748285575696331873903860470472783484`26.3788574\
2242895*I}, 
     {
      -0.0143150264062353596509802493553046836639444302619312390143`27.096792\
75169559 - 
       0.002054171524983008416330545405317508761593745195304747008`26.2536315\
70187796*I, 
      -0.0057267883330607725745689525283999806660947183222957055538`27.096792\
757533393 - 
       0.0008217802181806840886891022013236843060668441990446515583`26.253631\
575866876*I}, 
     {
      -0.0038053973726401517118164791102842730091172197960303459772`27.101788\
67623494 - 
       0.0005460652814945308495699672685357156169810853364363277677`26.258639\
235216275*I, 
      -0.0012854580927367303675489939273340365194982310207596708062`27.101788\
6873332 - 
       0.0001844601145484847808883395989076518559176329612511483201`26.258639\
240706273*I}, 
     {
      -0.0007746261410028771946365101071099686707962041165638003668`27.155773\
180728094 - 
       0.0001111569700397115205806373508165713791022631627598661724`26.312547\
527821863*I, 
      -0.0002167773038401343078937958550016228801898037799649908419`27.155773\
206013652 - 
       0.0000311070166532861037023940733112107863841692693626625849`26.312547\
536463796*I}, 
     {
      -0.0001216882104780650379172333185738660123964459417391962402`26.982446\
68134379 - 
       0.0000174619626814868147953004111650655813072472506704320808`26.139282\
880175156*I, 
      -0.0000276789639954290226815508240921508723957282300221586996`26.982446\
715505247 - 
       3.9718641144576735031339457380404233025702413125984416`26.139282913095\
14*^-6*I}, 
     {
      -0.000014889779594776166332143791737783739810801177454311615`26.9271618\
81836106 - 
       2.1366472117396496649065367672380338037694301318928744`26.084008281994\
25*^-6*I, 
      -2.7007171436413632959682585474320098278470025948192804`26.927161942221\
91*^-6 - 
       3.87546351369987201087341263219050554010262486814401`26.08400832965047\
7*^-7*I}, 
     {
      -1.4323502864563274620101972154165020222999686083306835`27.068525974800\
885*^-6 - 
       2.055387876167825206234682025568355958020803416930404`26.2254203029978\
5*^-7*I, 
      -2.032523861543464272964073919755967843935712561643869`27.0685261420111\
23*^-7 - 
       2.9166223810893370821202327682476656177726583217345`26.225420326972955\
*^-8*I}, 
     {
      -1.092393587867978346962394784636974279451808209944725`26.8415427376265\
72*^-7 - 
       1.56755826960612250363173874073793604694987498786109`25.99839123893179\
*^-8*I, 
      -1.18977617864557520200067736461754585794567151052859`26.84154293352085\
6*^-8 - 
       1.7072999224173799364227718984777164843731643795913`25.998391424571228\
*^-9*I}, 
     {
      -6.652021766177713218234448605087329728842789729777`26.88862731868191*^\
-9 - 
       9.545489688861127124868595905839856763962822180093`26.04553360440568*^-10\
*I, 
      -5.45560714119044751156186382964522462915953305751`26.88862774555132*^-10 \
- 7.82866375715934346010147514389927860047843899085`26.045533913274657*^-11*
        I}, 
     {
      -3.252794508704442276174869049751480823303378121835`26.904767879638886*^\
-10 - 
       4.66768112526239754574262179950287250034019453137`26.061714820122713*^\
-11*I, 
      -1.97084939222108260547346331617404384873662952052`26.904768735567604*^\
-11 - 
       2.8281210153878454417273815085261350752873528313`26.061715133054967*^-12\
*I}, 
     {
      -1.28305599090771770829151903869549577342670788491`26.81821113145711*^-\
11 - 1.8411541876957108598622466607807843634042370248`25.975021570533595*^-12*
        I, 
      -5.634496593803010252491689555492154986836330756`26.818212468805264*^-13 \
- 8.08536577729425615766025527899071985757051975`25.97502292144094*^-14*I}, 
     {
      -4.096819058417837446040304855803594153857366686`26.941478366585034*^-13 \
- 5.87883585680565437189749600401037810094387797`26.09855357177994*^-14*I, 
      -1.27931079032700078000944569376422637901740137`26.941481708058205*^-14 \
- 1.8357799158152849254260967356909763882009888`26.098554632342697*^-15*I}, 
     {
      -1.06181361723682990744300993323880816170244743`26.824045209862117*^-14 \
- 1.5236767543907820014028672531115094529807214`25.980684902257202*^-15*I, 
      -2.313164249736426634977801348943252997309773`26.824049940493893*^-16 - 
       3.31933452274145129750623306477869996250035`25.980688813833297*^-17*
        I}, 
     {-2.238615056685563312447680198999176931007437`26.75424989900788*^-16 - 
       3.21235824115468381101717663187774752709683`25.911164720492508*^-17*I, 
      -3.3379350675898497829638814968707926985145`26.754257270340037*^-18 - 
       4.789855759608417953361167221699014696721`25.911170416950714*^-19*I}, 
     {-3.845678818341774523372412191436523669441`26.737435960492608*^-18 - 
       5.518455711284626874797649749391867771093`25.894093866995053*^-19*I, 
      -3.85057389750580600876063694358828012854`26.73744886980226*^-20 - 
       5.5254800310070908098718155720353594058`25.894099787213495*^-21*I}, 
     {-5.39029789592177508873388923521709761386`26.595193919452527*^-20 - 
       7.7349465762461443582307052776540487386`25.75204347431094*^-21*I, 
      -3.5557829079173187979065755159332216255230040934226853888`26.595210351\
535297*^-22 - 
       5.102462120002423679669076808969330882505235113399287808`25.7520594644\
19805*^-23*I}, 
     {-6.171184285594089714017924303683102958`26.724763298443097*^-22 - 
       8.85549958145258197131688594937326116`25.881715047622254*^-23*I, 
      -2.63135416504348335801462058877505762638669089020909602`26.72480242244\
939*^-24 - 
       3.7759293239049390026012882709180172440595876535181618`25.881720634233\
872*^-25*I}, 
     {
      -5.77593515258187141050910266603585187336554571678563045`26.53253275571\
8908*^-24 - 
       8.2883266742798311747229245008118661819567295681782873`25.689369454471\
66*^-25*I, 
      -1.56185926988433123432808931835991374795581991903123`26.53257614774956\
6*^-26 - 
       2.24123012223690849461860270918567841547402329779103`25.68941324661528\
*^-27*I}, 
     {
      -4.422703478474195139699922526472366799418579776355242`26.7570900188172\
16*^-26 - 
       6.34647208542188910689964438971979563423110929431837`25.91454052253219\
*^-27*I, 
      -7.441127833762843273684694010418521470870600645503`26.75721475524336*^\
-29 - 
       1.067783773225602563619164863204724329248792211292`25.91456116303021*^\
-29*I}, 
     {
      -2.7722019818029137076386581135799075404156439936128`26.603995491663046\
*^-28 - 
       3.97804252043891223012918628745778832235488124056`25.76072243705853*^-\
29*I, 
      -2.8472897084357923124573610966278308644445909677`26.604143941308703*^-\
31 - 4.085791584637481981056932762261482728125608228`25.760867335216798*^-32*
        I}, 
     {
      -1.42314897269751861768631485275857050342682985463`26.646195469189973*^\
-30 - 
       2.0421842143795755226436610950202978087114695243`25.803494809511648*^-31\
*I, -8.7546604215825485464664215681033407163217371`26.646469220730943*^-34 - 
       1.2562725096390531420040854204245722556811115`25.803585017043257*^-34*
        I}, 
     {
      -5.98613778522499765046155806563562536876825068`26.515886571976996*^-33 \
- 8.5899623473121163565220846436777165119097396`25.672654683191467*^-34*I, 
      -2.16394286650103176978464528960627100029017`26.51622200456563*^-36 - 
       3.10520546166811103049800757217292785461`25.672969089118478*^-37*I}, 
     {-2.063803216652517903274971792350228155841516`26.4798393796101*^-35 - 
       2.96150749604578750671054657394725032629424`25.63704556715461*^-36*I, 
      -4.30137238766466552585561879803752917457`26.48034443666623*^-39 - 
       6.1723649166586507502335696029175635187`25.63724909382511*^-40*I}, 
     {-5.833732622456397730673384318343865572826`26.4245583373439*^-38 - 
       8.3712646399273136095062617488087178335`25.581488232408702*^-39*I, 
      -6.877900950438162124931394271143988313261748290755966951`26.4252781087\
90796*^-42 - 
       9.86962083275625599250988928896365473956759487974516494`25.58215296245\
9137*^-43*I}, 
     {-1.3523649384056306457326167935705341788`26.498100829722404*^-40 - 
       1.940610844174346681279472847885121383`25.65631434799103*^-41*I, 
      -8.849244777002502736905041174815855258438906284292785`26.49946722004216\
*^-45 - 
       1.269845134941924534308545453253715916696755196577793`25.6568596895377\
*^-45*I}, 
     {
      -2.57162229188843801256352231606899234301877678188231566`26.42559934300\
3558*^-43 - 
       3.6902155365272604742164300628806354450373081656911085`25.582492730196\
147*^-44*I, 
      -9.163383460959677167540299695008445579644246579115`26.42743360127343*^\
-48 - 
       1.314923273198056979632793517474711109554008190544`25.58421807781808*^\
-48*I}, 
     {-4.01208334672018543210876971647673444354019936375588`26.53258189989207\
6*^-46 - 
       5.7572421683422727433759320467572977339936515509685`25.69316405523611*\
^-47*I, 
      -7.63817415488525124542603056817002504541104993`26.536274844862017*^-51 \
- 1.096059441775958810475165496995073773928184449`25.6943545638477*^-51*I}, 
     {
      -5.13635128392180726860694743840084655311133860157`26.36359152618737*^-\
49 - 7.3705393551675850943569027374276274445263311249`25.52047938179428*^-50*
        I, 
      -5.126026086464775465526339283623313688453045`26.36748626315731*^-54 - 
       7.35572294756611316382799484626941063086695`25.52428755543063*^-55*I}, 
     {
      -5.39665509034435734988617299517094666811384372`26.387871538874442*^-52 \
- 7.7440689958568836875777955457876320324557465`25.551549631824713*^-53*I, 
      -2.770088861196707175679063253241502724138`26.394240129386723*^-57 - 
       3.97501024368653854443093107861235019878`25.552635922209802*^-58*I}, 
     {-4.65409235137523236802461558722613662170905`26.2555878546033*^-55 - 
       6.6785094987124338487875514810558792292197`25.412350336293226*^-56*I, 
      -1.205547335495368005331827440601461061`26.262772524281907*^-60 - 
       1.72993114949131234482314990269081913`25.419592502715666*^-61*I}, 
     {-3.29483869299304978142373152838702516785`26.450447860375796*^-58 - 
       4.7280135086655997298450330696452780103`25.62744095514261*^-59*I, 
      -4.225729569361431220422795595686880463772979704455379`26.4678530300613\
88*^-64 - 
       6.06381930939362653458565615982093327122801016801531`25.62999074965558\
3*^-65*I}, 
     {
      -1.91498232734312858886866529706113752713670158290177064`26.34529884491\
2662*^-61 - 
       2.74795313403019463502715362202338194409468054383518502`25.50244233288\
646*^-62*I, 
      -1.19313424322508002510545220865804879647227612079`26.36572863216335*^-\
67 - 1.7121186635377373456076273962174822717606857322`25.522716445268063*^-68*
        I}, 
     {-9.13828004857756068529662145215959230805636648434905`26.29456200942080\
8*^-65 - 
       1.31132099448533395964665124873199384911129638908867`25.47462153078844\
*^-65*I, 
      -2.7138469270553370195282948619477840323464951`26.3218833653755*^-71 - 
       3.8943044340396563809353535717094538200214924`25.484205710758324*^-72*
        I}}, 
   -1 -> {{-3.71990381946364338839048511347449465102`27.577293820240637 - 
       0.53379716423640913889674188470433975856`26.734088216661974*I, 
      -4.58050743516718571685661417623922379408`27.577293844450505 - 
       0.65729169309774631896970770404318924578`26.734088241083345*I}, 
     {-4.25320368775065099035392813233024475653`27.461522673724044 - 
       0.61032440020680071950242675480022632745`26.618395420366042*I, 
      -5.14108527401352112759578734616960441685`27.461522674077074 - 
       0.73773325159833517558201895635249357901`26.618395420714915*I}, 
     {-5.09558008688328213648216852306540011306`27.38154504179677 - 
       0.73120336775535155226465795958758861591`26.538402064854697*I, 
      -5.9349803571622338257864261507384217459`27.381545041910574 - 
       0.85165526804098446651271786017692471665`26.538402064964533*I}, 
     {-5.75813873157776444913456502281206966794`27.315285569815504 - 
       0.82627892423283801236404278631254376528`26.47212611847453*I, 
      -6.3428090564839734777742137214745014416`27.31528557052703 - 
       0.91017769597396168863636738753640317878`26.47212611917983*I}, 
     {-5.66448494786867462294394949987828459848`27.263934020721962 - 
       0.81283983371056469572261112948332927459`26.420764722308036*I, 
      -5.79125934235550756925866778031825918932`27.263934020868234 - 
       0.83103165144541585895473780269752913027`26.420764722455168*I}, 
     {-4.60113464987446798943993071847407545144`27.24717083468361 - 
       0.66025164831466115330805801196208181999`26.404000885081345*I, 
      -4.2843779060017463544033088527484197694`27.247170834729257 - 
       0.61479782481865559433699509165030490564`26.4040008851211*I}, 
     {-2.98204437351682563744548229174835932163`27.305546071243505 - 
       0.42791612564862938237253881533508262211`26.462397247244432*I, 
      -2.48148765903931166444239933662910916957`27.305546071605498 - 
       0.35608745273253321674110722440973219356`26.462397247410923*I}, 
     {-1.50859771169152612572800824647650746425`27.303608521545048 - 
       0.21648010796972248381938259262428590749`26.460483016222224*I, 
      -1.10075136120143629235988058364848490412`27.3036085219134 - 
       0.15795514713695320610038938035674097362`26.46048301629642*I}, 
     {-0.58824332887228666069971802400643525113`27.09591992466562 - 
       0.08441148913314825887335946144629957601`26.252771111337438*I, 
      -0.36924845941759203106781881579704359314`27.095919924788856 - 
       0.05298625719957269153165796665234618438`26.252771111439646*I}, 
     {-0.175936742914131124384005892112007829`27.029011737498863 - 
       0.02524649534247755586052960011250719724`26.18585390479974*I, 
      -0.0932144968968533762222172715246804879`27.029011737690638 - 
       0.01337605393153369934676060617986269428`26.185853904988328*I}, 
     {-0.04041820488883515806237552157990251922`27.140666668337946 - 
       0.00579991424517454271247178810072413364`26.297567034608413*I, 
      -0.0177330528969638161303305947428202528685387464548718477313`27.140666\
67065992 - 
       0.002544650025660707779230958195329136220231700006939131904`26.2975670\
35591396*I}, 
     {
      -0.007172853553743171796739743602727456350950855323823374336`27.0445771\
76511222 - 
       0.0010292870655519313250390038935288389629109168750174937487`26.201465\
477332253*I, 
      -0.0025567593834841904184956036677268898140647880271401402909`27.044577\
17756104 - 
       0.0003668887623915700545931156461656487491834534334761360621`26.201465\
477873807*I}, 
     {
      -0.0009911626248689569302652522292878583304015489737802890048`26.918594\
58837206 - 
       0.0001422294296115566446562724414385006021165482671487847053`26.075429\
825959855*I, 
      -0.0002816080922834489577914984230349087593804707774219267507`26.918594\
589240115 - 
       0.0000404100773521086027902724969742738722559530284150699865`26.075429\
826836697*I}, 
     {
      -0.0001075478726059330172293873104565133898617401492087490627`27.039533\
204739413 - 
       0.000015432858536913233911586176872325446896522559231146331`26.1964929\
74897186*I, 
      -0.0000238954596200668280176877202542768041360194036792438428`27.039533\
206775815 - 
       3.4289404249049724587643327772945324230044212087097369`26.196492975906\
832*^-6*I}, 
     {
      -9.2356715601006504109368149005597254596053162690290653`26.928953323163\
245*^-6 - 
       1.3252964398717737310847482065921022149659854231256439`26.085820976893\
33*^-6*I, 
      -1.5743715081932789424350707686361143071175229337276361`26.928953326041\
498*^-6 - 
       2.259184880348179944691681913452792316143121803570673`26.0858209785465\
6*^-7*I}, 
     {
      -6.319227385389035876536118257988362907201809648563389`26.9124826921146\
37*^-7 - 
       9.06793783440371405456503321363420740975522115712706`26.06932188715989\
4*^-8*I, 
      -8.10850821554647321814144580458922660196145261994569`26.91248269716739\
5*^-8 - 
       1.16355123726570219712676515665259354958989604901774`26.06932189216995\
*^-8*I}, 
     {-3.46396186462173912028863005952046114904067166262523`27.00804213001119\
4*^-8 - 
       4.970701152764630778831098969538172720730848609565`26.165055089325698*\
^-9*I, 
      -3.2824860562069244783412037139426527366552003473263`27.00804213992142*\
^-9 - 
       4.710287774863625330915982725030628692939599109608`26.16505509112173*^\
-10*I}, 
     {
      -1.5278965249342904935162840722590425213752263623095`26.90473263950098*^\
-9 - 
       2.192494408025270235993136698496661101921836291723`26.061387766356866*^\
-10*I, 
      -1.049041807566496927397669946700387533811143755359`26.904732652986436*\
^-10 - 
       1.50534951767966218092202011512397702558925368124`26.061387778200626*^\
-11*I}, 
     {
      -5.44152880103874682660688336096822733331725043015`26.85243476950042*^-\
11 - 7.8084616809368002778070332724806051327830273379`26.009365054719176*^-12*
        I, 
      -2.6558704115862059846417459264258192331453241296`26.852434789304795*^-\
12 - 3.811109542312072233106126803638754483661230451`26.00936506932374*^-13*
        I}, 
     {
      -1.5690257326586973296341727998960071219696558888`26.801708789050114*^-\
12 - 2.251513822279222986277999863660881975249988593`25.958349504249234*^-13*
        I, 
      -5.34100451473774769044739812058381664424343246`26.801708818396392*^-14 \
- 7.6642117713461292252304240624163518665218523`25.958349518028868*^-15*I}, 
     {
      -3.6707301532633902841359791206988033610525083`26.687106463992105*^-14 \
- 5.2674086255584913955892863506644413223421524`25.84395879580071*^-15*I, 
      -8.55015326748747426488368113577348354205973`26.68710650116397*^-16 - 
       1.226926229675892946813762223433013962721811`25.84395883223327*^-16*
        I}, 
     {-6.979635296181532801337028499776713504377733`26.76653996314523*^-16 - 
       1.001560714826020829763160797208490183662348`25.923307161055725*^-16*
        I, 
      -1.09145571347560288592607163590716655410583`26.76654003672713*^-17 - 
       1.566212442629520321692596862700239431745`25.92330717151868*^-18*I}, 
     {-1.08012352753256811765005933548610026322306`26.588142509223097*^-17 - 
       1.5499510310055395469864225015648904928934`25.744988375599387*^-18*I, 
      -1.112561022073609255027920699634251347977`26.588142587403336*^-19 - 
       1.59649804792125738648528517039392725637`25.744988453738333*^-20*I}, 
     {-1.361971904784727347703266184923896657841`26.712385078438118*^-19 - 
       1.95439660762135900639885467558980016538`25.869420268772927*^-20*I, 
      -9.066137082949883278536514470666859699`26.712385245200206*^-22 - 
       1.300968654118315684905774125117210204`25.86942031881211*^-22*I}, 
     {-1.4006386274185795224794576535499324675`26.57369170441684*^-21 - 
       2.009882415572280936114469659700927254`25.730508613617822*^-22*I, 
      -5.91169701532575808701819033987020324642968890933478635`26.57370680382\
472*^-24 - 
       8.4831416503148522666605370409398371109570409896081972`25.730522470273\
21*^-25*I}, 
     {
      -1.175683175098632996703183295110142993101525318442585794`26.7531496273\
84108*^-23 - 
       1.68707680457876849299916423224004109402387421127923598`25.91046289875\
7903*^-24*I, 
      -3.08700943807826347887365252036812347153279454995114`26.75315010112162\
3*^-26 - 
       4.42978357503555634655275135729079492103042283672328`25.91046314379440\
6*^-27*I}, 
     {-8.060300791624977833927331199860794881693948060697934`26.6190530789912\
6*^-26 - 
       1.156633589005606322741661526815543137517103191644057`25.7756732996012\
66*^-26*I, 
      -1.2917886841957881960055753338062115747838240203951`26.619053602590622\
*^-28 - 
       1.853685390488987566735010787948633963138101712526`25.775673730168727*\
^-29*I}, 
     {
      -4.516033992792115506924184283540732948786589491816`26.55597438238087*^\
-28 - 
       6.480399106918952268253507074539232222849651337741`25.71292010537021*^\
-29*I, 
      -4.3343325632436544386488649234539362210278454611`26.555975081382766*^-\
31 - 6.219661968170416006013191882171634269176972908`25.71292054896949*^-32*
        I}, 
     {
      -2.06881711955111079926658477585355282766649842598`26.513081713428885*^\
-30 - 
       2.9687023249416902490088941297860558194292592232`25.669822457448124*^-31\
*I, -1.16666268799123147126839521700918148337066337`26.513082683168737*^-33 - 
       1.6741326246438789588798443898932121345212703`25.66982319554229*^-34*
        I}, 
     {
      -7.75231977242304567455490148709266122304934443`26.43669763026918*^-33 \
- 1.11243906068784608425257517582806271925752587`25.593549462092557*^-33*I, 
      -2.52027250122204382529559079527105601621743`26.43669886549103*^-36 - 
       3.6165298339603413423154260060517291239053`25.593550298765503*^-37*I}, 
     {-2.377104442026692666859436857186056608477655`26.458385178827005*^-35 - 
       3.41108714587834716227454185774349967702429`25.615298610367763*^-36*I, 
      -4.37111378177230885088175610716129131721`26.458387134824438*^-39 - 
       6.2724421235202021537483228655362786885`25.61530008016028*^-40*I}, 
     {-5.966430677370702747159770713947611431422`26.49387346650091*^-38 - 
       8.56168312613203633035291939850698906579`25.651025060795696*^-39*I, 
      -6.08867476612316623982566321590587089336274188002994421`26.49387663846\
4823*^-42 - 
       8.73710042477105746759121223085702557165171929104729537`25.65102715165\
188*^-43*I}, 
     {-1.2261875454127101192924546122061753803`26.493471108341033*^-40 - 
       1.759549349471305431960221748813051158`25.650131314822094*^-41*I, 
      -6.813441473154101123377219583773272341173391920290539`26.4934758075235\
73*^-45 - 
       9.77712304826419841458511458418165553831211323185202`25.65013503598237\
7*^-46*I}, 
     {
      -2.06389376695476060659917067966462103384531558620773107`26.45670143368\
8373*^-43 - 
       2.9616374335304746083142422295328194498114234570728459`25.613811235193\
09*^-44*I, 
      -6.126836507682180542033759895443900388810528800241`26.456707787817848*^\
-48 - 
       8.7918615971431477473367068793143784098804694522`25.613814917126277*^-49\
*I}, 
     {
      -2.84581111663107875245750321783369485256257544309617`26.360477648285364\
*^-46 - 
       4.0836698413055990242496799584180029706467195369186`25.51723024062846*\
^-47*I, 
      -4.428257856204633499628852513325062153711726583`26.360485085956284*^-5\
1 - 6.35444248257595680584436610645119672949700262`25.517236707947212*^-52*
        I}, 
     {
      -3.21516237913764258514253319909698150506361898884`26.349889728507243*^\
-49 - 4.613679933237408059286989039585916522296855639`25.50676270575685*^-50*
        I, 
      -2.57304155372972244505515640854656615395385`26.34990025625134*^-54 - 
       3.69225214280246199105362013141958364820033`25.50676723582371*^-55*I}, 
     {
      -2.97686214539423256793933974031360711331929273`26.285218399095584*^-52 \
- 4.2717248849817606618471690086055076561086745`25.44206646500409*^-53*I, 
      -1.202152102514711172987930651657205658324`26.28523146465011*^-57 - 
       1.72505907261794343838718564892523581026`25.44207895446005*^-58*I}, 
     {-2.25915789140136166598284726041401621274596`26.494602125755222*^-55 - 
       3.2418367100852367470597657894340536250901`25.65240372368362*^-56*I, 
      -4.516940399600818209973474722456178654324630173060108229`26.4946323972\
1964*^-61 - 
       6.48169977867718025020624173808745101305934879881265823`25.65240989804\
4453*^-62*I}, 
     {-1.40550619573609659708523164569395864073`26.335840368950585*^-58 - 
       2.0168672578981027908764411739334717398`25.492638955564765*^-59*I, 
      -1.365112249131995597596965961039454898575614314293819`26.3358702181882\
62*^-64 - 
       1.95890292549583385876768837351355883228294237389865`25.49266905234369\
3*^-65*I}, 
     {
      -7.16931321834628388620474250147412187395166025603543014`26.33952670032\
93*^-62 - 
       1.02877903602024923071263396785696488336563115648131595`25.49630438148\
4663*^-62*I, 
      -3.31888462621391819972555126227916851568026317218`26.33956944373068*^-\
68 - 4.7625188388775199452254523057098493857155178599`25.496310480914477*^-69*
        I}}|>, 
 "IT" -> 
  <|0 -> {{0.07014188700892143321515929606777620366`24.28295323018364 + 
       0.01006519044488398041838338397777923699`23.43979652815572*I, 
      0.05105312517534375431409499959115706746`24.01923429772827 + 
       0.00732599947918391942038515854353483289`23.176077903235495*I}, 
     {0.77281618548599713609168829296765229016`24.499003865861326 + 
       0.11089724581855036009447853834921039019`23.6559181916743*I, 
      0.62205392493490782809859302391330633682`24.272326850113384 + 
       0.08926322755846381991470067050431546027`23.429234274742477*I}, 
     {2.8236310106010497783844900800651861568`24.803332067801815 + 
       0.40518419278005679544360037783075202562`23.96030889998498*I, 
      2.56830255624918828804356989983885465435`24.626278414624174 + 
       0.36854517965053435588615397535229287732`23.783248439433823*I}, 
     {6.90620199579986508683896281723996459311`24.972418014111582 + 
       0.99102321455540723309675151647812346114`24.129248299220517*I, 
      7.01631470117526568750724868422014116114`24.83407837692143 + 
       1.00682412036599428354615627203856721938`23.99090757764118*I}, 
     {12.46962938824199075634678048524122224848`25.066573998621603 + 
       1.7893615344824425315624623276496913612`24.223404572185274*I, 
      14.03987083169585121665753552477336917685`24.954288358791104 + 
       2.01468736825709412665990736476886976616`24.11111891908059*I}, 
     {16.67544424611193709040333692586363995203`25.162385677293226 + 
       2.39288575268602971821938139450461923571`24.319231145254264*I, 
      20.84277080733156692923226380174828555618`25.07592034978826 + 
       2.99088699378985124285420374654833039718`24.232765991384657*I}, 
     {16.03419099170583360148623410277323023737`25.422122253707762 + 
       2.30086746797438319580739762173930384937`24.578972428623487*I, 
      22.43944063417660843054942284294372463105`25.355550189724248 + 
       3.22000523639930943708291890720822247358`24.512401028476663*I}, 
     {10.72206756573945654865203118790775211852`25.367273502043382 + 
       1.53859065694019285280569481592468791632`24.524166294390877*I, 
      17.01445234319019844447666435758310125283`25.312081873201485 + 
       2.44153259132919890171596046511335431121`24.46896957519833*I}, 
     {4.89738489795154546690476100480473360728`25.29500689086794 + 
       0.70276283946440367665876982232433076801`24.45189424336477*I, 
      8.94408675360061340268856832500205855506`25.250934124226532 + 
       1.28345472825822327664404520353727171678`24.40781856852566*I}, 
     {1.53544967461526652889813381947053155321`25.219033312117418 + 
       0.22033329943878049294478722266848514277`24.37588778326683*I, 
      3.27952735501020226741485108487005387233`25.176772829893686 + 
       0.47060421104989446516797511043749198714`24.333625039760097*I}, 
     {0.33938748969287238997230869514592739085`25.172695935964022 + 
       0.04870128056200388538109886064600165133`24.32949248509524*I, 
      0.86201542482970675205098534140440495531`25.12556464967069 + 
       0.12369712004233662150649879803138462686`24.28236957075066*I}, 
     {0.05498904513508874720574237846621950333`25.152933967746225 + 
       0.00789079443495142450335374204183953814`24.309699294258518*I, 
      0.1689346615132605264402773141235529472`25.10795440375025 + 
       0.0242417136661394287967219086796312826`24.26473976202082*I}, 
     {0.00678228551576650936135623289727018255`25.002235063687845 + 
       0.00097324150060413003882159395594756315`24.159103017989377*I, 
      0.02563874674469550437406279550386200202`24.954473317857182 + 
       0.00367909789368350468354249785614605226`24.111339246496442*I}, 
     {0.00065514346163828714409988911607862115`24.909973635002437 + 
       0.0000940114957168343182132803223747174`24.06677024603911*I, 
      0.00310050018285016072418371838881115749`24.858269695444775 + 
       0.00044491424661579406578644155535625529`24.01507218470949*I}, 
     {
      0.0000504796856404137202168949996438362387528953078847897599`24.8542933\
46504274 + 
       7.2437122985301783112045636759906262826543601896390656`24.011138638348\
168*^-6*I, 0.00030430401236595193654950975982306167`24.797788066758994 + 
       0.00004366688676647748697757928701177358`23.954633296591282*I}, 
     {
      3.1364634115893433720657004734622015255008584919299341`24.73920901844715\
*^-6 + 
       4.500748826024865225808861688525121605087886592837506`23.8960505108041\
66*^-7*I, 
      0.0000245054784580206791303252991574695360508570011535671296`24.6759501\
8547653 + 
       3.5164766467090814115455658309571285913189026095360661`23.832791975267\
515*^-6*I}, 
     {1.581294239927596392830610451076466017014256605837007`24.69280020767206\
8*^-7 + 
       2.26911883226707070987724885410526600830917843687109`23.84964180746022\
7*^-8*I, 
      1.6293459558949977692543389631716686960497712147435675`24.6296605223394\
74*^-6 + 
       2.338071877735301351416328782347710669094317530862382`23.7865023195236\
52*^-7*I}, 
     {
      6.4919649772282189345179358574585479799099460453567`24.633601980650806*^\
-9 + 
       9.315812083727879826341916530361275539169387531672`23.79044247695453*^-10\
*I, 
      8.97647521955805775004796614390784819466043128391758`24.563999066148227*^\
-8 + 
       1.28810239446710949148933180581554504958654060658003`23.72084031877575*^\
-8*I}, 
     {
      2.174817686442145290838415874906311694248391769954`24.49503169996056*^-\
10 + 
       3.12081056418653290353256764576384412437858965747`23.651874918320694*^-11\
*I, 
      4.1061595876736631715772065638944398196664922019083`24.422411257158608*^-9 \
+ 5.892239289451207923627674927732898557745902796769`23.579254585693512*^-10*
        I}, 
     {
      5.9522919370933398916347467038720572100567430092`24.64312063989934*^-12 \
+ 8.541394377195916038608288415956492247492467183`23.799295680009717*^-13*I, 
      1.561476701703437316751158084701560241971153392203`24.567642575169188*^\
-10 + 
       2.24068114618804511323046870309249711748657358172`23.723886124666045*^\
-11*I}, 
     {1.331957589653090738620325737632883776771604248`24.4407917908132*^-13 + \
1.91132679431074320036069246342088778657653587`23.597690708702455*^-14*I, 
      4.9400831680219245762302886788369491787742380925`24.35871471729609*^-12 \
+ 7.088899375259395850539985200169758088897751172`23.515607859517225*^-13*I}, 
     {2.4381360928393207063882632211515181224080218`24.50299458670048*^-15 + 
       3.498666082629251917892320075628682858967127`23.66051490911166*^-16*I, 
      1.300908799102624047850604064993346808525705011`24.423051859995553*^-13 \
+ 1.86677253389655383865032868282786797972571903`23.580503741966588*^-14*I}, 
     {3.65206650306382318894985716536718513428243`24.33119668819945*^-17 + 
       5.2406267407722621847917177766765914674225`23.48892003315959*^-18*I, 
      2.8524803169735544663680536392150004400676296`24.248097041695413*^-15 + 
       4.093239981834171014321890401482246369609308`23.405735838163235*^-16*
        I}, 
     {4.477618706312664177624235269378314867367`24.092814730817143*^-19 + 
       6.4252741037432317665897963085249489237`23.24965998206841*^-20*I, 
      5.20922867408233968221272825273845388754144`24.016435821878563*^-17 + 
       7.4751166402065561414562557292887663010333`23.173281190294553*^-18*I}, 
     {4.4944444548972347872320438751556083535`24.220560433045367*^-21 + 
       6.449418644345552587708319975965860745`23.377391836070622*^-22*I, 
      7.924813983634315487501754082138117863768`24.13671159609469*^-19 + 
       1.13719156109117255715997639178310858208`23.293548415026716*^-19*I}, 
     {3.69407163092726528629829002519669959`23.91707249419239*^-23 + 
       5.3009030791536986000872534490535636`23.073916172816144*^-24*I, 
      1.00449261384741397942384631582413470977`23.835656342737934*^-20 + 
       1.4414225065782827971375132575493343151`22.992500082401857*^-21*I}, 
     {
      2.4866062885726599915471425462779735579922616569318871`24.0780045422302\
68*^-25 + 
       3.568219636398574787543470684839293831137473109778103`23.2348390161427\
15*^-26*I, 1.061001183123919926506399865837332907`23.987988531315597*^-22 + 
       1.52251093116877460708217179027357394`23.144824488885284*^-23*I}, 
     {
      1.37103359382292626414924307543274873153445124227461`23.65614929919589*^\
-27 + 
       1.9673999113261855521897026993998707813766329888745`22.812993514180253*^\
-28*I, 9.340303939850117912713383581131235`23.57159289343117*^-25 + 
       1.340310932264004186962866159152132`22.728437116047676*^-25*I}, 
     {
      6.19286817833426580955413008455048050570189851492`23.827836144210902*^-\
30 + 8.8866154409363871510244472871295543189801412239`22.984719851350462*^-31*
        I, 
      6.85398874547141027000377041415162231377981207060632`23.742579538035766\
*^-27 + 
       9.8353073993403585391901819573533181126997524980066`22.899462336552503\
*^-28*I}, 
     {
      2.291916017037417848164819909844076710697616924`23.542943675963684*^-32 \
+ 3.28884382483528491609994154624375979520470116`22.699793407075695*^-33*I, 
      4.192968729045765861688735265418952367857843493038`23.454153651156393*^\
-29 + 
       6.01680829914305013613487185763289730042181472398`22.61100299622963*^-30\
*I}, {6.950669279965519830949708068248571369799982`23.662725256774127*^-35 + 
       9.97404161843376580910143412879308453679438`22.819539950298193*^-36*I, 
      2.1387108692095932353242216567463960872629970047`23.576004553042434*^-31 \
+ 3.068998158318209742228683865051531546967933351`22.732825394403804*^-32*I}, 
     {1.727552143334140140070727863857558890561`23.490020663475818*^-37 + 
       2.478995371754178283070992736046747764097`22.64688792243798*^-38*I, 
      9.0968064979659326483041496747379974837135401`23.395796285014367*^-34 + 
       1.3053696406915989632772021918812931403901487`22.552662442306666*^-34*
        I}, 
     {3.5193748279511303135189019942849272158`23.511049992620418*^-40 + 
       5.050217409426755789574174728361543895`22.668128671069045*^-41*I, 
      3.22689129981998621188930149282874587815992`23.42042003150405*^-36 + 
       4.6305106495763454615582673771760112552867`22.57749226516723*^-37*I}, 
     {5.8773364385004271007996544084085423`23.158160668677574*^-43 + 
       8.433835057020956274825515803854791`22.31498803585635*^-44*I, 
      9.5474659839948533788399864244851507508`23.063554182620965*^-39 + 
       1.37003818250152097722302960844482274379`22.220382380151552*^-39*I}, 
     {
      8.04682840784062074113559263993686479534888936649127`23.15744340341559*^\
-46 + 
       1.15470033465004560839082802772652293812401332867626`22.31407999737121*^\
-46*I, 2.356394572284676374773770445473476188`23.063894749124287*^-41 + 
       3.38136898574034922390041142502819336`22.22054180716869*^-42*I}, 
     {
      9.03325405379495434875109082394518778213886427201`22.889084291111605*^-\
49 + 1.2962500192910311674127505562624262054571905936`22.04592819305656*^-49*
        I, 4.851873934402230409879791675463215`22.792296101758453*^-44 + 
       6.96232126718983766507176447147282`21.9491400496485*^-45*I}, 
     {8.3153935806675816702950834722699479385508023`22.923721559999105*^-52 + 
       1.19323878473488547856705214717673293049317716`22.080583942827005*^-52*
        I, 
      8.3351972356486526307881396708316131508045471180845`22.831017895858896*^\
-47 + 
       1.1960805611311177007526658422660414193910961695955`21.987882915846853*^\
-47*I}, 
     {6.27743198762137420063689181745445593586866`22.637957465127506*^-55 + 
       9.0079624536099969190406926195985355200357`21.794801445320445*^-56*I, 
      1.19483579430004780745578136909812427296537717508`22.54377286849448*^-49 \
+ 1.7145603480066385708915979151516311086117240284`21.70061711573056*^-50*I}, 
     {3.88670106792429446791182896529907813684`22.694722816600372*^-58 + 
       5.5773216431978034860976737345710357151`21.851656264988286*^-59*I, 
      1.42930690328725142969885034176704228813929962`22.600923943300653*^-52 \
+ 2.0510206952276193796728175143259594904339707`21.757859049849667*^-53*I}, 
     {1.97386447210894356040919325331173502`22.497808444141313*^-61 + 
       2.832447581802292072801062774910086`21.654654002053892*^-62*I, 
      1.42693620427052035970896199940936711913614`22.40621055443548*^-55 + 
       2.0476187997111394308264572097526173396038`21.56305725686786*^-56*I}}, 
   1 -> {{-0.11349312221508947590715007812710680552`27.555992807689393 - 
       0.016285987417676317385839048869741549`26.713103465561137*I, 
      -0.16288606712199666716463863629755963666`27.555992798829777 - 
       0.02337375506011870110156777556966213872`26.71310346415179*I}, 
     {-0.57462082606646241457211622349922927553`27.454314611021733 - 
       0.08245669306301761307084028440644852203`26.611315685274615*I, 
      -0.83872347988173677010838494563241134638`27.454314605019075 - 
       0.12035478250723082465779303459757720708`26.61131568326769*I}, 
     {-0.94248121196968469144711654461088562633`27.361880193301076 - 
       0.13524376508424096878899771916773139675`26.5187958579199*I, 
      -1.42294653848049915248696543068193685712`27.361880186741075 - 
       0.20418937261943057516606720422987941304`26.518795853894744*I}, 
     {-1.17605000254120370359518189685726311255`27.306459832106952 - 
       0.16876031930503837907354065959083605893`26.46335163931548*I, 
      -1.86821917440322191040243281115652198296`27.306459826918704 - 
       0.26808491452134223483843246988970959153`26.463351635712755*I}, 
     {-1.19906258228914750084981404884275867707`27.27534342016566 - 
       0.17206256861238412685072255885414677932`26.432240836427216*I, 
      -2.03888852741974754699373111843995737398`27.275343414261407 - 
       0.29257555220546917018829459779808760571`26.43224083274211*I}, 
     {-0.98502508557633226694213956353661468036`27.278317405750787 - 
       0.14134870762819499880699547397329988851`26.435244503655206*I, 
      -1.82414310657629492849196558461027901259`27.278317395325494 - 
       0.26176010582774068790924777050958663554`26.435244499521225*I}, 
     {-0.63857601936353362896180655951061331683`27.321052257286148 - 
       0.09163410798475351512793832146602016683`26.47802658579984*I, 
      -1.31047248419682715771866422108011349862`27.32105224575372 - 
       0.18804961897508696409607379224324875397`26.478026584160858*I}, 
     {-0.32141567100203913426523395401332999003`27.223847524260936 - 
       0.04612236822477016818078693085800429185`26.380767534072245*I, 
      -0.74378942774061505932485425265587430791`27.223847510867152 - 
       0.10673197657411697964858609809788623075`26.380767527176285*I}, 
     {-0.1243411659078352511040845825133385609`27.05684062121468 - 
       0.01784265534290651540074340285513319686`26.213694066555085*I, 
      -0.33017160650679951427594024932371201544`27.05684060715347 - 
       0.04737882370574867657851452494492710265`26.21369405347175*I}, 
     {-0.03682341325107367004361118233523441417`27.00623028943059 - 
       0.00528407037517509861967660775194835264`26.16307845241727*I, 
      -0.1141742803584908055344173537429455319`27.00623026924622 - 
       0.01638373195704900283579235624907126433`26.16307843310902*I}, 
     {
      -0.0083596841749062007705239083014641038621437517508983487314`27.110969\
012478336 - 
       0.00119959437744826586676441260302323366762237106914341623`26.26788930\
8228376*I, 
      -0.0307985651777865097234328119835247895270048514839590993921`27.110968\
96716884 - 0.00441951930811563169980192555113619841`26.26788928891466*I}, 
     {
      -0.0014626324142698080745117657108234181664063073411991617757`27.037371\
164743814 - 
       0.0002098841994172981409526085394439014846311756339041262709`26.194273\
39608415*I, 
      -0.0065154753848949153755216793186460563106790375644251291648`27.037371\
09161154 - 
       0.0009349548947774949272989482794177913775859802548867825`26.194273364\
358253*I}, 
     {
      -0.000198736966380017380446777233117165801539088330589909173`26.9094498\
8337777 - 
       0.0000285182720390592848182503815609893038501149363131678692`26.066280\
477064872*I, 
      -0.0010892553458785826575344197074524927745298419914145149869`26.909449\
778231163 - 
       0.0001563054968564138617861181051830323686214490324474998229`26.066280\
372634832*I}, 
     {
      -0.0000211474642954948671036474407818799092032399843317289845`27.014655\
18526299 - 
       3.0346097693873990736398099916901681713669550959385151`26.171546387997\
942*^-6*I, 
      -0.0001451158379117988483415014958940516392425970025770727983`27.014654\
924743326 - 
       0.0000208237703237922921770518094393177765671020974481921462`26.171546\
207869852*I}, 
     {
      -1.7764209354441996637440827342367026899420203902805245`26.986606508097\
715*^-6 - 
       2.549120901644781744281150775912630627099294202109577`26.1434691095286\
13*^-7*I, 
      -0.0000155299028380072544584638994648932934150982737813870855`26.986606\
031594373 - 
       2.2285033425919348904646777805688234506464664095222243`26.143468967285\
45*^-6*I}, 
     {
      -1.186274797325821320001208208434371081974075849226555`26.9094273495831\
76*^-7 - 
       1.70227552525523920990316509794443758832221283251648`26.06620486283729\
6*^-8*I, 
      -1.344408184218640649563897147870169747485232056139509`26.9094265726459\
06*^-6 - 
       1.929193095147292982952862353327259210109569548389611`26.0662040892314\
2*^-7*I}, 
     {
      -6.3344579394306300701366593161193844001127974863953`26.907219982145975\
*^-9 - 
       9.089793309576522671992162530041186270270377748657`26.064015087311223*^\
-10*I, 
      -9.46958729638829434589357670152419137151751285702086`26.90721847856513\
8*^-8 - 
       1.35886277996027084898761863917354833801058955090586`26.06401423829023\
8*^-8*I}, 
     {
      -2.717465424726453044133866615869305375496502773595`26.833230411557878*^\
-10 - 
       3.89949689032180908829669449656481241835028733334`25.99001589348215*^-11\
*I, 
      -5.4526878615083528020798086313545310151610945543723`26.833227965820424*^\
-9 - 
       7.824474661710795527480956639711233896765996138526`25.990014509327953*^\
-10*I}, 
     {
      -9.4010924450091173999754404197648745252816030978`26.729792210461436*^-\
12 - 1.3490339351283980945117373189309168170976946894`25.886617418724747*^-12*
        I, 
      -2.576297985513332109664781401343480681215457601386`26.729788533637947*^\
-10 - 
       3.69692504332888147518620181108024755678278692993`25.886613820253775*^\
-11*I}, 
     {-2.630547749945589725052127492034643067017300603`26.780708118766075*^-1\
3 - 3.77477213782340446983884858405756664899638178`25.93757183768632*^-14*I, 
      -1.00179419222073630789228000794749763158746516509`26.78070026044004*^-\
11 - 1.4375503370757504377105046296364544760533904875`25.937570719533376*^-12*
        I}, 
     {-5.9675951904786571353091234109859204880849378`26.63781607660744*^-15 - 
       8.563354174161530295985769437220890841112471`25.79467207665399*^-16*I, 
      -3.213565740196407203372655407800046054782792005`26.637805641293884*^-13 \
- 4.61138879513141327528859359643511163342071767`25.794662109802825*^-14*I}, 
     {-1.099682705769344416844619273570170112608228`26.6744187931232*^-16 - 
       1.57801797677697905342553115539313477095654`25.83134670040595*^-17*I, 
      -8.5201958872359602882050854225129828186224619`26.67439792752614*^-15 - 
       1.2226274183618639561941605459507003211153681`25.831335249268037*^-15*
        I}, 
     {-1.6486339692234939579068680576775195948093`26.623489289172188*^-18 - 
       2.365749708448658341053122782180632590001`25.780365984991725*^-19*I, 
      -1.869983422440658163878406967814746022239631`26.623455623955707*^-16 - 
       2.68338079830204685261365517305015031516958`25.780341949111875*^-17*
        I}, 
     {-2.01336899155185780904028565799407664642`26.678251521581906*^-20 - 
       2.8891356078310142585374646596832716482`25.83520343250596*^-21*I, 
      -3.4017591878047271988083199642449775625259`26.678183138401796*^-18 - 
       4.881441822135963408832229293080574351543`25.83514646651165*^-19*I}, 
     {
      -2.0050451718673178963339187479211473780292422561893563449`26.657645134\
424335*^-22 - 
       2.877191128729231306726448888915987892645653321095658104`25.8144605928\
5143*^-23*I, 
      -5.13458042002112273708643290644770320646`26.657529856066894*^-20 - 
       7.3679982084758667985943507478874271765`25.814410358735916*^-21*I}, 
     {
      -1.62971488806706411418976431233356798570635300620647251`26.61952035461\
684*^-24 - 
       2.3386012864426376096089646388150390963068168722116385`25.776389069120\
672*^-25*I, -6.436143671092257115618338072673333325`26.619336060084326*^-22 - 
       9.23570986505377501582125817874340016`25.776212115773628*^-23*I}, 
     {
      -1.08196049250557946207383417984774133932204430493368`26.579939431054722\
*^-26 - 
       1.55258703113076980390803395999643647488779814822475`25.73680734983958\
7*^-27*I, 
      -6.70487067797619023833982775423939900606124357107970803`26.57964942656\
1758*^-24 - 
       9.6213265938461455308568504780326826918125219454401059`25.736745763057\
232*^-25*I}, 
     {
      -5.870850802377624042370789629040493368488478586753`26.428469129137518*^\
-29 - 
       8.42452832669226942654766755170877957007526187459`25.58531525342153*^-30\
*I, 
      -5.808655440209087272178889103465940159041209056750261`26.4281206666646*^\
-26 - 
       8.33527949240652628008494250079441708898091718782315`25.58496623528624*^\
-27*I}, 
     {
      -2.6050668539041727866875898486393644967725839115`26.567225691315297*^-\
31 - 3.738207670812340016309084980306571737562963505`25.724501658495168*^-32*
        I, 
      -4.1871532285639697571850371096565366600303475177321`26.5664127656733*^\
-28 - 
       6.008463197182985323267890378196262899502151564952`25.724385670682665*^\
-29*I}, 
     {-9.457379578959120976812489000967394738169245`26.402450497642644*^-34 - \
1.3571110021558566185001745050617732692403817`25.559282379730067*^-34*I, 
      -2.51261143691823810846816086913566486184483658488`26.40153203683823*^-\
30 - 3.6055363927347724722226183483628739829452131231`25.558355193975874*^-31*
        I}, 
     {-2.81019111234604083145429942556831114613891`26.60134251570806*^-36 - 
       4.0325560001950955030405537250868075648044`25.75928136291721*^-37*I, 
      -1.255663861965214660032235416768136874859966785`26.598933960162974*^-32 \
- 1.80184714788623950931945967788892283326932687`25.758937476456218*^-33*I}, 
     {-6.83707491670587459130276938367387652099`26.44601394963836*^-39 - 
       9.8110364658183568308666615462225776192`25.60284445447235*^-40*I, 
      -5.227798705864886893414416335181849345205426`26.4433007902446*^-35 - 
       7.50176418483800547077515017617804231866719`25.60010479636926*^-36*I}, 
     {-1.362421614795284813766605964757659938`26.438766558435052*^-41 - 
       1.955041930565216499259361704255407791682746570599124926`25.5969932426\
60854*^-42*I, 
      -1.813838013077834996124117266631449806075`26.434440003491858*^-37 - 
       2.602813499368257155310481301686883346912`25.59637317970696*^-38*I}, 
     {
      -2.2242337943949933677596535498392116489765979278980092`26.302711904004\
337*^-44 - 
       3.191721479019384547731881848403832182974858482528317`25.4595546536951\
93*^-45*I, -5.2460560965072883594188262201153684001`26.29771777614954*^-40 - 
       7.527963097025674480668398730937962998`25.454534158753113*^-41*I}, 
     {
      -2.9756661714162020519479788930521978646760604960136`26.418935013914407\
*^-47 - 
       4.270008691367740619524939447021574072188485201122`25.579261104689557*\
^-48*I, 
      -1.265111871867981718778225879542469848398788418082277175`26.4086962334\
64568*^-42 - 
       1.81540481265000682067439506087129634431511111967380001`25.57756354189\
8975*^-43*I}, 
     {
      -3.2630073710458986530601874378772552580417730947`26.290547148196833*^-\
50 - 4.682336334701098220134277714399001346941752208`25.447496825767494*^-51*
        I, 
      -2.544376662060391736929775849564649105816262080914322`26.2786603124289\
33*^-45 - 
       3.6511187193892759520335726814264431935629968402651`25.43583482601928*^\
-46*I}, 
     {
      -2.9333702903973384825865232628678352862938379`26.398629717841327*^-53 \
- 4.209315129269123575254199446912102056629953`25.561651489534*^-54*I, 
      -4.268497105072289069473624044529702472352033594413`26.375326931416016*^\
-48 - 
       6.12518968452103216940732714977055944376940029446`25.553520457650855*^\
-49*I}, 
     {-2.1622539149349352880999817110345238319353`26.309088592366525*^-56 - 
       3.102781857187270083143209882262529055321`25.467146469361687*^-57*I, 
      -5.974278228990508893488038436626144797879666503`26.280172236391103*^-51 \
- 8.57294417212718615578039018780956797261350147`25.44077094300456*^-52*I}, 
     {-1.3070905314509454329688003181939460979`26.242814547381435*^-59 - 
       1.875643169691890006302226607703386938`25.40612085290831*^-60*I, 
      -6.977193501393650134332661633037725733393685`26.20540681298658*^-54 - 
       1.001210323203904388409032442638750119239262`25.384460435611476*^-54*
        I}, 
     {
      -6.4807493582498969500192922334977743557783792308864919`26.163070903848\
418*^-63 - 
       9.299717942867458037874964342731983486011956169000261`25.3245893853942\
44*^-64*I, 
      -6.800207990241136034540478213461077495227`26.116583077681376*^-57 - 
       9.75813332166172333743726271761571040225`25.28892444220236*^-58*I}}, 
   -1 -> 
    {
     {
      -0.0153038293094199241473060211502850186276429304075154984916`27.538696\
754678313 - 
       0.0021960623402634833874540175882389262852236639871319721714`26.695791\
43836528*I, 
      -0.0226283517743040644976387180874631998387934637166935670783`27.538696\
75273255 - 
       0.0032471135262333308576161925159180692352489518517490548735`26.695791\
438055515*I}, {-0.07730640627931768961793992921170899796`27.43373885485295 - 
       0.0110932815610155937909384942884498587`26.590730483678495*I, 
      -0.11613873109298289161954951556320901135`27.433738853897346 - 
       0.01666562586674293742291578194960332923`26.590730483358808*I}, 
     {-0.12626243555716028197448074173337001086`27.341020672922646 - 
       0.01811835287174505776085535172774005168`26.49793272413097*I, 
      -0.19586081904596320774093436866871257387`27.34102067216949 - 
       0.02810555188140058741874777888889302503`26.49793272366872*I}, 
     {-0.15668256919178872106082608559134405811`27.28564276786673 - 
       0.02248356817244565024643042213347849674`26.442532361631205*I, 
      -0.25513185175325914098848340812852433101`27.285642764265255 - 
       0.03661080113407612346263045430469564789`26.442532359130272*I}, 
     {-0.15875961684845801714209033308122880043`27.25473319563838 - 
       0.02278161946702826414972860280157066414`26.411627595057027*I, 
      -0.27598447798369686589155691283643902413`27.254733193916724 - 
       0.03960310235714762749621265751475489857`26.411627593982328*I}, 
     {-0.1295986518058014414560932191012860105`27.25814946129888 - 
       0.01859709180136094675058879323688364194`26.41506793060004*I, 
      -0.24469508935396867508543636530048444096`27.258149460322887 - 
       0.03511315107565237990635637989561740184`26.415067930212714*I}, 
     {-0.08351098879215254992819185755932616923`27.302848367042973 - 
       0.01198362408366167745813396305892154188`26.4597870289305*I, 
      -0.1742760227397384405037915920417946444`27.30284836590295 - 
       0.0250081860305424886041272509524616352`26.459787028767966*I}, 
     {-0.04180221442529519776644064872698712934`27.20539382417505 - 
       0.00599851625256328154170276343773665391`26.362271428451763*I, 
      -0.09813403074595736723483023156560510845`27.205393822993084 - 
       0.01408199509169933322955181882391096899`26.362271427842852*I}, 
     {-0.0160922515699027885326383434040813871`27.038427219797054 - 
       0.0023091990199444365668663822371085476206426739202471231488`26.195270\
264992402*I, -0.04325681767444829819431282364558464495`27.038427218742225 - 
       0.00620724828628531113926250671094304098`26.195270264010894*I}, 
     {
      -0.0047453872548789037395443495640137412372909470875653401771`26.988178\
74844393 - 
       0.0006809515468126242464446139860579016090869488082835472384`26.145021\
54552495*I, 
      -0.0148671569434492552622696068629705592819568600709823725567`26.988178\
747141937 - 0.00213340091621377358471063965212514732`26.145021544279434*I}, 
     {
      -0.0010733592936574714260402903664515753065913216308739830773`27.094237\
22901808 - 
       0.0001540244519665471926458330861842373014712111878139764267`26.250986\
524482236*I, 
      -0.0039894785968665398718237218425989516103380018977061646988`27.094237\
226519986 - 
       0.0005724804901262907291246359735284171146070150615810546882`26.250986\
523416895*I}, 
     {
      -0.0001872125061997153827096096466406595630494378858200202308`27.021780\
1508229 - 
       0.0000268645399905549735209880519696113249284125297250744897`26.178526\
663705437*I, 
      -0.0008402409163876937227346916317694550280151855544934091741`27.021780\
1474379 - 
       0.0001205725309607124571744104253271123346185616595295425573`26.178526\
662236397*I}, 
     {
      -0.0000253705837801362333669923179723494004398364932986278801`26.894653\
460535725 - 
       3.6406171595080724032143203658216031682863856891833932`26.051507713721\
18*^-6*I, 
      -0.0001399470902175155829203166670351454052763201000552746554`26.894653\
45646013 - 
       0.0000200820675820639583365702428208810356275697009706984054`26.051507\
709673114*I}, 
     {
      -2.6936488920467981311136957825268243135647484765631112`27.001042528033\
526*^-6 - 
       3.865320744315494819563480115463061484216138896479145`26.1576708810975\
8*^-7*I, 
      -0.0000185860765383936247716755141874879041041970502422233695`27.001042\
519647537 - 
       2.6670568466218747402816391710305139941659378553596041`26.157670875301\
45*^-6*I}, 
     {
      -2.258454378295293505660001000336513157644114772396256`26.9753983699062\
55*^-7 - 
       3.24082718586297747746994162209462000074134092610747`26.1321321723087*\
^-8*I, 
      -1.9838246619389937731109484561000283608948978875362672`26.975398357153\
246*^-6 - 
       2.846740212326174311122331968610588785870290102967276`26.1321321684995\
4*^-7*I}, 
     {-1.50577989302358529329177277355182396515846312400586`26.88486753184809\
8*^-8 - 
       2.1607575783399878437496594272521024637336231713931`26.041753796150942\
*^-9*I, 
      -1.713622018761764989357509607872751332707100779333644`26.8848675139861\
6*^-7 - 
       2.45900598128903037178167038573238227486490088706165`26.04175377836109\
5*^-8*I}, 
     {
      -8.029781421203667544667246826533854860760773563116`26.87906160623701*^\
-10 - 
       1.152254133467015293905491627069060052420178512692`26.035723525308555*^\
-10*I, 
      -1.20481776832876019778260017518386478602447461671436`26.87906157675024\
6*^-8 - 
       1.728884238324906458317602146614939870964845344403`26.03572350865948*^\
-9*I}, 
     {
      -3.44085279432542285801841128147547251733814817498`26.809940617184317*^\
-11 - 
       4.9375401980975499896705969465160838397297187213`25.966901452074858*^-12\
*I, 
      -6.926890208939313425807978809455699914542561186298`26.809940580793654*^\
-10 - 
       9.93991922899202067021313806128418010492704601545`25.966901431466592*^\
-11*I}, 
     {-1.1892223905030726418399388213641336084860651168`26.70617659212984*^-1\
2 - 1.706505249881738308351599178008005502067467728`25.862995824265422*^-13*
        I, 
      -3.26866159185918992881686362348928547551230739155`26.7061765459912*^-11 \
- 4.6904500042543517448702698474215882797241016744`25.862995779110296*^-12*
        I}, 
     {
      -3.32488100204415702316731095279832424452237026`26.75992365044087*^-14 \
- 4.7711234925707940464153476331896734228343555`25.91680788081943*^-15*I, 
      -1.2696643187201996086902739274339731765458466719`26.759923565816678*^-\
12 - 1.821937463325908596606486230591664030438027731`25.91680786876568*^-13*
        I}, 
     {-7.53748680655751103628812073616407050016872`26.61834277216524*^-16 - 
       1.08161105181205357032118924291239135810138`25.775182266842236*^-16*I, 
      -4.06920013564387157896866173909014843180732906`26.618342674805874*^-14 \
- 5.8392033733557648715846135709481520243138576`25.77518217385603*^-15*I}, 
     {-1.38814690705370412036955082669406240139034`26.657496657778232*^-17 - 
       1.9919571002124711014202249893221447495575`25.814280241610426*^-18*I, 
      -1.0780651408147990516519345214213208059547325`26.65749648953364*^-15 - 
       1.546997296053850815434163800835862052048566`25.814280149295787*^-16*
        I}, 
     {-2.080029523996548238516176725967696913702`26.608664886362007*^-19 - 
       2.98479185302553512962010050758569133495`25.765480940936193*^-20*I, 
      -2.36460296231548582296342194535497196022514`26.6086646490201*^-17 - 
       3.3931478260935592759576859384090897953212`25.76548077149623*^-18*I}, 
     {-2.5390796680944308607500448908891442254`26.666207016591134*^-21 - 
       3.64351766168662015117113512694465031`25.82295447339392*^-22*I, 
      -4.299240953101753462599723295917133113085`26.666206591739346*^-19 - 
       6.16930635982316252173660760815256250294`25.822954119635543*^-20*I}, 
     {
      -2.527611807737965951719069571585458897780094231160296744`26.6322971910\
77615*^-23 - 
       3.62706156057424585768360557392425699804191246455933841`25.78917626742\
0764*^-24*I, 
      -6.4862898888239499686841097321898333704`26.632296579207875*^-21 - 
       9.307668469688393578013688542248880656`25.789176000736123*^-22*I}, 
     {
      -2.0537737490835744942350259840548278450654496611436274`26.592696747331\
306*^-25 - 
       2.947115453651866282363310215443680029079974731780833`25.7495274057314\
67*^-26*I, 
      -8.127364088434606757412062470980284182421825673172355874`26.5926958836\
02804*^-23 - 
       1.166257009233306222940771278405301980462736604968953746`25.7495265764\
8426*^-23*I}, 
     {-1.36309217191400528978401724668546047395062586002496`26.55944182840749\
3*^-27 - 
       1.9560041637459742137173739286844043234617428521968`25.716324458293528\
*^-28*I, 
      -8.4639176625339650981400036924888284774705220109327399`26.559440599985\
617*^-25 - 
       1.2145516297898583587931574740444604780925065116284318`25.716324197417\
84*^-25*I}, 
     {
      -7.39440117559960954585957679161469517255531583852`26.407947953222987*^\
-30 - 
       1.06107861125574964953050671927463064711777294648`25.564794129034077*^\
-30*I, 
      -7.33050705765722866421602803457365981029972478128865`26.40794663178778\
7*^-27 - 
       1.05190996049908915880702759699613764984532900009217`25.56479280549089\
2*^-27*I}, 
     {
      -3.280363186812534383116590439296434402887457639`26.55070834264243*^-32 \
- 4.70724150883695939265922722744142055862774847`25.707458355972634*^-33*I, 
      -5.28289002461084411297171260121783527844978733863`26.550705542606565*^\
-29 - 
       7.58081888933538207992099686140935439694637755946`25.707457957160027*^\
-30*I}, 
     {
      -1.1906550571744165290117302607242197527562715`26.388328547445592*^-34 \
- 1.708561091762536315042147688254802710603387`25.54517777603539*^-35*I, 
      -3.1694688620196277212867494034500372869145907629`26.388325672743115*^-\
31 - 4.548110845848742741523724411795596839521804988`25.54517487388148*^-32*
        I}, 
     {-3.5373044828254152107629509750461881405056`26.57561781516669*^-37 - 
       5.075946028747582443401048648811452398794`25.732492011251473*^-38*I, 
      -1.58363390729611957278541730239000344054377128`26.575611143867363*^-33 \
- 2.2724761981216461340338783438009209807605901`25.73249106312983*^-34*I}, 
     {-8.6047127205321248569055267953842194977`26.420785211486187*^-40 - 
       1.2347553786891389991113390832187311201`25.577653515852617*^-40*I, 
      -6.59219980382981631477665893363601695900068`26.420778354974935*^-36 - 
       9.4596466256795396598309774918850804863828`25.577646591565653*^-37*I}, 
     {
      -1.714406755073099583370855625595584552240454021937472263`26.4180548023\
19702*^-42 - 
       2.46013205883832610623136935668541833337134574984478904`25.57497264801\
3603*^-43*I, 
      -2.286906369365169017240657235182363592115`26.41798496227703*^-38 - 
       3.28165510208627654358394426284500634955`25.574962710584995*^-39*I}, 
     {
      -2.798497919391260145374978380019232875176967612107963`26.2833615216584\
74*^-45 - 
       4.01577655227638274198979915382337026396635926461575`25.44021379798952\
5*^-46*I, -6.613451005848834425237426415905945455`26.283350759844808*^-41 - 
       9.49014158448737931272869044977546301`25.440202978794247*^-42*I}, 
     {
      -3.743484742718992381549588091175599150704521661927`26.406431330591356*^\
-48 - 
       5.37180969456834599370648914058296972054967521402`25.56321258412358*^-49\
*I, 
      -1.59468648327654447120433833429152089321448464738012406`26.40641057139\
6037*^-43 - 
       2.2883363762396624525327298926652250359282813780605618`25.563209203334\
825*^-44*I}, 
     {
      -4.104513044860037689030750562910911185632630709`26.2815231564024*^-51 \
- 5.88987654050029904340280865296590659945421649`25.438361773050815*^-52*I, 
      -3.20688871948654032495771692475698477783642502016069`26.28150067884589\
*^-46 - 
       4.6018074325654622611360559328530977857587232082685`25.438339731996564\
*^-47*I}, 
     {-3.689487538985714967384597806229629771674037`26.38174099588373*^-54 - 
       5.29432501854337535246990276390572038720135`25.53877310763565*^-55*I, 
      -5.37944853134594557585984916864519988115473453548`26.381700366680867*^\
-49 - 
       7.7193780015586951094667742217593197941537241167`25.538759367718683*^-50\
*I}, {-2.719347997837305445437737200088880559583`26.293576095863003*^-57 - 
       3.90219833701723902768217906326445615829`25.45054431172544*^-58*I, 
      -7.52856201442227580094120418289708218693895128`26.29352871150723*^-52 \
- 1.08033036581467343377597325646502975490919847`25.45050132619967*^-52*I}, 
     {-1.643711736417898263977375060222509013`26.237752427426248*^-60 - 
       2.35868642390998107625922972065242477`25.394571864182286*^-61*I, 
      -8.79172704334879086316938109148076457132356`26.237693259445017*^-55 - 
       1.2615914798455184727565321077295187771838`25.394538723519272*^-55*I}, 
     {
      -8.149101175031627752399359276907525965229762834464915`26.1633811784928\
52*^-64 - 
       1.169376228371053735376399977621671399333107256551693`25.3202169341963\
8*^-64*I, -8.5681102541221044445584183172040952779`26.163310811268794*^-58 - 
       1.22950301364908146999643082076422294339`25.320164198520764*^-58*
        I}}|>, 
 "S0" -> {12.70699846879536155275351263011913915639`25.00104177207751 + 
    1.82342342108655971621060252971953217246`24.15787363069544*I, 
   15.3046208113589404645997873896204836238`25.084111759294675 + 
    2.1961759188695547684361474596558773577`24.24094402789898*I}, 
 "T0" -> {9.16360319850765500817573211751936384996`25.15640136424231 + 
    1.31495480500255493606514867709038629035`24.31326295782205*I, 
   12.23473661233489644912919055924252933272`25.09051101514291 + 
    1.75565499158131334971234157656770716993`24.24737088581225*I}, 
 "Sc" -> {-4.40970560132094417254040454164282909459`27.333855600409624 - 
    0.63278204473628734586554819865781783822`26.490698549579307*I, 
   -4.58900496098316087770880336736895547265`27.34632383370286 - 
    0.658511067415936954069471742198281824`26.503166120238895*I}, 
 "Tc" -> {-0.86666080395938683724927639500612930463`27.30325703306118 - 
    0.12436372066605488286677997267549523352`26.460175785565106*I, 
   -1.51736798111372114020599564664072983789`27.292255567375094 - 
    0.21773862033304267327851255033205117817`26.449172675346162*I}, 
 "kappaFit" -> {1.00009891857038053911959487871208974908`24.218020563472884, 
   0.99942936588637169776404028257727712655`24.083089801096698}, 
 "kappaFitIm" -> {5.67603622611958599414`6.972828912779105*^-18, 
   2.053051537182075797514`7.396521713333597*^-17}, 
 "residual1" -> {0.00004223943058862900479747817052157801`20.21434365287508, 
   0.00016357257201733727239641495910124073`20.84066730741728}, 
 "residualMinus1" -> 
  {0.4140072784234980624705226390509369972`24.25867082701329, 
   0.30871804110399905378287468433367260683`24.203988209742178}, 
 "neutralOnly" -> 
  {0.27885383625324577552876847166027793468`24.027664051409957, 
   0.20058544650420910013358643188161325937`23.95872446372571}, 
 "residualP2measure" -> 
  {0.23790242967981551365162531380433166028`23.754522936140532, 
   0.55418105073104678188173105602678003258`24.029887366580063}, 
 "chargedFractionS" -> 
  {-0.34702967912917278169340835137433730787`24.47386342709347 - 
    1.63909594928980100062`7.430803925985642*^-18*I, 
   -0.29984440761689738210935199141132553033`24.556814908703515 - 
    1.25265983912469502079`7.460346312917107*^-18*I}, 
 "chargedFractionT" -> 
  {-0.09457642208913274291341122830365105488`24.628867909547015 - 
    8.2699477112606988257`7.852976055222001*^-19*I, 
   -0.12402130337517288339884625013919773393`24.56309962976337 - 
    1.28737996604495868668`7.861809529602647*^-18*I}, 
 "time" -> 2442.825968`9.839437521529794, "kernels" -> 8|>


==> anc/paper_scan/point_A_b0.900000_N5_h0.125000_P5.000000.m <==
<|"b" -> 9/10, "Ps" -> {7/20, 1/2, 3/5, 9/20}, "ws" -> {0, 1, 1, -2}, 
 "lams" -> {1, 0, 0, -1}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 5, "hstep" -> 1/8, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.0625`40., 0.1875`40., 0.3125`40., 0.4375`40., 0.5625`40., 
   0.6875`40., 0.8125`40., 0.9375`40., 1.0625`40., 1.1875`40., 1.3125`40., 
   1.4375`40., 1.5625`40., 1.6875`40., 1.8125`40., 1.9375`40., 2.0625`40., 
   2.1875`40., 2.3125`40., 2.4375`40., 2.5625`40., 2.6875`40., 2.8125`40., 
   2.9375`40., 3.0625`40., 3.1875`40., 3.3125`40., 3.4375`40., 3.5625`40., 
   3.6875`40., 3.8125`40., 3.9375`40., 4.0625`40., 4.1875`40., 4.3125`40., 
   4.4375`40., 4.5625`40., 4.6875`40., 4.8125`40., 4.9375`40.}, 
 "IS" -> 
  <|0 -> {{0.19537603627959223390174058542886204558`24.616999948842682 + 
       0.05879711154955680066034524186319601867`24.095480620994127*I, 
      0.3674809348640305861092162423199604233`24.81883484753717 + 
       0.11059092983448317082609975974268952911`24.29731511432693*I}, 
     {2.23353150346926747811210646556215352433`24.738410269783696 + 
       0.67216636932381684408714045572129098443`24.21688699587724*I, 
      3.80972928041275359545603000875677835799`24.894631304229673 + 
       1.14651254954054564110270874520807220239`24.37310742310748*I}, 
     {7.93218230980119055489492807707846960969`25.03779002043753 + 
       2.387137220008787016835853025562409974`24.51627007516778*I, 
      12.0306567892330234960602036216861818553`25.149214327000212 + 
       3.62054570622310342576644099407828833543`24.627694097285435*I}, 
     {17.15037608997483737446987933426203611653`25.082214594511797 + 
       5.16129099188011692296527716642739913272`24.560705445175305*I, 
      23.29126778610047378981800628903724656533`25.159676845707324 + 
       7.00935128088169540599107838410842410153`24.63816850520254*I}, 
     {25.24708286722267379527622055261481347446`25.09694876845368 + 
       7.59794075011671676430538368026299208862`24.575432518382694*I, 
      30.75053176883155158859166756351700525454`25.148367097496916 + 
       9.2541668929795756829222625513670802604`24.626850769735636*I}, 
     {25.47961378003081225337171666245591419711`25.09223665774811 + 
       7.66791937328591082318712762859411833952`24.570714846237703*I, 
      27.63976126597589370000404435771161705257`25.126342572882326 + 
       8.3180013132882649049906126400357476826`24.604820295236234*I}, 
     {16.57787739123894582406843936657407467392`24.98020098232219 + 
       4.98900133705581952759246022988207174648`24.4586445718151*I, 
      15.78725438096399294905316838817810010922`25.00382157127063 + 
       4.75106862937073445293413422319713201004`24.482261756869796*I}, 
     {6.07078836843654179858505148297790835262`24.673385998103385 + 
       1.82696316134651513619280785826777028365`24.15186998751164*I, 
      4.94766574815187832842902255681715123129`24.685077829358875 + 
       1.48896691960575857656599507959510756676`24.163561808363365*I}, 
     {0.77683334970028469094738558500379542964`23.983780817922074 + 
       0.2337828015528969317933424237288242087`23.462173717896103*I, 
      0.48708094750568187467053803351284654948`23.93996327962858 + 
       0.14658375381908002348801431407240120599`23.418350720018893*I}, 
     {-0.24645824589572593030418001546016905513`23.866221406851153 - 
       0.07416996092346632664646554973430475016`23.344680055867226*I, 
      -0.17103875007253414473837623102047230709`23.93399006589984 - 
       0.05147296802009082184388847276408533213`23.41244739215506*I}, 
     {-0.13248394558525434031279740807951049805`24.09933077665738 - 
       0.03987015744323026837795385456119989245`23.577846500112944*I, 
      -0.0706964621603196585805575155200956291`24.13219599139245 - 
       0.02127562750761733818216369943676875713`23.610713122572967*I}, 
     {-0.03022939419175041015469526268763456058`24.174283876514608 - 
       0.00909733402424199491074442241553334892`23.652781716055422*I, 
      -0.01289202047790973476759673922831123883`24.198717915638642 - 
       0.00387976734799797156249758845453118323`23.677216245326747*I}, 
     {-0.00446820117768000072632949494538092683`24.06947642287708 - 
       0.00134467526352080968067186799880441943`23.547943360267233*I, 
      -0.00150799604370952736020450397631993297`24.091175545065767 - 
       0.00045382132469610785974919845316297847`23.56964153908793*I}, 
     {-0.00047946663448808211894304199086395303`24.010330431017806 - 
       0.00014429227723682204711425544617073946`23.488822431486607*I, 
      -0.00012602157871492133394865472070137487`24.027895264846677 - 
       0.00003792535135040227961807043816273849`23.506387352855647*I}, 
     {-0.00003928131006455333598764941845131016`24.020929196563433 - 
       0.0000118214475718664071990536356293077`23.499412349377288*I, 
      -7.8989403536136594037393518605501289485885124038885376`24.038545934311\
248*^-6 - 
       2.3771332755982906575901856304615035127900609375581878`23.517029030095\
756*^-6*I}, 
     {
      -2.5224151916005598376967306981534676889365322936614913`23.740174045554\
184*^-6 - 
       7.591039833697672117396464595944027647740539560374201`23.2186578893988\
84*^-7*I, 
      -3.809557251670217397134865174857353631295850272902343`23.7531608841731\
02*^-7 - 
       1.146460778640912685657609422580503642122082985076731`23.2316446765193\
13*^-7*I}, 
     {
      -1.288788982712500781029328537378484736164771408716927`23.6909311403315\
25*^-7 - 
       3.87852425626785044121692600235937241479768595979765`23.16942138086417\
*^-8*I, 
      -1.43468939811506465889354643041702545270398472416099`23.70668847731893\
8*^-8 - 
       4.3176017993947332586514696829589971721137332146411`23.185179128905915\
*^-9*I}, 
     {
      -5.2883450588614944205507046319690225366124500206854`23.84690076422858*^\
-9 - 
       1.5914920798856683037998957969943508853559960291101`23.325407121579076*^\
-9*I, 
      -4.25785573015919403316942966411364162501864810778`23.857436720235114*^\
-10 - 
       1.281373207765496512734331622095750129579910407562`23.335945037633422*^\
-10*I}, 
     {
      -1.753458367182655085198572383375846461163939448721`23.512911854600993*^\
-10 - 
       5.27691569426679721670219953336518144308992740202`22.991396218579908*^\
-11*I, 
      -1.00185788938146397508994841581382081731994782472`23.51996860038699*^-\
11 - 3.0150243192807705683906276034916555625612643284`22.998452918027187*^-12*
        I}, 
     {
      -4.7180465512650748949625027500633972297756182253`23.46990209088724*^-12 \
- 1.4198645578711093784471042664281272271457151556`22.948386946286373*^-12*I, 
      -1.876903591371363760536720011107532396766641118`23.475057279246386*^-13 \
- 5.64841584111676863708442474913612877453312663`22.95354196454113*^-14*I}, 
     {
      -1.033375817777872641588734152041799482478044564`23.388760605872257*^-13 \
- 3.1098754170419328300456958933446744895253359`22.867246147078077*^-14*I, 
      -2.8082231299397152962111566693840951959880533`23.390873833842726*^-15 \
- 8.45115971084714101272524296131701941378291`22.86935926943848*^-16*I}, 
     {-1.8465978304909047673578108279188040418586907`23.07818454403469*^-15 - 
       5.557212680431648405592895504848591472747275`22.556669407503254*^-16*
        I, 
      -3.3632886738187438894801304136837006350135`23.079375361205095*^-17 - 
       1.01215923453830376386249436622587842695489`22.55786023073114*^-17*I}, 
     {-2.69675943588259299450171437031885044901868`23.08356586105877*^-17 - 
       8.1157171776684899491318459925703395855301`22.56205053355263*^-18*I, 
      -3.229839673546708688365279875444645462692`23.084950120805455*^-19 - 
       9.71998650340845829969071005041089707495`22.56343475401005*^-20*I}, 
     {-3.222691287403325668402585932150504973472`22.939769685693726*^-19 - 
       9.6984739133551414862754759454906943967`22.418254461582315*^-20*I, 
      -2.4902208707894669765607693220885274657`22.9388914419584*^-21 - 
       7.494153178197854974635667413578187532`22.417376230832602*^-22*I}, 
     {-3.1543475639723718812049198379981350794`22.8126063937111*^-21 - 
       9.492798048146569490724532508628221254`22.291091236039133*^-22*I, 
      -1.54293705421901094225763989021685754`22.813321884377338*^-23 - 
       4.6433658814243249319978452504096552`22.291806735196406*^-24*I}, 
     {-2.53053378099189298606179893097362123`22.806920630806754*^-23 - 
       7.6154721855435523497784355090917948`22.2854107635483*^-24*I, 
      -7.68802826748485075079799185039543`22.807152066369362*^-26 - 
       2.31366069374321604547105394355092502769457633951744`22.28564396112096\
*^-26*I}, {-1.664711547447696151877079671409894`22.742641622194043*^-25 - 
       5.00983807517945038619833714506997`22.221132598318587*^-26*I, 
      -3.0821642840541740262897028043387691572353663305902`22.7426657610087*^\
-28 - 
       9.275567294458236965948431119810306483905555917843`22.221156498927147*^\
-29*I}, 
     {
      -8.9833425060635371063432111714114003308204781839899`22.654661955204286\
*^-28 - 
       2.7034768514855092521086825570417341242513053383746`22.133121489314778\
*^-28*I, 
      -9.9454157535862523488253941070031153533794775208`22.655028596582373*^-\
31 - 2.9930063615042552022062017946936116325939895298`22.133479023162604*^-31*
        I}, 
     {
      -3.97748487680638936880008507115897738870152263522`22.590574144396328*^\
-30 - 
       1.1969974744168558939248378305587062138499069772`22.068969421155163*^-30\
*I, -2.58356624471676281984687646855064291285641664`22.588652661447206*^-33 - 
       7.7750698386002672290657022404748827395772561`22.06704331320115*^-34*
        I}, 
     {
      -1.445156594998842611357913208077483449198344221`22.258546541273038*^-32 \
- 4.34910212842691450925930675848520817095947702`21.737031019022396*^-33*I, 
      -5.40396819859309717740678957623411945777644`22.25810823295367*^-36 - 
       1.62628809056304520726168924647621155546476`21.73659286798093*^-36*I}, 
     {-4.309195778012088002116079595728636353106979`21.870104941427716*^-35 - 
       1.296823651832369698762871836177130975717277`21.3485921759858*^-35*I, 
      -9.10214437750717689504358585773393280818`21.869816708769317*^-39 - 
       2.73922948021397991390629943972096591674`21.348304150397276*^-39*I}, 
     {-1.0545679526406544161172414593622951111722`21.75080059307877*^-37 - 
       3.17365172969630990129251890496648067939`21.229285168553435*^-38*I, 
      -1.234627314880456416748870385465111448`21.750651091897844*^-41 - 
       3.71552833896501865298003787779854238`21.229135667672466*^-42*I}, 
     {-2.1181707575830412935168046627032442409`21.640539403256124*^-40 - 
       6.374493243192678783210331230667609324`21.119024085623117*^-41*I, 
      -1.348655721801467456406814643381911`21.63757972341881*^-44 - 
       4.05868920399330016258790724757512`21.116064412905757*^-45*I}, 
     {-3.4918840303308403224802545006724496`21.603673232869053*^-43 - 
       1.0508591471045751052063592670513306`21.082157871129883*^-43*I, 
      -1.186435372808593562854359921785713118916033199737`21.602607714140905*^\
-47 - 
       3.570497912114826910780636107864159662148669889579`21.081092341228366*^\
-48*I}, {-4.7246755893881545520122567258526`21.508584285220916*^-46 - 
       1.421859522562565288283712298141`20.98706830739854*^-46*I, 
      -8.405541123324101994784611464715357943815985878`21.506818811975123*^-51 \
- 2.529591389371420388984423585273995438304503444`20.985302616432136*^-51*I}, 
     {
      -5.24683078896545477440193086363477881408839589156`21.560617137090993*^\
-49 - 
       1.57899863798495329367302847838349695038789388255`21.039121391796783*^\
-49*I, -4.795844227693180391916878643194097556498786`21.56073920942107*^-54 - 
       1.443277248323204958456102091037654384751557`21.03924866646654*^-54*
        I}, 
     {
      -4.7822755469689791041421066415153928383026185`21.473198816640394*^-52 \
- 1.43919384459914507633450977998215775798523329`20.951699482838855*^-52*I, 
      -2.203643281186310438298437536625639713741`21.47309593605442*^-57 - 
       6.63171708703754706985740136186543681346`20.95160044823429*^-58*I}, 
     {-3.57754484436956992521714339717999163008536`21.638159105735635*^-55 - 
       1.07663819623632399124622070180731283404549`21.116482558421936*^-55*I, 
      -8.15443981360874848424225645559226181`21.640470472981697*^-61 - 
       2.45402412944134026542553761319157982`21.118763825117497*^-61*I}, 
     {-2.19659681105976410436032684242571165402`21.358085772701017*^-58 - 
       6.6105112064204262237542987170456884959`20.836572171049514*^-59*I, 
      -2.43010259278401521540097227490883`21.35611129665391*^-64 - 
       7.3132312409211621405785289106441`20.834597641917266*^-65*I}, 
     {-1.10696456954991694489817046326527239`21.260844049248345*^-61 - 
       3.3313358442822299542284513069147893`20.739333624787886*^-62*I, 
      -5.83223775187883192570026465785333243486250043587`21.26014011395445*^-\
68 - 1.7551729485894656377332271698470330171195683219`20.73863040654392*^-68*
        I}}, 
   1 -> 
    {
     {
      -0.013148723223591613447780633566721706756315280138765162222`27.5305693\
65444375 - 
       0.0039570203226224327272218313287234598544278797805596521133`27.008851\
51680108*I, 
      -0.0096029130452856232074588224052248656286279665386769403843`27.530569\
365480037 - 
       0.0028899324619133449512989939400264496299427211951602755785`27.008851\
516836042*I}, {-0.07851795535587062471317323123232389622`27.414989371529277 - 
       0.02362945357892118485426122612950029466`26.893419291014595*I, 
      -0.0562903272749649665585315544624325493036447546749877223424`27.414989\
371559077 - 0.01694019755427337644484517383833927381`26.893419291037898*I}, 
     {-0.13477528545254039209577211858387037635`27.381613328435094 - 
       0.04055972085305382279398891088543335958`26.86013449249695*I, 
      -0.09309965243814405039020195800434838039`27.381613328467402 - 
       0.0280177178013632500735231616154037306`26.860134492518068*I}, 
     {-0.16122860602651380146693891212988954844`27.37004547567449 - 
       0.04852067077435471719701304145064002875`26.848608475561292*I, 
      -0.10532953734731852080006981317875980693`27.370045475815978 - 
       0.03169821987795330270984262749863288215`26.848608475634*I}, 
     {-0.15068663147029766062667826540806712869`27.37402729320377 - 
       0.04534813403066004346652270330840822053`26.852618735986844*I, 
      -0.09137231167747430485025800155387733678`27.374027293280367 - 
       0.02749788615095626550042721398287664816`26.85261873600978*I}, 
     {-0.11069498459014521913870393503642423667`27.35226103512201 - 
       0.03331291534448578494567965564303299669`26.83078620644472*I, 
      -0.0611400879169291622270035040063740077`27.352261035197657 - 
       0.01839970058690811216028684537828845445`26.83078620646668*I}, 
     {-0.06323764736802129061657034808723482409`27.32387467430863 - 
       0.01903094707637624421523813034739644717`26.80228306172132*I, 
      -0.0312196034503319954392712801402508143691730635482952892415`27.323874\
675724145 - 
       0.0093953308786305663667581432074407054021240391665818009601`26.802283\
062491778*I}, 
     {
      -0.02780454041018322859614954829611097153310028909546307584`27.24920205\
521697 - 0.00836759049478406745781415841466644226`26.72760159853842*I, 
      -0.0120390019000562046662594342522346094924432575387563720703`27.249202\
055903254 - 
       0.0036230571115177723657686142980670950068691699055888171008`26.727601\
599179454*I}, 
     {
      -0.0093514895338255433777131918844532463913858252849077643458`27.111176\
525165472 - 
       0.00281426823752328486802527242415900753086127114981916962`26.58964279\
322722*I, 
      -0.0034843968123574408674049639971026024683327258296287145321`27.111176\
525345876 - 
       0.0010486059189260985699747738040068701157647918307352067554`26.589642\
793412438*I}, 
     {
      -0.0024037508717953533565699199626276794347947636297076399954`27.091042\
60337811 - 
       0.0007233927498868940325363956465343835245774636842033198178`26.569542\
553329633*I, 
      -0.00075620840459868012749697560422658527242174796427157609`27.09104260\
3685665 - 
       0.0002275758622529967477136821041715865041214873792538116312`26.569542\
553527285*I}, 
     {
      -0.0004741035711650715246749674349691813787938330419833619922`27.154621\
241103175 - 
       0.0001426782991950159492681881562865044958043879345181793785`26.633000\
133717275*I, 
      -0.0001235526301294986309347187451625505402826238344691317731`27.154621\
24178653 - 
       0.0000371823377846061459950390959365288165924739636194944239`26.633000\
133916198*I}, 
     {
      -0.0000722880629963558003867572276017231849778050773028979992`27.013224\
375533643 - 
       0.0000217546091354607146067256690660589588645154083114575733`26.491670\
931827638*I, 
      -0.0000153103580257204090850822579591430549929996822821432488`27.013224\
40809087 - 
       4.6075498604839130000549152388974752795197232172285406`26.491670960248\
214*^-6*I}, 
     {
      -8.5986030559034634551128523806537458478864706977314398`26.913383837190\
075*^-6 - 
       2.5876920868883700796666442988973319207605787003104849`26.391865645316\
646*^-6*I, 
      -1.4520933209770619542565493458534446816161224615645722`26.913383838422\
682*^-6 - 
       4.369977741368113133468622414887486418257173810243034`26.3918656465329\
17*^-7*I}, 
     {-8.053065388420577678744442610399985183160718223343124`27.0696776927144\
2*^-7 - 
       2.423516174118935292950996042513552442655522077594167`26.5481109553759\
6*^-7*I, 
      -1.06385019412675382234071361708821074629172024726618`27.06967769588261\
8*^-7 - 
       3.20158601470318207680375529356305469483505882760633`26.54811095632409\
*^-8*I}, 
     {-5.98800372544585764197300346265049990720300732056375`26.89758057375795\
6*^-8 - 
       1.80204967665718579459148697384454965850229207180477`26.37608592105652\
5*^-8*I, 
      -6.070959518467922314379091679794325869828168932715`26.8975805774852*^-9 \
- 1.8270146678039007610102927122637946060294772235499`26.376085923689093*^-9*
        I}, 
     {
      -3.559820619683335178907924241021973576878850860829`26.870588873084188*^\
-9 - 
       1.0713042093473794149459724418464732185355271138066`26.34901790971313*^-9\
*I, 
      -2.717457636225516391308880643670505630792570795456`26.87058887916403*^-10 \
- 8.17800702741742121894576683168189527384355626647`26.34901791589537*^-11*
        I}, 
     {
      -1.701533417731116688128162475915856712043418956091`26.970925621445062*^\
-10 - 
       5.12065103135093145703523294790746525999628493145`26.449423499899087*^\
-11*I, 
      -9.5948645658614497897820483821554924534078777636`26.970925634744923*^-\
12 - 2.8875103258544977613924551711344577038969127979`26.44942350384975*^-12*
        I}, 
     {
      -6.567990679859386768710136699530332931226420531`26.895548927438913*^-12 \
- 1.9765928719502823604033848425119608027344773386`26.373875401849848*^-12*I, 
      -2.684111183362623685802554717126917708645151792`26.895548946096685*^-13 \
- 8.07765310755614803429233501023223925256960803`26.37387541701204*^-14*I}, 
     {
      -2.054412375773521366874965887892587683636953975`26.88285581912259*^-13 \
- 6.18261665695196001194580772903228638809836575`26.361282963258205*^-14*I, 
      -5.9694340117358201230218751818810349739475431`26.88285584936464*^-15 - 
       1.7964612455003067169493538361805377724834167`26.36128299108489*^-15*
        I}, 
     {-5.2210068022356636070570920062689641637214419`26.82244233707842*^-15 - 
       1.5712270818758052093409072291631595933773742`26.300771613490618*^-15*
        I, 
      -1.058248357811069072767994079598367844422153`26.822442382115916*^-16 - 
       3.18472766293150788426789793667887237660477`26.30077162657012*^-17*I}, 
     {-1.080254265826500355351509567011794955072761`26.713891780084566*^-16 - 
       3.2509529714683742502526631202894184166875`26.19230479499303*^-17*I, 
      -1.4985106067026191887560340063844770141351`26.713891837839885*^-18 - 
       4.509667458623284759730855797682634498431`26.192304853976637*^-19*I}, 
     {-1.8226526729900366607566205708535666310118`26.694674167915373*^-18 - 
       5.485151330254877717382503182953587281941`26.173127168136123*^-19*I, 
      -1.69767034752426577757353094155662201519`26.69467425237632*^-20 - 
       5.1090253799045617361234395800750688061`26.173127211619118*^-21*I}, 
     {-2.51098282363856936963781041873657575729`26.648596382583364*^-20 - 
       7.5566348868507308328830561080790342256`26.127094104479443*^-21*I, 
      -1.5407292985509971856013082852553100958917625524742531273`26.648596503\
224258*^-22 - 
       4.636721788384233798723942346898796619285517085583820624`26.1270941928\
48276*^-23*I}, 
     {
      -2.8274217732793470525337198806199547028418843479468146688`26.648039285\
661817*^-22 - 
       8.508936744076853076751632414565235921538169366099525632`26.1265045219\
6916*^-23*I, 
      -1.12131133126413102496044651422498863938236271289547895`26.64803947483\
7113*^-24 - 
       3.3745114642294426591185126869295638685127553845737424`26.126504692811\
58*^-25*I}, 
     {
      -2.60438217854358234338599808277639449173178211645405462`26.70634024362\
7533*^-24 - 
       7.837713999395932601864211044619540646060478062164314`26.1848701560776\
22*^-25*I, 
      -6.54960948933062013617430326190449305148384648764312`26.70634057957410\
7*^-27 - 
       1.97106117558406614081577212386233487090336305356809`26.18487025978004\
*^-27*I}, 
     {
      -1.963723773258378174879267591302472575374884888227985`26.7296220372660\
47*^-26 - 
       5.9096953724436785287070022065126094569669378510217`26.20791201060279*^\
-27*I, 
      -3.072488766980114972333769731442823641461839959925`26.729622581794914*\
^-29 - 
       9.24644947287017868409629581420573374739818611574`26.207912576259744*^\
-30*I}, 
     {
      -1.2127189900938305610618795670626824746327226231169`26.61378341580418*^\
-28 - 
       3.649596700629801641233835850726285181941921924611`26.0921625343148*^-29\
*I, 
      -1.1582314686242367786809084803486202957868887699`26.613784075906562*^-31 \
- 3.485620148596474499974058366627011727593303533`26.092162725118502*^-32*I}, 
     {
      -6.1368495719958428005745097009361933834429407473`26.508117520168113*^-\
31 - 1.8468438387762472735157817778408695637470694143`25.986550457724068*^-31*
        I, 
      -3.5102154965168805141101639007552866710392162`26.508118268792565*^-34 \
- 1.0563758792625490827802671482524068495066295`25.98655121759505*^-34*I}, 
     {
      -2.54568546009858081984093387086383343190538159`26.557824692974318*^-33 \
- 7.6610701505533417968899186628499112230356466`26.036289423885986*^-34*I, 
      -8.5560959086097686486736311000491255632271`26.557825944750775*^-37 - 
       2.5748998451750403877364924437049834920712`26.03628989902156*^-37*I}, 
     {-8.65923883423736084906099726798430987983484`26.430607052111313*^-36 - 
       2.60594001887881329049119864375443270069325`25.9090871930717*^-36*I, 
      -1.67789277298359736330512199272006168551`26.430608432010743*^-39 - 
       5.0495060919411575502700079302284102802`25.909088466808303*^-40*I}, 
     {-2.415963438460786309114117194399961308058`26.601485807720838*^-38 - 
       7.27068040153845080835556304413490290396`26.080077354530978*^-39*I, 
      -2.648017061049843534348285501642626601801555829856895969`26.6014888026\
76293*^-42 - 
       7.96903026023464381398143737921765262684061468200152164`26.08007907293\
656*^-43*I}, 
     {-5.530172561475514689137200790330932374`26.507844434528845*^-41 - 
       1.664268449586404585944307780292696399`25.98600359055063*^-41*I, 
      -3.363943103577251738546569029579695842829218454568385`26.50784793952946\
*^-45 - 
       1.012356180797664720607034696079776389908738669014405`25.9860064859319\
88*^-45*I}, 
     {
      -1.03875199460985756315254203126833881996757976563387675`26.39996189857\
1416*^-43 - 
       3.1260546616883126388376662652953906091114027972661063`25.878444475883\
29*^-44*I, 
      -3.44061519610815189320092343763441253657982386226`26.399965835474852*^\
-48 - 
       1.035430134303538793060958754792553553460910676584`25.878447170611928*^\
-48*I}, 
     {-1.60134433347373545412736084163512890315968276758585`26.42615045211440\
3*^-46 - 
       4.8191386823799891622508175844801556883975155175236`25.904567976584595\
*^-47*I, 
      -2.833733474986904838746242632089984092417212028`26.426156425716464*^-5\
1 - 8.52793138827342833083649786201579686747040252`25.904572521573247*^-52*
        I}, 
     {
      -2.02638376194571312154430409646973455494371361746`26.369627520063368*^\
-49 - 
       6.0982664180385896711887197443252698679001428559`25.848142941145987*^-50\
*I, -1.87967477088185673606749480252483524945183`26.36963495496317*^-54 - 
       5.65675552053219364960262345352493723256122`25.84814838434303*^-55*I}, 
     {
      -2.10512794581327260176303833311171931112126311`26.358393030643754*^-52 \
- 6.3352417734047953259262334030640605864619691`25.836838012696674*^-53*I, 
      -1.00430078824307732984101069560230447107`26.35840322579393*^-57 - 
       3.02237606003700235955505600148263541283`25.83684556209133*^-58*I}, 
     {-1.79557464146702615997365190367088909419031`26.44635876613904*^-55 - 
       5.4036618052180159803014596988859065701623`25.92497451725966*^-56*I, 
      -4.322662991023589324695823362986541631512623722638338869`26.4463762091\
3107*^-61 - 
       1.30087651952688740619277299321244796960492567826518909`25.92498722819\
787*^-61*I}, 
     {-1.25758880160371133823950202943093749808`26.358319874165034*^-58 - 
       3.7846293977195633748915489608108924823`25.83650641347395*^-59*I, 
      -1.498953618544825020476043877222525525277357034630939`26.35833963741763\
*^-64 - 
       4.51100067313617800426201465493912693794139249701891`25.83652156290856\
2*^-65*I}, 
     {
      -7.2330389857107242220259232877965643389939997996997501`26.244901911736\
644*^-62 - 
       2.17673471211448117147230487213648924414584109284122134`25.72337995798\
0157*^-62*I, 
      -4.18804750351850839193810310921118306402548948959`26.24492289426624*^-\
68 - 
       1.26036488879747965032156572193724371160217231295`25.723394146119595*^-68\
*I}, 
     {
      -3.41650476688832612318721748331273945718236763954944`26.22710005289755\
*^-65 - 
       1.02817426186728410334973334857668775697373510709015`25.70561064183002\
7*^-65*I, 
      -9.4287537824037004833881908225325239918240821`26.227127642397356*^-72 \
- 2.8375203964315629831683042524954616277009051`25.705633615191438*^-72*I}}, 
   -1 -> {{-4.18979511783152662202515457146359297004`27.59106021440342 - 
       1.26089082163788740745524127154228944609`27.069530738166886*I, 
      -5.06201844848139867664810548826108924613`27.591060218092604 - 
       1.52338060004119368035643224360106629804`27.069530742001387*I}, 
     {-4.73360537176103147237143538987035105713`27.484472875018078 - 
       1.42454688085043557793713301852371224467`26.96299699884775*I, 
      -5.61394485571917746749198578850797811971`27.484472875112715 - 
       1.68947916131544292218228387117902493831`26.96299699894075*I}, 
     {-5.57551891542622913325428857346251037488`27.40385976283167 - 
       1.67791513155609270369825667010499602936`26.882365988844818*I, 
      -6.371254870967034433093140986122670815`27.403859762891422 - 
       1.91738654592633590214411776994904646699`26.882365988901448*I}, 
     {-6.19270388578512172417933599708154437267`27.334006776910176 - 
       1.86365282098782474960892756189196048129`26.812487582803076*I, 
      -6.69204545483425689882208902550359433525`27.33400677691734 - 
       2.01392632686803113915831401922334346611`26.81248758281014*I}, 
     {-5.99341825507885087477003709296804628234`27.275518940130812 - 
       1.80367914314080253548575310684374659564`26.753974277538216*I, 
      -6.01064758533259052740329935857693852081`27.275518940142707 - 
       1.80886419486026512065240782477723157853`26.753974277550604*I}, 
     {-4.79394597655416710795135460789176728843`27.246780558169476 - 
       1.44270598233774681591711176018100362589`26.725209898967254*I, 
      -4.3782217050206429656964344029568365977`27.246780558190622 - 
       1.31759654295780550003610369325068113559`26.725209898987973*I}, 
     {-3.06191729442168363609985673203569638309`27.284486507530595 - 
       0.9214635333168231447263216209694153116`26.76288545016021*I, 
      -2.49871428054373555187939464236092440962`27.284486507549694 - 
       0.75197135268603379348604698542401822779`26.76288545017281*I}, 
     {-1.5275636694642924972928693439744600665`27.305553213978985 - 
       0.45971007080935429512604779694530836126`26.783975993600567*I, 
      -1.09290353973273457411591749009295399737`27.305553214326604 - 
       0.3289020115374468428117802143099477079`26.783975993700977*I}, 
     {-0.58776348830531969961414520056057453125`27.13969467899538 - 
       0.17688349116259711621775506241502288901`26.618189018118706*I, 
      -0.36172019265696432881210404281784205113`27.139694679020167 - 
       0.10885727299198075783806336113600500139`26.618189018135116*I}, 
     {-0.17357941572952077465328494624949118884`27.04040645696232 - 
       0.05223756435896933657679867859250111608`26.51887832232356*I, 
      -0.09015226036292521559992978054686605663`27.040406457003336 - 
       0.02713071986688307767544560485244735078`26.518878322366206*I}, 
     {-0.03940206300877287229731069761442099032`27.10456965920754 - 
       0.01185778736289919904070915359985135684`26.58299317980347*I, 
      -0.0169442278437256680347600629308980469013867831045646188545`27.104569\
65930046 - 
       0.005099252055778903854426945411107830063067659369009517577`26.5829931\
79873387*I}, 
     {
      -0.0069147644763940052079617296838127878047273971049372879269`27.108706\
472019527 - 
       0.0020809521269826202908360001271549105443536764052760850825`26.587219\
100886646*I, 
      -0.0024155636261519192413849918286168994868212696896247983692`27.108706\
472136266 - 
       0.0007269477193132190479364286490603214749209247959223303724`26.587219\
100920848*I}, 
     {
      -0.0009456913197133687229452771906509977765919188692472531854`26.958711\
22337068 - 
       0.0002845994783979685264960164526733303513896439948558834432`26.437178\
674139126*I, 
      -0.0002632944334069036020985402616197538300653457537357711307`26.958711\
22350173 - 
       0.0000792366989636799676501984169158573666954783107156866637`26.437178\
674259968*I}, 
     {
      -0.0001016516906766150198872858433030641920612336432390979654`27.044157\
015706542 - 
       0.0000305913965178455122883859847923865743826457420065692706`26.522548\
48595947*I, 
      -0.0000221294701907530463050344983084161405475382797325473708`27.044157\
01660734 - 
       6.6597160640330218633388685025651724239885018223781318`26.522548486773\
353*^-6*I}, 
     {
      -8.6550859411090752295536648368610778555061120613403824`27.024570592881\
396*^-6 - 
       2.6046902334641487859094051463433302306573731511400562`26.503107140898\
813*^-6*I, 
      -1.4454583338311252147350757864904905001331427656153286`27.024570593322\
935*^-6 - 
       4.350010191264310188706345028278152329991901439585191`26.5031071410268\
28*^-7*I}, 
     {
      -5.876447074327661539914758660959367586147662762100439`26.9734399719764\
36*^-7 - 
       1.768477448533440708684986933570064882846385331703676`26.4517266602171\
*^-7*I, 
      -7.38654939791024671984234044164371921635541642803474`26.97343997260099\
*^-8 - 
       2.22293264407169002002854466137639253863680705086198`26.45172666080072\
*^-8*I}, 
     {-3.19886571498138515021349535828603004810524733058589`26.94729077573461\
5*^-8 - 
       9.6267724464763013426236417338224239872105564328606`26.425748646577734\
*^-9*I, 
      -2.9691465656224982564122155138517137188028078102264`26.947290776621454\
*^-9 - 
       8.935448028849419073221921963020156073482464771261`26.42574864730314*^\
-10*I}, 
     {
      -1.4020897435784081054988960853143235899097281349037`26.903814975305618\
*^-9 - 
       4.219495319154460689652921865985096510201524460421`26.38209851751863*^\
-10*I, 
      -9.42840458010143966857981428241290970731877850719`26.903814976583416*^\
-11 - 
       2.83741530633397287337552700147087517936819544949`26.382098517901724*^\
-11*I}, 
     {
      -4.96491910782219020272863150616800681284615856576`26.793988628037386*^\
-11 - 
       1.49415920281744295850344342096389185705471712294`26.272385831492873*^\
-11*I, 
      -2.3731272737096138296728893427079624664956643562`26.79398862958647*^-1\
2 - 7.141767828369774897792286580389728213051439797`26.27238583310189*^-13*
        I}, 
     {
      -1.4241236436158409279293654375053100821540160002`26.763143337492007*^-\
12 - 4.285804867809586333777793659313556933857854099`26.241593053631*^-13*I, 
      -4.74705753549768258964487502593084027861056734`26.763143339764337*^-14 \
- 1.42859521956621797056885420135554035162934381`26.241593054644262*^-14*I}, 
     {
      -3.31576799449282025920164604471448523469585588`26.724921779775418*^-14 \
- 9.9785820388766198550645992967216284840107355`26.203374390862937*^-15*I, 
      -7.562269743755730816982044623344170118822552`26.724921783042873*^-16 - 
       2.275814507031681030338350489972463980706196`26.203374393357944*^-16*
        I}, 
     {-6.276838248132465628950360024488057103908825`26.65198600558072*^-16 - 
       1.888972494691351148268926031804535705924924`26.13045706617985*^-16*I, 
      -9.6100408433229324850704968967217766405819`26.651986009593813*^-18 - 
       2.8920775250658323045779362676134709659856`26.130457069781595*^-18*I}, 
     {-9.6738497783359017707262232678140076110491`26.738602685914614*^-18 - 
       2.9112803973384942484082718281440224239855`26.217183466955465*^-18*I, 
      -9.75498532050758813264129515822348815066`26.738602693252677*^-20 - 
       2.93569759616463664128431751006111837717`26.217183469159664*^-20*I}, 
     {-1.215164310567754927999994656271255893283`26.68792099057132*^-19 - 
       3.65695572906632869743808028275538473331`26.16628776911702*^-20*I, 
      -7.918329760393524110082086402697954204`26.687921000233082*^-22 - 
       2.382968387902874413152884924467770942`26.166287779191954*^-22*I}, 
     {-1.2452084352465864190810934941675339437`26.749381644759016*^-21 - 
       3.74737151309943767431090344868909784`26.22789638468739*^-22*I, 
      -5.14448303758661700544389051179313159381507977034666187`26.74938166165\
1626*^-24 - 
       1.54819776665403867360934225929100327015114326514695448`26.22789638962\
4355*^-24*I}, 
     {
      -1.041719507134726868939506712724351822871875313622045033`26.6665721451\
844*^-23 - 
       3.13498519218079109330901282208609032735016921655255847`26.14480730789\
706*^-24*I, 
      -2.677212202614498807004857141646717448435394828708479`26.6665721649550\
9*^-26 - 
       8.05689108636101777072775685795914508741466780424254`26.14480732731954\
8*^-27*I}, 
     {-7.119360176607488314369997891708252813745910560705188`26.5525718532934\
9*^-26 - 
       2.142523834736978031172523376346389629558333532247646`26.0310211101244\
5*^-26*I, 
      -1.1167032409394082960701903273101735899849607752449`26.552571875297733\
*^-28 - 
       3.360643724561235628874342248959734819727974161389`26.0310211212952*^-\
29*I}, 
     {
      -3.9769641334454099466329417153306853544264225661926`26.518287220214482\
*^-28 - 
       1.1968407601848820648427414990722655101372839360894`25.996748949591165\
*^-28*I, 
      -3.7354849351190213664882181919835247430917927946`26.518287249397375*^-\
31 - 1.1241692103302426848258847239385802770883472636`25.99674897386768*^-31*
        I}, 
     {
      -1.8167243546808145138986854130605996121725455228`26.52257210850297*^-30 \
- 5.4673104527569947397315326100477079575636717914`26.001072048720168*^-31*I, 
      -1.00257677834499260258366252686707202407336816`26.522572150446223*^-33 \
- 3.0171877675411321326146050864676217849378047`26.001072079238558*^-34*I}, 
     {
      -6.78941038187068720777194641045406751662391982`26.498529253498877*^-33 \
- 2.04322765053590936952835291924145086545963739`25.976998223602514*^-33*I, 
      -2.15988056428150980457613233243482589380237`26.498529309522034*^-36 - 
       6.5000161171272927942448910235911006045218`25.976998261224573*^-37*I}, 
     {-2.07652541840597044868271874203841270813939`26.61111297756975*^-35 - 
       6.24916437995416030093403249738958161717027`26.08963391067492*^-36*I, 
      -3.73629105334467742061281146816703699726`26.611113079268627*^-39 - 
       1.12441180621937313012103092660534409835`26.089633997399115*^-39*I}, 
     {-5.199269125924395674558340539316200212055`26.490223962920158*^-38 - 
       1.564685273559698620787023281278393471978`25.968390071837167*^-38*I, 
      -5.191454464157232551972588133433578372571943315876661503`26.4902240699\
36364*^-42 - 
       1.562333503361083217874510368610513385321310375143972546`25.9683901303\
24007*^-42*I}, 
     {-1.0660289493455207985376526880583268504`26.349196095693504*^-40 - 
       3.208142832830749031194618176180690421`25.827679299245347*^-41*I, 
      -5.795585794322323894096282483265428443742370019280009`26.3491962024271\
87*^-45 - 
       1.744142787072144594896675039745458341819849102470215`25.8276793968322\
5*^-45*I}, 
     {
      -1.79029932843152094559899843070790788573143223177762144`26.46414844660\
981*^-43 - 
       5.3877861034219390606058801610163724659526701449351941`25.942649168060\
5*^-44*I, 
      -5.199655291599560069804549065802306225477395830497`26.464148637149464*^\
-48 - 
       1.564801487537173106644374982995179228928966323795`25.94264925905314*^\
-48*I}, 
     {-2.46325281962106266753463887502706310840610416407438`26.36902612007491\
3*^-46 - 
       7.4129946316834048958524836034629120343562590597238`25.847520254421042\
*^-47*I, 
      -3.749885915342618651618777093646791527087008964`26.369026328363102*^-5\
1 - 1.128503089022602336275629244617796923233931545`25.847520449146213*^-51*
        I}, 
     {
      -2.77719138865338775340148271695700779953312997223`26.44574652355458*^-\
49 - 8.3577717606802600408665840697277796812483484451`25.924145314045536*^-50*
        I, 
      -2.174278657027008122267677570712571985958844`26.44574685948149*^-54 - 
       6.54334621437864931436370796211168537375587`25.924145471442397*^-55*
        I}, 
     {
      -2.56622239854731008217312865016217609065455159`26.37323935537992*^-52 \
- 7.722874693415922416336614556310120773404955`25.85174807772807*^-53*I, 
      -1.013782261676787547850564017867876881091`26.373239737199217*^-57 - 
       3.05090992026632109053265358470248004557`25.85174843063054*^-58*I}, 
     {-1.94377107246287585173275569523246196639034`26.368975781558955*^-55 - 
       5.8496490537278441891036524793564632032315`25.847202975803462*^-56*I, 
      -3.801698388402530846675723508206484411843360823762368419`26.3689762861\
94922*^-61 - 
       1.144095706296311836748360473001240196737114443965099817`25.8472032369\
26966*^-61*I}, 
     {-1.2070420670152351034475182728256523868`26.221689189471704*^-58 - 
       3.6325123802665424439391888799921449381`25.700175329398373*^-59*I, 
      -1.146776180228847402540870381874320594185141588111647`26.22168966646089\
*^-64 - 
       3.4511462242380036112289214532577172511381833449691`25.700175749346055\
*^-65*I}, 
     {
      -6.14588645999943313769622545697889893172234710335000298`26.27794485167\
534*^-62 - 
       1.84956342978713039013156997521034927007593671847156372`25.75647362870\
169*^-62*I, 
      -2.7829567259864433098834733220695740176698848225`26.277945567889173*^-\
68 - 8.3751221578296519055629452134491794409921153696`25.75647407039502*^-69*
        I}}|>, 
 "IT" -> 
  <|0 -> {{0.05488500065061657957656221028774966908`23.968507815958503 + 
       0.01651727390473670527267525854369090552`23.446992300409*I, 
      0.02920460680838830887841089703565290792`23.569219785624412 + 
       0.00878893111444044512247334946570649605`23.047704241118787*I}, 
     {0.63831385642642732205434778852227887159`24.279179600618264 + 
       0.19209628639524553293714867143451882429`23.757769359698788*I, 
      0.43284420720887113188161989752730842235`23.98175621722065 + 
       0.13026156953260813718215282719702392118`23.460333074022092*I}, 
     {2.45893895430751610643684866398248196915`24.631182671703908 + 
       0.74000123425101622425671816460228551327`24.109825012548054*I, 
      2.06194985154279426413635045527577672099`24.422374348860636 + 
       0.62053001862141570284642011425275786289`23.901005739850422*I}, 
     {6.26034747369767457946612966778521341216`24.84314746137421 + 
       1.88400970640654106075872762874646709664`24.321555835003576*I, 
      6.08439939505957659504589284058107226665`24.687025971145808 + 
       1.83105930878556609540284261636587157681`24.165436383002557*I}, 
     {11.72312553696153019698823124385206799713`24.94086852704792 + 
       3.52799623245393668858753378588780889235`24.419346316215574*I, 
      12.80364795511465585213208885767837546407`24.820403617058044 + 
       3.85317222825021491582746477570614631096`24.298880773016627*I}, 
     {16.22926170772819204533909219128067879951`25.13589838218166 + 
       4.88408777845555315216499003531081818553`24.614382529661604*I, 
      19.77604025007969698055996721323661717453`25.04175960768857 + 
       5.95146706184824591352105254291472087327`24.520243796141756*I}, 
     {16.04040078390040999791558464098481345409`25.33186820799798 + 
       4.82725134642883602852820560736064262575`24.81035386115416*I, 
      21.92250180696725642520897434002722854168`25.257558132857582 + 
       6.59743031302479689122494332704067686111`24.73604194287439*I}, 
     {10.88614855852206231633602929545143494663`25.290859166357013 + 
       3.27611360803989652487489052286245982267`24.769457922805415*I, 
      16.8793051177522190513715071823704569904`25.227919638821213 + 
       5.07971399556511412877294707692486152603`24.706506768997716*I}, 
     {4.97175477055119295207226103296506073987`25.286640360009038 + 
       1.4962163498025375706043451549509314696`24.76525089760546*I, 
      8.87308167820622078858546185035870833691`25.234682230253572 + 
       2.67029459270647783614039907338516215729`24.713281234477556*I}, 
     {1.5376942534389665186740356228477604143`25.165258238421778 + 
       0.46275880230869051755278479915126722992`24.643763454745905*I, 
      3.20944483662023613982618445373606739212`25.11317837353966 + 
       0.96586096055742413528902656713798934443`24.591680802448835*I}, 
     {0.33239744222614182344516826646013176581`25.091979448214584 + 
       0.10003278734444908329798626166880533161`24.57034342517264*I, 
      0.82495454656659063632804047816119977201`25.04496101177161 + 
       0.24826455394139038182567615118463866176`24.52334279670328*I}, 
     {0.05254716987906051879459911750968767082`25.035610978067172 + 
       0.01581371936817900443553664656138986633`24.51389313945446*I, 
      0.15772616112730701777328984214979334985`24.990607094963 + 
       0.04746663340438709452058552900575098536`24.468915187614826*I}, 
     {0.00633792867073483716351418491357219126`24.887960964473983 + 
       0.0019073572488339769449790294755720055`24.36646837082132*I, 
      0.02340630923853188474097146257116960187`24.835423792116508 + 
       0.00704397223665619148306392536699312378`24.313929138236777*I}, 
     {0.00060116631450798169542583831410288246`24.840919217734655 + 
       0.00018091698207746798933121073307174666`24.31937677799394*I, 
      0.00277910696122682585211761423919255596`24.785116098733425 + 
       0.00083635365482369298469104571923760967`24.263574370063886*I}, 
     {
      0.0000456727332103400793278024527521388008020431250047107071`24.8281113\
50061107 + 
       0.000013744903625225267261509751332151338227577028547182592`24.3065946\
78616996*I, 0.00026891421908906541329604871190175557`24.76594924124404 + 
       0.00008092793588265297181575872634472927`24.24443318143404*I}, 
     {
      2.8076894626409748489152551368554508343500794901397157`24.64110948933986\
*^-6 + 
       8.449553674800394242391693057784523050412762980825939`24.1195897081798\
27*^-7*I, 
      0.0000214235081589393251363838033365800658065810238090510335`24.5777719\
24784138 + 
       6.4472615116492066848806627615703988345857396036337663`24.056252961100\
91*^-6*I}, 
     {
      1.404163039941520316783706696401600306306235737905183`24.63721138797641\
*^-7 + 
       4.22573476590844205131264218060514616359229268467291`24.11569507574541\
*^-8*I, 
      1.4128420421665891907374339131220149569825743848393915`24.5655465088420\
5*^-6 + 
       4.251853642700269366046056692969268296704902611032891`24.0440303709310\
75*^-7*I}, 
     {
      5.7292103621531556072915076542138964048066953395005`24.644219780367006*^\
-9 + 
       1.7241675446436587192738628691351333047852845280449`24.122756425547458*^\
-9*I, 
      7.73502632957311251188909718255897903031002873880037`24.570966528608263\
*^-8 + 
       2.32780444623122546905770579152596405426892549608822`24.049498106766684\
*^-8*I}, 
     {
      1.910000280831690437026822859036743423226467847693`24.53699379920135*^-\
10 + 
       5.74801811472084492626793235948216832920829400671`24.015453648675564*^-11\
*I, 
      3.5208775573400493309072902980197434112744318100626`24.457165500166933*^-9 \
+ 1.0595845551652076468494370018741225122219029251389`23.935627613424522*^-9*
        I}, 
     {
      5.207018945991801032517745192381439586721555848`24.502968511663912*^-12 \
+ 1.5670175300823903104773645900291777269345440718`23.98130881140167*^-12*I, 
      1.333574012305267680313134888917594082639771809898`24.421430804182958*^\
-10 + 4.0133018078477992855250040116048562679739594913`23.89978316434383*^-11*
        I}, 
     {
      1.161359429932261517752279381234855613833960998`24.50084132032656*^-13 \
+ 3.49503353897189317904664413275224933933735679`23.98021990754887*^-14*I, 
      4.2049783910083912392298909177691293878630803979`24.41636656919423*^-12 \
+ 1.2654601261629742240700045150694611685093324563`23.895670987884433*^-12*
        I}, 
     {2.1197990617501798254860636380662962021310097`24.179077777922554*^-15 + 
       6.379393515692332697431485142274102412587466`23.65755397758128*^-16*I, 
      1.104122157762895682606957867370398410426853904`24.08993476111678*^-13 \
+ 3.32278179609598366035818739322347742707458068`23.568411423865296*^-14*I}, 
     {3.16712064422792258419317049307898008524249`24.163871657551557*^-17 + 
       9.5312377789815106871880878855655415753933`23.64235597036756*^-18*I, 
      2.4147119689358762325504745626136087821085605`24.081287007786962*^-15 + 
       7.266914187694631360698987717303398826084387`23.559771638690886*^-16*
        I}, 
     {3.873912528407745411412591768871583515673`24.023793385921973*^-19 + 
       1.165828068801927368546016539188793215312`23.502262192803055*^-19*I, 
      4.3992473610628966217606243183854867575654`23.930385626749015*^-17 + 
       1.32392407353553649697387020330355312275655`23.408855428103433*^-17*
        I}, {3.8798561717610911871993750128181616215`23.90844500966285*^-21 + 
       1.1676167685212535506960209367501629428`23.38692932817559*^-21*I, 
      6.677565550756677492031041100639518880088`23.814434441620605*^-19 + 
       2.00956869656957483539926315484355728063`23.292918687174872*^-19*I}, 
     {3.18217416829475880864663279304478075`23.97076264710304*^-23 + 
       9.5765403529626089687509565146308716`23.449229731710727*^-24*I, 
      8.4458490417943682878304819991920458765`23.87867815668806*^-21 + 
       2.5417217878780292949083017713566704821`23.357146158973627*^-21*I}, 
     {
      2.1376433305816470470483108014188906138755445466439179`23.63979772293412\
*^-25 + 
       6.43309464941271812517916193512024191128223522750464`23.11828202516791\
*^-26*I, 8.90248728818420859323316321010633637`23.548566197602913*^-23 + 
       2.67914401438051917878287613313380292`23.02705050607489*^-23*I}, 
     {
      1.17627602236951945440010288763750913076508196756139`23.911374863835494\
*^-27 + 
       3.5399240263710283922716790666940175699065381507203`23.390563814642242\
*^-28*I, 7.821308149459431579259594304427823`23.81297165664782*^-25 + 
       2.353770382919981741418371476319417`23.292132143680096*^-25*I}, 
     {
      5.30279612752825736649987943138033511073241475451`23.525030750800905*^-\
30 + 
       1.59584103235995100533166095340450238808615476327`23.003515559548777*^-30\
*I, 
      5.7280145586183988666379485152311270854033031655331`23.429294545228903*^\
-27 + 
       1.72380767556666819550256684486647791998490720516338`22.90777941113328*^\
-27*I}, 
     {
      1.958755739786851101801686354961171330346415032`23.708998669495315*^-32 \
+ 5.89474440794579856870746156171248872311120562`23.187277947918705*^-33*I, 
      3.497369569978550186103622499287734777055414270994`23.603546677937892*^\
-29 + 
       1.052509983577343563340482700567969336993911886097`23.081833858197918*^\
-29*I}, 
     {5.929143032665593167136929607594796353286834`23.30259143554378*^-35 + 
       1.784335944793145794453343984222464589546981`22.781078595202082*^-35*
        I, 
      1.7805189618953451532115680552516739069677782639`23.202396433458485*^-31 \
+ 5.358352744388632168784330186925623685048859495`22.680883540441847*^-32*I}, 
     {1.4709395020594873625304787184343308562803`23.225992217241835*^-37 + 
       4.426694063004989987020371780356826816617`22.70446386826121*^-38*I, 
      7.5591487483993873852513567094126744689043031`23.12203987732721*^-34 + 
       2.2748752643504644727155134990736488095086854`22.600509455884602*^-34*
        I}, {2.9911756947378756743597115218875652994`22.94701432906549*^-40 + 
       9.001743219732461864571245787722858087`22.425499155758427*^-41*I, 
      2.67653064915265439514693380809430208472391`22.84453958748416*^-36 + 
       8.0548399967951066577268503682876438672522`22.32302400300321*^-37*I}, 
     {4.9863653636039500299520926471693468`22.880922210160318*^-43 + 
       1.5006133100738069880419822543749262`22.359409287663812*^-43*I, 
      7.9048651629131961484449406240017177715`22.776649640973485*^-39 + 
       2.37891630733468742580817657728205254777`22.255136666005704*^-39*I}, 
     {
      6.8150630965731281123709651819084359136404367814694`22.774631261730594*^\
-46 + 
       2.05094766347377086013573285474809654589278771191963`22.253116250559085\
*^-46*I, 1.947544498179026231638927149952183806`22.67223588564112*^-41 + 
       5.86100492607319034051496355073084492`22.150721002314356*^-42*I}, 
     {
      7.63739884014400133219156144018666775551129046201`22.762889525776092*^-\
49 + 2.29842410616657636523819767516893818024466949345`22.24137503425625*^-49*
        I, 4.003100970915133284259195646101831`22.65967124744075*^-44 + 
       1.204706466632124962334167393347261`22.13815726072652*^-44*I}, 
     {7.01866794059279966786771323535030127006728376`22.69153546124666*^-52 + 
       2.11222117968268491167920679353797562876878384`22.170007488697784*^-52*
        I, 
      6.8653904457368275317038795408279819307844266839818`22.588752167796557*^\
-47 + 
       2.0660933426424069287888596596146624590069287207685`22.067232364412895*^\
-47*I}, 
     {5.28979747476240945749311054207034850641099`22.614521254572495*^-55 + 
       1.59192917473749661959196962518351079430125`22.093010800103546*^-55*I, 
      9.8250450348968518980044996180053461472613125002`22.512910639992594*^-50 \
+ 2.9567815986876865190141375295134049143002066352`21.991398655701158*^-50*
        I}, 
     {3.26992447543496842550888407706212267624`22.67133362809596*^-58 + 
       9.840619034033123131501336984354020075`22.149876944201093*^-59*I, 
      1.17339258587220827672705943411732274071250725`22.567540614194154*^-52 \
+ 3.5312465170595164767186467379967555779172125`22.046064641542777*^-53*I}, 
     {1.65801221530524004137075703570991139`22.5127725915571*^-61 + 
       4.9896768831091554388812616131658754`21.99125807554825*^-62*I, 
      1.16957572389101439424107900573307336294942`22.40935967532378*^-55 + 
       3.5197599261777930992682770299060981135491`21.887845283057057*^-56*
        I}}, 
   1 -> {{-0.24864083226963077642389558130504205607`27.533548348057476 - 
       0.07482679569674108870591438113755512345`27.012329402357423*I, 
      -0.35036742385554495191332969107203452984`27.533548345331237 - 
       0.10544073314234359274677637875851024165`27.012329401495887*I}, 
     {-0.81599781700751537466125887065796140491`27.46593845621035 - 
       0.24556908607832799746095583787975657001`26.944633080919406*I, 
      -1.16941587334168517986146273931693767105`27.46593845584371 - 
       0.35192788666414107447815379699026253032`26.94463308081188*I}, 
     {-1.12118974231512822674331711723331471101`27.388561420617844 - 
       0.33741455504186270771134266828745692737`26.86716278801363*I, 
      -1.66206864963459197188008233705207834271`27.388561420487502 - 
       0.50018844509537258960573653371684872066`26.867162787948267*I}, 
     {-1.28746221984568905118054415420522687723`27.330213911897356 - 
       0.38745314521468799870060391085707747922`26.808777178665615*I, 
      -2.00820239510597267186908480627155764077`27.330213911793827 - 
       0.60435508104054290553863084643718489034`26.80877717860299*I}, 
     {-1.24630522964826650450649380507134696976`27.29794375030848 - 
       0.37506722425036429864142648743569717993`26.776507789016026*I, 
      -2.08098495004451281822763277240780446773`27.297943750143837 - 
       0.62625850421911053798421086479351716224`26.77650778892702*I}, 
     {-0.98422675614030602570011722246545452151`27.29999142708774 - 
       0.29619646028659206814402613042115187212`26.778577197095714*I, 
      -1.7898865876243434253282754098509790215`27.299991426940903 - 
       0.53865439875646011535741938256673861762`26.77857719704954*I}, 
     {-0.61695098778594422561439112277065628228`27.29394703865788 - 
       0.18566727394115156488210692361664253569`26.77250849997394*I, 
      -1.2434066478466153292135483925203613401`27.29394703850424 - 
       0.37419491544129772145964703984667917021`26.7725084999293*I}, 
     {-0.30122115605521747366379629944992001907`27.23451570456379 - 
       0.09065049251137383627470680978310511624`26.71302967214064*I, 
      -0.68461366907241260993252403993077255495`27.234515704378655 - 
       0.20602990538306165375252054277887104533`26.71302967203607*I}, 
     {-0.11327047067793366575377061132015629477`27.066251426897033 - 
       0.03408799065915397637171911217135249399`26.54473847201556*I, 
      -0.29542615852572255591575509026754164104`27.066251426706888 - 
       0.08890652675866750398707988237375863941`26.5447384718329*I}, 
     {-0.03265879216416432235654843559172555346`27.00698223301709 - 
       0.00982844509754617142238487193425833982`26.48546488947203*I, 
      -0.0994676131623733257899192309111434196`27.006982232696355 - 
       0.02993411299585832112823418914012449053`26.485464889150283*I}, 
     {
      -0.007228528150733441655599813105940981626243227541292711936`27.0921694\
04914124 - 
       0.0021753772064940816586776530249983939166646891170193581815`26.570635\
03329345*I, -0.0261611401903216420702073081687461785`27.09216940434235 - 
       0.00787302018878456474494319481097412951`26.5706350329923*I}, 
     {
      -0.0012347219038235932666797569788027952080604667038928006335`27.071942\
38966726 - 
       0.0003715812998064189982959480767745966017143032907998092301`26.550468\
027848584*I, 
      -0.005403480837131009687984190225344986546141513997811727063`27.0719423\
88677318 - 
       0.0016261414223903489714667804574180259715907418799766457014`26.550468\
027540827*I}, 
     {
      -0.0001640129192180119918080821578559009419622024245368289558`26.918894\
095293318 - 
       0.0000493585912093621382564707842941747346600328156520027738`26.397365\
121340478*I, 
      -0.0008831780613696461021939915229964783921741828505456625548`26.918894\
093952062 - 
       0.0002657865313541347195108144286010133856144794571245605936`26.397365\
120039346*I}, 
     {
      -0.0000170849278569416265993850911774514474040630533861000483`27.014095\
70391723 - 
       5.1415947838309978885722412824470964306902972996288238`26.492458828760\
885*^-6*I, 
      -0.000115189406423766102657617291474016883717733933000446355`27.0140957\
0104871 - 
       0.0000346654815390625021239781124187786965159262056996209288`26.492458\
826232212*I}, 
     {
      -1.4067968152277701593976934788078306985032672228195718`27.005454056305\
275*^-6 - 
       4.233660936499836523704256441014114182058415063749343`26.4839315001414\
1*^-7*I, 
      -0.000012084225694191677712335622771555855518204102597652462`27.0054540\
5099719 - 
       3.6366669099306770446553305333646748153363083152926008`26.483931498609\
866*^-6*I}, 
     {
      -9.2203620209674539139288188598776137949574544354133`26.95310330469813*^\
-8 - 
       2.77480628943820970722095622418630300372670347640756`26.43144834938478*^\
-8*I, 
      -1.0267817262032013818676228728096004979066950958663962`26.953103296624\
736*^-6 - 
       3.090030939424999663200119484478652464966678856541633`26.4314483421565\
43*^-7*I}, 
     {
      -4.837908006307610180556327009596425311915300937632`26.874855695220294*^\
-9 - 
       1.4559360611978742682533096243410576919034069722694`26.353219876294357*^\
-9*I, 
      -7.10691744530657601650348557935094740944528494967469`26.87485568326268\
*^-8 - 
       2.13877927796219551183168848908260428470888563845137`26.35321986560411\
*^-8*I}, 
     {
      -2.041565868981238532452188063954225310313470297678`26.846669483315946*^\
-10 - 
       6.14395595386516641471168087027020453307275902089`26.325136428432035*^\
-11*I, 
      -4.0255751543225799806634182211919455591688922926562`26.846669462910633\
*^-9 - 
       1.2114699218337682208856356166245172870015953713909`26.325136422522625\
*^-9*I}, 
     {
      -6.9542756277892080450469645991064013978510152634`26.747769415068138*^-\
12 - 2.0928427437658917250213579958041615401671712353`26.22621398313812*^-12*
        I, 
      -1.872844256879114054683536939103245114660160581246`26.74776938807945*^\
-10 - 
       5.63619954542860714504867189060162203288345167968`26.22621395636599*^-11\
*I}, 
     {
      -1.917682003779555881834756256920454546995162167`26.690178851218327*^-13 \
- 5.77113574622056923683740340975476586702310096`26.16867508732015*^-14*I, 
      -7.1771705993659268768970912711623211985977258473`26.690178810983905*^-\
12 - 2.1599214948614300323718200042689175791335630448`26.168675060400965*^-12*
        I}, 
     {
      -4.2907427604159824357990443991134443984822142`26.728341737413533*^-15 \
- 1.2912703395906887508299642039963195479906666`26.206880615999147*^-15*I, 
      -2.270782012349467692544123516780817136376149276`26.728341663669692*^-13 \
- 6.83376660860147215199178251224812555207187808`26.206880577056438*^-14*I}, 
     {-7.80398475257308935743864494913596838970825`26.62789377230127*^-17 - 
       2.3485570224766053677447228969528905012778`26.106343044598134*^-17*I, 
      -5.9424157605598861365863711021977652599191859`26.627893675391977*^-15 \
- 1.7883302834922947365337683771037770467785973`26.106342945732028*^-15*I}, 
     {-1.1555094078485921833104984897519098318284`26.747133797798814*^-18 - 
       3.477428288728808316917751660929328954325`26.2256290352674*^-19*I, 
      -1.288129061539052171121294108693054327464819`26.74713358070107*^-16 - 
       3.87653826762830667086444767605464653294574`26.225628972533787*^-17*
        I}, 
     {-1.39454278226399026127867859909044930618`26.710070597980305*^-20 - 
       4.196783243778491662785484453072091582`26.18836403095236*^-21*I, 
      -2.3157469765193926919466131888477150734697`26.710070289164314*^-18 - 
       6.969085661258344015329150846225095953131`26.18836372605717*^-19*I}, 
     {
      -1.3731835675986094354998798733810468704428998732732332975`26.608263137\
20019*^-22 - 
       4.132504115631264259511558135697593337626013269261028811`26.0867037369\
04603*^-23*I, 
      -3.45616140926620001155515046916573757908`26.608262733694968*^-20 - 
       1.04010866318882574085141096183006769906`26.086703511708183*^-20*I}, 
     {
      -1.10415279301642519088012934373179441493235841868563118`26.61890759672\
857*^-24 - 
       3.3228739908427908206079568785967747552032737113470039`26.097317260653\
696*^-25*I, -4.285804878223040892797051163720296278`26.618906968224543*^-22 - 
       1.289784316966596440576240524641509129`26.097316790617537*^-22*I}, 
     {
      -7.25507389994542288817503839227811114408188765360416`26.457650559443465\
*^-27 - 
       2.18336597219587849123241060515828647835817963806043`25.93613801185072\
*^-27*I, 
      -4.41889333207670603085554388759595322258504291631938191`26.45764988432\
3722*^-24 - 
       1.32983639713058206480521461673484227106521453903618853`25.93613743539\
532*^-24*I}, 
     {
      -3.897882571047293519379701027901489527101131375922`26.547591583949018*^\
-29 - 
       1.173041692835694707061888251596268233765498402401`26.026152840371584*^\
-29*I, 
      -3.790519103058342116896693694876152984581375358692584`26.5475903050805\
65*^-26 - 
       1.140731375132965123275210152804295983736109441412247`26.0261522578392\
25*^-26*I}, 
     {
      -1.7132252515621977740609680300254219061230433737`26.503647083177395*^-\
31 - 5.155836823379242914565232253958315233460963494`25.98207201705883*^-32*
        I, 
      -2.706523036883775938377065655379917683981605948688`26.503645322216585*^\
-28 - 
       8.145100081945051663050864293955731099497175792778`25.982070266360942*^\
-29*I}, 
     {-6.1630059092797437454389584308015386009583109`26.58892056530016*^-34 - \
1.8547154135624637582488136440669679255312829`26.06735779753789*^-34*I, 
      -1.60933178547645489506354103898244622869815232528`26.588917251886762*^\
-30 - 
       4.8431763850247777145611250330507624657310412275`26.067356825083543*^-31\
*I}, {-1.81522714566936021698744290714458163062956`26.47951688653229*^-36 - 
       5.462804702362227661982359186638478020806`25.95789968803028*^-37*I, 
      -7.97200556411681863524980661703193951720865542`26.47951313583952*^-33 \
- 2.39912176207878566196081960356959707702332305`25.957895788400098*^-33*I}, 
     {-4.3790104896417164274677860319537979284`26.44419610000162*^-39 - 
       1.31783392241455454458690435854006550306`25.922654345200332*^-39*I, 
      -3.290967549507186579653363758150485172292447`26.444190759949333*^-35 - 
       9.9039467582113797445063241780645675924383`25.922652806277757*^-36*I}, 
     {
      -8.654775132096876386149501816394527424448202760164828322`26.2923656051\
8898*^-42 - 
       2.60459669757044936083453344743201166264886491933891621`25.77085217824\
6148*^-42*I, 
      -1.1325082557845676108402982343381110945233`26.292360322027836*^-37 - 
       3.408207859784215439682828268246555249839`25.770846668100884*^-38*I}, 
     {
      -1.4017906573645208189916128463020321059957488779880805`26.483121060080\
933*^-44 - 
       4.218595239195028006084803633024948542632739769962122`25.9617004852585\
4*^-45*I, -3.2496257049752411321653756035281056086`26.483108681253736*^-40 - 
       9.779531241810449687691319213524036768`25.96169690115785*^-41*I}, 
     {
      -1.86104867673562957331067681593343821202526357729`26.407153576554535*^\
-47 - 
       5.600701535811107408119275287991904083290348299461`25.88549383151474*^\
-48*I, 
      -7.77676215612464478905531316928386241552828801644529308`26.40713917933\
0184*^-43 - 
       2.34036456412538149326817210019565386849512780908639565`25.88547891047\
515*^-43*I}, 
     {
      -2.0256660832186910493465775264428381883051567265`26.37779536062864*^-50 \
- 6.096106611904070993503335291212377835877721449`25.85623635324311*^-51*I, 
      -1.552479568360959122345793118530045993846641837012037`26.37777545469528\
*^-45 - 
       4.672083439583106380992543839102234769883361767365`25.85623056857834*^\
-46*I}, 
     {-1.8079739578716281829221140206592981285786858`26.26513390498011*^-53 - \
5.440976718738747801542423203819091055260927`25.743590369471008*^-54*I, 
      -2.585788398443978432699562052851397665858481727178`26.26511288390038*^\
-48 - 
       7.78175726163717115551076835586717211804319049203`25.743568583539666*^\
-49*I}, 
     {-1.3234297738063542760474467735922889974777`26.358565510247914*^-56 - 
       3.982773400476898102952555846737804989611`25.837139689193208*^-57*I, 
      -3.593934170742860728943460970539853951042353353`26.358527408576112*^-51 \
- 1.08157045440584739903209903797037644181013154`25.837128651689238*^-51*I}, 
     {-7.946153738965001484458170297699996304`26.208564089534168*^-60 - 
       2.391341828182308091438339812535038325`25.687013267245135*^-60*I, 
      -4.168886302018076666661501213646151013369687`26.208527839118325*^-54 - 
       1.254598453345630434159787323941015643898772`25.68697548495987*^-54*
        I}, 
     {
      -3.9139646153384329102532356361974230330518554129397651`26.375091792876\
507*^-63 - 
       1.1778814765171379622613914238830380784514906412815872`25.853621602511\
804*^-63*I, 
      -4.036446295619644983010801729091352026157`26.375014769614452*^-57 - 
       1.214741519106833026839278489327597013311`25.853599401674337*^-57*I}}, 
   -1 -> 
    {
     {
      -0.0305236456243191249206136367449084549333470899575889854464`27.540237\
064882522 - 
       0.0091858870250798324543143059920257132747760314269038542848`27.019014\
12358024*I, 
      -0.0446354395279364572472916569234114155830425111101934927872`27.540237\
064168615 - 
       0.0134327370283625156007176345212633736229777507998532370432`27.019014\
12335449*I}, {-0.09991530618963794994672621931677103951`27.473943918707654 - 
       0.03006884321848586669251630916491734978`26.95263732314051*I, 
      -0.14844319049230389132852865159879782847`27.473943918540495 - 
       0.0446729854712472597861301292507237006`26.952637323091366*I}, 
     {-0.1366352027006441360101789275989335558`27.396783891465205 - 
       0.04111945051075454755173585620178124155`26.8753863756947*I, 
      -0.20958471142489616155815096262854059171`27.396783891321753 - 
       0.06307311731463595407561595606464823872`26.8753863756227*I}, 
     {-0.15592565778012712337399939218066704499`27.338833792965982 - 
       0.04692478396284152540212316192427390716`26.817398594368115*I, 
      -0.25103289775794123400141274116434143365`27.338833792825646 - 
       0.07554667180861369964986874679885564516`26.81739859428317*I}, 
     {-0.14989498174729798313157472985334829489`27.30775450550571 - 
       0.0451098923406465494197609986394597215`26.786320079022826*I, 
      -0.25759814598639190246249289842817188501`27.307754505391213 - 
       0.07752243935815255333440840498822963412`26.786320078960834*I}, 
     {-0.11754100308888764546002478696007562305`27.31190135239386 - 
       0.03537317882922991269712374371709957525`26.79048455804925*I, 
      -0.21936633655844148592068709329128051071`27.311901351452807 - 
       0.06601683198438170075237073838151934905`26.790484557754084*I}, 
     {-0.07318455499581790556776648737123252939`27.306602588501132 - 
       0.0220244024074473901378366508153561364`26.785128851101287*I, 
      -0.15094574516992493856825911178564975895`27.30660258839705 - 
       0.04542611256575122129510472243991436199`26.785128851070855*I}, 
     {-0.03551262970632009458920595498526861335`27.250054926520487 - 
       0.01068728842094290583693686207675593908`26.72849241948211*I, 
      -0.08238930569508194990679657215238551841`27.250054926411654 - 
       0.02479451057401899694603939759266408487`26.728492419420476*I}, 
     {
      -0.0132814439908459667278358881908770940191120727069408886784`27.087207\
26252319 - 
       0.0039969617499632436667121441553478256371411916156141830144`26.565665\
92407912*I, -0.03527928898571443286449587729419704706`27.08720726240581 - 
       0.01061706609153260169096600282215545895`26.565665923966346*I}, 
     {
      -0.0038112686732791192240088178390703237084873515268211134608`27.034764\
48397601 - 
       0.0011469758195290552115255680141396843103111864914042691187`26.513247\
372276616*I, 
      -0.0117988558324772962477914667975335854420210142401861255168`27.034764\
483860553 - 
       0.0035507867584463329663268995809199253311479146425148768256`26.513247\
372160805*I}, 
     {
      -0.0008401419434643011365349588059308194231243980256082914141`27.127754\
859437523 - 
       0.0002528350994726969830142466552470824833082295351993432352`26.606013\
293525127*I, 
      -0.0030854750249117045581651126261045394824956490254142809447`27.127754\
859231132 - 
       0.0009285530747664918994728549415752363190067020216007941938`26.606013\
293416115*I}, 
     {
      -0.0001430107983068853589660055598951879264908024274826289115`27.108968\
456447577 - 
       0.0000430381433719331712165227781291696948436146731906081958`26.587064\
00128266*I, 
      -0.0006341998312772988897427987442785533575918529469824465211`27.108968\
456144925 - 
       0.0001908581980389804557670098150925416136481651267907926227`26.587064\
001188022*I}, 
     {
      -0.0000189410984269472096515238494397987129497361152632635151`26.968356\
31229788 - 
       5.7001969038138287550021927938841124777700000336944273`26.446878128116\
087*^-6*I, 
      -0.0001032336507678617294077738681039961684982933834659583726`26.968356\
311923156 - 
       0.0000310674768280165686670386061539176839997119606764046188`26.446878\
127752488*I}, 
     {
      -1.9681832790447971704021529925978523624226430638085355`27.047880079134\
895*^-6 - 
       5.923115956880387163057274157199172384984922453120159`26.5260414514047\
2*^-7*I, 
      -0.0000134181507891520847780048494011116571603825167901366151`27.047880\
0785181 - 
       4.0381027466926730758772812706442638746857479632482796`26.526041450860\
973*^-6*I}, 
     {
      -1.617248651989567675037061185378031643714623114843795`26.9959227002073\
66*^-7 - 
       4.86700166535896908780032787233820445845640087273961`26.47411419548962\
*^-8*I, 
      -1.4036188175699835007591093583388851136380122725970827`26.995922699338\
365*^-6 - 
       4.224096965075945458876920851312891200746734912798061`26.4741141952375\
54*^-7*I}, 
     {
      -1.05810199437160481763551826546918873610355221218117`26.91679667246117\
*^-8 - 
       3.1842871919484318745532652735196841212777731927043`26.395464619633714\
*^-9*I, 
      -1.1897702216054161985216396645365738490386508552467`26.91679667140411*\
^-7 - 
       3.58053391655287874416653689837654474151124249220499`26.39546461868624*^\
-8*I}, 
     {
      -5.543568669265872209741962237327682775193363508239`26.85177585865338*^\
-10 - 
       1.668299918640021635320254882279115666160147933011`26.33008201529713*^\
-10*I, 
      -8.2184830327293847108138359654609945570922423379874`26.85177585727204*\
^-9 - 
       2.473297507950333952273868943573862666914744766914`26.330082014061936*^\
-9*I}, 
     {-2.33639416143843114989644228247984800618024050982`26.8393345058739*^-1\
1 - 7.0312219835006351732150663827745973136413022531`26.317948069654676*^-12*
        I, 
      -4.647356504750306653407496341933714483442084773171`26.839334503765574*^\
-10 - 
       1.398590861109123110904337812446928061627366542495`26.31794806904123*^\
-10*I}, 
     {
      -7.950011301327315340120194008155688281962321218`26.75364049666742*^-13 \
- 2.392502735777965108814222599082044142381034158`26.232101450771705*^-13*I, 
      -2.15906406274238679342047952297107676455548576202`26.753640494158308*^\
-11 - 
       6.4975589103484891281734599961645868706058448093`26.232101448282584*^-12\
*I}, 
     {
      -2.19025226345661740479408514498869140522479201`26.710719427575764*^-14 \
- 6.5914177147005420617488598217430521200205136`26.189177318584537*^-15*I, 
      -8.264203259666488490294999317601921521896295689`26.710719419791776*^-13 \
- 2.487056704495016525752748042249690385631619563`26.18917731337525*^-13*I}, 
     {-4.896761218455092081310672097234625796425352`26.75974768344917*^-16 - 
       1.473647541815349956192310981860061964568101`26.237925984895007*^-16*
        I, 
      -2.61209119285557620647661000886958742247153409`26.759747677770964*^-14 \
- 7.860913762430882583343156913702219382414026`26.237925981895028*^-15*I}, 
     {-8.9001955129711208876418040863387076134573`26.678122909314023*^-18 - 
       2.6784543199563782712768942342708971347875`26.156593067103216*^-18*I, 
      -6.829808719520507706038519548791660565789724`26.67812290233968*^-16 - 
       2.055385260089488309705184888162686766472905`26.15659305998794*^-16*
        I}, 
     {-1.317053105044799080611554449357711528344`26.758147662694867*^-19 - 
       3.96358324227596126327178235726705377505`26.236164753603045*^-20*I, 
      -1.47942680164580417697301886372391025293507`26.75814764984163*^-17 - 
       4.4522360235260034287262551177294273405719`26.23616474988434*^-18*I}, 
     {-1.5886997547465657716010010072614989147`26.674437625766668*^-21 - 
       4.781085668301301638389882929563736927`26.153059768588413*^-22*I, 
      -2.658032638462587571312667995637083137286`26.67443761087149*^-19 - 
       7.99917147067089239260394391187427993334`26.153059753870966*^-20*I}, 
     {
      -1.563676605350325553764352198322476027800670573921384426`26.5927005510\
20634*^-23 - 
       4.70578017360560222070024460869518455946911940958621524`26.07110149548\
4342*^-24*I, 
      -3.9649434423332560185883318241937876726`26.592700472724466*^-21 - 
       1.1932232135825308810453158347960797591`26.071101451785424*^-21*I}, 
     {
      -1.2568388758731321259393052148894433586591390885198875`26.622977468138\
71*^-25 - 
       3.782372546384343890014592363643908762736607684792531`26.1014614251656\
67*^-26*I, 
      -4.914522910186306854248733627738619336830355105509769062`26.6229774403\
87206*^-23 - 
       1.478992804161314339520715809928232837902283592459103284`26.1014614044\
01693*^-23*I}, 
     {
      -8.2555196516325000667704080408477480137207775626292`26.48063990986257*^\
-28 - 
       2.4844434307284405987535405161115560149542771102446`25.95911063918291*^\
-28*I, 
      -5.0651854359791828217130012963958003487541119771367273`26.480639881193\
13*^-25 - 
       1.5243336837495599988614378456155063195441136161245693`25.959110614700\
87*^-25*I}, 
     {
      -4.43404880872896233119200755789976199448247185157`26.58589176663574*^-\
30 - 
       1.33439733647748443584440715700347238068780493249`26.063998214720204*^-30\
*I, 
      -4.3434601625088214471429352171785344682812661528369`26.58589171463353*^\
-27 - 
       1.30713528920518383551204008372006961390297818538833`26.063998191041666\
*^-27*I}, 
     {
      -1.948362590140467702723481423500381035027777304`26.534514436728628*^-32 \
- 5.86346691912279944632202891851247560304939706`26.012924002098206*^-33*I, 
      -3.100437716873656022004969712077972216062646981916`26.53451437139504*^\
-29 - 
       9.33055996850086302401253811523682793946598191398`26.012923937147423*^\
-30*I}, 
     {-7.007188969635995891624968752737754960997004`26.55223533072062*^-35 - 
       2.108766660138999087670437408861051140459482`26.03066933624557*^-35*I, 
      -1.8430910472582464832140359097063638929157119789`26.55223523276788*^-31 \
- 5.546659250807621994860359241773124447167828704`26.03066930747009*^-32*I}, 
     {-2.0634251260670082892783014789528124563021`26.466447433966124*^-37 - 
       6.209739926236433867548946107345420713988`25.944886031233388*^-38*I, 
      -9.127923519642852950784699972412070394660328`26.466447324595975*^-34 - 
       2.7469875406430477929443328800085583048367434`25.944885917508042*^-34*
        I}, 
     {-4.9767897310550485110210624112037539145`26.453080693028866*^-40 - 
       1.4977315874950925731862178598896240324`25.93152923366643*^-40*I, 
      -3.76740579924348823338787342651114611777685`26.45308053965582*^-36 - 
       1.13377558091910373398701815123343330807693`25.931529189433235*^-36*
        I}, 
     {
      -9.83450485102988379247365715491069691061634744277072464`26.32228447622\
2645*^-43 - 
       2.95962846709190286451081688964886146169303810630146367`25.80076547810\
0864*^-43*I, 
      -1.296235939458746281650892945857588463883`26.322284326647623*^-38 - 
       3.90093537458367398277852602730570023398`25.80076532210439*^-39*I}, 
     {
      -1.59261229026039241031497542020066712073385669661187`26.54132183945375\
*^-45 - 
       4.79286018228104381844567375580892076314336912234543`26.01909759455364\
*^-46*I, -3.718843862575149617502077689655235209`26.541321487468878*^-41 - 
       1.119161190834616871105244094559405373`26.019097492767646*^-41*I}, 
     {
      -2.114076658728616796397259589949892029505876952714`26.37870727840997*^\
-48 - 
       6.36217232648222058936443870725839753619300349641`25.857273986553025*^\
-49*I, 
      -8.8984053787423120492974922131476681133610823419098044`26.378706962088\
49*^-44 - 
       2.6779155910316634271187348753131025657073151488379512`25.857273658555\
822*^-44*I}, 
     {
      -2.300764208007762215235251574133357918435204741`26.35987517826143*^-51 \
- 6.9239960213887515671915804448922340592905255`25.838350747808324*^-52*I, 
      -1.77616732973318337309421972098326716361374336369797`26.35987475485984\
*^-46 - 
       5.3452567984105885683349611369184026018574296799128`25.838350624698087\
*^-47*I}, 
     {-2.053251801108729359441950055982032433491537`26.272898814866817*^-54 - 
       6.17912398511119686121445269992126325642986`25.751359013985756*^-55*I, 
      -2.95801651773101415806511246654456568164160162709`26.27289836571228*^-\
49 - 8.9019528940371331877944574054387491373451432632`25.751358548489133*^-50*
        I}, 
     {-1.502798386383429521403736656609572837588`26.388914372064512*^-57 - 
       4.5225712448292731103689956902225104002`25.867010633913488*^-58*I, 
      -4.11085041448434616810825052872863142612051`26.38891355885752*^-52 - 
       1.23713294110484025115946673252186087206563761`25.867010398508636*^-52*
        I}, {-9.02215104171220633390617868115894591`26.263011600004727*^-61 - 
       2.7151560207586878796620243493478107`25.741556513301834*^-61*I, 
      -4.7680333141570025969089193440561296413275`26.2630108231181*^-55 - 
       1.43490773987912840246980766195317838640101`25.741555703413553*^-55*
        I}, 
     {
      -4.443513237527110450527587224136443932883725223945568`26.3336204379020\
84*^-64 - 
       1.337245593031329157953013533317873027833568621883372`25.8119531527935\
92*^-64*I, 
      -4.61614372460060615086220448824761184254`26.333619178954645*^-58 - 
       1.3891975836571870646725442126823448524`25.811952789984243*^-58*I}}|>, 
 "S0" -> {12.65618756307457233265761785621706110588`24.964942769117034 + 
    3.80879500940074124787857098055190417838`24.443412438893322*I, 
   14.85689491962839055939113072789562682351`25.04704602348458 + 
    4.47108317122041546206162641008592593428`24.525517359264715*I}, 
 "T0" -> {8.89910040375494330601886489719665972036`25.067320090180413 + 
    2.67812475416126503048020596627574841361`24.545828059148445*I, 
   11.63519720760395977224221515211554523655`24.9975000978682 + 
    3.50153478975067269974792819435245458594`24.476006342549763*I}, 
 "Sc" -> {-4.70369878881114172844635143725588359257`27.34804014975218 - 
    1.41554669471064533974957159899721127834`26.826505041424273*I, 
   -4.83196804993764335767288064772347212469`27.361435680672418 - 
    1.45414847105153388775743112269370505593`26.839904195967705*I}, 
 "Tc" -> {-0.9492249731582694575757575715850999266`27.33275060953747 - 
    0.28566290777105693108402915623796389001`26.81133257528419*I, 
   -1.60391598979953046440472827510941576895`27.32051681524421 - 
    0.48268779101140655055914519232466148333`26.79909199221187*I}, 
 "kappaFit" -> {1.00069606123123336358271356248168072727`24.16746510960741, 
   0.99803152241807084894914523388594972306`24.031462204866177}, 
 "kappaFitIm" -> {6.22560829048283568968`6.961808266510593*^-18, 
   1.972421588079150757961`7.327763170756564*^-17}, 
 "residual1" -> {0.00032861959833433577485018952187347939`21.01057225639872, 
   0.00063385480974367530144564438761907067`21.32699890046303}, 
 "residualMinus1" -> 
  {0.43269643721812496517627903278924259856`24.20578774309008, 
   0.32758365895136827712377737317603518436`24.151044029705375}, 
 "neutralOnly" -> {0.29685773386301794528027073988883427605`23.9724182817484, 
   0.21684865710183092673124456617705810028`23.903761274917446}, 
 "residualP2measure" -> 
  {0.30337714733102367224384878862151129156`23.739040400628188, 
   0.63970208202726578824582141320232120169`23.97699557671537}, 
 "chargedFractionS" -> 
  {-0.37165210813835872429878611626155785444`24.41061318825283 - 
    1.54838733514162160717`7.18421328107072*^-18*I, 
   -0.32523404628472013215589356266672627431`24.49261427663007 - 
    1.20080949515482027515`7.213706304942631*^-18*I}, 
 "chargedFractionT" -> 
  {-0.10666527290306191034170527314600155949`24.512813233487492 - 
    9.1216949251663541942`7.5986536140884*^-19*I, 
   -0.13785034848840567694257280396735499603`24.443090235833672 - 
    1.40424325007888035539`7.604953524628568*^-18*I}, 
 "time" -> 4318.860788`10.086914198937821, "kernels" -> 8|>


==> anc/paper_scan/point_A_b0.900000_N5_h0.250000_P5.000000.m <==
<|"b" -> 9/10, "Ps" -> {7/20, 1/2, 3/5, 9/20}, "ws" -> {0, 1, 1, -2}, 
 "lams" -> {1, 0, 0, -1}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 5, "hstep" -> 1/4, "Pmax" -> 5, "prec" -> 20, "discrete" -> {}, 
 "Pgrid" -> {0.125`40., 0.375`40., 0.625`40., 0.875`40., 1.125`40., 
   1.375`40., 1.625`40., 1.875`40., 2.125`40., 2.375`40., 2.625`40., 
   2.875`40., 3.125`40., 3.375`40., 3.625`40., 3.875`40., 4.125`40., 
   4.375`40., 4.625`40., 4.875`40.}, 
 "IS" -> 
  <|0 -> {{0.86686105443594012274254037395112037478`24.668819561536253 + 
       0.26087603723671355193978407044290859295`24.147296156171446*I, 
      1.56327294963915622881328880483530625027`24.851769096902576 + 
       0.47045653987371391104111844171421909612`24.330244937834955*I}, 
     {12.28184788470573221378571246278333874799`25.102518203248625 + 
       3.69613998657603602489946920832898095854`24.581002851633347*I, 
      17.61324704897506154851941667701162965875`25.195647920378807 + 
       5.30058891156172975892502403736623890126`24.674132627308623*I}, 
     {26.65213839134784243482159960052455334328`25.08620512038026 + 
       8.02078281385418134291803662627614239022`24.564687134064894*I, 
      30.67662645853243038126316474443035972232`25.12428976692561 + 
       9.2319255840836190304786929071080269309`24.60277167183174*I}, 
     {10.92416692857249025181989916394735878218`24.77202886868461 + 
       3.28755498226036863215739154994504243885`24.250512657988914*I, 
      9.66670855400667911823577619806917851919`24.783592840689337 + 
       2.90913129363324320424857426484619709178`24.262076318243228*I}, 
     {-0.03659138529194147289690585273125670468`22.813241767307545 - 
       0.01101193270030436974081811622598952646`22.291634585000057*I, 
      -0.06597449754992538170581371815285826393`23.25935262471544 - 
       0.01985458383605314161335119765319087492`22.7377406838578*I}, 
     {-0.06764027341009599068468930861724269667`24.12889261880687 - 
       0.02035588794136751578014321706558233636`23.607369534198103*I, 
      -0.0322802648298277808095893716370763891`24.15608399196536 - 
       0.00971452982766275224065927171429895612`23.634560267525174*I}, 
     {-0.00151744153959449874409930272035551425`24.008564191413683 - 
       0.00045666388351634503865927295435179981`23.48705056956875*I, 
      -0.00045292258965864151408256109909954555`24.029054507717607 - 
       0.00013630402445755285142302605411783274`23.507540806775644*I}, 
     {
      -0.000010250384016769291006188911199449715325584122505891858`23.8493943\
6942472 - 
       3.0847845208472531079539979088622887378362267406627106`23.327874043304\
853*^-6*I, 
      -1.7904984859103688829863502482561243138647356136082619`23.865039083174\
036*^-6 - 
       5.388385454535955990173223445452788030243455763548351`23.3435185087035\
57*^-7*I}, 
     {-2.68203113194677361216780495459452203577977337506352`23.75803969881001\
6*^-8 - 
       8.0713933319226682338258266662184673800328980858219`23.236554795138385\
*^-9*I, 
      -2.54517641606987062256503632277639009141964013474`23.770875570134365*^\
-9 - 
       7.659538216591021268326716964299540109069922279442`23.249392999298465*^\
-10*I}, 
     {
      -2.9517129194934977500861045881364433267045684168`23.484744757696753*^-\
11 - 8.8829826366916953647671288289318490833545555618`22.96322941020145*^-12*
        I, 
      -1.4105991183829378231253207420880263822720649712`23.490098501128816*^-\
12 - 4.245103713567918568198672685487600268187823432`22.968583165126535*^-13*
        I}, 
     {
      -1.41681104942943429822016659206480490270569595`23.21215360678835*^-14 \
- 4.2637981046321351062709313880629716885038708`22.690638122807847*^-15*I, 
      -3.159575383736262990763026755835911488759697`23.214339793121617*^-16 - 
       9.50853082211793213953744830913590765105143`22.69282429103427*^-17*I}, 
     {-3.0226559740031706927344181233544452450387`23.000605917779733*^-18 - 
       9.096481014952407385443644305851938181782`22.4790902290743*^-19*I, 
      -2.91474556850437750425273393073317873184`23.001335316298537*^-20 - 
       8.7717318660654562082692390241799352796`22.479819607824417*^-21*I}, 
     {-2.896305440534964418696112500635028886`22.79146350175777*^-22 - 
       8.71623753411700370212051377811419919`22.2699478242538*^-23*I, 
      -1.1191716249898818082701991297092797`22.79202280991738*^-24 - 
       3.368072161288944941183430238549641`22.270507308906968*^-25*I}, 
     {
      -1.253530127351840457497757263952704005124298884123782`22.8067677582773\
78*^-26 - 
       3.77241508898050107496601391497737032585483036955057`22.28526730510251\
*^-27*I, 
      -1.798937759453467952119005256263283523986825966012`22.80731710181803*^\
-29 - 
       5.41378288389095070929839335343010425213387545909`22.285819349084843*^\
-30*I}, 
     {-2.4574903382546059323820099865076212843377095383`22.47323754900414*^-3\
1 - 7.395652829374054104429586969245846778796804911`21.95166259703721*^-32*I, 
      -1.2140205851220748023219286056780108887278235`22.472978825319785*^-34 \
- 3.653513763823477920245611445756235649491087`21.9513953580001*^-35*I}, 
     {-2.18504245436237112208046003562698141335462`21.831876752290967*^-36 - 
       6.5757391426345093482486783527109711153945`21.310361430127884*^-37*I, 
      -3.4442422904075914427596082918696827224`21.831223868296483*^-40 - 
       1.0365216840768201777831091178372258998`21.309708566498216*^-40*I}, 
     {-8.81523158072539002148343578765513938`21.725664873761666*^-42 - 
       2.6528849927392545849896603112940456`21.204149853594696*^-42*I, 
      -4.1098432600061627940464615509658`21.72286348219826*^-46 - 
       1.2368298446997508770796179363308`21.201348540459144*^-46*I}, 
     {
      -1.6138306324794187442274314089363703688405114669518`21.663842962401816\
*^-47 - 
       4.856715364220669279263144106222124994344017519659`21.142319865172695*\
^-48*I, 
      -2.06285269764705269142698591788086905923020844`21.661639738956005*^-52 \
- 6.2080172411860973053305628717905194701652184`21.140114736102504*^-53*I}, 
     {
      -1.3407047338671945932389619929648057758519108`21.667846701628623*^-53 \
- 4.034761237523184481618518327343510256455482`21.146338036491407*^-54*I, 
      -4.3553253676291354862706382292605938449`21.668049568001116*^-59 - 
       1.3107060433376628614831936237480103139`21.14654885539924*^-59*I}, 
     {-5.05434057136540299788554214905863078`21.412814394560307*^-60 - 
       1.521069994267870504812762926720111393`20.891352226736036*^-60*I, 
      -3.8679618541820173175995594051638136027007279024377`21.411734218581397\
*^-66 - 
       1.1640372531880262464212858934446113350701816765199`20.890280179825908\
*^-66*I}}, 
   1 -> 
    {
     {
      -0.0439245120084264088839073302239002386424283168043690137465`27.453930\
460952172 - 
       0.0132187881456629833698080670713590988890697035722602661676`26.932283\
066042395*I, 
      -0.0318571271616999405018446299167933921327394176417532510481`27.453930\
460982793 - 
       0.0095871893761545225440438958209827599323431492523520286792`26.932283\
066069203*I}, {-0.15238247745034548304856629924795601222`27.374241168614823 - 
       0.04585848753745884254987788410071216314`26.852786782785635*I, 
      -0.1026060571677115566272441166346958128`27.374241168648183 - 
       0.03087860673105641207775341611259765708`26.85278678280539*I}, 
     {-0.13317698374140092325863584259033693586`27.360183403781367 - 
       0.04007872264165991624452691491519119324`26.838751652044095*I, 
      -0.07725417048757489928176244871813379487`27.360183403852936 - 
       0.02324912597431419470417492646746437776`26.8387516520649*I}, 
     {-0.04334885729945508370177202210280876355`27.314214792568027 - 
       0.0130455487106640141917957657000279086071620443386953085596`26.792584\
72448168*I, 
      -0.0200895906128353657844756809457799480531267743326971373512`27.314214\
79269572 - 
       0.0060458279466650845029484670819389853393073564179100079928`26.792584\
72457887*I}, 
     {
      -0.0049024751721121922038648333924479249399453452092008638552`27.083459\
020051258 - 
       0.0014753671179566364638187136178890191637553712361298401579`26.561949\
5770171*I, 
      -0.0016824764925178028275613286264720302743084014354119200032`27.083459\
020275626 - 
       0.0005063300489345088940434102303609945162585280935402963224`26.561949\
577218492*I}, 
     {
      -0.0001910751960452638812416504991695214818949460914758326799`27.153585\
090267768 - 
       0.0000575028024427186038802605575718505747572446381132332026`26.631950\
76428671*I, 
      -0.0000449975963325393063178880748821501273589083532013085166`27.153585\
091162245 - 
       0.0000135417256967997868806438329776137693434246341426654969`26.631950\
76477801*I}, 
     {
      -2.7097842657539799874752245619351934898927212728385357`26.954366659231\
997*^-6 - 
       8.154914532136661557641679410953662469181147137251903`26.4328270115948\
78*^-7*I, 
      -4.057090377478200378244725948526021946034151129429903`26.9543666610435\
15*^-7 - 
       1.220954217485761347579368381343867304591558545451763`26.4328270128987\
8*^-7*I}, 
     {
      -1.50084533223599695337405914428989377346709342163693`26.84347577982815\
*^-8 - 
       4.5166936589822255983288071370028150893318413291339`26.321946032910848\
*^-9*I, 
      -1.3235122021116294805237426408283807151011820408955`26.843475784170963\
*^-9 - 
       3.983021462949266591624033103334559278574446285393`26.32194603723699*^\
-10*I}, 
     {
      -3.43271249021254837535377894387218887978527394669`26.933707962630443*^\
-11 - 
       1.03305186781326055147135568364025106216626944203`26.412214154924946*^\
-11*I, 
      -1.6517991627439398687156291195726273673032775394`26.933707978320825*^-\
12 - 4.970979116923799431869996360171671008153846798`26.41221416007678*^-13*
        I}, 
     {
      -3.36072897924514502516033595847232174484306428`26.83308995038081*^-14 \
- 1.01138891157423456455229945560642316945899966`26.311581292970548*^-14*I, 
      -8.175399764145390063935337600500775491515674`26.833089985049767*^-16 - 
       2.460331886387474716939246199456526244158495`26.311581309701904*^-16*
        I}, 
     {-1.43930057722274986333303700167162530100321`26.639341718164708*^-17 - 
       4.3314788345487125938681277549142475198899`26.117824932951976*^-18*I, 
      -1.639942402337670668992983283779657717254`26.639341776907532*^-19 - 
       4.9352969893968526791542176529539147547`26.117824988985188*^-20*I}, 
     {-2.732385907517278280135140571608826705`26.578153661144732*^-21 - 
       8.222932661548297143425072531777737591`26.056628405496078*^-22*I, 
      -1.351095412613281886700199323912851191972136549209434015`26.5781537898\
6011*^-23 - 
       4.06603129033872559456707456958491107045721264695119786`26.05662853865\
179*^-24*I}, 
     {
      -2.3186950144259775620269684191677706255150184297358444`26.670311388587\
614*^-25 - 
       6.977957584189452129436324402318239187761664440381563`26.1485985039824\
2*^-26*I, 
      -4.6103966004220442439677252151475045521504486295677`26.670311772337378\
*^-28 - 
       1.3874680250692930596598151808055800783872353985789`26.148598837004926\
*^-28*I}, 
     {
      -8.84409540319394252395422697908678171657071944386`26.609658942820772*^\
-30 - 
       2.66157136708599248938734446675526064998764387342`26.08784734162253*^-30\
*I, -6.55237997439018110252406074958879058849817692`26.60965971455538*^-33 - 
       1.97189493453524208814505565861659572776486329`26.087847812225046*^-33*
        I}, 
     {-1.5219742615701858234553565592345477043105796`26.57581622368918*^-34 - 
       4.580279758825462663803959002158683542584287`26.05436726873676*^-35*I, 
      -3.893306010646380232629686727376478716807`26.575817811430895*^-38 - 
       1.171664407588589454831449810670964840523`26.05436784294567*^-38*I}, 
     {-1.18482455113242409363575958821476092936`26.581232950949076*^-39 - 
       3.5656502520039813331486933488881112716`26.059715053108185*^-40*I, 
      -9.6974480343069413719703759571285104363148079257129696`26.581236503568\
753*^-44 - 
       2.9183821346606631743386112592055952040562065801754767`26.059716090760\
464*^-44*I}, 
     {
      -4.180412046627288405090740278435932605864078194971353`26.4483077962347\
*^-45 - 
       1.25806704910785448246790149477607344776981609105718`25.92662568095407\
*^-45*I, 
      -1.01449827273386542423016808130335884486340658868`26.448313287637223*^\
-49 - 3.0530647076596674166315080330259946257292893053`25.92662726472626*^-50*
        I}, 
     {
      -6.694327233426629291417409628427402888576303529`26.468439370667788*^-51 \
- 2.014613012876110032666469690391691654577070744`25.947110491671026*^-51*I, 
      -4.4638835418616251718390895748095671957106`26.468450944608136*^-56 - 
       1.3433758998952727804386262578183401245512`25.94711382846628*^-56*I}, 
     {-4.870430753993399171646455386646423823828`26.382923614433935*^-57 - 
       1.465723564619444944678059544795015322474`25.861286160738395*^-57*I, 
      -8.2698699466761636517981648654452506286715290481271732`26.382942166189\
554*^-63 - 
       2.4887620560548541502411959999437768575841750885371301`25.861291506984\
863*^-63*I}, 
     {
      -1.6111637631235457354126804610776053558180720171351357`26.377631522706\
167*^-63 - 
       4.848689599240985353961681052621060804735466867020276`25.8562091704157\
95*^-64*I, 
      -6.455853316770343293540953229783986972591907208`26.377666163935427*^-70 \
- 1.942845882442396928605672534282862764039474179`25.856219213007662*^-70*
        I}}, 
   -1 -> {{-4.40253406930907190887134966193056394086`27.535236989010702 - 
       1.32491318640252428344789052718204420964`27.013751625592707*I, 
      -5.28219248644533202295509269425293268131`27.535236989265783 - 
       1.58964050436208996566860849896402204533`27.013751625851665*I}, 
     {-5.95260875759664001603393008684001365447`27.368455987385076 - 
       1.79139779778527929988550475488805596879`26.846949606602646*I, 
      -6.6303279097674269070350126330558990353`27.368455987404094 - 
       1.99535284441358006918146697869708641482`26.84694960662088*I}, 
     {-5.50318180571023751299004927407002730846`27.255488150291246 - 
       1.65614576213835540385594379286118884159`26.73393063369127*I, 
      -5.279196771158922014506449731081097119`27.255488150310814 - 
       1.58873896388036119290543244673667370118`26.733930633711537*I}, 
     {-2.23274388862721215377758968129953001862`27.3424369461671 - 
       0.67192934190424046222700569543700119469`26.820814244309982*I, 
      -1.71011397821679047220151871311873047994`27.342436946889244 - 
       0.51464736543112980127752040542072445219`26.820814244583783*I}, 
     {-0.33016365998417942128543395196993987838`27.071568137824404 - 
       0.09936054551705257998246083218282611853`26.55005772126756*I, 
      -0.18710646968177372462457751614505661238`27.071568137890416 - 
       0.05630844078431202527095751087492951591`26.550057721328123*I}, 
     {
      -0.017037806825614325852546482357001377815185853786459022491`27.1937946\
55202137 - 
       0.0051274140245729042685109619984005382815458923787204751366`26.672187\
806386898*I, 
      -0.0066194438006095566167240001395403355964693946230228389376`27.193794\
65570766 - 
       0.0019920773445495279196840729560736306385824776732945454516`26.672187\
806568957*I}, 
     {
      -0.0003193634014462437681332573464096106211363144170795427055`26.963821\
23183992 - 
       0.0000961102799363223678927606746837578270052245597249023579`26.442236\
528882397*I, 
      -0.0000788125424905341995917072753033556452224545458915347686`26.963821\
23219269 - 
       0.0000237181076070594747787714481169696431261695992151940517`26.442236\
52925067*I}, 
     {
      -2.3191184607011319624119381555133009417880207766836664`26.983556741382\
156*^-6 - 
       6.979231917436742919688530953073396834769698504315165`26.4619921630070\
75*^-7*I, 
      -3.368131058837303889969674664520702065061845062643402`26.9835567418573\
45*^-7 - 
       1.013616517926407874316427047995662495590263321932866`26.4619921632692\
44*^-7*I}, 
     {
      -6.8793766948707155374797124360737282249770911857939`26.92932948717736*^\
-9 - 
       2.0703024107874435707154701737836171177517980012078`26.40782107482687*^-9\
*I, 
      -5.447951772788274762571519416030142372072792409947`26.92932948824846*^-10 \
- 1.639524653078945449622037563523776703487995219796`26.407821075179193*^-10*
        I}, 
     {
      -8.6318980097154684704578608746385762257834956018`26.719018239585527*^-\
12 - 2.597711980579530421641167041054820488156016311`26.197499929243033*^-12*
        I, 
      -3.453693771284903218092366075217291904689811014`26.719018241217288*^-13 \
- 1.039366044040576668089748665203111262192101749`26.19749993072974*^-13*I}, 
     {
      -4.6812124916008858019412090218914435851571243`26.624168375067228*^-15 \
- 1.4087795939413581750621070789488429907366004`26.102653944996092*^-15*I, 
      -8.76836826355688734704716491816873999092389`26.624168378355087*^-17 - 
       2.63878179083418948423059339652653405332772`26.102653948408552*^-17*
        I}, 
     {-1.1122276936895096804115946983614988690941`26.64064628633783*^-18 - 
       3.347174864412951004964060176122882790618`26.119090946213554*^-19*I, 
      -9.0373374550948250914445482356670234444`26.64064629345609*^-21 - 
       2.7197262703077047868805046872467487485`26.11909095224542*^-21*I}, 
     {
      -1.1681273032524526042931649187953939643922423628109370811`26.673559645\
61654*^-22 - 
       3.515401001130432315568529407600674736990321767908672406`26.1517655399\
57754*^-23*I, 
      -3.8153952384757757569889357571043807054832091356934996`26.673559662260\
665*^-25 - 
       1.1482176817287628457782147181916657230565786950378125`26.151765548751\
708*^-25*I}, 
     {-5.45670119239512592303212734128248353524531245842573`26.63045950594155\
5*^-27 - 
       1.64215773239826237219599050704703103139041566267724`26.10876538676763\
7*^-27*I, 
      -6.63910372643321266736773143086092336217005966649`26.630459538222155*^\
-30 - 
       1.99799386775125417046201555492366970168710770372`26.108765396272716*^\
-30*I}, 
     {-1.1388055626056137145577050517887626330654479667`26.60534323171091*^-3\
1 - 3.427159183532485590466884192318984258055610132`26.083953357032126*^-32*
        I, 
      -4.782948308199723528103727114070212893458059`26.605343294690616*^-35 - 
       1.439396307592908147022757567238561261225936`26.08395337521372*^-35*
        I}, 
     {-1.06535497549812843941664119022254171514229`26.54931712310424*^-36 - 
       3.2061145536087310658363757399218156171125`26.0277916712933*^-37*I, 
      -1.4313709467164979833344723031162608471`26.54931722954262*^-40 - 
       4.307615141830755615852933268459466558`26.02779170263595*^-41*I}, 
     {
      -4.478935241238077859858270070880325818983076949822671059`26.4450643215\
974*^-42 - 
       1.347905608165028094667489872235009809452589653938059333`25.9234934634\
694*^-42*I, 
      -1.78400469748249199598108264272629198400363967087855`26.44506447751246\
7*^-46 - 
       5.368842832531556752090467445338089317369424387215`25.923493511282302*\
^-47*I}, 
     {
      -8.479361288910965362649476211443120059872513495794`26.502322368742988*^\
-48 - 
       2.551807074536133596989078394422432918604817923114`25.980994007634116*^\
-48*I, 
      -9.2790777990573554841775349796952614518667307`26.502322698143374*^-53 \
- 2.7924764101951409064318578407007487276961517`25.98099411716301*^-53*I}, 
     {-7.240319958378093702554778047039906560468367`26.356632166631233*^-54 - 
       2.178925872147536433895607995643127449920749`25.835039622567876*^-54*
        I, -2.0173514218701433594880403151384126013`26.356632592324598*^-59 - 
       6.071084194614995707718784875647161704`25.835039750447812*^-60*I}, 
     {-2.792073989337818885328991858451429875`26.392046726940666*^-60 - 
       8.40255995217257615085024451851913666`25.870688551539864*^-61*I, 
      -1.8356853651647785989941813669853940147893736823841`26.392047559561586\
*^-66 - 
       5.524372345799115119132780915920002446998567317164`25.87068879591644*^\
-67*I}}|>, "IT" -> 
  <|0 -> {{0.24431745854382216188405993388999309469`24.120458989837946 + 
       0.07352570528633365599861718677206364443`23.59895368992709*I, 
      0.14562670591417118891293928591058477061`23.765916850687155 + 
       0.04382538327257693797003168284728003539`23.24441032048478*I}, 
     {4.08963620907808773782318200283927419609`24.74110581984887 + 
       1.2307486678569072463989297040095734616`24.21957138275212*I, 
      3.7139186599752352759743069205452055387`24.563177490719628 + 
       1.11767898404925186285898779066339394234`24.041633436339804*I}, 
     {14.34863907919576153946371423707468486121`25.02566028270752 + 
       4.318126974981150654352024331875638255`24.504146980027535*I, 
      16.55171917307433808058369492115311810187`24.920991922353668 + 
       4.98112919623113271218931135251674816353`24.399478233840153*I}, 
     {13.87569737423633052291396306847549852294`25.332129463000715 + 
       4.17579833165079214692022501273687647667`24.810666332886658*I, 
      20.1654295167729509133607013266704537333`25.26608647712246 + 
       6.06865115763571283240925568640487212518`24.74461760491204*I}, 
     {2.89878560511493057774269767646288290416`25.233979015111725 + 
       0.87237014235606740269257738459056857878`24.712531630162317*I, 
      5.58329314330749691791161730204343675639`25.186828243764133 + 
       1.68025473344714759499501290230470604912`24.665374841959515*I}, 
     {0.1370373904235561952573512938649440053`25.101819854099695 + 
       0.04124048621635193208617538844311671079`24.580143565971216*I, 
      0.37322881006025173377429394073708900472`25.05862605373454 + 
       0.11232071443611929922778003128504182548`24.536993974920424*I}, 
     {0.00200869083062153644401443755473712596`24.74549419664165 + 
       0.00060450207244256013019335966517927659`24.223972030566948*I, 
      0.00828175696424414890040842259803208858`24.69487539074523 + 
       0.00249233937449802248183529482483558258`24.173353576393307*I}, 
     {
      0.0000116229898830283145324948198570255760170197341372193234`24.7812320\
40327904 + 
       3.4978610770555832492253031144950755234827778261090042`24.259713353336\
505*^-6*I, 0.00007773629745286405249443300351439011`24.71687845318579 + 
       0.00002339421886031472604507518623884299`24.195361024878824*I}, 
     {
      2.90907472156300976827056375966209451959823372458351`24.67958355814968*^\
-8 + 
       8.7546658314309406871286878621808940682708090098864`24.15810359717227*^-9\
*I, 
      3.38323068789296847025688196608733780712319427740686`24.604528154086193*^\
-7 + 
       1.018160650312592101037570209706884429854078992508472`24.0830456095599*^\
-7*I}, 
     {
      3.23384312455444168023648132869822812685136865394`24.508141037921973*^-\
11 + 9.7320346214872476020338066523020613376132107522`23.9866598559177*^-12*
        I, 
      7.011270516949893449604953909639257741067840705599`24.423724845148275*^\
-10 + 
       2.109994974507936691453545402938935448140063070981`23.902240318608808*^\
-10*I}, 
     {
      1.60881298127840118834569982642731018404299794`24.317842123505578*^-14 \
+ 4.8416150784855041832288866845222287483469944`23.796577162827795*^-15*I, 
      6.971416080679123899338789701346199699611374489`24.230274322077175*^-13 \
+ 2.098001048437058985336075509128549231974213011`23.708989082419265*^-13*I}, 
     {3.5913984993517133659340799479773474470686`24.201675879247983*^-18 + 
       1.0808073610578596952991809832733699955933`23.680158600339333*^-18*I, 
      3.334531084999663570728280631560134366812872`24.113644436466327*^-16 + 
       1.00350483049832726475300637088910321066635`23.59212855684812*^-16*I}, 
     {3.602555437162179114576759827153563964`24.046538910722944*^-22 + 
       1.084164966880370273065291994022298029`23.52503825162694*^-22*I, 
      7.68296680830818922689719459727386489038`23.956330606648*^-20 + 
       2.31213748145229490556226687474941192853`23.434829250551562*^-20*I}, 
     {
      1.625729177672413363787994631749621409395033347706908`23.71996329698967\
*^-26 + 
       4.89252324026982204085951337748175688979279197118876`23.19851456132096\
*^-27*I, 8.5364898037807140639514214246745866`23.6268759453292*^-24 + 
       2.5689995190416158988960915710031303`23.105425025974075*^-24*I}, 
     {
      3.3041067719215534545347684496889832580888196746`23.55549459636521*^-31 \
+ 9.943488369386992668242084332917117325470297256`23.033958252821396*^-32*I, 
      4.5787061076768244459607335458833711631936181465104`23.459365825749217*^\
-28 + 
       1.3779309832063329713181579274510883994307719932324`22.937830416457874*^\
-28*I}, 
     {3.02754846417281331037795300915991281369163`23.182366657088547*^-36 + 
       9.1112046369340200368907845093563385387297`22.66085085059859*^-37*I, 
      1.186769326745376773106525827650070794823570668`23.083672225289845*^-32 \
+ 3.5715029241547886031444675505795539177144491`22.562156533104023*^-33*I}, 
     {1.251981866303080085689428732974015815`22.81937702881427*^-41 + 
       3.76775570089312162535639826841269768`22.29786192326887*^-42*I, 
      1.4879126740142467018656384281369383508727`22.718319476220017*^-37 + 
       4.477773688929119716679619707703559597093`22.196804357010326*^-38*I}, 
     {
      2.3387357566026023160930599691975320067154634290147`22.676820322577278*^\
-47 + 
       7.038268857552454464224148791593778918796269665883`22.155305314187032*^\
-48*I, 9.0318076184415145341159863268274354`22.574304304546203*^-43 + 
       2.7180621029468199516849493000460648`22.05278926990243*^-43*I}, 
     {1.9751949976986645253793422927445294246388967`22.555863251900163*^-53 + 
       5.944217255261557452034314712563615492102287`22.034349232135906*^-54*
        I, 
      2.656576574587306786687057131181682521998175348909`22.45436645187543*^-\
48 + 
       7.99478954380919539320488309091238906619603949047`21.932851805537922*^-49\
*I}, {7.547733880800500127695864298626384174`22.51351828826944*^-60 + 
       2.271440036282147559837823076397128813`21.991994284044875*^-60*I, 
      3.789213719499719911548844908592224974032172`22.408471766977186*^-54 + 
       1.140338528680135972774163257290850198674468`21.886949861439454*^-54*
        I}}, 
   1 -> {{-0.58596430289750159802110429426702640106`27.495636853983942 - 
       0.17634203834608880216213533942474779273`26.974371370266326*I, 
      -0.83093935719473801822727250581717386865`27.495636853050467 - 
       0.25006564267676933994966307353327017584`26.974371369996824*I}, 
     {-1.22516492251187333009602031425539328072`27.356384176242592 - 
       0.36870519019255576650074592613407729286`26.834960637391077*I, 
      -1.8590272397886034912964576102259059286`27.356384176134682 - 
       0.55946181565017533415632938518581595043`26.834960637328898*I}, 
     {-1.13826929075394208139243491803830492524`27.29298314250017 - 
       0.34255453092578277853250382138795562486`26.77155556527024*I, 
      -1.97920523252442989160211531490313530713`27.29298314238974 - 
       0.59562857887889733368057097540801940435`26.77155556522068*I}, 
     {-0.44515545873711171212577571774918946485`27.31207542998938 - 
       0.13396655834907039241532715505102835935`26.790616662510054*I, 
      -0.95066295935288221642154251235352144735`27.312075429802977 - 
       0.28609566009985520236275230665034815921`26.790616662450702*I}, 
     {-0.06287752079999191102296341337566043767`27.020830798161928 - 
       0.01892256939405863936070480174422477415`26.499316029990652*I, 
      -0.17682969010766162544253449361473023131`27.020830797940523 - 
       0.05321571269700159805229992520124162435`26.499316029760042*I}, 
     {
      -0.0030844885905362685710916458891127945129057750331229082774`27.159628\
567989632 - 
       0.0009282562139379416306845197100316994482063502012103984872`26.638094\
419017868*I, 
      -0.0122487705468641189207773326736103392944160176434246684928`27.159628\
567058515 - 
       0.0036861855829558677019577799482539082502398125139602152458`26.638094\
41874675*I}, 
     {
      -0.0000545403494294515360198151117233472744685063400530114542`26.931325\
543269644 - 
       0.0000164135534245672100000282081601489147825363344141739364`26.409749\
054736213*I, 
      -0.0003279122036123747127450432455712076368971380967547576492`26.931325\
54150694 - 
       0.0000986829847784749933307453876227770768955009709451695895`26.409749\
05290266*I}, 
     {
      -3.70432644077662664868442962761258809174406528013145`26.97673012566621\
*^-7 - 
       1.114792269828981327717377565114973613361202907018812`26.4551763731402\
33*^-7*I, 
      -3.6151304680381664881754948084289509433984940419762249`26.976730119290\
657*^-6 - 
       1.0879493383275489091763139445541181314251524227761867`26.455176369919\
98*^-6*I}, 
     {
      -1.0210054371893309872350497951220090802109580813031`26.843639513548297\
*^-9 - 
       3.072647583924584457547100974723006017512246853634`26.322095606179364*^\
-10*I, 
      -1.73391951868834308291105210935256865161330820734486`26.84363949879476\
*^-8 - 
       5.2181148363752199177774057784081264851734138515322`26.322095599177985\
*^-9*I}, 
     {
      -1.1855428514669048735478746519667763911110700671`26.661811096680967*^-\
12 - 3.567811928824577261939521683449358904072048953`26.140287182790402*^-13*
        I, 
      -3.75567425584970261245586490169566657753974543109`26.661811067740878*^\
-11 - 
       1.13024505138893264032929398980950158056939568765`26.140287153702722*^\
-11*I}, 
     {-5.937826749214321966594556700490798069680948`26.613887093596308*^-16 - \
1.786949251216661954450858139781260640897928`26.092376827265625*^-16*I, 
      -3.76123319781891855622827267433885433007287031`26.61388702055853*^-14 \
- 1.1319179777993843579623972367520910160258`26.092376757514927*^-14*I}, 
     {-1.302186846645644419368540832534619699979`26.703314306323772*^-19 - 
       3.91884423179830143711004132045783228727`26.181734695098363*^-20*I, 
      -1.76788579580109225287738889092659891685717`26.703314066599148*^-17 - 
       5.3203340758659576913455099356702267951995`26.181734557704388*^-18*I}, 
     {
      -1.262867964220406640735490771372002058322736396250543998`26.6175757197\
71203*^-23 - 
       3.800516684572792788851668237716210489122832535357567`26.0960064279445\
7*^-24*I, -3.9386816074911535876823250420504734062`26.617575201058745*^-21 - 
       1.1853198900116840134842787129894509107`26.096006277488723*^-21*I}, 
     {
      -5.4531655771817584302327927635118382401283062869122`26.59939226884729*^\
-28 - 
       1.6410937126440731384505281379719286750105913927025`26.07792404440483*^\
-28*I, 
      -4.1877265571954312968160386032664933414510168084642516`26.599391094152\
075*^-25 - 
       1.2602683021478642431340482221733787013546733651041435`26.077923694444\
394*^-25*I}, 
     {
      -1.053582222095329752464743683781263578853078537`26.60817063329044*^-32 \
- 3.17068523954079682357480265743034983017847619`26.08660816255191*^-33*I, 
      -2.135268782147635002612987798247757357528122783671`26.60816787895797*^\
-29 - 6.425948604697674470224318923364500825049902326`26.086606690902148*^-30*
        I}, 
     {-9.140748351270896057016752960520494408306`26.38827123507762*^-38 - 
       2.750847087956000929191663067390854808462`25.866734971036564*^-38*I, 
      -5.2400203254607819574701016991569430733009403`26.38826753380549*^-34 - 
       1.5769490745382909397812667936996991202937796`25.866732374425776*^-34*
        I}, 
     {
      -3.57083281653312563314089446424795071379261616535148991`26.35308645802\
0933*^-43 - 
       1.07461825634573404186719569553198770184797364352550939`25.83158316027\
1542*^-43*I, 
      -6.20578312967728751582897624910645454288`26.35307912715868*^-39 - 
       1.86758893197029460301725330561439534244`25.831577357666426*^-39*I}, 
     {
      -6.29420269039148942794137435035189839915210287199`26.445269215883275*^\
-49 - 
       1.89419820746524830977356137700291059397936080503`25.92368019842761*^-49\
*I, 
      -3.5542628614324718837294032542222251563624034557151349`26.445250410553694\
*^-44 - 
       1.0696316391690498616567846143400598548001031776078841`25.9236646648*^\
-44*I}, 
     {-5.01426049094436991764167287264716729239232`26.21382539032753*^-55 - 
       1.50900816209969887556616559851967840896899`25.69231186692671*^-55*I, 
      -9.8605516777498029946599251856972361550277455231`26.21380321602528*^-50 \
- 2.9674670854062362006482296316971072258136888486`25.69229374863618*^-50*I}, 
     {
      -1.807728223600329284548747400013057507979921559746183243`26.3641208868\
86617*^-61 - 
       5.4402371978826468029033232130827612639412792782070126`25.842644809308\
723*^-62*I, 
      -1.32682964485071101004255085024502650874774`26.364059761401172*^-55 - 
       3.9930050850199851124779388919232719460307`25.842598056721283*^-56*
        I}}, 
   -1 -> {{-0.07186329291861487906101486757672789441`27.50302367390496 - 
       0.02162677742119609460578153551942661457`26.981754727015552*I, 
      -0.10571295206070488250464533800972623585`27.50302367340026 - 
       0.03181360597187762719811278814812801795`26.98175472686972*I}, 
     {-0.1488632221022727307564577125716361417`27.3647278657304 - 
       0.04479939117532416987846559027343469217`26.843305753954162*I, 
      -0.23344664924258553513495929480791545609`27.364727864790062 - 
       0.07025420792519319202414841692084862618`26.843305753412604*I}, 
     {-0.13641606782165091380298501300184851455`27.303716159888978 - 
       0.04105350333437655614330716492746288192`26.782289281650232*I, 
      -0.24377556669902567667124413479292527648`27.303716159485372 - 
       0.07336262655952041211821585256348393839`26.782289281469303*I}, 
     {-0.05263913759204448616405896754002395386`27.324820849048905 - 
       0.01584139643637143399971535680279492131`26.803279056298773*I, 
      -0.11489269770838904874693885508496577908`27.32482084892872 - 
       0.03457618903539646988126779332055580733`26.80327905626029*I}, 
     {
      -0.0073545549882714897025554720846994804712227263120067150163`27.044996\
384407344 - 
       0.002213304140452135793774966870615923045440349724556120507`26.5234765\
98348072*I, -0.02104336949791970105477573402648261438`27.044996384306312 - 
       0.0063328613237762020342409186021977788412613648365244477107`26.523476\
598242866*I}, 
     {
      -0.0003578520356378868631360876709360170381296692376063967443`27.198912\
254255635 - 
       0.0001076931770052220405841145908384876689588689796939095433`26.676864\
210690436*I, 
      -0.0014409761432605275489420713436636861874741236152896916415`27.198912\
253943828 - 
       0.0004336521338486650969846971618453020561573220295714720926`26.676864\
21059907*I}, 
     {
      -6.2904959395416170753579133050618460477362354408433725`26.983816569918\
982*^-6 - 
       1.8930826855857151006217531419750134401666776490743496`26.462302849270\
422*^-6*I, 
      -0.0000382605443008368942499105471501693833198220288251918817`26.983816\
569489065 - 
       0.0000115142549416028193039253347487516332539077361285669417`26.462302\
848823235*I}, 
     {-4.25456952424169292736190879802295944744817461637967`26.94509991899703\
4*^-8 - 
       1.28038424607098761250435404348294289125209254475634`26.42367782289753\
*^-8*I, 
      -4.193805694251706893522153015823129630396487067668005`26.9450999180830\
02*^-7 - 
       1.26209777779098443334926565900410349530312301107291`26.4236778224345*\
^-7*I}, 
     {
      -1.169160380435201434122759281291838548154624648069`26.827735239438812*^\
-10 - 
       3.51850997782532545231454132348983341462141881702`26.306168364953606*^\
-11*I, 
      -2.0033506989913492083255733502511710923999950527621`26.827735237831966\
*^-9 - 
       6.028949955403547527951896223603306597951544157655`26.30616836418929*^\
-10*I}, 
     {-1.354647003717349595566324976283300734118023044`26.674702971018426*^-1\
3 - 4.07671956625529945627816227696418836028503947`26.15317864711462*^-14*I, 
      -4.3269569425084859390303643237118959000260768291`26.674702968455993*^-\
12 - 1.3021687555106523350272154726545303971698020692`26.153178644539153*^-12*
        I}, 
     {-6.77410404592127403138489003686918868283162`26.654149793788395*^-17 - 
       2.03862131109239265698502337569238702993044`26.132615761558995*^-17*I, 
      -4.3246582700840378698181275371064007864089617`26.654149788362375*^-15 \
- 1.3014769854167870374595081152465487447161712`26.132615756377028*^-15*I}, 
     {-1.48384782959766881570567310173737280163`26.678905522771526*^-20 - 
       4.4655408114928092584145305257975020895`26.15746168183884*^-21*I, 
      -2.0297874899930248320071132338751510209408`26.678905498465202*^-18 - 
       6.108509709974134279142373936102895729596`26.157461667898314*^-19*I}, 
     {
      -1.43777064085914298314493062784334025527170312474419035`26.61304778525\
5336*^-24 - 
       4.3268745933762698271129730178573621321157840375919113`26.091622848838\
778*^-25*I, -4.517448192254934771831790566079655636`26.61304776181967*^-22 - 
       1.359495823219858149423678709034577922`26.0916228420275*^-22*I}, 
     {
      -6.204172669957786191095361955044906104110465868556`26.632528561177143*^\
-29 - 
       1.867104274887590350640700474835598022397353358967`26.110649465653513*^\
-29*I, 
      -4.799381190393998161511526698085203070978107951369834`26.6325285121140\
6*^-26 - 
       1.444341673595086660982414784699429616512845072841562`26.1106494510322\
24*^-26*I}, 
     {
      -1.19803716506192082339781376670840225789403999`26.595462747225355*^-33 \
- 3.6054127300369638033210499225844983492995342`26.073444053662193*^-34*I, 
      -2.44572141833229404323276227399158933246707171979`26.595462658082088*^\
-30 - 7.3602350519097290811042449229991586804867398097`26.07344400606191*^-31*
        I}, 
     {-1.038953768603746252329027515308005727158`26.386852079914906*^-38 - 
       3.12666188702937213810706744665665110798`25.86531071221012*^-39*I, 
      -5.999199262308132192833313159431332089429637`26.38685197266998*^-35 - 
       1.805418898606219112107684596469590935850292`25.86531063695973*^-35*
        I}, 
     {
      -4.0572384588212145124902784038334779003455950277766728`26.395310349749\
61*^-44 - 
       1.2209987815756538790332720891023862109524052984057536`25.873659706078\
225*^-44*I, 
      -7.1023866557628908634865085430782863216`26.395310142682188*^-40 - 
       2.1374157671484824397593359260129748895`25.873659542217688*^-40*I}, 
     {
      -7.1494683606345722965584062364955137577501185088`26.410660023431696*^-\
50 - 2.1515846913727513971947824185466989214103365877`25.888916345402443*^-50*
        I, 
      -4.066628925384769818160185381390215932953488901928554`26.4106596275426\
2*^-45 - 
       1.223824779689617136523627090915759334430316201294382`25.8889160184856\
13*^-45*I}, 
     {-5.694182125099935817253975521838862270596`26.23365953415301*^-56 - 
       1.7136260309523159406771759099642470153355`25.712130890672523*^-56*I, 
      -1.1279381789795395585692064164446570056850920173`26.23365905986476*^-50 \
- 3.394454519261391861905222975048508795454962254`25.712130503132382*^-51*I}, 
     {
      -2.05241001259818308361102946378413246734558101589215654`26.36907382294\
002*^-62 - 
       6.1765906788829501494922313475493754980254897505448898`25.847242248573\
21*^-63*I, 
      -1.5174503001841376568246288022893394049608`26.36907268312169*^-56 - 
       4.566665199572110366954864947502395453443`25.847241377443506*^-57*
        I}}|>, 
 "S0" -> {12.65481372039662841793923498440541321889`24.940738611710277 + 
    3.80838156063432747370868826644511770874`24.41921276571282*I, 
   14.85528638328471055781458431955451817803`25.023916011675247 + 
    4.47059909296480214431695948243580536186`24.502392601643425*I}, 
 "T0" -> {8.89903336488402375961018219991370234426`25.059179347753066 + 
    2.67810457926138134072760344901955155125`24.53767492196861*I, 
   11.63539396034775860990007688517429637183`24.99200052152693 + 
    3.50159400117314350151167857215464770523`24.470494835576748*I}, 
 "Sc" -> {-4.70413019578893518420546580967579682743`27.352485930167294 - 
    1.41567652375559678814087737314576104429`26.830950026348464*I, 
   -4.83229275888111660533640845428871865016`27.364537824083826 - 
    1.45424619003659515600430417505138578882`26.843006645061905*I}, 
 "Tc" -> {-0.969517839178100186316441030062799968`27.340211800048614 - 
    0.29176991009206178382022324982109401826`26.81879588296062*I, 
   -1.63239892187762173764886196077515843529`27.32887232975445 - 
    0.49125953894193262662269390284038430092`26.807449186214324*I}, 
 "kappaFit" -> {1.00566805785459877040051804087047840323`24.14887863145312, 
   1.00624976544602634492986608825931361044`24.016309322986675}, 
 "kappaFitIm" -> {6.25301280743226417767`6.942955403861697*^-18, 
   1.989338667621694728899`7.312742268901156*^-17}, 
 "residual1" -> {0.00266241246255794717143525423877512484`21.8985978692855, 
   0.00199527074274150213822830786776557591`21.809021640412425}, 
 "residualMinus1" -> 
  {0.43150048460836152204577800611703409978`24.184060900049392, 
   0.32608307062958718185653064086844068124`24.131975341627648}, 
 "neutralOnly" -> {0.2967866962323717738830877861676460277`23.95173484773557, 
   0.21675061253346156933859301848263707179`23.88650770266273}, 
 "residualP2measure" -> 
  {0.30352427540773648533962226477427449489`23.70572173508282, 
   0.64033400304166851063123372044898820588`23.94336940950173}, 
 "chargedFractionS" -> 
  {-0.37172654609739272228672432266577100628`24.386448268102278 - 
    1.54956844756504442752`7.160309924402342*^-18*I, 
   -0.32529112089811017372861392522338326367`24.469526554986338 - 
    1.20141988781373118866`7.190781878490701*^-18*I}, 
 "chargedFractionT" -> 
  {-0.10894642141739350419567606695528455294`24.504697303045777 - 
    9.3171632440552135617`7.590564526442349*^-19*I, 
   -0.14029597342734346142924727067742010062`24.43760947548123 - 
    1.42911079514406519092`7.5994651096713275*^-18*I}, 
 "time" -> 7975.802321`10.353319375012866, "kernels" -> 8|>


==> anc/paper_scan/point_B_b0.500000_N7_h0.125000_P5.000000.m <==
<|"b" -> 1/2, "Ps" -> {3/10, 9/20, 7/10, 11/20}, "ws" -> {1, 2, -1, -2}, 
 "lams" -> {0, 0, 0, 0}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 7, "hstep" -> 1/8, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.0625`40., 0.1875`40., 0.3125`40., 0.4375`40., 0.5625`40., 
   0.6875`40., 0.8125`40., 0.9375`40., 1.0625`40., 1.1875`40., 1.3125`40., 
   1.4375`40., 1.5625`40., 1.6875`40., 1.8125`40., 1.9375`40., 2.0625`40., 
   2.1875`40., 2.3125`40., 2.4375`40., 2.5625`40., 2.6875`40., 2.8125`40., 
   2.9375`40., 3.0625`40., 3.1875`40., 3.3125`40., 3.4375`40., 3.5625`40., 
   3.6875`40., 3.8125`40., 3.9375`40., 4.0625`40., 4.1875`40., 4.3125`40., 
   4.4375`40., 4.5625`40., 4.6875`40., 4.8125`40., 4.9375`40.}, 
 "IS" -> 
  <|0 -> {{0.85338508200318357203904029884121874079`23.345176006145856 + 
       0.36560966420179603395669475730055285597`22.9770998051758*I, 
      0.03484179926480675964897402216526669862`23.61061922858621 + 
       0.0149270227451021484759280239265526459`23.242504305370797*I}, 
     {6.35966052182908685871672485524031900172`24.77588998997606 + 
       2.72462385019132235129054404663778681094`24.408854522703727*I, 
      0.31795689365229262247589873365188635444`24.994620334988294 + 
       0.13621999677564929847587195735849390466`24.626716713324466*I}, 
     {29.97293240489006032028853212660929791247`25.376429921743092 + 
       12.84108895596338205071203435163596917651`25.01023384345844*I, 
      1.48965687873777729598530020968180964297`25.4782388658215 + 
       0.63820303717142149651872891692726839425`25.110413361857685*I}, 
     {97.31660187890305064792889819533494573093`25.594760911952168 + 
       41.69265538446907744795048085836451834132`25.228280341525423*I, 
      4.60955052363994409638273574204858667022`25.642045883777605 + 
       1.97483674675124678318796115205382641914`25.274458147298358*I}, 
     {227.10136480774265292140135416229289968425`25.49419627534709 + 
       97.2954126784449945246042978807460849033`25.12614066024332*I, 
      10.00033938820280763966486120631025245239`25.537463777173997 + 
       4.28437384567636861096828179986237678784`25.16933799777044*I}, 
     {385.94829818885933253973942369449304089082`25.441036830345695 + 
       165.34906770207297529299303538965667284444`25.072991705076266*I, 
      15.46854616801819313876613604011206645978`25.48894007638623 + 
       6.62707854806162683190015476296424317905`25.120958644865638*I}, 
     {478.84799841636611395520471577548189278714`25.477987039018583 + 
       205.14942151760821736936515818825351840513`25.110440446855566*I, 
      17.12214081414204103436582011801843254273`25.527378628858923 + 
       7.33551626984145543234501720949192409006`25.1592760422335*I}, 
     {433.42917968574601895720563772709205927181`25.47984836684047 + 
       185.69096200766998982232430409502356577895`25.112032288590434*I, 
      13.55968663128326941493423483459348139799`25.527349822143073 + 
       5.80927951577030754007226896093556763271`25.159337580949696*I}, 
     {286.10020956333402866087318756763401362425`25.283871301430484 + 
       122.57186556505073197953193983432637526158`24.915767841061534*I, 
      7.68177614134105736534932919389886505994`25.32914372447734 + 
       3.29104838453057784706145943926641525806`24.961009541178175*I}, 
     {137.94536754301637514852429400499863800741`25.440543046531346 + 
       59.09894673481929123825322395526992636821`25.073055860665097*I, 
      3.11864059635950291175228416003362653551`25.482846576252594 + 
       1.33609687495900351567961747018827713004`25.114869900403065*I}, 
     {48.80048838141010161359834494225030175293`25.269843228531705 + 
       20.90724404055662948092777200435985668015`24.901707290398207*I, 
      0.91145731590990826770220003508846166339`25.31173340564431 + 
       0.3904891358328767089887008212774987615`24.9436072697423*I}, 
     {12.76177466421973995546875319755653786821`25.44239244095078 + 
       5.4674358012587796456041286342987349813`25.0750191651432*I, 
      0.19321356820352983265865757138111328838`25.482479637295032 + 
       0.08277710646676127227584337803129113934`25.114593982846177*I}, 
     {2.49179633595129113402531545158004633677`25.230600531659046 + 
       1.0675424739180267554018236607754432806`24.862600791932234*I, 
      0.03000719449815666574542977954054868581`25.26865536949036 + 
       0.0128557676194158101359133419597598575`24.900550932611157*I}, 
     {0.36749022910263188210292864357741754207`25.25406484727226 + 
       0.15744120924198789221558899515923563617`24.886030462200925*I, 
      0.00345399804513868201151693309440625613`25.291837524513742 + 
       0.00147977166705628144455257854146878318`24.92370994344948*I}, 
     {0.04142689912365971304878192620826769179`25.188190990427273 + 
       0.01774822995730125261194202898236901136`24.820643820892375*I, 
      0.00029819511086081447865734706219178444`25.225134199819433 + 
       0.0001277535975816751918998646909059685`24.857015780750682*I}, 
     {0.00361001447802408700436037111184561721`25.034446256581084 + 
       0.00154661267100645504315964513091386729`24.666280727522544*I, 
      0.0000195274699266592862972800474737571948265943572787884677`25.0679861\
02088664 + 
       8.3660142099483378658104373381392927960100595466406603`24.699862783611\
85*^-6*I}, {0.00024561620415363836621053456681289933`25.04568678264885 + 
       0.00010522759281465424129574853532274602`24.677695475637694*I, 
      9.796874409994572001240992030234275309625646344567792`25.077386329376345\
*^-7 + 
       4.197204800976254587958981216259498766582998290221589`24.7091684345262\
73*^-7*I}, 
     {
      0.0000131583479924069261696173521567725884076571219245341113`24.9598672\
45461353 + 
       5.6373368745345766944552650819969876678133306920163278`24.592382597183\
754*^-6*I, 
      3.79749038601276579873971365780500431476905460060635`24.99427038778807*^\
-8 + 
       1.62693163276375729949549909226409262161244282109767`24.62616404164266*^\
-8*I}, 
     {5.589508715953769008622415792554484536204429028749291`24.78669728364408\
4*^-7 + 
       2.39467322289709159475121550008521298424796542086484`24.41861680504146\
*^-7*I, 
      1.1452534151442926885283827354322361680352814153937`24.820189602786368*\
^-9 + 
       4.906527256768960626244653448364414981495705302131`24.452073447848992*^\
-10*I}, 
     {
      1.89337188735480236825698346615474549800623525256302`24.790287557512777\
*^-8 + 
       8.1116376949078715981974085863648796865204903343222`24.422088678115237\
*^-9*I, 
      2.70247087166729705146396940232546863333555595886`24.8214404994342*^-11 \
+ 1.15780025775248437524209693539427623010299816142`24.453269473690764*^-11*
        I}, 
     {
      5.137762113784580250125677175752919821354380929004`24.88728954032232*^-\
10 + 
       2.201134658646952441221065112447679989644697928021`24.520232702921952*^\
-10*I, 
      5.012537354358332971378913275372440055634077609`24.91936793007589*^-13 \
+ 2.147485511024039234869814675356285182281126957`24.551369125481134*^-13*I}, 
     {
      1.12095471052781874095732006256584035771033294908`24.671278518369263*^-\
11 + 4.8024260552982722605919002804215442026650090017`24.304281364501104*^-12*
        I, 
      7.3348097434595509287445878643174783950021087`24.702692568645688*^-15 + 
       3.142400053438341599376055626168055920117675`24.334752353552904*^-15*
        I}, 
     {
      1.972294766742892817323222682998094897164676042`24.53339688354528*^-13 \
+ 8.44976133966601924761738404953333136958592053`24.165519767039275*^-14*I, 
      8.49270387319545691100693032467462980088798`24.563023187347543*^-17 + 
       3.63846835001583705506234549110258945875303`24.19494506971822*^-17*I}, 
     {2.8052863068576461048853933608033463918125107`24.493911109304648*^-15 + 
       1.2018487389451243962612735312875531449744266`24.12560245528992*^-15*
        I, 
      7.799717743075443018104677122215656418504`24.521375815367684*^-19 + 
       3.341577261018876634742356838148575681106`24.153230313523395*^-19*I}, 
     {3.23195928427882039723714929980445662063481`24.53971009038728*^-17 + 
       1.38464518956124640450003153447481783414134`24.171789034164583*^-17*I, 
      5.693083579937869665040792630300057038`24.5704689371335*^-21 + 
       2.4390470607336508667515176119584851639`24.202371141177423*^-21*I}, 
     {3.020992448493053504035014759250281905936`24.57148396402106*^-19 + 
       1.294262177699474445013699415391311563993`24.205615628823512*^-19*I, 
      3.30797590484681665849809284236913545`24.60484017244372*^-23 + 
       1.41721244636678708687253382559867531`24.23703790228093*^-23*I}, 
     {2.2941483145728115608499937844281438246`24.352708428288658*^-21 + 
       9.828655464086634580010166314088854312`23.9872193952656*^-22*I, 
      1.5321987326220249253565616016108543927165178660228016`24.3829240421896\
*^-25 + 
       6.564289392186167467825519146188751193795225789366242`24.0151433667199\
1*^-26*I}, {1.41703277045122731641826178625409736`24.265173019885836*^-23 + 
       6.0708921012714065071365631824166974`23.899626460676185*^-24*I, 
      5.6637410682075912620480254655925097967698489271248`24.295579438144756*^\
-28 + 
       2.4264760583962374702046693948396653764131246320531`23.92778605893064*^\
-28*I}, 
     {7.126026897009387287735453116573271403621328543477728`24.19977765139430\
7*^-26 + 
       3.052952712499782214640794014586518876168510905832218`23.8328558738388\
38*^-26*I, 
      1.67243446768274749577947439578053460214013909745`24.231181314074778*^-\
30 + 7.1650913172008579461396043300420290601097567658`23.863219528225844*^-31*
        I}, 
     {
      2.9200177437481474962548008792885489420360634562076`24.16090976828664*^\
-28 + 
       1.2510023074800045446805086915096598731442038282926`23.79284009625482*^\
-28*I, 
      3.94832616681396773344681514904000385097239139`24.193689539364712*^-33 \
+ 1.69155312701208601579416233802840985019490855`23.825577772243115*^-33*I}, 
     {
      9.756754306625586181429317915222883885881023839`24.184571586435602*^-31 \
+ 4.1800164321729869621391423902194620269968252037`23.815658119994914*^-31*I, 
      7.45772046511032502933082539568195815520551`24.22085019517446*^-36 + 
       3.19505781441527115417352475267054975068408`23.85262981332207*^-36*I}, 
     {2.65997446081742277578676686658235474288958837`24.22853763360252*^-33 + 
       1.1395938245392410079064085037325417493148667`23.859353013520384*^-33*
        I, 1.127712604952081647783496664913284744097`24.26940863871488*^-38 + 
       4.83137841881205531455657279511230915186`23.901115366550822*^-39*I}, 
     {5.92022520502836766385372637216334278479972`24.266426277431187*^-36 + 
       2.53635972183676738446901086976352466569079`23.898455166046766*^-36*I, 
      1.365923183464941149208532857479254099`24.31349117892027*^-41 + 
       5.85192695494246720370510061424501102`23.9452747410885*^-42*I}, 
     {1.076206954142254043021064286744227647745`24.28050021001727*^-38 + 
       4.6107164445848330921758619268083354964`23.91657367701004*^-39*I, 
      1.3258599584298981500614103268731317000412202419328297`24.33547623249281\
*^-44 + 
       5.680286946688183932072855267747058332299315770299516`23.9678911748707\
04*^-45*I}, {1.598580568301651946845807754756129798`24.261670667586614*^-41 + 
       6.84868434077018374018271212583450322`23.904922591348132*^-42*I, 
      1.0318032269120392081497750023144777549525301115502`24.33045883649054*^\
-47 + 
       4.420480733364688899147952100341239311315517136353`23.963942224743363*^\
-48*I}, 
     {
      1.9409693240116170209879062757513863724611769894462056`24.1999809808807\
17*^-44 + 
       8.31555598689405336859743265342146576795546413102875`23.85247964578056\
6*^-45*I, 
      6.440034435414506141820504963690737189047398022`24.273221270633428*^-51 \
+ 2.759057870864858711584058959335900662719908371`23.908138383101026*^-51*I}, 
     {
      1.9270603082244487247845201698515414761456166343744`24.176744501456337*^\
-47 + 
       8.255966585830135537599168597444618176827900650277`23.84392693561889*^\
-48*I, 3.224918146665268075534828048758090593628376`24.26543919788263*^-54 + 
       1.381628605356789580302881636093519182410501`23.902583338961545*^-54*
        I}, 
     {
      1.5649368129205120647472758570733052095288023193`24.09603553575475*^-50 \
+ 6.704546807002136562839437956036936888442994247`23.774243967070404*^-51*I, 
      1.296047244606156131834272021362404981721`24.194900279555885*^-57 + 
       5.55256247013053227902203025567597549032`23.833339152940418*^-58*I}, 
     {1.0397833208710703122592698354264842284109248`23.999038313943878*^-53 + 
       4.454669278889285045472731122274071841568719`23.685945183769434*^-54*
        I, 4.18132910786032213840410522472910224`24.109970557801716*^-61 + 
       1.79137690976873588905898838326133992`23.74942842810862*^-61*I}, 
     {5.653821223132126940152968254410420314506`23.916227918550213*^-57 + 
       2.422226170152294012946126760150360447721`23.61618886154474*^-57*I, 
      1.08319834601385435502824229142637563129978915051508`24.047653312893072\
*^-64 + 
       4.64066916450343884980695911714359506404749473591096`23.68951263168034\
4*^-65*I}}, 
   1 -> 
    {
     {
      0.004276297156494573617838730231152977548591491070213464348`27.17513199\
0610858 + 
       0.0018320633912923776717184914092172123280135567313750459579`26.810693\
585006806*I, 
      0.0000870332807529854939302803097184723958935011895658940058`27.2200399\
28421333 + 
       0.0000372870456978072167169610920169975250120480201005417423`26.852595\
10939018*I}, 
     {
      0.0222588416544568754410261955022094491699999999999999999999`27.1631477\
98217953 + 0.00953619625468982509122189979852875992`26.84050910373072*I, 
      0.0001239373665054039542789835779764838255761924601430539056`27.1866207\
88979265 + 
       0.0000530975990859031956572639465420882357058724680609181715`26.852815\
452545357*I}, {-0.04906503251365609333345531342343397981`27.106413652333902 - 
       0.02102058079016324829016983579400295845`26.803199123502974*I, 
      -0.0037742071631826948677034282886476828749639306230998487977`27.210099\
323781698 - 
       0.0016169565682120637350228403931841280544408383727941201459`26.849979\
993974156*I}, {-0.46210543894829867573922116306232123979`27.094850590540364 - 
       0.19797652656773389367612327705622305657`26.745920037461424*I, 
      -0.0193949805707883054678976022854963831474509079769182633984`27.131769\
529795623 - 0.00830925274325315397473881233026284366`26.76720623122881*I}, 
     {-1.46550251594707532494536004209857198675`27.000574195301105 - 
       0.62785475635991798964960452346302417881`26.633939993183922*I, 
      -0.0510758261660298184270716691805157396`27.025548930161694 - 
       0.02188205072621811604916940915624351926`26.657751723394334*I}, 
     {-2.87519639689919449606482064333712249745`26.97028786746885 - 
       1.23179981857311968550275231498897911371`26.600724906491095*I, 
      -0.08718739492872148402462691105005499295`26.993525053877256 - 
       0.03735307173133865560244820771351429177`26.625129204528438*I}, 
     {-3.89660443048554800613091349050935314525`26.968328491999053 - 
       1.66939435361694929474890068553011337276`26.618368592113203*I, 
      -0.10306937643981533190257131629275203081`26.99380233922276 - 
       0.04415727542505695439732288685977115147`26.629311800659465*I}, 
     {-3.78789856187464058728877214688800839436`26.947577358758434 - 
       1.6228222761835050616486834301090676833`26.586768563896253*I, 
      -0.08656419419449609892388929722445801221`26.974255836170354 - 
       0.0370860783001485779271208551696102384`26.60769545994124*I}, 
     {-2.6862299038924790023750199036767006201`26.922753306707627 - 
       1.15084225614256555357726657190120235605`26.556561500330226*I, 
      -0.05229118042720173286171374927170776269`26.952011849464718 - 
       0.0224027362557451343339091042582775556`26.584239012291775*I}, 
     {-1.4035458000949944322578231398830622449`26.844872566231057 - 
       0.6013110839247805716912208499753188578`26.49752435254597*I, 
      -0.02289818207445980799594408409931564536`26.874147508653376 - 
       0.00981010429596846957722095488374909546`26.51033283677452*I}, 
     {-0.5445241175838871176481327071493257824`26.758756973207774 - 
       0.23328657130062368141285796255698825089`26.39017428172393*I, 
      -0.0073174608891058937103557685239301188305955106048092143615`26.787662\
75587792 - 
       0.0031349674079090607972688261460014896315212387176094367744`26.419431\
21962829*I}, {-0.15803499275238369477169507276974038579`26.781865589057798 - 
       0.067705801109980883518352598853548519`26.437353329691774*I, 
      -0.0017182470779913953181962959101715392407030918993076911736`26.820017\
167011336 - 
       0.0007361363005380116905507564585060180073255555318877453157`26.456948\
832039917*I}, {-0.03457896897897623367567612415411483688`26.685231155531753 - 
       0.01481442024645171861375099573285609073`26.324182405936256*I, 
      -0.0002986749164725989691474234205094445899659097129820904464`26.723769\
202495866 - 
       0.0001279591572666359576376808557076792058287616366759378793`26.357183\
171190393*I}, 
     {
      -0.0057506759243367927754654748447692944524736394962686443521`26.756057\
046462715 - 
       0.002463720936736839309307762793494664571612138566188007424`26.3949736\
12909755*I, 
      -0.0000387371808080665544185154294001060336791400425844582258`26.815606\
22978509 - 
       0.0000165958931858954582998718744958781860053914307510324425`26.449121\
890809938*I}, 
     {
      -0.0007328890767582405933611137084192723159451594009767093172`26.685957\
87545739 - 
       0.0003139864228957134122588857544158000542874105108924103607`26.369588\
482913226*I, 
      -3.7789769983542434955181993159710276050264046629849876`26.756981861729\
784*^-6 - 
       1.6190000745635859477996542414968204094797254516527013`26.400390435650\
07*^-6*I}, 
     {
      -0.0000721491869262666152721203102573711169504569424125731773`26.595266\
972495885 - 
       0.0000309103598842222846028009299169971447513047560213495817`26.222652\
597114628*I, 
      -2.794832962790321713436026166825517082535892278912171`26.6667715240821\
8*^-7 - 
       1.197370287546306480249869298292291202126547531861031`26.2974778829612\
3*^-7*I}, 
     {
      -5.527572195336150239094387565087194723717670225760468`26.5579988406153\
58*^-6 - 
       2.3681382025617542941082515519209449688624036148861831`26.213014116483\
933*^-6*I, 
      -1.57862502711475893248751496861895400737036058986052`26.64736308374027\
7*^-8 - 
       6.763190243602419474269961474040213284479181539063`26.284607119807262*\
^-9*I}, 
     {
      -3.318015981615059219591888334677207282153112914385312`26.5283372388037\
58*^-7 - 
       1.421513844613877341362700302840462287134470027869934`26.2507147687020\
7*^-7*I, 
      -6.855730710864850532524889005311649225863245780436`26.654500114687824*^\
-10 - 
       2.937151651600921503880647878135833417588160280435`26.308225575385766*^\
-10*I}, 
     {
      -1.56984077491744202079429699045973649151503565616176`26.47161866643579\
*^-8 - 
       6.7255565004792540739872868550154553301096458941013`26.111468678650148\
*^-9*I, 
      -2.3028034162762437844791521822765831021965195898`26.617383092230252*^-\
11 - 9.8657358969905851236175843366025147981416591803`26.251710770758894*^-12*
        I}, 
     {
      -5.884627657030874522081211884918769019727918776674`26.386124771830133*^\
-10 - 
       2.521108919070176222066666433440752067468124340104`26.012498539469636*^\
-10*I, 
      -6.013540549182343298628961778648032597245738698`26.558126903685345*^-1\
3 - 2.57633814700576019732207867369991088408088701`26.188395704210006*^-13*
        I}, 
     {
      -1.75551953989514462584778316615093985609366379341`26.369793982898024*^\
-11 - 7.521046746846705882767602411924858753018251489`26.1451200681953*^-12*
        I, 
      -1.22631641131229062676787458833861781490025398`26.63114111650935*^-14 \
- 5.2538196507091692941536691879015783386639622`26.30753308661721*^-15*I}, 
     {
      -4.183796635313611072088373146038378300353549955`26.226684708083585*^-13 \
- 1.792434054899388468291254197116646837334045691`26.061757309802278*^-13*I, 
      -1.960299127987563967070150864358467544909172`26.536192887564365*^-16 - 
       8.39836928290636768422339124568745052982854`26.23587299337232*^-17*I}, 
     {-7.991421472583229773689740059969434168526701`26.078749741203506*^-15 - 
       3.4237075180970616484319703745021295989558323`25.751018145821114*^-15*
        I, 
      -2.4643091321953779196484641131132262460352`26.389261499704666*^-18 - 
       1.055766327900269552755478314808906580821`26.03625913324908*^-18*I}, 
     {-1.226784566801028197313651422799968258509686`25.95795275680704*^-16 - 
       5.25582533577024155169466733100540944326558`25.563894743152318*^-17*I, 
      -2.44297807211061107891605759606154336162`26.33105677308859*^-20 - 
       1.04662761446464982175070547439706148511`25.95128946989151*^-20*I}, 
     {-1.5171567627309856573558483139951083686238`25.829181087226093*^-18 - 
       6.499846156925090738910305799294403053073`25.480939045111988*^-19*I, 
      -1.9143427460724058441356757030384368069130180424047263744`26.272096756\
907356*^-22 - 
       8.201481644321331191550765188935002326933901118145560576`25.9143029579\
68705*^-23*I}, 
     {-1.51457605614796793978372785213136696166`25.684785287886687*^-20 - 
       6.4887898203764638866240356631245115662`25.524616823806703*^-21*I, 
      -1.18815720273523469444794687218246461656794948852683222`26.18568931555\
4814*^-24 - 
       5.0903368839221624784405105656826751616975490133599175`25.928196075296\
75*^-25*I}, {-1.222667928988336794736335583635849109`25.50197869861288*^-22 - 
       5.23818871895939243613084539141811929`25.473007660076338*^-23*I, 
      -5.85111650409206457279566987087511659952252743259148`26.068768450078924\
*^-27 - 
       2.50675197560895032062775925688604264739371711671044`25.90187766233628\
6*^-27*I}, 
     {
      -7.9935374717902210892895450697849085287287256388973072`25.372125262689\
387*^-25 - 
       3.4246140604960726444612709141115183437307081495054453`25.329650472235\
908*^-25*I, 
      -2.289649832146692035794632616268726533751848490268`25.971171554933193*^\
-29 - 
       9.8093829377219867521218280325903936364967563633`25.815540810227702*^-30\
*I}, 
     {
      -4.23792650199849133828883883214392285690662532228075`25.208906383736625\
*^-27 - 
       1.81562452635161058742933174571420852749543113740284`24.94723574736528\
3*^-27*I, 
      -7.129098320599693968909350964462162634750578752`25.829969249925753*^-32 \
- 3.054268580530821509857480137579185773723391425`25.541184422964594*^-32*I}, 
     {
      -1.824109367848027310017314763574424359016957699508`25.040178328695017*^\
-29 - 
       7.81490123873268955379625938808663786301802751858`24.67690484197686*^-30\
*I, -1.7682089889242587389835008688814363575142089`25.677277340270752*^-34 - 
       7.575411245316142572052021569385679730706868`25.31300112324092*^-35*
        I}, 
     {
      -6.380725067568030161532386376364134072849958653`24.874428686186445*^-32 \
- 2.733648382792830552648762576132025826433435456`24.473773787153643*^-32*I, 
      -3.4970671782672720793207842216106904912715`25.539587953841522*^-37 - 
       1.4982234675771494839247972286715566553919`25.143903371662702*^-37*I}, 
     {
      -1.8155085408097183209399551546314383113808745`24.708883843319636*^-34 \
- 7.778053330893094267003795048585482208246299`24.311406143049133*^-35*I, 
      -5.519917248932311054649715020418914306`25.403648555588745*^-40 - 
       2.3648586486496788194739828839398177667`25.009086889989096*^-40*I}, 
     {-4.2051297374107938738642277506740977825208`24.54146816507868*^-37 - 
       1.8015736431797757489474520252404457228705`24.17662131479175*^-37*I, 
      -6.95925311610523973490815639779826971800394099718764772`25.25742080255\
997*^-43 - 
       2.98150301491331621387153287729725350199498114690797174`24.89235926004\
7225*^-43*I}, 
     {-7.9345020050325283631800332078744330644`24.372364339826614*^-40 - 
       3.3993219179071589433974706935946245344`24.06229304769465*^-40*I, 
      -7.01293998909596706043763944594779548775058265961093`25.0996153573317*^\
-46 - 
       3.00450369774703730609465390835499229473114325342175`24.786916403885616\
*^-46*I}, {-1.22037486057718907007391546084172071`24.202875393291645*^-42 - 
       5.2283646900482761056124944253075923`23.964091819181043*^-43*I, 
      -5.65221739477777585874940078297669430647282295138`24.93577319091291*^-\
49 - 
       2.42153905344755479447062916467827812123672654244`24.691833263018808*^-49\
*I}, 
     {
      -1.530898496134865463694533603415444200554847621793387`24.0343834498470\
24*^-45 - 
       6.55871888204409342991474879898227029043107527430872`23.87878528006066\
5*^-46*I, 
      -3.64556498270293711678869011891432498897790563`24.77271256383058*^-52 \
- 1.5618433193408869410760668129528104290989452`24.6098529761027*^-52*I}, 
     {
      -1.56711593238734904425840966106333825306184215835`23.867032131507997*^\
-48 - 
       6.71388265260636204446362630590142009153081827794`23.801284629592406*^\
-49*I, -1.88260797948252884742862793306265995299173`24.61083187970691*^-55 - 
       8.0655226546327345343373369882197996838159`24.53698951724178*^-56*I}, 
     {
      -1.309659134900195972419550221483176639819993978`23.69648229267519*^-51 \
- 5.61087891770633373599907178113179828077812016`23.699254061897335*^-52*I, 
      -7.7876186228282741615301947115979536409`24.445166356862437*^-59 - 
       3.3363937215078678828006625069223066323`24.44106265556142*^-59*I}, 
     {-8.93922944812764023206654493676040974342529`23.52102612838836*^-55 - 
       3.82977010692643058225198092074894246591857`23.534398441040818*^-55*I, 
      -2.5815543926522954004640647674980955`24.27315695284394*^-62 - 
       1.1059968758778422417529915603710815`24.281627389870405*^-62*I}, 
     {-4.98531254105355881011152100621902706102`23.35195317824567*^-58 - 
       2.13582177906971501291988600123441477952`23.370376111764354*^-58*I, 
      -6.8604947192935947374420376190939547166804878960157`24.10642843721733*^\
-66 - 
       2.9391926616427178485648238123632655714183044344802`24.120708114878504*^\
-66*I}}, 
   -1 -> 
    {
     {
      0.0042813024028059698481911341025051694838970967175946293404`27.2346907\
5451199 + 
       0.0018342077531540372446537145733219100622599939149288923728`26.866200\
808146175*I, 
      0.0000870535181055887304433306905891240856968084984040302596`27.2350086\
04192114 + 
       0.0000372957158419726557871038808534271558522363219620645214`26.866495\
619101567*I}, 
     {
      0.0223071984899588499634056824608937220446403895974751633408`27.2544285\
31241558 + 
       0.009556913427701846925196143641228243190123130327469654016`26.8865854\
62637168*I, 
      0.000124128062523453730375711114762699180172149989385245681`27.25472648\
493761 + 
       0.0000531792976163721618140533162258832654249983331974209779`26.886728\
014396184*I}, {-0.04891793843183402597556878380024885213`27.222705837432223 - 
       0.02095756232523437936259239090831205645`26.855252495439544*I, 
      -0.0037736554258016351786139617703472714426326439034744300222`27.223121\
32734127 - 
       0.0016167201913139073892481097325202197998316566455286052623`26.855424\
754220884*I}, {-0.46180518581896076163772878819158209169`27.1391935447121 - 
       0.19784789126802242802629115862617453726`26.771393871614293*I, 
      -0.0193939362067746858533295376118295560733808333423397306368`27.139471\
932278845 - 0.00830880531385184826641523504637143279`26.77155029359964*I}, 
     {-1.46504089512115238172344016124192093728`27.031081797180857 - 
       0.62765698745264101266064077224437271143`26.66301820334681*I, 
      -0.05107437525458989995953581845989442454`27.03130180645276 - 
       0.02188142912261205118903095387815738095`26.66322755307575*I}, 
     {-2.87465047242322060635141503947687238799`26.998890976892575 - 
       1.23156593205629443510094620883646617415`26.630774092070293*I, 
      -0.08718588513356187480523483902014244125`26.999109126841404 - 
       0.03735242490060191187703385528824702746`26.63100366011895*I}, 
     {-3.8961080583868902919900677722780012585`26.99983527162148 - 
       1.66918169647056070738351663273681383718`26.631849954721996*I, 
      -0.10306820161150588930749646538768998992`27.000079353931962 - 
       0.04415677210177093934070226409481616688`26.631952214522663*I}, 
     {-3.78755331025824280245310281468350727966`26.980665634625552 - 
       1.62267436250397363234333642184280052283`26.61268173097897*I, 
      -0.08656351512628398940586468346183486687`26.980919255183007 - 
       0.03708578737181360317922492483545782965`26.612878689323793*I}, 
     {-2.68604704775003217104332549868391259737`26.959124653989715 - 
       1.15076391639390215663932466296297180863`26.590952013188915*I, 
      -0.05229089092837351376563664241732890977`26.959396802273044 - 
       0.0224026122278336977448400197111438064`26.59120874122988*I}, 
     {-1.40347225890007776899158364538541608302`26.881302930552078 - 
       0.60127957719687367375606486315107000014`26.51338981259182*I, 
      -0.02289809164231940595688245168051045731`26.88156517845422 - 
       0.00981006555277365320025465758446093276`26.513501303763018*I}, 
     {-0.54450167047314803553080596999402450588`26.794749696165802 - 
       0.23327695444559224353415535046127910334`26.426607926499052*I, 
      -0.00731744032713399329249118946664100569737508658157191168`26.79499660\
9728067 - 
       0.0031349585986905727120779311735984325557767994193855119359`26.426857\
99440563*I}, {-0.15802978488645170644329681316270009013`26.829520640458394 - 
       0.06770356994124503828215221300546272579`26.461699729167933*I, 
      -0.0017182437047148496697477797374483577724058532614752237452`26.829834\
30606839 - 
       0.0007361348553492790502455781562708440994047099983790185511`26.461855\
648075147*I}, {-0.03457804765587675371627013465203501586`26.73338552888695 - 
       0.01481402553058882640387757201818755839`26.36535116055003*I, 
      -0.0002986745235648697232442537316385523157396178341150800862`26.733684\
200130583 - 
       0.0001279589889359890066883292107695695469342990576170205739`26.365604\
410921698*I}, 
     {
      -0.0057505511077883453342901229766885693491805770985869672448`26.830944\
74157998 - 
       0.00246366746247612505190075661199524149583071926546333696`26.46295708\
5060125*I, 
      -0.0000387371495202228411715952406892819204108225815969844236`26.831391\
922075778 - 
       0.0000165958797814684594742609904652665503232743868290737854`26.463359\
715672606*I}, 
     {
      -0.0007328760665735264254969731608563881494144764332884614276`26.775591\
62506912 - 
       0.0003139808490353719767288237450428535213902244366583568613`26.407992\
543807445*I, 
      -3.778975483740986075981856330600515714167181478300192`26.7760981865442\
9*^-6 - 
       1.6189994256686660355725695721643075759688354320972139`26.408196784889\
448*^-6*I}, 
     {
      -0.0000721481388486168933290663255249834260021021530547217364`26.685507\
140239185 - 
       0.0000309099108638144368620032823702059367926638018752063444`26.317182\
619345306*I, 
      -2.794832771971112213952703649812851280076390527900584`26.6859797113251\
32*^-7 - 
       1.197370205794997979994171823777203415846097801989551`26.3176802079376\
34*^-7*I}, 
     {-5.5275067033183828374209447741844790415573303195034978`26.671396308732\
2*^-6 - 
       2.3681101442852167761249151821860053308351276335523194`26.303345553600\
693*^-6*I, 
      -1.57862535617120361159131327962851553639370352254437`26.67195943170804\
6*^-8 - 
       6.7631916533553994556473491240791538738554507137953`26.303781860485305\
*^-9*I}, 
     {
      -3.317984166866515211317716316933705557775289785564399`26.6903564776266\
83*^-7 - 
       1.42150021444881219196746280290006978223450810765887`26.32292751768894\
2*^-7*I, 
      -6.855733745582321657547476799385040806387764197414`26.691139160098555*^\
-10 - 
       2.937152951743212438846959453075961182603092291504`26.323240471225702*^\
-10*I}, 
     {
      -1.5698287599241614122436163519399428660147347378769`26.659873604472203\
*^-8 - 
       6.7255050255032866157165842451741621424606342357707`26.29222758043282*^\
-9*I, 
      -2.30280489940361649321877498927472771040107444193`26.66072344705898*^-\
11 - 9.8657422510470613828479352801568769263775184378`26.293036040424433*^-12*
        I}, 
     {
      -5.884592500679598618352178703247024372421831930419`26.6101166254595*^-\
10 - 
       2.52109385728616381347400124222689830397847349646`26.241909570513126*^-10\
*I, -6.013545479321740428997087251201596333783427717`26.61106921173386*^-13 - 
       2.576340259190104012878455492748011037006587633`26.24289187356376*^-13*
        I}, 
     {
      -1.75551164342707770568728455204903069497437854267`26.72296714635946*^-\
11 - 7.521012916573606310173116351970880412849123581`26.355571632067132*^-12*
        I, 
      -1.22631760749954290621068322889663642402061319`26.724566888505272*^-14 \
- 5.2538247754486198804796263114795159536939223`26.3563655773136*^-15*I}, 
     {
      -4.183783309335626034353596583384354739732624295`26.65494195103175*^-13 \
- 1.792428345745995683769474794490980884618544249`26.288200607608186*^-13*I, 
      -1.960301313629170933575110157355349174617875`26.65688674690728*^-16 - 
       8.39837864669430867751028417226776882961837`26.288991465285996*^-17*
        I}, 
     {-7.9914054529932044376087076225312479025201674`26.50814965915677*^-15 - 
       3.4237006549387368445815239411189868539955058`26.14027117807308*^-15*
        I, 
      -2.4643121918344489251355341480358666462713`26.509917733186338*^-18 - 
       1.0557676387195431955518627193198405171599`26.14179020418859*^-18*I}, 
     {-1.226783422979469989766154759656641117970598`26.492783623500358*^-16 - 
       5.25582043537738699888367392759339601978585`26.124539365446886*^-17*I, 
      -2.44298138913811681920644288907304688343`26.49508012980692*^-20 - 
       1.04662903555500878973710787879894046487`26.127035045461653*^-20*I}, 
     {-1.5171568393545554197659757467209277258292`26.496316855733106*^-18 - 
       6.499846485197967797161383238057566255863`26.128650178506767*^-19*I, 
      -1.9143455515057101135298098786723804924154996506933028227`26.499430952\
384174*^-22 - 
       8.20149366343849113555262429410124571449087272658240825`26.13159011765\
1953*^-23*I}, 
     {-1.51457750878066030981697514506538160863`26.47914819097228*^-20 - 
       6.4887960437867632475575197967349878723`26.113363609314757*^-21*I, 
      -1.18815906363173118106337833770301064924688444825141183`26.48317107807\
8264*^-24 - 
       5.0903448564278640982877624213975014222062479872967574`26.115574455350\
32*^-25*I}, 
     {
      -1.222670136475570225347487877481939364417506412666287913`26.4733053239\
60325*^-22 - 
       5.23819817633898770431562810959061233024569811032553461`26.10934163197\
3837*^-23*I, 
      -5.85112622369342797175364599115580087863516809544936`26.47910087876839\
*^-27 - 
       2.50675613970821287881164027829439239941042237768737`26.11163952648682\
*^-27*I}, 
     {
      -7.9935582494029629327435600481960725702097302746308581`26.448787062083\
415*^-25 - 
       3.4246229621000233823827028358959497939474678490013357`26.085217158596\
47*^-25*I, 
      -2.289653841984234950504710793137423120582860342304`26.455599748461466*^\
-29 - 
       9.80940011678204399522457095019210672501209227285`26.088130915995688*^\
-30*I}, 
     {-4.23794069250879580850216401016353126414740053361677`26.36766436779724\
6*^-27 - 
       1.8156306058903987404269839719132706763179392488308`26.001565877047714\
*^-27*I, 
      -7.129111419440380446654780381778547074543232852`26.375172903068393*^-3\
2 - 3.054274192373406775586705209356231755815900128`26.00733845707409*^-32*
        I}, 
     {
      -1.82411677249445338453098731813141926774699993415`26.264857963017196*^\
-29 - 7.8149329619295260322759992739361369082891960212`25.89686306728437*^-30*
        I, 
      -1.7682123839456089626544886683421891163935381`26.27277715667653*^-34 - 
       7.575425790363179245866517198273043819188242`25.904690380881423*^-35*
        I}, 
     {
      -6.380755293842928681057710173401796356000710473`26.242034479293043*^-32 \
- 2.733661332419498244590284255756129168648552881`25.872912911100375*^-32*I, 
      -3.4970741715456350770003954136802833512661`26.25207961808829*^-37 - 
       1.4982264636573574523707700404589019081659`25.88375839184287*^-37*I}, 
     {
      -1.8155183194063970724058039258825886102560562`26.286563529767598*^-34 \
- 7.778095224635127945819408413730415842104915`25.91704231520091*^-35*I, 
      -5.5199287134711765798772729583356751801`26.30146431848227*^-40 - 
       2.3648635603200293418206113561143177097`25.932979651697774*^-40*I}, 
     {-4.2051550099552869287052598767122470349366`26.346733590077697*^-37 - 
       1.801584470515172732440263516064528363072`25.978683819051376*^-37*I, 
      -6.9592680918084875517738670187857183086346848438788157`26.369693496358\
256*^-43 - 
       2.98150943084669855959788398979908724512640621305066192`26.00146775969\
2858*^-43*I}, 
     {-7.9345544632041500095200064362377050418`26.348195692697082*^-40 - 
       3.3993443921862572025305115159394362331`25.984672088901487*^-40*I, 
      -7.01295559241709436188358454360186687595267526073204`26.37903449004419\
*^-46 - 
       3.00451038256625677797861708237370614325026127846956`26.01178619485043\
*^-46*I}, 
     {
      -1.220383638708815994462770540372614461372041672455086698`26.2713566494\
89686*^-42 - 
       5.22840229756947750175712592830749360735526263540347782`25.91376385322\
8758*^-43*I, 
      -5.65223037347690251503664202982401458386184918264`26.305704083339787*^\
-49 - 
       2.42154461381875127063175123049787729018269807702`25.939567660795543*^\
-49*I}, 
     {-1.530910370839957182710336666934632745784761618326993`26.2121596407267\
3*^-45 - 
       6.55876975599341168798722779241858095092646465768364`25.86241466177719\
*^-46*I, 
      -3.6455736078418530377293504042774602420511055`26.25200837187623*^-52 - \
1.56184701454743465986345538306878729704228016`25.887376538027297*^-52*I}, 
     {
      -1.567128946061339501380572845109344360339477432765`26.191668675744754*^\
-48 - 
       6.71393840615863312723813406170678657423900343232`25.854021443715478*^\
-49*I, -1.88261256214690350331453725343673064404875`26.242408791955036*^-55 - 
       8.0655422878137978192205226238862549024667`25.880299891069214*^-56*I}, 
     {
      -1.30967070833237596269413931852815806345220622`26.200228143316178*^-51 \
- 5.61092850093367415392570735615295708772984092`25.880472396587287*^-52*I, 
      -7.7876381010563448503180909147906495542`26.270511993149572*^-59 - 
       3.3364020664257418326509352182010077273`25.91238875968314*^-59*I}, 
     {-8.93931308500696500190637153541825094733273`26.169324464249133*^-55 - 
       3.82980593887616778326563243294579160681123`25.863918646196993*^-55*I, 
      -2.58156101930405497889536417665933314403495099395598693`26.25922321063\
0225*^-62 - 
       1.10599971488683793998450134736208882030334741758411317`25.90465175050\
356*^-62*I}, 
     {-4.98536171002003832691049973564282548`26.075882258905537*^-58 - 
       2.13584284417819046016259152073693238022`25.775766356631543*^-58*I, 
      -6.8605127728048258387135641203224251323607388247623`26.172636832013005\
*^-66 - 
       2.9392003961793509153072025603292958963287463675385`25.819460900547174\
*^-66*I}}|>, 
 "IT" -> 
  <|0 -> {{-96.10919660296451990709992995195756388618`21.627142863174882 - 
       41.17537538180585344057243953861656856366`21.259018767007465*I, 
      -4.03430396809492187038384856968553635039`21.525662057627212 - 
       1.72838798119235836592654363990964479868`21.15753795580061*I}, 
     {-116.69585672851826515779066497702244496028`23.005235828280966 - 
       49.99517086952698805416387731327414363134`22.637125677644093*I, 
      -5.22721864795834806650436928716597595358`22.92189259300049 - 
       2.23945988146801051466893464030622066307`22.553782599713085*I}, 
     {-86.32982676265834948120120025887132126588`23.36584834645329 - 
       36.98566993836552310563515084001264112804`22.99788394990912*I, 
      -5.13855647026963732523963543969746239922`23.384481856222486 - 
       2.20147497911176263809722131538496676102`23.01651986914549*I}, 
     {143.40597102022715621993476813628773870034`23.881512202955136 + 
       61.43839400867585101615117039046259682679`23.513836406531613*I, 
      2.33363885975573025957535079067533505579`23.309496714244816 + 
       0.99978419810292844331428948660578632262`22.9418287360639*I}, 
     {653.37699993862385685238774923882021885075`24.62203700913031 + 
       279.9216327803654060912856315025369280917`24.253871764414015*I, 
      22.90249662586546061091633861639331911923`24.418680482182893 + 
       9.81195274835399630386101742319995444627`24.050515462667143*I}, 
     {1197.08102162553647540479734035448364681291`24.89151352054005 + 
       512.85685626412507780821177040064600365358`24.523224436299234*I, 
      50.21406667285773359112391415738393842682`24.7457223881887 + 
       21.51285327296314861514687397457518599039`24.377436024632726*I}, 
     {1313.35041584714889501963768434786439181096`24.84585453218775 + 
       562.66932085341276172263511840164056720685`24.477754901614905*I, 
      63.72774775375006924577816351359325448041`24.738230427829798 + 
       27.30242295997670559190645525152871770695`24.370128390530418*I}, 
     {906.99134172510924154466000763657761139933`24.963109699970605 + 
       388.57581046960056314769457955105290801223`24.594877057511773*I, 
      51.23287070938764855781483952472436013273`24.8819334193947 + 
       21.94933219618124387139538442566360352834`24.513710209850423*I}, 
     {384.31939201849220169070319607317906609344`24.73739172202244 + 
       164.65120708730076674311156534727025290218`24.36926467307233*I, 
      25.80911135768168505886272289129312935749`24.67890301330237 + 
       11.05721289933863437769999001038883845382`24.310776483408073*I}, 
     {87.38456644313801639653137877509714800975`24.637762641130596 + 
       37.43754451237997222041929712006564961982`24.269714354156434*I, 
      7.30824886726514012549958526245960103672`24.61171343869272 + 
       3.13102076730935372022064960731548592856`24.24366051565767*I}, 
     {2.63649889653037004967634884344812918029`23.710663159091347 + 
       1.12953635651352778421874359809477034574`23.34255371753942*I, 
      0.49823933055266105414109169050393627127`23.984186167718303 + 
       0.21345711118817806399048903299498894556`23.61607735657948*I}, 
     {-4.46274472774987907218006135379256661665`24.598010131045694 - 
       1.91194179010136655672365796361593628382`24.22987893394627*I, 
      -0.44025540776976577600463207095690999839`24.494198386555446 - 
       0.18861547405996055837874967165872873737`24.126068961568862*I}, 
     {-1.41742692312282253857924239779581372366`24.855971298162558 - 
       0.60725807413585250763130381858317408042`24.487819845485422*I, 
      -0.19292632278969189026218665565384664683`24.811023309654566 - 
       0.08265404396952346415175551998479105757`24.44287116736136*I}, 
     {-0.22705125706929230655058486568752328029`24.85433315781692 - 
       0.09727394537861148830938645293009484413`24.486202347115412*I, 
      -0.04191709567473371026294696231096022401`24.83407372377943 - 
       0.0179582413580282924198557775130267004`24.465941510024127*I}, 
     {-0.02166214615041167980357387402613422082`24.779383453483028 - 
       0.00928055826960505661690308361258637165`24.411211305967456*I, 
      -0.0057152593176430455361741573107471448`24.79827796694985 - 
       0.00244854765335804465946537026298931008`24.430097720515253*I}, 
     {-0.00113509900989486541018579537886111103`24.437872961331138 - 
       0.00048630234649672975890095887946866256`24.069802013658627*I, 
      -0.00050189313509878236499300294619623499`24.647337638126725 - 
       0.00021502248452471504009375114317489225`24.27927465761978*I}, 
     {-5.64793285361208567940003818528296`23.122049927845328*^-6 - 
       2.41970345813438900674047489050833`22.753941023660875*^-6*I, 
      -0.00002482857805014469318855204352618655404950464445284352`24.21424576\
2812283 - 
       0.000010637130030692994942006697580912587961967705969393664`23.8461370\
2141321*I}, 
     {
      4.2478882532140984083120083350951120825048261774406105`24.1920297806485\
18*^-6 + 
       1.8198923681426186952250844134105046996539748165891664`23.823858216766\
748*^-6*I, 
      2.49604226270077955944143614574734734650881725690239`22.294210385309853\
*^-8 + 
       1.06936152593316194233665380424009261231099798547473`21.926035114212223\
*^-8*I}, 
     {
      3.899290556966381410741936792237868399049773041679817`24.48519214838216\
*^-7 + 
       1.670545151564285249628330056771800113767232586714328`24.1168610699731\
58*^-7*I, 
      1.183752991276524779500198205610329190675638523924971`24.17605008388487\
8*^-7 + 
       5.07146823591727453682549012502924449889946574504268`23.80768820710781\
2*^-8*I}, 
     {
      2.04430787224142947343944447516616973687237416721468`24.493215727579063\
*^-8 + 
       8.7582819345849044834808390642491263382812076650288`24.12501031837511*^\
-9*I, 
      1.12828847516037549122915771557234620573691157663123`24.298260899660814\
*^-8 + 
       4.8338455783388152078709225435239856143488150614962`23.93003026415941*^\
-9*I}, 
     {
      7.458137106097194516229990776628519577095971118643`24.487113296678444*^\
-10 + 
       3.195236312932129258960983584224936595481562430475`24.118987049300944*^\
-10*I, 
      6.4888488424636156987936611142603642734564074637`24.33824365852849*^-10 \
+ 2.779971077981032806528895468300425496476728527137`23.97010914329644*^-10*
        I}, 
     {
      2.01764770651808429805443700337061927147042837354`24.46715341248082*^-11 \
+ 8.6440636942707131833343906938480819038118305749`24.09901838363799*^-12*I, 
      2.67810343914348952029903303074678598472429771981`24.3566208542463*^-11 \
+ 1.14736069299986498900293085697773066011737674738`23.988486859290774*^-11*
        I}, 
     {
      4.171612599392582822941538990217960590568670217`24.56641992473894*^-13 \
+ 1.787214135573792453960047941213958014035354712`24.198288113054975*^-13*I, 
      8.405382741859236279661343013223573104646589458`24.463433800422447*^-13 \
+ 3.60105798255240022130200400040841858592382162`24.095339211836276*^-13*I}, 
     {6.7076958048509222325718623978659064587703176`24.5207657350144*^-15 + 
       2.8737301160956599193317039979120594790838071`24.152669736428585*^-15*
        I, 
      2.06268344277664558590550184098264901627472863`24.43735254497616*^-14 + 
       8.8370070765468550373383949120931923448409655`24.06934107899832*^-15*
        I}, 
     {8.483295978446646743975992898742409940398`24.449951570649414*^-17 + 
       3.6344377929877015689452625022484112393313`24.081855936757677*^-17*I, 
      4.021985969742289555618304136694143529158061`24.38168306572312*^-16 + 
       1.723110669300762400463173320332405058735437`24.013678089124106*^-16*
        I}, 
     {8.505949698311926555415925456134186312524`24.350656129698788*^-19 + 
       3.644143164088650088630187897857125906426`23.982553779116056*^-19*I, 
      6.2967863948710441788011902765111747113765`24.290370087034496*^-18 + 
       2.6976871378806325408864507254256991658372`23.922298491806128*^-18*I}, 
     {6.8014326017535898702502255807135015286`24.314754277391824*^-21 + 
       2.9138891012497718615687547863816278561`23.946631211888242*^-21*I, 
      7.97353509434518333637262758641171379008`24.25538816077198*^-20 + 
       3.41604458505619242317033848413417652944`23.887239296762786*^-20*I}, 
     {4.3567848437659585315447179522414468`24.363806004689618*^-23 + 
       1.86654615521244534043418928338728467`23.99565939505662*^-23*I, 
      8.210984572076619346846191839945801312`24.308644189166237*^-22 + 
       3.517773365707573248290556285641693363`23.940436817907692*^-22*I}, 
     {
      2.2438074082812478560259680896778276441356719520586087`24.31415474669657\
*^-25 + 
       9.612983521454607934184486811901806801709114818688253`23.9461352206976\
63*^-26*I, 6.9051366094210750772358324222441341`24.26238269018239*^-24 + 
       2.9583182671904937063985578968820166`23.894390740955423*^-24*I}, 
     {
      9.3182395507640517010646992601646326213828733060899`24.29105006693719*^\
-28 + 
       3.9921466931547278357500017175023772516673250267293`23.923150369946732*^\
-28*I, 
      4.758070140453244426697046891621728689006748761040775`24.24062208716262\
7*^-26 + 
       2.038465943435761724186816285786014036359438541835503`23.8731221476619\
95*^-26*I}, 
     {
      3.12801804808755392632725984670779494788074363992`24.263275149439217*^-\
30 + 1.34011438950150052420891831019781683847163839857`23.8957098379701*^-30*
        I, 
      2.6937177942178557581544313570277517691760558354113`24.21504379106029*^\
-28 + 
       1.1540502394142672026107088532266365034955968026267`23.848772834523054*^\
-28*I}, 
     {8.50517817562791297477304268457701097016684958`24.25950231745078*^-33 + \
3.64381262614566357659729950656999390752785862`23.89223639284509*^-33*I, 
      1.25579128700090058500160566716977296928019938403`24.20902326649334*^-30 \
+ 5.3800967515178140518410486629187042123525248585`23.84459648258692*^-31*I}, 
     {1.876449746900105790910616743188480049778905`24.15104238646324*^-35 + 
       8.03913937943757250841616582130854696067867`23.783765856475707*^-36*I, 
      4.83008594335799714159867804479772498126025104`24.10064752929317*^-33 + 
       2.06931915855800859582906786413220319012430618`23.737215208712083*^-33*
        I}, 
     {3.364224136828431577052140927878094476391`24.020799409304846*^-38 + 
       1.441310473904799770918053963420927215421`23.65360986670395*^-38*I, 
      1.535222031796703213219487175677242392069252`23.973053020109678*^-35 + 
       6.57724189650459247245152621345381109784501`23.610514898380213*^-36*
        I}, {4.907904030097619626508981611732460478`23.98054545917233*^-41 + 
       2.102658204624810980378925375293801339`23.613745112478473*^-41*I, 
      4.038089638971532084573442313830311105503`23.929112288724898*^-38 + 
       1.730009849077071274952699261988917628249`23.568841890272157*^-38*I}, 
     {5.83266557180995959823280416830006`23.989511715360464*^-44 + 
       2.498847174718415650684102335882964`23.623374682697694*^-44*I, 
      8.800323830879987012792310697063148741`23.92987379487273*^-41 + 
       3.770259767281253877486334513761556296`23.573659902367776*^-41*I}, 
     {
      5.6524127481509694511733856931571902201741116151777`23.925252923270335*^\
-47 + 
       2.421622747294928447915646401533411014223441408964`23.55958856055365*^\
-47*I, 1.5907505092278921255256305596287925`23.86328423150581*^-43 + 
       6.815138578967706311685150207509284`23.510456999987557*^-44*I}, 
     {
      4.4707490897330655225442684670257561186790912186`23.836830878715382*^-50 \
+ 1.9153710416294141706867856531407289174611737564`23.471602791076855*^-50*I, 
      2.38722028231535764864644491221676243558812311597767`23.770030090426786\
*^-46 + 
       1.02273970356279493921659849251600798208911859972998`23.41968154104858\
6*^-46*I}, 
     {2.8883193134418466221537707362425450769291132`23.702383417961876*^-53 + 
       1.2374219758048519638879900313598004545942182`23.337750837752697*^-53*
        I, 
      2.97665004081581192587351144376978323474749844152`23.63494071210631*^-49 \
+ 1.27526487727446904944258111205202382453591952082`23.286500650802157*^-49*
        I}, 
     {1.5252046329438715304295081478947333411306`23.68294651848211*^-56 + 
       6.534325071402901494098563287778710172081`23.320092179233903*^-57*I, 
      3.08619801293441307524164563949793143878867087`23.598785962449583*^-52 \
+ 1.3221977310878835219137695247768612125065959`23.25910683188575*^-52*I}}, 
   1 -> {{-1.85659454310857319408075904025578694783`27.22351583648667 - 
       0.79540751505928029679227814181827988542`26.85550260976371*I, 
      -0.08000439047190806570112095522204137448`27.22350424880396 - 
       0.03427570853060044392530402966272263889`26.85549083563243*I}, 
     {-18.14721963820781370192166732419555608323`27.148421445611856 - 
       7.77468345538368120724258907432752675093`26.78035138570099*I, 
      -0.79484886315980613332251212313434815426`27.148410899958538 - 
       0.34053141082439491902724208602016611977`26.78033992683034*I}, 
     {-56.43221512797986481573206017760045720301`27.147934988793384 - 
       24.17685012101871284240811123672843099734`26.779850087621824*I, 
      -2.55372566969078169492119738571131731033`27.147924534552114 - 
       1.09407441523060317869654607491519972145`26.7798388592602*I}, 
     {-118.73094799771435327101575258167275511787`27.223161223923473 - 
       50.86705045969307640531387180069451736217`26.855190075746265*I, 
      -5.64300484300169577775331271866169457495`27.22314722316933 - 
       2.41759218581144848041488901980446210696`26.85517779319168*I}, 
     {-189.19396242861457266651164559409172771352`27.2166220515235 - 
       81.05501552729854945473036462897335922127`26.848775218047578*I, 
      -9.60110808421358151823845660179116661544`27.21660392062845 - 
       4.11333403484709818354478185855563637998`26.848767959256442*I}, 
     {-232.56109612125817256178666879028313507928`27.078535844374205 - 
       99.63448629745043804823238351687086174705`26.71043075075207*I, 
      -12.81249779722399459503398602044824078775`27.078520080911847 - 
       5.48916675017743157525299202304665220889`26.71041826821547*I}, 
     {-219.90892302285621675899075168211202680498`27.000834492792006 - 
       94.21400631077019286829296833291110099518`26.632763354017758*I, 
      -13.37474520424346228286539800124064775097`27.000816865638107 - 
       5.73004638355020157815141062294744191459`26.632745932362514*I}, 
     {-158.91607731048499056255470543655564495978`27.032577953782035 - 
       68.08327786252107015654872213351888571286`26.664395218157452*I, 
      -10.85092650476852183060059063799495001721`27.032549962374055 - 
       4.64878479756690652360127515581682750165`26.6643839390649*I}, 
     {-87.29941518129990230705988617429920539947`26.95442137244154 - 
       37.40106376657890028624598066690480431109`26.586301077611335*I, 
      -6.80646462810787996886678479826802328171`26.954389468557327 - 
       2.91604493629364981301604514212542405922`26.5862667127372*I}, 
     {-36.36622919240747177650448745483609538037`26.963199544294326 - 
       15.58012335077594865932880811479481681569`26.59488419142074*I, 
      -3.29318405871299735818715439840179923408`26.963145658541535 - 
       1.4108752815722118706558266965643878482`26.594862568602366*I}, 
     {-11.49437808193374241766347269591202846862`26.94069115466008 - 
       4.92445415249080093778089943991177814333`26.572994561837262*I, 
      -1.22982826461164978944894501802792164677`26.940605214638737 - 
       0.52688652325054993488589136413385018207`26.572907071293745*I}, 
     {-2.76567746264627911702536806462688777296`27.01486100843102 - 
       1.1848794052446410942935792179572779911`26.647068677803837*I, 
      -0.35568807694405967772288720649345849765`27.01467598769298 - 
       0.15238489764415066578652877256819563973`26.646949551295663*I}, 
     {-0.50927303550673484348320404791108486558`26.918183754631794 - 
       0.21818420244889173336011134538365130725`26.550577642507616*I, 
      -0.08009854391664490161404621348997357734`26.91791183492345 - 
       0.03431604601720481899636057763963307258`26.5504163556334*I}, 
     {-0.07223893777489719808310591826272189367`26.803223390769748 - 
       0.03094881119808006679798958386623794384`26.434977620704533*I, 
      -0.0141375716977730080969260489188444404489626949811148161024`26.802836\
47989624 - 0.00605685867969311722665494898720364837`26.434560314502342*I}, 
     {
      -0.007949124913437182850155945780129954439061385381538122828`26.8013075\
0086411 - 
       0.003405586705919306785967417835836227926540238494358811162`26.4330853\
1219366*I, 
      -0.0019696901983730105563592622958477180631305400172296776744`26.800584\
064944044 - 
       0.0008438602773771465208804987088671163544450895148323097133`26.432776\
448903148*I}, 
     {
      -0.0006833126194275640649358413875769450092373747589075463327`26.808655\
885952373 - 
       0.0002927467360307446417437393382793007905714619606075214983`26.440908\
258891334*I, 
      -0.0002181410694362531085301321949439932064476482931345614204`26.807276\
985140906 - 
       0.0000934566174487119128849844626820104882744143767822486011`26.440087\
515344494*I}, 
     {
      -0.0000461849637535654778301736087373456615257463362613150241`26.694191\
551508553 - 
       0.0000197866935398927017913865970881669861307988433622486757`26.326178\
652922874*I, 
      -0.0000193302548075894679390433719927146195920000708509241151`26.692192\
23188163 - 
       8.2815227476774360523708174643654768889092691509779163`26.324011479670\
318*^-6*I}, 
     {
      -2.4689174911324196295917241098659251558430779580963071`26.757557181019\
475*^-6 - 
       1.0577406541441010331630893985192925137817236004236921`26.389662541816\
236*^-6*I, 
      -1.3786510916925034139661292634534913988143589633000235`26.753185506551\
56*^-6 - 
       5.906456221404340563952314840400638446409040764253543`26.3862028764945\
22*^-7*I}, 
     {
      -1.049214006847153667943613297038459081072662114924436`26.7733210493667\
93*^-7 - 
       4.4950724919957968645102559077013956724826921428295`26.407285267329335\
*^-8*I, 
      -7.95470470950093456473650489105580305198905113623211`26.76403002514306\
5*^-8 - 
       3.40797721802012079730319137528610493984839776815405`26.40358353255484\
*^-8*I}, 
     {
      -3.560311934404504377341637531167615268956981587117`26.617589869609684*^\
-9 - 1.52531896589495546503572129830719455193823453637`26.25027336616892*^-9*
        I, 
      -3.7296553450649917807403312438442588162032822647811`26.606336400744706\
*^-9 - 
       1.5978695515708094487618119013814905477155772126583`26.242326240565593\
*^-9*I}, 
     {
      -9.6829416216892643407030485774051980120994054132`26.57573191253817*^-11 \
- 4.14839339173988468613529424819513168818913903436`26.20723478158921*^-11*I, 
      -1.426336925322401072292087105049046432274210614622`26.556700550917004*^\
-10 - 
       6.11075322621821843523053083733441249108082944777`26.186958642742244*^\
-11*I}, 
     {-2.1173814515950695231750842894950020216317110093`26.53899960064131*^-1\
2 - 9.071345841757952087705031450048861995566510388`26.171016978591563*^-13*
        I, 
      -4.4633896758475923705377183671718712535471812164`26.506804043814505*^-\
12 - 1.9122181005998811685104849908828194488745178958`26.139223042023087*^-12*
        I}, 
     {
      -3.73271877297580166630097759099256814892651238`26.539705154997417*^-14 \
- 1.59918199406997822799095593698635518090443613`26.178190142230942*^-14*I, 
      -1.145935903244772557250002652089427571194679728`26.481683069490675*^-13 \
- 4.90945119170175713074382566254144743926028777`26.14339762499166*^-14*I}, 
     {-5.316995946999870769644308840010116904274853`26.608553312206933*^-16 - 
       2.277922527286083209892018090202493315269788`26.26348272947439*^-16*I, 
      -2.4192999450429468697398281329944646971881348`26.4830050736318*^-15 - 
       1.03648336391621584512893840574664737376495`26.206868412956805*^-15*
        I}, 
     {-6.1312869107312602089641168271378771221398`26.564460884390655*^-18 - 
       2.626783378138500088166285716780136870569`26.225762378722653*^-18*I, 
      -4.20805920687286869478058754856744149018393`26.386185797222574*^-17 - 
       1.8028286948193058102523168043713944810574`26.12301572194503*^-17*I}, 
     {-5.73304320166528934392679259106996834613`26.384955595207042*^-20 - 
       2.45616667553536717476437565896564527118`26.025661282458262*^-20*I, 
      -6.04003469867135444777893761801995605662`26.179147165968185*^-19 - 
       2.587688845889846639110543004862802001171`25.839615579411923*^-19*I}, 
     {-4.35278604518694587474286583066554785`26.287883857905364*^-22 - 
       1.86483297855109008816701314419606804`25.91472149761404*^-22*I, 
      -7.1640870209970007265259772902938488155`26.016796233132595*^-21 - 
       3.0692585390769551411648218687313600333`25.634884224000857*^-21*I}, 
     {
      -2.68665753238001381556054148297712032564130644791176399`26.24567045440\
269*^-24 - 
       1.15102546195554242223504210511543439928700503956019557`25.86650929137\
3116*^-24*I, -7.03004453319562522070294876221811268`25.86693104434576*^-23 - 
       3.0118316751824074531136177060014894`25.47486330286526*^-23*I}, 
     {
      -1.34947001672551780446299162376256549716983357336755`26.16304603685448\
*^-26 - 
       5.78143783000378354490105275621826644796256422415203`25.80108615980480\
4*^-27*I, 
      -5.7130948971152816186764303884266689828077339065645491`25.683617766969\
263*^-25 - 
       2.4476203661590611606623872749309516456956902298708079`25.325438942811\
328*^-25*I}, 
     {
      -5.520822644504190330879308410879070334173726779345`26.027738252565616*^\
-29 - 
       2.365246540795892057813077611080671361592998754931`25.720331239534506*^\
-29*I, 
      -3.84841288965525396200487955978005855626510441358352`25.47624068912901\
4*^-27 - 
       1.64874799661833325913373264060931092090786105401148`25.19974640433119\
*^-27*I}, 
     {
      -1.8410603614306771541553666094686183862007940084`25.858377683854492*^-\
31 - 7.887523167593830454466312945772568133098368216`25.64942111122876*^-32*
        I, 
      -2.15040206349527109794021927601892321524008117084`25.258849050025454*^\
-29 - 
       9.2128136864996473813790505709946231167504201744`25.116172288215218*^-30\
*I}, 
     {
      -5.0078150798978743144563662110269791847338653`25.667441703998826*^-34 \
- 2.1454623807676567769601619140920593413051189`25.568622252153908*^-34*I, 
      -9.974120092475916653979085389709910237628160895`25.026228473316227*^-32 \
- 4.2731409004228444002791498520316103534295506`25.012647455419206*^-32*I}, 
     {-1.11173609220958558403157473508938942673916`25.46657913682733*^-36 - 
       4.7629313884847969558624323447304233354094`25.419912143459918*^-37*I, 
      -3.8423800950660803727875111504573207933266082`24.790915533921446*^-34 \
- 1.6461634096007482249581409744131173070015888`24.806529701409215*^-34*I}, 
     {-2.01537355401192594633860316124774502236`25.271916461770342*^-39 - 
       8.6343207054178584968503923671350947084`25.258288711339716*^-40*I, 
      -1.23004465139537709699276137642580668104396`24.572782458077207*^-36 - 
       5.2697922829192532705808492922702900311272`24.598293389038854*^-37*I}, 
     {-2.98477507618311655276320812928442076`25.074626694221813*^-42 - 
       1.27874582803772102630573071871067525`25.068207946325966*^-42*I, 
      -3.2736694051234991877753555205353285985`24.364885649623403*^-39 - 
       1.40251475817388489649788523483793553519`24.38607097494803*^-39*I}, 
     {
      -3.612848814694586363160146514750620636923599173810854`24.88430769937269\
*^-45 - 
       1.547826965584824869075870986725799234876588717299366`24.8792767817742\
7*^-45*I, -7.24634370520129279955249599994709603`24.165082020429086*^-42 - 
       3.10449918169481170009284285822807733`24.176919697284546*^-42*I}, 
     {
      -3.575453867763761898705017441244306064134065916529`24.693017873955014*^\
-48 - 
       1.531806116054469811406904794353838442728004081729`24.68170560350797*^\
-48*I, 
      -1.3345388902176003742620146525580262330993996228430649`23.968576456655\
235*^-44 - 
       5.717469473117344997885181316890564413241013282289184`23.9689692918317\
62*^-45*I}, 
     {
      -2.894013557911238487120801921025361643836738142`24.49457671433532*^-51 \
- 1.239861520217464655544415152067231431620283586`24.450767369991993*^-51*I, 
      -2.0455662570789511347447991516233158736911662300323`23.765948368464993\
*^-47 - 
       8.763673142699372122540150973625082912599176256806`23.72928403707532*^\
-48*I}, 
     {-1.916410441234534113679097071804524424168956`24.295996441840977*^-54 - \
8.21034012274847780867791041476712764313353`24.232051652895237*^-55*I, 
      -2.6103191958155922795939506631041219543598855675`23.563669002789712*^-\
50 - 1.1183203746677173848249716494070449990972097609`23.50386793052724*^-50*
        I}, 
     {-1.038516202108281218410637928622662488238`24.099866113197038*^-57 - 
       4.44924065264497788978249499061938440048`24.03725893038261*^-58*I, 
      -2.7738749952298944113007928197960100304362489`23.36471748767373*^-53 - 
       1.1883914154711893110369857428218028969706033`23.304687891009593*^-53*
        I}}, 
   -1 -> {{-1.85699135196732941459122633278908011907`27.22352025092734 - 
       0.79557751703923243577471844390553049261`26.855507095235204*I, 
      -0.08007772941876981179226599479400111884`27.22351965547555 - 
       0.03430712861082037952972925756119843941`26.85550649020251*I}, 
     {-18.15112513785955820808172032770329310082`27.148425362985932 - 
       7.77635666065329150200777904060397638455`26.780355642312575*I, 
      -0.79558333851801643766344120147803153743`27.14842468667388 - 
       0.34084607684650234727542720546668291727`26.78035490743422*I}, 
     {-56.44452398088187010391219305665916859746`27.147938947200515 - 
       24.18212351479031227128567074735238652293`26.779854339148248*I, 
      -2.55612236448708645194943213986007184519`27.147938171015053 - 
       1.09510121403239885537583662284525996612`26.779853505487356*I}, 
     {-118.75734531216162906296080684765787736408`27.223166646197324 - 
       50.87835967223314482643365359476203145684`26.855194832574615*I, 
      -5.64841980534898479075966232128504156533`27.22316620220396 - 
       2.41991207938260223508920831120322985214`26.85519444306778*I}, 
     {-189.2370376424873232752972359810117303197`27.216629081013835 - 
       81.07346993294912555127192711026847112334`26.84877803228559*I, 
      -9.61058018439244298719543187164111333879`27.21662872762398 - 
       4.11739209894818402223181665413451658961`26.848777890794526*I}, 
     {-232.61550447736894132034893135097867340455`27.078541901856976 - 
       99.65779608013463511630839311202010854861`26.71043554743509*I, 
      -12.82554760478930943078416085093492072454`27.07854156576611 - 
       5.49475758585345879670933924642124290028`26.710435281293417*I}, 
     {-219.96190249472002873218676978961141330113`27.00084125256306 - 
       94.23670392680098790557677351132547894993`26.63277003498062*I, 
      -13.38884763993726507142352828044258667697`27.00084098808207 - 
       5.73608818916313286391739732003500703134`26.632769773582787*I}, 
     {-158.95553800706620243994178383350408438765`27.032588625382452 - 
       68.10018372639246604120564102361322916369`26.66439951814263*I, 
      -10.86278742903325006404295221036546951869`27.032588281178146 - 
       4.65386628847763473192204173813740915925`26.66439937943609*I}, 
     {-87.32175408025125456468887572533360288629`26.9544333772255 - 
       37.41063426120844114368633415927545462435`26.586314008467127*I, 
      -6.81417887420230032719626276688309516464`26.95443292998997 - 
       2.91934989554783621584645125985505896424`26.586313526733065*I}, 
     {-36.37580831875831932128617453872992488525`26.963219396970864 - 
       15.58422726733406219993441928487886469707`26.594892157324264*I, 
      -3.29705074554596554215067548109156227882`26.96321895361766 - 
       1.41253185854360276511377930910483900475`26.594891979414097*I}, 
     {-11.49748908254949063912418556558615572045`26.94072210995007 - 
       4.9257869762235352824642276407161849736`26.573026075696585*I, 
      -1.23132172136089861038446165921795245582`26.94072154859098 - 
       0.52752635423905405591855101145446732349`26.573025504208438*I}, 
     {-2.76644478981041319492702683807369300801`27.014925963703366 - 
       1.18520814573088611877224169805394421617`26.64711049528198*I, 
      -0.35613378168228661581956297652135661338`27.014925018767915 - 
       0.15257584773586517309634157728300635038`26.647109886943543*I}, 
     {-0.50941748391428643730266939613160003065`26.918276570024467 - 
       0.21824608744652428557797191209103872635`26.55063268576174*I, 
      -0.08020183112581232686398922996747855231`26.91827548842942 - 
       0.0343602966171466423761808026600782306`26.550632044344745*I}, 
     {-0.07225982298998714836099206992023209728`26.8033516187477 - 
       0.03095775890133484494856504211469941013`26.435115928589866*I, 
      -0.0141562756127491378336585225362227132785694343254436216832`26.803350\
445307004 - 0.0060648718641486385929115174380655074`26.435114662894552*I}, 
     {
      -0.007951460360288148120336427105831374598773897316295492549`26.8015400\
83026794 - 
       0.0034065872647021463588321483858876982210530188456039022592`26.433184\
54804762*I, 
      -0.001972355318161518646195715228764974397913792590305657604`26.8015384\
1097607 - 
       0.0008450020755776104579915319413088876415809878902280114957`26.433183\
83472453*I}, 
     {
      -0.0006835160077371762646189142857595623994611341565520401426`26.809086\
15903678 - 
       0.0002928338722288667573205944623955232431707846987490137743`26.441164\
148261397*I, 
      -0.0002184419684228235671464511274447153415507159210878628786`26.809083\
72977639 - 
       0.0000935855294484160226767591549687394065313942512229353084`26.441162\
703819423*I}, 
     {
      -0.0000461988492575746322886210773930216820989822329427785147`26.694797\
48407939 - 
       0.0000197926424070162551833771921163110835494982960111949191`26.326835\
622422113*I, 
      -0.0000193573505495966974162150155488203905936239399242559324`26.694794\
78498691 - 
       8.2931311825393483817385794456078359357292311010095802`26.326832695820\
777*^-6*I}, 
     {
      -2.4696650904269659702015796283864187843596246616525557`26.758848139544\
718*^-6 - 
       1.0580609427603432931118185695339542861730991787124996`26.390682791756\
1*^-6*I, 
      -1.3806088167925201953354675020769268055443678234002036`26.758843638715\
128*^-6 - 
       5.914843562963398809045729337694430984482346295527512`26.3906792358271\
8*^-7*I}, 
     {-1.04953311525474695213277657197302695123586345095086`26.77600774813799\
2*^-7 - 
       4.49643962531233303589558317914797870664137530216086`26.40834683353971\
7*^-8*I, 
      -7.96611417904819503170730876487509214354244299725697`26.77599966403341\
*^-8 - 
       3.41286529541667289179899703526433560566064392817515`26.40834364528569\
*^-8*I}, 
     {
      -3.5613967573503368264840829423121427577632213484042`26.620768943178767\
*^-9 - 
       1.5257837288270812521839178072700716451346419584396`26.252507416525066\
*^-9*I, 
      -3.7350434196535226513689536399258739819965316415974`26.620761452722824\
*^-9 - 
       1.6001779258118764529126259314228792561702405908977`26.252502158414902\
*^-9*I}, 
     {
      -9.68589038544743689545948520546779284962780210165`26.581041583640506*^\
-11 - 4.1496567094966296675120841341477105227067678323`26.21290224358847*^-11*
        I, 
      -1.428406911912430923386612925743606697888796308296`26.581031804406514*^\
-10 - 
       6.1196215216459584226051768390114160839012460924`26.212891801084787*^-11\
*I}, 
     {
      -2.1180244980325185396596621655967043908083941964`26.547958327828997*^-\
12 - 9.074100799596095069188796472861275347542905355`26.179858623263858*^-13*
        I, 
      -4.4698809512260705656926344434764811268412100499`26.547944098860818*^-\
12 - 1.9149991112613236260684182414191414789946457009`26.179844582150995*^-12*
        I}, 
     {
      -3.73384704026197906534859544351609601668387665`26.556157972205092*^-14 \
- 1.59966536954996775482940249070066805920168901`26.18771513262125*^-14*I, 
      -1.147602264282297937714380559744943284146760353`26.556135272237913*^-13 \
- 4.9165902630567253211436508103735110862710057`26.18770209572969*^-14*I}, 
     {-5.318592607794350868259528332984170700434149`26.647424315774007*^-16 - 
       2.278606573245199078319721858800184213295946`26.279208771841194*^-16*
        I, 
      -2.4228102937438359300691076634244697963394238`26.647376843562615*^-15 \
- 1.037987277491492606878819942736021539409248`26.27919007555322*^-15*I}, 
     {-6.1331131370414731040337665542125210437146`26.623718587461838*^-18 - 
       2.6275657752088427482637298348443554549319`26.255914790163295*^-18*I, 
      -4.21414035340952472609000748291738262268243`26.623654395137585*^-17 - 
       1.80543399691576363468693299841193684668284`26.255883220101722*^-17*
        I}, 
     {-5.73473449738847842300692449346019663825`26.455620554539472*^-20 - 
       2.45689126525982029826896111274515022768`26.08737424951859*^-20*I, 
      -6.048713466584816837008737758687921706713`26.455552554782194*^-19 - 
       2.591407028325234546559409401850713550046`26.087315487753266*^-19*I}, 
     {-4.354056273465673086603472030261940791`26.391330760407858*^-22 - 
       1.865377173363301896703669056595344616`26.023318537007015*^-22*I, 
      -7.1743068543395291813373789357537782387`26.3912395851728*^-21 - 
       3.0736369491468726841928222349286536524`26.023222230752385*^-21*I}, 
     {
      -2.68743221797670028629757182209974962711191662204970709`26.42379751925\
6567*^-24 - 
       1.15135735496239188103543193509398859303246486426103618`26.05620381282\
3167*^-24*I, 
      -7.039987781453816255296757457006039655243218518198016336`26.4236456785\
7932*^-23 - 
       3.01609158988377406990848691247797189760455987658930809`26.05603979254\
1497*^-23*I}, 
     {
      -1.349854129925346619666066101941312629379328477228539`26.4489451063157\
15*^-26 - 
       5.78308345870021260444814391114738172480990412081963`26.08177030803767\
6*^-27*I, 
      -5.7210973172953660764287955543601619092000867144362066`26.448697978272\
154*^-25 - 
       2.4510487857747106408978481373338260898793177489571674`26.081529294568\
07*^-25*I}, 
     {
      -5.522372630584686466582033612643562682966180841375`26.43312877463787*^\
-29 - 
       2.365910590241281280274004384285525324347141227297`26.06599136812814*^\
-29*I, 
      -3.85374585801739760117403918161424753659606211007049`26.43276501751667\
*^-27 - 
       1.65103276209314720065384602390968850730538602114982`26.06570461392954\
4*^-27*I}, 
     {
      -1.8415698352618875772803328223420861675389316356`26.380603015997146*^-\
31 - 7.889705869872984549577926399844365796507548232`26.013206139676743*^-32*
        I, 
      -2.153347591089065666846127068386761053571056834127`26.380114020297263*^\
-29 - 
       9.22543299959961951304806764919986173228853506154`26.012930751210455*^\
-30*I}, 
     {-5.0091802479629945713906462113751484570713867`26.34041064088288*^-34 - \
2.1460472499532019852532441301296967638302639`25.972829810890282*^-34*I, 
      -9.987614360315797887603832210161658383711470084`26.339714587003883*^-32 \
- 4.278922153033924925831122361346721594817990553`25.972541389764782*^-32*I}, 
     {-1.1120345106778375355941083719675281860325`26.339263287841074*^-36 - 
       4.7642098813747020002292188243222178104214`25.971675321141568*^-37*I, 
      -3.8475114716341160083579966038125975008802058`26.338177660299493*^-34 \
- 1.648361808545722370371834524249511549610792`25.971244283629776*^-34*I}, 
     {-2.01590604445179703213472402314848349021`26.374773811495626*^-39 - 
       8.6366020161065214148149370318704678745`26.007563402036602*^-40*I, 
      -1.23166530024382186864988429358737540884898`26.373012387549483*^-36 - 
       5.2767355128135240258438665808678208376704`26.006866263853*^-37*I}, 
     {
      -2.985551120035112678951014533283139354673460198308608954`26.3276515171\
9823*^-42 - 
       1.279078302952173671428649092730833213121703849974901382`25.9607223871\
68175*^-42*I, 
      -3.27792300967366672673563843039237702908`26.325354516290957*^-39 - 
       1.40433709953422775759183671565471888892`25.9597960494135*^-39*I}, 
     {
      -3.613773013136523888781417819443372200330096224756362`26.34066921753695\
*^-45 - 
       1.548222913310111378489237225362131194525801344680967`25.9740014667154\
43*^-45*I, 
      -7.255626002317441577501014011125654514244167283911571158`26.3372870674\
70122*^-42 - 
       3.10847592982789401031021888463403628327833536141450554`25.97259671165\
3342*^-42*I}, 
     {
      -3.576353660614847979838744671187012702244291978655`26.291943988923393*^\
-48 - 
       1.532191607867104440461473004670642433559416588094`25.924848116240415*^\
-48*I, 
      -1.3362238074490400074161762758771836012649761347415485`26.287653890167\
686*^-44 - 
       5.7246880434460933278832868518976591302914182670522`25.923013936673584\
*^-45*I}, 
     {
      -2.894730018568984473694569487930643599763304837`26.2441190956151*^-51 \
- 1.240168468330358115850821478218461569480089705`25.87662076244945*^-51*I, 
      -2.0481113363434431344497786194307669276539380630026`26.238578957377168\
*^-47 - 
       8.774576843676587034631151548389304209320541540603`25.87403547560937*^\
-48*I}, 
     {-1.916877177450308168417869424269667851783699`26.239316044235466*^-54 - \
8.21233972731994994726166235467239361252362`25.87191728915762*^-55*I, 
      -2.613519425823859133948461165783954073676435155`26.23141487071965*^-50 \
- 1.11969142631059879946002717992976106946303248`25.868016508734033*^-50*I}, 
     {-1.038765042862454917796320940150585930364`26.248583503739*^-57 - 
       4.45030674328203953590153157225062759202`25.88189525282402*^-58*I, 
      -2.7772258865028195368367720580955940003460695`26.23702722963734*^-53 - 
       1.1898270138416167820242897822849850858222283`25.876160738724195*^-53*
        I}}|>, 
 "S0" -> {268.54273049624215928840728943427701748845`25.41127631436472 + 
    115.04984044260364504644751822565205328893`25.043474754442048*I, 
   9.31769833158929310736400913668811517819`25.476139783106625 + 
    3.99191482249661328528124606734250107193`25.10810363459682*I}, 
 "T0" -> {547.91016328483209079163740487945695230297`23.2423894906448 + 
    234.73723063109671075255028203556653188338`22.874270310565713*I, 
   26.11812505485292148638080214157953200306`23.192349957917607 + 
    11.18960142643982684132718381328584534035`22.824231390275415*I}, 
 "Sc" -> {-4.33549877889537883222601406606505698422`26.95575342122222 - 
    1.85742671875452702149510227953626838624`26.592026052671194*I, 
   -0.10885451334316502398610141733614172772`26.985111167664243 - 
    0.04663576023244336788672836713522931599`26.61783478511979*I}, 
 "Tc" -> {-283.59934437725889027447284149152029830112`27.07507841733075 - 
    121.50043778856721497793404701053075550652`26.707007030466755*I, 
   -16.88196150857588538390408864665638878942`27.060134325860936 - 
    7.23261796858437466407282754014219321543`26.692057766906636*I}, 
 "kappaFit" -> {1.00037092946995865837864608028572425955`22.866645888268188, 
   1.00162878159894124787377467580050891704`22.91813905187415}, 
 "kappaFitIm" -> {-2.065293427018092786193`6.181488843062567*^-17, 
   -3.328052123535164014966`6.43964712727793*^-17}, 
 "residual1" -> {0.0003920679595070163065467391688530655`19.435841687996373, 
   0.00296668382808027292948805588814573879`20.129364683034684}, 
 "residualMinus1" -> 
  {2.04718155739605359491815875692782080963`23.158918170829384, 
   3.56159184282776972950095773852480273775`23.2103781836445}, 
 "neutralOnly" -> 
  {1.0403090497826722952560491545087589487`22.862282780648197, 
   1.80306617851170845468837501995880896935`22.913923971858356}, 
 "residualP2measure" -> 
  {0.06246413951406102254678828323126640051`23.049953311974882, 
   0.38268941555976627409273846729302445083`23.53640886301309}, 
 "chargedFractionS" -> 
  {-0.01614453971955888606263998018197513841`24.848479908629656 - 
    6.7749451895220692229`8.55883560621533*^-19*I, 
   -0.01168255393868262563100098466168613765`24.91291534312787 - 
    4.2762641076503045884`8.563784080722504*^-19*I}, 
 "chargedFractionT" -> 
  {-0.51760190516821871983716676614753679887`22.683577820190404 - 
    1.609441797181385050098`6.264576118824139*^-17*I, 
   -0.6463695794824714958824815503501470152`22.633540122939962 - 
    2.225535340375470156365`6.258813070693484*^-17*I}, 
 "time" -> 1532.391685`9.636914780262758, "kernels" -> 8|>


==> anc/paper_scan/point_B_b0.600000_N5_h0.250000_P5.000000.m <==
<|"b" -> 3/5, "Ps" -> {3/10, 9/20, 7/10, 11/20}, "ws" -> {1, 2, -1, -2}, 
 "lams" -> {0, 0, 0, 0}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 5, "hstep" -> 1/4, "Pmax" -> 5, "prec" -> 20, "discrete" -> {}, 
 "Pgrid" -> {0.125`40., 0.375`40., 0.625`40., 0.875`40., 1.125`40., 
   1.375`40., 1.625`40., 1.875`40., 2.125`40., 2.375`40., 2.625`40., 
   2.875`40., 3.125`40., 3.375`40., 3.625`40., 3.875`40., 4.125`40., 
   4.375`40., 4.625`40., 4.875`40.}, 
 "IS" -> 
  <|0 -> {{0.66337375499426927203170485567958845127`24.33448008408886 - 
       0.37843456121953415871422568414638072261`24.090728817835593*I, 
      0.0809652913573732781672644429909613033`24.592497613751245 - 
       0.04618823744256205912709202938152471436`24.34874142333561*I}, 
     {11.0907570564403946080473628476285536626`25.42651148166712 - 
       6.32693975100466700123341521697629855325`25.182886686565535*I, 
      1.35461522014120067663076154754288815443`25.467128751875023 - 
       0.77276680392619160541995876754613677166`25.223500218709948*I}, 
     {45.52430310564374492250152729668939918064`25.227706479828253 - 
       25.97023102121095446207905543226637691267`24.98390323474667*I, 
      4.79681079439962998238261485840201800823`25.281634839046465 - 
       2.73643473918776128645832097341242107425`25.037828077373188*I}, 
     {53.92555979086294787795544346990962861967`25.172134788227332 - 
       30.76289256898513987092697602876415122194`24.928368338619187*I, 
      4.51555803325381776873810605638182057249`25.217621293369888 - 
       2.5759885888016681424465361926402197398`24.973854957665687*I}, 
     {17.87606513585370649433055094720273426241`25.129660528500242 - 
       10.1977517426462719679678205509540481863`24.88588870043094*I, 
      1.10139124157988256265910659084339104899`25.169869632548078 - 
       0.62831022195311529915025877002768518606`24.92609749211604*I}, 
     {1.66277731053336380791078286084620824719`25.108072625527534 - 
       0.94856390862633199938235495416043276465`24.86430898366543*I, 
      0.06987821971889830541908406179761337558`25.14540816504534 - 
       0.03986340011047306643457144346466389438`24.901644712388705*I}, 
     {0.04661649235523673207773033575938710258`24.966815395010183 - 
       0.02659329178646838255481528247382894134`24.72311555229134*I, 
      0.00123905802764656234274966482289782773`25.000122428722733 - 
       0.00070684493844954601913489952967062593`24.756427072272924*I}, 
     {0.00044337371480779779388631649379648536`24.803792824096455 - 
       0.00025293122610950063306282726665381954`24.560087105283216*I, 
      6.9111811835028953628872613628065367176587436027236064`24.8373173125251\
*^-6 - 
       3.9426187710881260499590380806916903038189653349964965`24.593615520197\
353*^-6*I}, 
     {1.5915655792529981691035884176860724250497744249373691`24.6182962740005\
7*^-6 - 
       9.079397807076740770922875108873421319275433444724118`24.3745180422027\
7*^-7*I, 
      1.34886228385430961467208046487706747255760918547677`24.64640441925703*^\
-8 - 
       7.6948492865895035629249897176641785923197191547858`24.40262545437502*^-9\
*I}, 
     {
      2.3114559315413871127124338059208173077367376338792`24.477483746448346*^\
-9 - 
       1.3186153426264411240175294555233904043401478750128`24.233724573449724*^\
-9*I, 
      9.8734304835536137364940116241089129652180409756`24.504695492012043*^-12 \
- 5.632491946877631425633741927905926822250637924`24.260936854373913*^-12*I}, 
     {
      1.4138961787310012789966373547670636142715732386`24.2935551067556*^-12 \
- 8.06584788710351899317059321754915053021809315`24.049782464254637*^-13*I, 
      2.8214991813577233660436663561384531468223841`24.321048075744557*^-15 - 
       1.6095795117604777017922397538056748829444839`24.077275242968412*^-15*
        I}, 
     {3.728366209160040490404750233664221920660553`24.091421620553188*^-16 - 
       2.126919583126136066551236876623790954321869`23.847647207167945*^-16*
        I, 
      3.221637396593859898017776728981827809938`24.117181949026826*^-19 - 
       1.83784619968720808042991828425344387045`23.873407223110636*^-19*I}, 
     {4.29845298540810884026742083878682923439`24.155818066024274*^-20 - 
       2.45213675881674146573256920747972652214`23.912160505253357*^-20*I, 
      1.49061984854906794319937214765751601`24.184573704373623*^-23 - 
       8.5035331000647825090690301368401409`23.940922280276894*^-24*I}, 
     {2.1864383097010641675483555237169229`24.222995764263874*^-24 - 
       1.2472965897972098678652783883732778`23.97911327223271*^-24*I, 
      2.820210946847315649954449635422703444572628922515`24.249813736861196*^\
-28 - 
       1.6088446131335662582656126878932491811193878700352`24.005923828432817*^\
-28*I}, 
     {
      4.937122817758809002206256897471936007574042397437`23.899671720035172*^\
-29 - 
       2.816478483146676657196539841057237968436206155442`23.65590554596112*^\
-29*I, 
      2.19531817027857497298057647003974726975987742`23.92676523457872*^-33 - \
1.25236228031639721829381982114826203867843611`23.682999278701885*^-33*I}, 
     {4.9709382314858133798128838852174643536011122`23.95815586877605*^-34 - 
       2.8357691487178286289526597859045301054185405`23.71478626215349*^-34*
        I, 7.06203356628999309135258480657682823206`23.987739358663173*^-39 - 
       4.02867546968272128103266980781998021069`23.744392434686354*^-39*I}, 
     {2.23902583821924849159477757122635057859`23.65833818145873*^-39 - 
       1.2772961762002382407120720479742575652`23.41456973954879*^-39*I, 
      9.419063107583091482628943106409373352715806183906168`23.685552259613136\
*^-45 - 
       5.373289171273301953353481587114222591303921337002198`23.4417835557979\
47*^-45*I}, 
     {4.523133816822033781100485966891913816950469594993122`23.59894371153067\
3*^-45 - 
       2.580310343030209196875177035455251621642200086647307`23.3551693913386\
84*^-45*I, 
      5.22198775879231915593360528299389421783729242`23.623985819920538*^-51 \
- 2.97898527235174238674871639485086141139360787`23.380211197198527*^-51*I}, 
     {
      4.106356776449569763724601648508006517622233938`23.274466160277807*^-51 \
- 2.342551711169619665042937300773919524102738349`23.030697780944084*^-51*I, 
      1.20584923750470264883518565391726028986`23.297342287487936*^-57 - 
       6.87900333193055973778652592794194372205`23.053573889776075*^-58*I}, 
     {1.678129070847217756213007531618296685398`23.371086372060372*^-57 - 
       9.57321621205026927820756360714938259149`23.12724856406092*^-58*I, 
      1.161703022016102216571015739098291383129621417983077`23.392796532079707\
*^-64 - 
       6.62716259264711433390151086827299483630100842149163`23.14895618885849\
5*^-65*I}}, 
   1 -> 
    {
     {
      -0.0016564103443007834446503973000206964928943203464962112545`27.288694\
603431015 + 
       0.0009449317479410677449385225063089981663020964425539015024`27.045164\
727501987*I, 
      -0.0002471497872312283224875878355172204222725761054120581914`27.288694\
987782595 + 
       0.000140991440469572238752660236576781832512405143549557829`27.0451649\
2299312*I}, {-0.08388090353165806949894166800366401887`27.182954546634374 + 
       0.0478515055558315213439858496594330403`26.93917744635371*I, 
      -0.0078619164810180504792292868865716923155644990261033462488`27.182954\
63437109 + 
       0.0044849843567664086910143273008594120826791802341088398214`26.939177\
493384452*I}, {-0.40361886860892071203492802801781121872`27.08077289304116 + 
       0.23025229486695811669921607081836854686`26.83702193691666*I, 
      -0.03054551842719259174944987880611642924`27.08077295545727 + 
       0.01742528970462161730507430543148767811`26.837021967980977*I}, 
     {-0.49420389531007208909893836286067457633`26.960473209748287 + 
       0.2819282988912749184464995269092392721`26.716701492472943*I, 
      -0.02923922911901956277133608202079662975`26.96047325650982 + 
       0.01668009136440615372648376748624436583`26.71670154519647*I}, 
     {-0.17797994941006924249265350884373645438`26.966370291800313 + 
       0.1015321506975449969211162283643337472`26.722618769279862*I, 
      -0.0077133663718313391058141255478936991690654205073493368903`26.966370\
362033267 + 
       0.0044002410352738774566289497030607010340960643857556086153`26.722618\
804248203*I}, {-0.01980218245814654265148068674181665121`26.98848325855575 + 
       0.01129654312266631737923115875836940757`26.74474908667067*I, 
      -0.0005848653327170400193799405114747768630339331321970117761`26.988483\
350422868 + 
       0.0003336478929004388174766214441380162877571655387081216368`26.744749\
155613018*I}, 
     {
      -0.0007175869201906636814564890118255851754328022983492751581`26.851366\
647446596 + 
       0.0004093615239294123492351931198990409367710336691821428619`26.607702\
796291754*I, 
      -0.0000134085853054125448693197047685126297243722467182056153`26.851366\
749709737 + 
       7.649190307012259219466074285467702250619413815280169`26.6077029030620\
94*^-6*I}, 
     {
      -9.0425100080226166754001682316002559775731440214549749`26.770071392247\
49*^-6 + 
       5.1584770748713853653048408601259827657489878482180937`26.526393381123\
402*^-6*I, 
      -9.91483492125929328549350017377091282466627640856623`26.77007153330625\
*^-8 + 
       5.65611191992859105112521900294210058474563238651338`26.526393534914735\
*^-8*I}, 
     {
      -4.2280083213527323435636063908895534588777491735981`26.687929389703463\
*^-8 + 
       2.41195021943170281111075783585848696680153752449131`26.44422406202099\
*^-8*I, 
      -2.522185111741290802946877681184471026848011559165`26.687929598600835*\
^-10 + 
       1.438829933940486767505235170343933321276186263297`26.44422427414722*^\
-10*I}, 
     {
      -7.7342931902148958248903729639775387242076523537`26.654862983629407*^-\
11 + 4.41217914900400321672555714481396576132492908577`26.41100885766588*^-11*
        I, 
      -2.32692602459220428848661932578196106308086048`26.654863363765696*^-13 \
+ 1.327440560434099440256983518850194908721166416`26.41100913310241*^-13*I}, 
     {
      -5.75380845424381080599616120788236456761325915`26.660745380943577*^-14 \
+ 3.28237281220420454860988684322539882425107014`26.41654520544882*^-14*I, 
      -8.09231925462010611230993076902313428660535`26.660746255980314*^-17 + 
       4.61642213505567915636968569369484953109739`26.416545639829835*^-17*
        I}, 
     {-1.78865634889277474563696005663633243733461`26.614005956495003*^-17 + 
       1.02037407339338996796767577877716419628865`26.370226192518054*^-17*I, 
      -1.08996582731850575009039965013836486383`26.61400729960156*^-20 + 
       6.2179237043999213035515025608845419245`26.370227209539976*^-21*I}, 
     {-2.3681266955881903519127071264887134024`26.42265553347925*^-21 + 
       1.3509442907715335262590358438815978109`26.178891360883533*^-21*I, 
      -5.7950847647043570004643308655891085471108918020836296`26.422657213617\
114*^-25 + 
       3.3059196925567940291391603427830735342428448387115014`26.178893284369\
988*^-25*I}, 
     {
      -1.3536678558328133731096858201877667753690139171468577`26.502489269561\
043*^-25 + 
       7.722263613873355116127695360764637747833759894558504`26.2589224341550\
46*^-26*I, 
      -1.232904849093964783027867232151254831322210274446`26.502493456453653*^\
-29 + 
       7.03334737136746020384278150670270147625453361664`26.258924647449096*^\
-30*I}, 
     {
      -3.3744658991128721940959002855779047370032473843`26.384919180752508*^-\
30 + 1.9250302145162381741480897239631036200762585737`26.14115829478284*^-30*
        I, 
      -1.0601685790462538989540238806353338997202927`26.38492478636334*^-34 + 
       6.047939461119802920445025710027238957638882`26.141163329143193*^-35*
        I}, 
     {-3.696354476100260326621269238398949766954527`26.332093474332243*^-35 + 
       2.108657862545296525521211091812393727232636`26.08820725473432*^-35*I, 
      -3.7126468088912717537594948491401400074`26.332102744296026*^-40 + 
       2.1179521431293426952380159342709953105`26.088215406406555*^-40*I}, 
     {-1.789619375992081527803433381475415351`26.365584576813497*^-40 + 
       1.0209234510783299324513092500494648685`26.12174226171466*^-40*I, 
      -5.3259531868403252805768276770751141802705525794253`26.36560299387833*^\
-46 + 
       3.03829438859110389650481696899659941918299674325402`26.121754689354642\
*^-46*I}, 
     {-3.84743166494149702505399085872051274807891806616902`26.27668987290284\
6*^-46 + 
       2.19484280615963655060843445642006246162192701058798`26.03282712267346\
7*^-46*I, 
      -3.14427208985035454988735347921006511308017074`26.276717047765374*^-52 \
+ 1.79371164403033380927865848834944283789204387`26.03285179318101*^-52*I}, 
     {
      -3.68647477516207719202269944719403430530363405`26.232737189096625*^-52 \
+ 2.10302179349466932175787202434940257965298666`25.989125850027982*^-52*I, 
      -7.6675848783614335959684233033255754459`26.232780959677616*^-59 + 
       4.3741240849682261138199182370495877417`25.989162053600257*^-59*I}, 
     {-1.57902152187180001408200924018571553695`26.287729307004394*^-58 + 
       9.0078377730050209872197281113550951517`26.044503346250163*^-59*I, 
      -7.7467397667431881942212420793880903490010061201727`26.287816463416455\
*^-66 + 
       4.4192795425479268318003477135119570304995768565766`26.04455441374182*\
^-66*I}}, 
   -1 -> 
    {
     {
      -0.001558837392950079554557131011045929655837515920041346096`27.2886949\
94490157 + 
       0.0008892693453312183919054908387693164741225384018732525782`27.045164\
92639772*I, 
      -0.000245434486437442254808940533127523867686269974971974408`27.2886950\
68196617 + 
       0.0001400129135104199930719928069216988939841732637455604687`27.045164\
963892265*I}, {-0.08311185421084444239139683293550291602`27.182954658036152 + 
       0.04741278629676044170561478495398973598`26.939177506066304*I, 
      -0.0078503153279170312015442892000373953343840018756560208219`27.182954\
66965651 + 
       0.0044783662515875826234693882066786043785354187006132933468`26.939177\
512298734*I}, {-0.4024761242333951742908454588423610192`27.080772978221102 + 
       0.22960039393918952671417166891998325388`26.837021979307004*I, 
      -0.03053382304420550710549071323027618358`27.080772984774544 + 
       0.01741861784415730029790257808391626597`26.83702198257205*I}, 
     {-0.4937166010819852868537904976709628325`26.960473275236186 + 
       0.28165031234748644181326549595493583277`26.71670156631161*I, 
      -0.02923809006440577419207105710029511712`26.960473279562976 + 
       0.01667944156837529041513884353216087205`26.716701571189038*I}, 
     {-0.17794213579737666560549206093358558988`26.96637038654323 + 
       0.10151057918100593160597538196911865684`26.722618816446065*I, 
      -0.0077142010436789553275966950370166897863808060350798218069`26.966370\
395862235 + 
       0.0044007171901896197465552667315294070823410816828095709563`26.722618\
82109042*I}, {-0.01980582618654331255951581142723320925`26.988483388288053 + 
       0.01129862175895039329794594599534590875`26.74474918402446*I, 
      -0.0005849729236480300386032406002931761749721639308950150973`26.988483\
396149203 + 
       0.00033370927025589473363856590691661017101750794477280586`26.74474918\
9927678*I}, 
     {
      -0.0007178853194414142255961181264162145656070258332041618028`26.851366\
793777192 + 
       0.0004095317516308790668148277419300745772451636714537013978`26.607702\
949072973*I, 
      -0.0000134116457929849151100016214761228667487180985442848927`26.851366\
800800687 + 
       7.6509362221360460727504902797290014785747970867000501`26.607702956405\
18*^-6*I}, 
     {
      -9.0476228584254458879847583472554116114360777404025193`26.770071593406\
41*^-6 + 
       5.1613938005998436858822469462420826742748076796782755`26.526393600442\
8*^-6*I, 
      -9.91738186882037855759836090339051518328587851722703`26.77007160228373\
*^-8 + 
       5.65756487608712462789061130194072873091505094349168`26.526393610119325\
*^-8*I}, 
     {-4.23084118925148356055582744327212572991521970024283`26.68792968576908\
5*^-8 + 
       2.41356628445113681290222315925766750114370616012241`26.44422436266341\
6*^-8*I, 
      -2.522883918650052782617801026102247269598937774858`26.68792969768363*^\
-10 + 
       1.439228582038792681580828744650628935738602748227`26.444224374761703*^\
-10*I}, 
     {
      -7.7400811285308740454286244460874696498535794864`26.654863520040273*^-\
11 + 4.41548099186480778577541996447871869734633534`26.411009246322635*^-11*
        I, 
      -2.327606437402092231715715654441531624022149324`26.654863540823712*^-13 \
+ 1.327828715258162865130944508541439316724782662`26.411009261390113*^-13*I}, 
     {
      -5.75847194716407840917193278549736306263559348`26.66074662012837*^-14 \
+ 3.28503319314895133062935144020696620863702499`26.416545820565908*^-14*I, 
      -8.09478622661408228931576914181918882984682`26.660746660336457*^-17 + 
       4.61782946758436702832851864446488168699896`26.416545840547894*^-17*
        I}, 
     {-1.79019863618812563766013897989039460322962`26.61400785790109*^-17 + 
       1.02125390141114990928247854080665771285643`26.370227632272474*^-17*I, 
      -1.0903096963944051672163156144490293791`26.61400791327346*^-20 + 
       6.2198853729446180527688005375917124329`26.370227674215215*^-21*I}, 
     {-2.370274647852733950429057194437864645`26.42265791099273*^-21 + 
       1.3521696322425118038910892474186971132`26.17889408276649*^-21*I, 
      -5.7969677891877505851909069541559864666008770467105208`26.422657973170\
182*^-25 + 
       3.3069939007822081431059682197952363431080447202491717`26.178894153940\
47*^-25*I}, 
     {
      -1.3549496251267825272754429152567007682458661020917923`26.502495191639\
67*^-25 + 
       7.729575718048354914129610485198652586159363768219935`26.2589255646503\
9*^-26*I, 
      -1.233316109897316282935799491124230454431300141591`26.50249533086831*^\
-29 + 
       7.03569348923075225533589080408884831432096655591`26.258925638288424*^\
-30*I}, 
     {
      -3.37778348264108623530299700019563260832104456001`26.384927105782396*^\
-30 + 
       1.92692279506733290439197236059789077506622870516`26.14116541218044*^-30\
*I, -1.0605307492280002151889145552006394724811433`26.384927273696906*^-34 + 
       6.050005531909973841992674354375666809409017`26.141165562993272*^-35*
        I}, 
     {-3.700112294419280557185997482584293598575547`26.332106574032696*^-35 + 
       2.110801583661778490442733734207875491661426`26.088218774111443*^-35*
        I, -3.7139432795623980103144583842399885226`26.33210682475921*^-40 + 
       2.1186917402356012904388882657359985162`26.088218994605242*^-40*I}, 
     {-1.7914946844170757628711792031554868811`26.365610591748627*^-40 + 
       1.0219932575269889087136130095555665662`26.121759816191204*^-40*I, 
      -5.32785144447672531363634584889906684384710997390807`26.365611042771604\
*^-46 + 
       3.039377286867233138782289391851086386642018690491`26.121760120584*^-4\
6*I}, 
     {-3.85157635174831161573383999061962528643001926788554`26.27672824380738\
7*^-46 + 
       2.19720722398792826767825904341289229888385184523735`26.03286195736063\
*^-46*I, 
      -3.14541441363953838871543884701466761091143696`26.276728848196623*^-52 \
+ 1.7943633050263799313868713920927423837431603`26.032862506066355*^-52*I}, 
     {
      -3.69054836893819183926286427932857652471455274`26.232798971769018*^-52 \
+ 2.1053456549101151124998027944195433933137967`25.9891769515397*^-52*I, 
      -7.670421073899077924596561672165172681`26.232799858494886*^-59 + 
       4.3757420483044912097763853420038442778`25.989177684997216*^-59*I}, 
     {-1.58080787193990059778585249908785129145`26.287852292473353*^-58 + 
       9.0180283571081254173759394557153838659`26.04457540562006*^-59*I, 
      -7.7496541627097916691209925496757926019392154049313`26.287853905674275\
*^-66 + 
       4.4209421168516857948072639891743329523113562848894`26.044576350893514\
*^-66*I}}|>, 
 "IT" -> <|0 -> {{-26.95531632366907777369022324807455390424`22.5096256232028\
6 + 15.37718854368843174765248751717966967383`22.26585831871374*I, 
      -3.16798625273778899440226429873072756939`22.414983657898535 + 
       1.80723985306699120360276441882713104402`22.171216350182913*I}, 
     {8.09493180805134158684094231314653184349`23.166373021434104 - 
       4.61791251736877015012099406714288530154`22.922601638982975*I, 
      -0.36666769382354989293901617287712105473`22.6163358778783 + 
       0.20917277293656622220015598779380538359`22.372564343191804*I}, 
     {146.79503581969763836389864891564614309826`24.826235558884065 - 
       83.74210548940541031260457574521640186466`24.582089866878242*I, 
      16.09261758369087167061267916571671284159`24.682216395232498 - 
       9.18034912944426815096640801130129798762`24.438101729200845*I}, 
     {106.21672312018493245664270374363592759817`24.786305677341296 - 
       60.59341164094015187392545173973437842359`24.54253694728177*I, 
      15.50252419529916140556102635571380721196`24.710063139411698 - 
       8.84371878970992940311212193174036855588`24.466294212075603*I}, 
     {5.09036202657520480525360792043779290713`24.41378925311522 - 
       2.90389679343314984482591478516799258567`24.170029447346394*I, 
      1.1779428355279889909444704431561040516`24.441112164609446 - 
       0.67198057919638287643764498472830837521`24.19735225617501*I}, 
     {-0.91130493043866224726246373625895339857`24.8173482885141 + 
       0.51987175991117189618370965165296902365`24.573557525208066*I, 
      -0.25028555305183378617049749266381217652`24.767696886767347 + 
       0.14278029954558183229650869774056383223`24.523906350901235*I}, 
     {-0.0199120405759166789551394514317126672`24.598346041155445 + 
       0.01135921383925972263052439617071289995`24.354556971683383*I, 
      -0.0107310080552763067734431798685747398`24.643709585507786 + 
       0.00612171388190788377926304319347290606`24.399923487287225*I}, 
     {0.00011203559912855818419565499005543641`24.031048725180778 - 
       0.00006391290351477628838945952549509339`23.787243055700973*I, 
      -6.92910052027479201225934074253405`23.022740980424516*^-6 + 
       3.95284120798371305907054487223782`22.77893001897777*^-6*I}, 
     {
      1.7820645726643754399138653819710458551578986540517063`24.4226037383049\
64*^-6 - 
       1.0166136654395478652453409517647627053395482584345043`24.178848961180\
908*^-6*I, 
      1.3152663605862158231029144387522145020149211526294433`24.2525299182550\
53*^-6 - 
       7.503194757223382507552348232271901641468803090345303`24.0087926967569\
88*^-7*I}, 
     {
      4.4459474849995788396342272318120647374600873825003`24.433832975172976*^\
-9 - 
       2.5362778871248028724456735752909113256602079273725`24.190047317210116*^\
-9*I, 
      7.0672563928344276057859199242982647927428818784183`24.3397043658798*^-9 \
- 4.0316549334565646270244715493969322065846185845694`24.095929072899438*^-9*
        I}, 
     {
      3.5813166538393096199575352986496472432118465972`24.500772733797664*^-12 \
- 2.0430322819985610079876118602357719304970370469`24.25701963608149*^-12*I, 
      1.19512534905738773774856876903992016835204666988`24.41899579215125*^-11 \
- 6.8178268083093597371389358883683109503695797547`24.175239007078805*^-12*
        I}, 
     {1.085849373651293333995185363804665826945549`24.30772180370922*^-15 - 
       6.194440587595850034660480013808102389319723`24.063818167120264*^-16*
        I, 
      7.9414377448437662794444008573702859165825149`24.251248160875388*^-15 - 
       4.5303488203994221854987094778893835678739581`24.007359133024785*^-15*
        I}, 
     {1.32612626067403604044829925677385955298`24.145300265382986*^-19 - 
       7.56514718590612322652272053372224772826`23.901534242842494*^-20*I, 
      2.2527820852662374691410491543955282492054`24.099747313267315*^-18 - 
       1.2851436969621032048557508850379061809442`23.855981026910374*^-18*I}, 
     {6.7786721095963816079047599771917139`24.319326369032368*^-24 - 
       3.8670263725890379201336707855764198`24.079472136097575*^-24*I, 
      2.849961932536611198956727095607283631`24.27391711609127*^-22 - 
       1.625816646064343346975056918715137599`24.033802871780967*^-22*I}, 
     {
      1.4864138865086203017401874778969285887559046085884`24.00736553344733*^\
-28 - 
       8.479539365201317424675904459026271767132060234768`23.76333679777877*^\
-29*I, 
      1.651911354168362573646512249364058922076123978240414`23.96643231778639\
*^-26 - 
       9.42365210836074296576732726049926978357425778587488`23.72242013269022\
5*^-27*I}, 
     {
      1.42214526714544130551952506868356807519227486`24.030410835998577*^-33 \
- 8.1129064288547384966815181774225895669465016`23.78618077824983*^-34*I, 
      4.4677192585037799945064196464560786770098501857`23.985499327487297*^-31 \
- 2.5486980220654619205855855600414520456502039844`23.74127805054555*^-31*I}, 
     {6.00969267341601167924826571650013695404`23.621852596059522*^-39 - 
       3.42834698057699222142112701833266363578`23.37832626370248*^-39*I, 
      5.71167202836576212158410623829589256369591`23.587330193745544*^-36 - 
       3.25833526215298359444824777613613697403683`23.34379787654173*^-36*I}, 
     {1.131724780187382055140383094769751`23.454277591217487*^-44 - 
       6.456145836146890924224956450473610658839177864099377`23.21037497889441\
*^-45*I, 3.484309305175114560751315812508546677`23.41844434725921*^-41 - 
       1.98769253852775083777656741534004646`23.17454883183105*^-41*I}, 
     {
      9.560013567503359707679012172121493903914073417`23.15225447791885*^-51 \
- 5.453697123882789029449137301800934884531013858`22.908487133060927*^-51*I, 
      1.02130228318178521786338290275225344459038314653556`23.113159356804893\
*^-46 - 
       5.8262190582413839662353990042904531757681262880306`22.869392039262458\
*^-47*I}, {3.639847090684261478005668150781273589696`23.13744314498553*^-57 - 
       2.076422116943033438211569838942204764355`22.893673241653573*^-57*I, 
      1.44568279008787318805310321499304240116185528`23.098342682137684*^-52 \
- 8.2471808420338060628303604279939529415047724`22.854573121822014*^-53*I}}, 
   1 -> {{-1.30679744466648101318245826608644515085`27.191062756033645 + 
       0.74548821663805556790574067626806964767`26.94743818902301*I, 
      -0.1553065268850042970562610354382920388`27.191062755635542 + 
       0.08859765239998696510976273569690390854`26.94743818861924*I}, 
     {-11.72297726315141921250237881237528841491`27.172650409955498 + 
       6.68760215997029842556417395649364324819`26.928873799119827*I, 
      -1.48570356020042723409671193942894219915`27.17265037355014 + 
       0.84754871695460050381797490485462961205`26.928873761953895*I}, 
     {-22.61833090542441377699211756454219712679`27.146455374511735 + 
       12.90307020329205022392264659429273260028`26.90268283610893*I, 
      -3.26266873398358515413082799735058438419`27.146455373422523 + 
       1.86125333034985291598602308168106774928`26.902682835567365*I}, 
     {-15.15662563593912525358791878641359171867`27.05585845027183 + 
       8.6463941766205626251306565039797649595`26.812152494228794*I, 
      -2.65949522270415250867141270395946085809`27.05585844772432 + 
       1.51716117813281242152737897566526997494`26.812152491334047*I}, 
     {-3.43579523365311599016738919693017452997`26.967975340006802 + 
       1.96001673551121434671955782532444041666`26.724208798472144*I, 
      -0.78470960715099942106367975039540378553`26.967975338734224 + 
       0.44765297636700575442386004478169649197`26.72420879732373*I}, 
     {-0.25978111658593335398427015013348170346`26.99229379428084 + 
       0.1481972298846336086855025182080171564`26.74840922543711*I, 
      -0.08271977814208006631565558459473449715`26.992293790272058 + 
       0.04718911881831338083416440772438933152`26.748409223201296*I}, 
     {
      -0.0067732176233942114710599631277484584065081472660131506403`26.877172\
264243438 + 
       0.0038639147540224098964641742578419809646044640168330718196`26.633177\
067561743*I, 
      -0.0032230979018483565566560303912993203220655124457309164364`26.877172\
254212077 + 
       0.0018386793735367492059011106638381409941441027792668325645`26.633177\
062215925*I}, 
     {
      -0.0000645898852980610823147288796541530161925547991675826673`26.841015\
447230507 + 
       0.0000368465660843078476074012730068832894367809376085498811`26.596947\
614777584*I, 
      -0.0000492598345674818901283582898545588245440493600231298597`26.841015\
421539627 + 
       0.0000281012381631722688932063057348499141413455929044777926`26.596947\
59932257*I}, 
     {-2.388292202388030990652408914005475448410579789068964`26.7424515460802\
1*^-7 + 
       1.362448099386381651666418487593373980521589442067752`26.4985212364739\
13*^-7*I, 
      -3.131612941285077921236920855142892263683774414386952`26.7424514838405\
5*^-7 + 
       1.78648998460132196712432094089536023678700973576282`26.49852117799371\
6*^-7*I}, 
     {
      -3.58389305587067734079153162193410722681933860392`26.643483363220085*^\
-10 + 
       2.044502041036989283253734218967360584140924541565`26.399822063010692*^\
-10*I, 
      -8.6686667624898664198999356719876442896209238437`26.64348323274778*^-1\
0 + 
       4.945210867815462439788064801588025068016879343625`26.399821912769767*^-10\
*I}, 
     {
      -2.253364871493796189790187128359923962731868933`26.624221982934042*^-13 \
+ 1.285476158788695891145865956073786824687029502`26.380714837790606*^-13*I, 
      -1.0787627618439218682172823518727775457974606719`26.624221653791555*^-\
12 + 6.154013621505181389569931805193920319367386961`26.380714568409516*^-13*
        I}, 
     {-6.06602529403241147938701985965131719869174`26.564571684716476*^-17 + 
       3.46048302817403801039455810035330829089103`26.320616141774906*^-17*I, 
      -6.166846991831673157977112863007117478093681`26.56457086582763*^-16 + 
       3.517998741873627576928335353613036652836181`26.32061573089837*^-16*
        I}, 
     {-7.0951323109581527927706504551885499938`26.459309615088927*^-21 + 
       4.0475572973416522566495526804356096957`26.215549660386362*^-21*I, 
      -1.643318167288223359222075035530891998968`26.459308259484217*^-19 + 
       9.3746305894658159968596929732671106066`26.215548175096643*^-20*I}, 
     {
      -3.6428885157948462531857095696168418470073210361851098`26.525145191854\
225*^-25 + 
       2.0781571575113218297310635462984615842447383947672938`26.280459209342\
794*^-25*I, 
      -2.062097874464289618395114586844637068805540750053946382`26.5251415714\
93183*^-23 + 
       1.176364151339343974288534934913012212272577807042846094`26.2804566947\
11916*^-23*I}, 
     {
      -8.27072606136094172884852697477409306390437644426`26.434602175018725*^\
-30 + 
       4.71819779488432221701220752726804836793089532362`26.19092862158828*^-30\
*I, 
      -1.22735213196458754075660203506519726911750248615058`26.434595695392566*^\
-27 + 
       7.0016708081237090107028088585173155041475166127673`26.19092376045921*^\
-28*I}, 
     {-8.348315050373533557266626674575327069214108`26.368576016765406*^-35 + \
4.76245995447594051924465616269827257693742`26.12480815782263*^-35*I, 
      -3.483429758690835088586775291069272445319307978`26.36856419120121*^-32 \
+ 1.987190783995700845262517047459468915594460501`26.12479702883334*^-32*I}, 
     {-3.7617016013532996155372301185370908894`26.33718328804269*^-40 + 
       2.1459364110044611429561135732757221679`26.093431445133152*^-40*I, 
      -4.7332437856719412333766441626352900103803`26.337160695618426*^-37 + 
       2.7001716930922625964757377937450857674127`26.0934161887038*^-37*I}, 
     {
      -7.59051580673358147929795962697851286918994190916529`26.238372040546448\
*^-46 + 
       4.33015852243955022518333425991642159873911615000334`25.99446427623711\
*^-46*I, 
      -3.088603156917800950547867100309537092443242040710937352`26.2383362240\
75184*^-42 + 
       1.761954210081092646729832513925374523717144795578323254`25.9944338801\
31364*^-42*I}, 
     {
      -6.87608389116371416986611381569009706173134185`26.25895367432431*^-52 \
+ 3.92259683273681299087592648692258649799467868`26.015150615336808*^-52*I, 
      -9.702153854359098045479029871787186905054827325575`26.258881059279865*^\
-48 + 
       5.534783836587740351893681273340447403119712495752`26.015082500170784*^\
-48*I}, {-2.80195867385137148412274247615953723573`26.356063199092628*^-58 + 
       1.59843224624310281920399338983255490302`26.11143533152028*^-58*I, 
      -1.4700026483525542882162065450759119636766071`26.355876192524143*^-53 \
+ 8.385918240399151572340640865845841881576849`26.111337998740588*^-54*I}}, 
   -1 -> {{-1.31166895616521786047331822218437669744`27.191062755907666 + 
       0.74826726585822907326214413460754166339`26.94743818889521*I, 
      -0.15676110647291342472732495211816970979`27.191062755159642 + 
       0.08942744583689198234369950533858452892`26.94743818813655*I}, 
     {-11.76816262170694154878285271101128075219`27.172650420570886 + 
       6.71337903342929461280834114689619719847`26.928873809956887*I, 
      -1.50016716029254627783292756600685618117`27.172650412279612 + 
       0.85579976112586586930655152940813877823`26.928873801492404*I}, 
     {-22.7107048452073400323782603543079233134`27.146455374930525 + 
       12.95576672784806519185364794646766952837`26.90268283631946*I, 
      -3.29665143088520535871587626557984860094`27.146455374462096 + 
       1.88063942588679824092735296005050388649`26.90268283608607*I}, 
     {-15.22294029958267922396725701484620956271`27.055858452408412 + 
       8.68422467631916185186824308839158078421`26.812152496656267*I, 
      -2.68954932355558013967998245482341527789`27.05585845203655 + 
       1.53430612904914147720516196686752519273`26.812152496234052*I}, 
     {-3.45187819845871810808753533382608797936`26.967975340578764 + 
       1.96919157802419532298393810753154258052`26.724208798988588*I, 
      -0.79433161174781556300958023188781967711`26.967975339984413 + 
       0.45314203748863531549981603555925215775`26.7242087984521*I}, 
     {-0.26106974677902122365075894868329745671`26.992293796432765 + 
       0.14893235423651524791506718934452035672`26.74840922663831*I, 
      -0.0838100694565144335644607679520788783`26.9922937954675 + 
       0.04781109686925843714515885222384940153`26.748409226098957*I}, 
     {
      -0.0068083467283213140787313071970643304399641887855611823677`26.877172\
26949227 + 
       0.0038839548404880523230683202468259483547519171838781711541`26.633177\
070359732*I, 
      -0.0032681235503631211788328162261684515471756808049396219846`26.877172\
267843 + 
       0.0018643651372725441465444906355438144658272129673891988522`26.633177\
069479647*I}, 
     {
      -0.0000649352096033879582992277403843260805921949230190476164`26.841015\
460361724 + 
       0.0000370435631029281360916205007271354898762966254019505763`26.596947\
62267777*I, 
      -0.0000499780695583599128984960751797726814511203178106370325`26.841015\
457539157 + 
       0.0000285109693917280153024956704802886461041084229220617266`26.596947\
62097859*I}, 
     {
      -2.401282652325508350840029556122104277848244301600668`26.7424515771715\
22*^-7 + 
       1.36985875617695069998844828223627773247559054656463`26.49852126568732\
3*^-7*I, 
      -3.178581492303786932145595266610668715558271744516866`26.7424515725971\
37*^-7 + 
       1.813284115153013748197279452850704811706422696674509`26.498521261389*\
^-7*I}, 
     {
      -3.603501866538530798322006133873562804272111190179`26.643483426629608*^\
-10 + 
       2.05568827143163332363750453148459911099634181273`26.399822136027666*^\
-10*I, 
      -8.800708820482280640878468518663378991463720314531`26.643483418851403*\
^-10 + 
       5.020536847932531182602902404306508154978082551702`26.399822127071847*^\
-10*I}, 
     {
      -2.265652851501862356492343662576057040428600751`26.62422213972968*^-13 \
+ 1.292486077839031398487289635303566405904997827`26.380714966117132*^-13*I, 
      -1.0952744505911838840605821216239876033543307308`26.62422212420186*^-12 \
+ 6.248207786393685317277536128258137683880251593`26.380714953407043*^-13*I}, 
     {-6.09875776481184718354951078205095008613615`26.564572068829683*^-17 + 
       3.47915590771410058503488249800466859927653`26.32061633450183*^-17*I, 
      -6.260894147226715585393603680470533484608757`26.564572037180955*^-16 + 
       3.571649785072006272238502488061776848677031`26.320616318615766*^-16*
        I}, 
     {-7.1328132330680111322780716051747326642`26.459310243259328*^-21 + 
       4.0690531179369588506212646903745959821`26.215550348652073*^-21*I, 
      -1.668125489276672200887589947598152149512`26.45931019905281*^-19 + 
       9.51614882019249645186218060863841277392`26.2155503002185*^-20*I}, 
     {
      -3.661856774263242253454497665319034831758197091664907`26.52514685334437\
*^-25 + 
       2.0889779723484239766151662877630214603757429050050141`26.280460363375\
013*^-25*I, 
      -2.092762546075654735430084853819115808409542465316302932`26.5251467518\
84*^-23 + 
       1.193857414313379346867562974006493610953613657831553958`26.2804602928\
92933*^-23*I}, 
     {
      -8.31284099308600302870809321991304371804607944106`26.434605125876278*^\
-30 + 
       4.74222308317493584566892668679318729821100869879`26.190930835362423*^\
-30*I, 
      -1.24526981689513395347219072719466092347236772116062`26.43460496743704\
*^-27 + 
       7.103885753826825764709863154635750092604798641057`26.19093071648799*^\
-28*I}, 
     {-8.389823815844783345893772000296659793537718`26.368581369118324*^-35 + \
4.786139443345699414645657948925542618841995`26.12481319489207*^-35*I, 
      -3.533240247003431085553775328957564683674911646`26.36858111370668*^-32 \
+ 2.015606153381049593570693969800086819702459954`26.124812954521758*^-32*I}, 
     {-3.779951584214154611242060475919717764`26.337193463248507*^-40 + 
       2.1563474714424360247406460558778016841`26.093438316247628*^-40*I, 
      -4.7994491889651147039983448203799303770712`26.337193027888915*^-37 + 
       2.7379398630823925845076743466998561860789`26.09343802223261*^-37*I}, 
     {
      -7.62644469276127963892257353836940971346550441531532`26.23838810775227\
*^-46 + 
       4.35065485971040903913189358316531892743479389854227`25.99447791174563\
7*^-46*I, 
      -3.130836079713132809970087319844278046392083943685695395`26.2383874867\
47698*^-42 + 
       1.786046808690466245271822707602864221411733742468553253`25.9944773847\
12567*^-42*I}, 
     {
      -6.90785008005939949789628835401587951811315157`26.258986146472292*^-52 \
+ 3.9407184778363532426551093586670628968564549`26.015181074986213*^-52*I, 
      -9.831837235017833006860018560479846935115992193483`26.25898500561127*^\
-48 + 
       5.608764262987753944763959563477413298589338812744`26.015180004823115*^\
-48*I}, {-2.81460132531784096893378850413429190108`26.35614662283744*^-58 + 
       1.60564449457874312646605540721403461379`26.11147874518769*^-58*I, 
      -1.489216360799946666869681185713943082865646`26.3561439442698*^-53 + 
       8.495526629104400397619309987465138285765609`26.11147735119717*^-54*
        I}}|>, 
 "S0" -> {32.69747440356923024156172094503373892406`25.186836537349887 - 
    18.65291517149117004782435886818476436496`24.943065138638808*I, 
   2.98011619578953293252076496859087814295`25.249645265796307 - 
    1.70006569666986887037040227838285863411`25.005873009407885*I}, 
 "T0" -> {59.57765832548467290573078080784807191448`23.4085265171159 - 
    33.98724296394103014244324625228341202889`23.164750044185425*I, 
   7.2443521250236572470681447722322053222`23.323591850544606 - 
    4.13268266510906957979041878478484133668`23.079815799398414*I}, 
 "Sc" -> {-0.59030180892052873356843144461596523528`27.013321088661463 + 
    0.33674923731022099735627205795052536182`26.76955950148994*I, 
   -0.0380964753668853422506755261429227453`27.02689401606193 + 
    0.02173288109597068884702698537893468139`26.783132363654417*I}, 
 "Tc" -> {-27.31011095911092513984403359544319006232`27.111519122303722 + 
    15.57958809774923406250778944725213108244`26.867769598303674*I, 
   -4.23961630590042934897616298079302501483`27.099995753045015 + 
    2.41857222174318828401662281912086230075`26.856247263769912*I}, 
 "kappaFit" -> {1.0060020927104527461332493007612128981`22.98512700685068, 
   1.01492700290138012609211580174336255284`23.017516250652776}, 
 "kappaFitIm" -> {-6.93850851755539850627`5.823803047615708*^-18, 
   -1.637925298607347217843`6.225385281950344*^-17}, 
 "residual1" -> {0.00499498270214475393411403533566208724`20.760852856279715, 
   0.02131736176519259181690636205062338373`21.185006706926597}, 
 "residualMinus1" -> 
  {1.61020047509195951022564532135067047888`23.266332877415024, 
   2.80489040440084089105382404552486081685`23.298041595863843}, 
 "neutralOnly" -> 
  {0.82208746737274677520385053014551694923`22.975650141168597, 
   1.43089586079189267873763969911043762175`23.00869088371883}, 
 "residualP2measure" -> 
  {0.05996415626719893554211471975591039045`22.9143780367077, 
   0.38378229278019318677594730984435695937`23.43349708978137}, 
 "chargedFractionS" -> 
  {-0.01805343745008305137801831973499918681`24.633889682664353 - 
    4.4769481267075732861`8.070387731588493*^-19*I, 
   -0.01278355368180276781416940597960189319`24.696440326666764 - 
    2.7376246022234668308`8.06921221457544*^-19*I}, 
 "chargedFractionT" -> 
  {-0.4583951723968458466456315107712331599`22.85770240167021 - 
    7.66513220520796961459`6.123274111304373*^-18*I, 
   -0.58523056758323772956648433948521924363`22.772772349241784 - 
    1.071504472128058074704`6.0777319289016685*^-17*I}, 
 "time" -> 1832.932478`9.714691460110057, "kernels" -> 8|>


==> anc/paper_scan/point_B_b0.600000_N6_h0.250000_P5.000000.m <==
<|"b" -> 3/5, "Ps" -> {3/10, 9/20, 7/10, 11/20}, "ws" -> {1, 2, -1, -2}, 
 "lams" -> {0, 0, 0, 0}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 6, "hstep" -> 1/4, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.125`40., 0.375`40., 0.625`40., 0.875`40., 1.125`40., 
   1.375`40., 1.625`40., 1.875`40., 2.125`40., 2.375`40., 2.625`40., 
   2.875`40., 3.125`40., 3.375`40., 3.625`40., 3.875`40., 4.125`40., 
   4.375`40., 4.625`40., 4.875`40.}, 
 "IS" -> 
  <|0 -> {{0.66352626034503064381702513387836156904`24.334332590134093 - 
       0.37852156088610901356756059524755041207`24.090581445128866*I, 
      0.08096910579760193689561929784042387921`24.59246562109545 - 
       0.04619041346475673138330994785952589276`24.348709460033024*I}, 
     {11.09142390910364310664045459466959092851`25.42649340555957 - 
       6.32732017017728968573751267703880194877`25.18286871458182*I, 
      1.35463028243061153209002277602933447437`25.467125458149415 - 
       0.77277539650441955771987412426807969411`25.223496943881567*I}, 
     {45.52629249834310152277597065585553855207`25.227699740961082 - 
       25.97136590927007109597507120006595042273`24.983896540011585*I, 
      4.79684883474046013429141487367381750489`25.28163365035557 - 
       2.73645644004581049346894445969829683699`25.037826896812643*I}, 
     {53.92769232186274995874917230208674627431`25.17213019901469 - 
       30.76410911309337660190589030337977805227`24.92836374061694*I, 
      4.51559026443854525462178774433421547087`25.21762048186435 - 
       2.5760069757127542423814052167304339806`24.97385414456818*I}, 
     {17.8767453018690657904656161225473909893`25.129657128317444 - 
       10.19813975668155914600621774517382536445`24.88588535124748*I, 
      1.10139879577991806203886312827852363266`25.16986902512188 - 
       0.62831453139459421851711293555495157538`24.926096893854396*I}, 
     {1.66283934904629935054945171529617826997`25.108069057806105 - 
       0.94859929971204306628345491893445746106`24.864305448670372*I, 
      0.06987868963255864125327813763540822535`25.14540754493373 - 
       0.03986366818193130763815403752005696759`24.901644098138227*I}, 
     {0.04661821091814925249180186785149389047`24.966811858682703 - 
       0.02659427217436710707736541168703293453`24.72311200652828*I, 
      0.00123906626063827058314314609962766394`25.000121840965573 - 
       0.00070684963512103954081218849962171313`24.756426482827695*I}, 
     {0.00044338995201123018805333288949659496`24.803788699393056 - 
       0.00025294048894046147426961656540666751`24.56008295983247*I, 
      6.9112267891167920804686544051963939284871748578639346`24.8373166388555\
*^-6 - 
       3.9426447877044817888415056460085102102272777659296542`24.593614842825\
357*^-6*I}, 
     {
      1.59162377769004204254534230159163419726590482051784`24.618292599616005\
*^-6 - 
       9.079729811468240269279133091861878454405709988975333`24.3745143604282\
68*^-7*I, 
      1.34887116617122264765702594605588606997717953916569`24.646403834632533\
*^-8 - 
       7.6948999575073427157404704357565271966951071963875`24.402624868450815\
*^-9*I}, 
     {
      2.3115407480037326697307106039973468874126764373119`24.477479806990996*^\
-9 - 
       1.3186637278398600832816295835408877854968966307922`24.233720751974122*^\
-9*I, 
      9.873495670732439174583690145520128280133937471`24.504694869495065*^-12 \
- 5.6325291341815158808755652876849809736411647079`24.26093625256562*^-12*I}, 
     {
      1.4139484739893894260209433335004201131011732153`24.293550690664638*^-12 \
- 8.066146215655304278286077414881542347729065383`24.049778432678064*^-13*I, 
      2.8215179385441542038940752789499632362273466`24.321047378418033*^-15 - 
       1.6095902121651337896437991522258570711251834`24.07727461314297*^-15*
        I}, 
     {3.728505724987975142308037372888193459534507`24.091417414113153*^-16 - 
       2.126999172664808856836239342555566450724057`23.847643241622773*^-16*
        I, 
      3.221659039774185244284222253694919285158`24.117181293997472*^-19 - 
       1.83785854646364919619233084575749568911`23.87340661017948*^-19*I}, 
     {4.29861618305036691596457598511382306443`24.155811770873644*^-20 - 
       2.45222985811057851515095316044027488584`23.912153866624863*^-20*I, 
      1.49062999678240536136526691497091281`24.184572689361893*^-23 - 
       8.5035909926509948250256653608733069`23.940921204859464*^-24*I}, 
     {2.186522704026094501964188224004026`24.22298593750743*^-24 - 
       1.2473447341941231132760179167702819`23.979106358509522*^-24*I, 
      2.8202304440664183819237139643964618301291052414114`24.24981210487893*^\
-28 - 
       1.6088557357043652905677269381585184114425179514912`24.005922706284107*^\
-28*I}, 
     {
      4.93731681119305588001415870313505504068199723815`23.8996622925822*^-29 \
- 2.816589150503677123238945916481864660473236971468`23.655896798394902*^-29*
        I, 
      2.19533360315227978585490808113017505222653035`23.926763675988454*^-33 \
- 1.25237108430169942250534606640387613059165088`23.68299783913688*^-33*I}, 
     {4.9711372037286207810447969939606977156129526`23.958137597550962*^-34 - 
       2.8358826563337612795897824815426580783458435`23.714769445318932*^-34*
        I, 7.0620840881516408691906135856103141351`23.987736239000974*^-39 - 
       4.02870429086896920106976302158337150612`23.744389571001754*^-39*I}, 
     {2.23911715601937799083309920996824651409`23.658320138692392*^-39 - 
       1.27734827022922773800087900611895691224`23.414556575890046*^-39*I, 
      9.419131703993025007681659042789651467432017068886694`23.685549178987586\
*^-45 - 
       5.37332830343989581466111513371552552608430189113456`23.44178132943928\
*^-45*I}, 
     {4.523321760042820283037796349182889989863428719467331`23.59891536093443\
8*^-45 - 
       2.580417558924351932994159323931167650963178732234273`23.3551430096775\
62*^-45*I, 
      5.222026472595130025311258674010561752722731738`23.623980945259625*^-51 \
- 2.979007357399378917603380252630244683504242685`23.38020666559074*^-51*I}, 
     {4.1065305458033244239101063386831131733065264`23.274439947772656*^-51 - 
       2.342650841303494387155123330553553127249309828`23.030675951879402*^-51\
*I, 1.205858335370333368719258072750905260037`23.297337794868845*^-57 - 
       6.87905523248830830503709849461240117095`23.053570157235264*^-58*I}, 
     {1.678201353333808970459633388185177172522`23.37102706513848*^-57 - 
       9.5736285616630037554890493501858983966`23.127211777494484*^-58*I, 
      1.161711937785341317479352858540052620925822142322223`23.392786322702534\
*^-64 - 
       6.62721345440030449163405424611375141918116442113409`23.14894987524988\
3*^-65*I}}, 
   1 -> 
    {
     {
      -0.0015184472854264564742928526780701242009291575356122273238`27.288648\
50427457 + 
       0.0008662280168143189718134295608462070429930752272223072715`27.045141\
28131704*I, 
      -0.0002447476247911277043824475610507715570086319759818804068`27.288687\
433287503 + 
       0.0001396210798212143969858105162143081437332828998439416485`27.045161\
08083759*I}, {-0.08271364117442190565435450535459885146`27.18293819730983 + 
       0.04718561786482305988386590461895297849`26.9391686832863*I, 
      -0.0078440287570795923859159683572387163128097725650720782591`27.182950\
551265602 + 
       0.0044747799540312944195808575070826840910369944918906319199`26.939175\
304897322*I}, {-0.40157372039425425311853488977845514738`27.080758681698395 + 
       0.22908559998127802065772368315959948705`26.83701486497352*I, 
      -0.03052155242009848591478953118442459417`27.080769196474986 + 
       0.01741161782612090614235203217120799751`26.837020097422897*I}, 
     {-0.49297749933201927195231951656577638982`26.96046144991927 + 
       0.28122867726720293712587716300798355383`26.716688232945824*I, 
      -0.02923006338891068731632141803959652247`26.96047010071066 + 
       0.01667486259400953331676147745311136945`26.716697986942414*I}, 
     {-0.17773233927006405799239543293968184807`26.966351163393227 + 
       0.10139089663981222016123560681061002441`26.722609247194146*I, 
      -0.0077125144981193169476500355260279657811074603614254137343`26.966365\
211174896 + 
       0.0043997550672174138026300370996042864669155154115866656768`26.722616\
240181893*I}, {-0.01978577635002092365301622780616770829`26.98845637352714 + 
       0.01128718393671255215288812149111589082`26.744728912006757*I, 
      -0.0005848623766150948740700306696394293763844734369851775321`26.988476\
128011637 + 
       0.000333646206534142127097471271028136567573889717613673392`26.7447437\
35909804*I}, 
     {
      -0.0007172298167672774117266884379575428569301702086755446263`26.851334\
377096357 + 
       0.0004091578072820144672342747217597209382756522412893757674`26.607669\
103337905*I, 
      -0.0000134093494791738834116173232148906728719202332206110825`26.851358\
13196405 + 
       7.6496262449128626741657322547329891120323321449838932`26.607693905401\
37*^-6*I}, 
     {
      -9.0399426788513520563800944259026941245183230550064532`26.770023999200\
415*^-6 + 
       5.1570124916238282932213383627365963250651770988447415`26.526341709468\
62*^-6*I, 
      -9.91579846651086877252549223479464559673990039214821`26.77005902815924\
2*^-8 + 
       5.65666159320364891818684748156536210265629921262483`26.52637990076260\
3*^-8*I}, 
     {-4.22743636362368959556955118672542446481579213897595`26.68785515166120\
3*^-8 + 
       2.41162393493431825089038626140441204398482709148525`26.44414867641071\
*^-8*I, 
      -2.522501260004345821224852711265513420185172467301`26.68791036090633*^\
-10 + 
       1.439010286913918128619037576829876923624435279666`26.44420473905805*^\
-10*I}, 
     {
      -7.73409660725282722555519560065663059259241975997`26.65471477443696*^-\
11 + 
       4.41206700440009993239048996890605581263146594267`26.410901468564166*^-11\
*I, 
      -2.327266821084351883543194621820575211732615041`26.654825430996375*^-13 \
+ 1.327634974472942664747686707365992891376977704`26.410981648825892*^-13*I}, 
     {
      -5.75415396778442188182613440621835508400506133`26.660366329532668*^-14 \
+ 3.2825699171758018794870718719068147418416425`26.416357009953124*^-14*I, 
      -8.09364005013917455049094892472001512097854`26.660650363591103*^-17 + 
       4.61717560874823382973684596268066064024579`26.416498038017718*^-17*
        I}, 
     {-1.7888879009893233085271848349562344647719`26.61335437573449*^-17 + 
       1.02050616682548176906428493328415178177242`26.36973272384511*^-17*I, 
      -1.09015893319227708303385881257359198711`26.613844391489177*^-20 + 
       6.2190253147072238653595602213278001294`26.37010384952443*^-21*I}, 
     {-2.3685715515356038311021540609680007333`26.4217364574854*^-21 + 
       1.3511980675662859422380253834617912165`26.177839322244118*^-21*I, 
      -5.7961813670525796623296301867521916497426460852947407`26.422430098540\
893*^-25 + 
       3.3065452708606651837394644061869150931273532618135797`26.178633282459\
188*^-25*I}, 
     {
      -1.3539905779194907274655621102782849567079946335758891`26.499893697069\
915*^-25 + 
       7.724104645273047015459233630759705320722576323914134`26.2575484460678\
5*^-26*I, 
      -1.233151389768252449347888846280522062563740494254`26.501858628639912*^\
-29 + 
       7.03475381096797812126738406067422872296591917342`26.25858895458605*^-30\
*I}, 
     {
      -3.37542143814646492784408858697802417639384752913`26.38096393529306*^-\
30 + 
       1.92557532048731917924174303564031827047596101078`26.137604478526516*^-30\
*I, -1.0603909310350768819596199308341384615585973`26.38396695588931*^-34 + 
       6.049207911622901935134373493764251358516388`26.140303014374425*^-35*
        I}, 
     {-3.697550230381658566099575345116805731465885`26.324647109502482*^-35 + 
       2.10934000401290889932904385399327175679635`26.08165245320918*^-35*I, 
      -3.7134589567180059828087735252397495427`26.330312549696306*^-40 + 
       2.118415448775883115427399963086327832`26.086640788310717*^-40*I}, 
     {-1.7902641978993418528562965876304326862`26.348828896070124*^-40 + 
       1.0212913023743778327982766120147696102`26.110365076376826*^-40*I, 
      -5.32716309287032454961588975723270469969926400152647`26.361580034793537\
*^-46 + 
       3.03898460320109189239788213280514751535196810666449`26.11903598746660\
6*^-46*I}, 
     {-3.84894854737261494341625948417537004406441051453194`26.24873306388400\
7*^-46 + 
       2.19570814147463810456699091798791907001256561558006`26.00737270316196\
3*^-46*I, 
      -3.14501127907379598874569845235741552666053032`26.26999664153113*^-52 \
+ 1.79413332901157592318746969311535543858467029`26.026746410773946*^-52*I}, 
     {
      -3.6880444372152794578527188452303138120826276`26.182485680488682*^-52 \
+ 2.10391723797961383708092198118532780259004758`25.947156176658517*^-52*I, 
      -7.6694448454412186762145578352324397195`26.22055753727794*^-59 + 
       4.3751851396458072697644883651972899026`25.979027457353972*^-59*I}, 
     {-1.57974035119948474450503727525613469189`26.180671429726434*^-58 + 
       9.0119384758013873236460720860305542435`25.978623538652094*^-59*I, 
      -7.7486739125442062069092253129942596632558155136196`26.260631900317*^-\
66 + 
       4.4203829139310005851056101562058879503489917802141`26.028421240161627*^\
-66*I}}, 
   -1 -> 
    {
     {
      -0.0015382225576922697006505795470321703819137302898937960263`27.288693\
927338176 + 
       0.0008775092084903063656367698596429530301673825243583199929`27.045164\
383647474*I, 
      -0.0002450258956219404090062025098853152689983194833303591086`27.288694\
921505375 + 
       0.0001397798248709936286411406198989126369359600302426036802`27.045164\
889285*I}, {-0.0829225714449086737282977794862273289`27.182954439057394 + 
       0.04730480623283110943218465215195282065`26.939177388691796*I, 
      -0.0078468366119064992241484444645189218842940383135639275999`27.182954\
622010993 + 
       0.004476381749853617568030277617406258889647037311167980189`26.9391774\
867602*I}, {-0.40208977557742509746740756586811171916`27.080772834997077 + 
       0.22937999377563307755779454099869160249`26.837021908030053*I, 
      -0.0305277164837081125602329130460196061`27.080772951106606 + 
       0.01741513423702784428168059113799557829`26.83702196581681*I}, 
     {-0.49343094266342817106116327764559205919`26.960473173032337 + 
       0.2814873529034754829768028998650366899`26.71670145107548*I, 
      -0.02923448811799074559170131345437209637`26.9604732549661 + 
       0.01667738676744166077832124159188654546`26.716701543455745*I}, 
     {-0.17786763153303138543938075798406836766`26.966370217456646 + 
       0.10146807676306397691909426207934690606`26.722618732267506*I, 
      -0.0077135060009407572747423701644383933849260124293797249023`26.966370\
355357988 + 
       0.0044003206894361929307447725655092142455688338428240330752`26.722618\
80092566*I}, {-0.0197991584809796615237027640545108712`26.988483194228685 + 
       0.01129481803561897641891578166424592651`26.74474903839523*I, 
      -0.0005849302634135661115295371777472195774189200309548518187`26.988483\
34891269 + 
       0.0003336849338889683421111496223974527351559246311841737936`26.744749\
1544797*I}, 
     {
      -0.0007176781196498343678009074180310798920903246022669687957`26.851366\
58393743 + 
       0.0004094135504484823049903007854499997389757659370570924726`26.607702\
729983995*I, 
      -0.0000134108033520140357249464922690302373266479486835638334`26.851366\
749685162 + 
       7.6504556351716569667207737795775481482800258428970581`26.607702903036\
61*^-6*I}, 
     {
      -9.0452920930273546309560970664134242740499856369499247`26.770071311820\
736*^-6 + 
       5.1600641697935421048697531390962053887770738043368891`26.526393293439\
01*^-6*I, 
      -9.91682403420528049721299868536600783309062100740558`26.77007153395315\
3*^-8 + 
       5.6572466483969147161619470926877581422952880801299`26.52639353562068*\
^-8*I}, 
     {-4.22984307553638496698923989593520498617401125569472`26.68792928512809\
2*^-8 + 
       2.41299689091849125561809901040679626707026367621768`26.44422395582981\
3*^-8*I, 
      -2.52275368411653509511948041409575304110771951545`26.68792960108863*^-\
10 + 
       1.439154287196441219325436952055141046893197337772`26.44422427667366*^-10\
*I}, 
     {
      -7.73838090575486180071863382744139790638216793479`26.654862796394998*^\
-11 + 
       4.41451106645643643634152991408128063911019992915`26.41100872198688*^-11\
*I, -2.327494429286075773632582045433281052339161963`26.65486336665784*^-13 + 
       1.327764818032928078493502203610185893014813555`26.41100913519385*^-13*
        I}, 
     {
      -5.75728127496779910153076304024762226805264132`26.660745007295713*^-14 \
+ 3.28435395085640819046677637250249851859436216`26.416545019918512*^-14*I, 
      -8.0944194554523013396562070502739746459004`26.66074627325999*^-17 + 
       4.61762023578610610449898028881069014377455`26.41654564839452*^-17*I}, 
     {-1.78984770584582705452072720919060080743082`26.61400541019059*^-17 + 
       1.02105370631885607486414898662361531483891`26.3702257788128*^-17*I, 
      -1.09026288388447763881763735972148820615`26.61400732711926*^-20 + 
       6.2196183218060911398979088453671416155`26.37022723036686*^-21*I}, 
     {-2.3698320418102432069346474159885800652`26.42265486872877*^-21 + 
       1.3519171389501225896460177998736255138`26.17889059987842*^-21*I, 
      -5.7967309809398602479550130232523438429192995780595624`26.422657246262\
684*^-25 + 
       3.3068588088755584436136720529937169065978222261507073`26.178893321751\
42*^-25*I}, 
     {
      -1.3547078466409479591856324114302247449759226960121496`26.502487620604\
533*^-25 + 
       7.728196445285296650643811061784817339122830220634167`26.2589215623461\
1*^-26*I, 
      -1.23326805276196224240455358892773845465994886464`26.502493525846553*^\
-29 + 
       7.03541933788252276140073804862056210072645628575`26.258924684096673*^\
-30*I}, 
     {
      -3.37720628608899457190082542840056496879826133086`26.384916932493596*^\
-30 + 1.92659352198065475625842543751604314519528717668`26.1411562755974*^-30*
        I, 
      -1.0604912701732087223771504577507497159984845`26.384924853431666*^-34 \
+ 6.049780315903689276289629834221729901162496`26.14116338936658*^-35*I}, 
     {-3.699505945243011289607276726048100658878487`26.332089610057146*^-35 + 
       2.110455679889222296191328422316060868716562`26.08820385656348*^-35*I, 
      -3.7138110807241240171213655499539003012`26.332102797152515*^-40 + 
       2.1186163248170995697047193775819559692`26.08821545287056*^-40*I}, 
     {-1.791212874646601945054537584434929643`26.365576459843346*^-40 + 
       1.021832493619713803789108465601511726`26.121736784177195*^-40*I, 
      -5.32767002001531995137445508602321689226059330839714`26.365602954603176\
*^-46 + 
       3.0392737897271525492349913003952479311561512554021`26.121754662790106\
*^-46*I}, 
     {
      -3.85099439008123468328462236157968212405565863673091`26.27667704026506\
*^-46 + 
       2.19687523254800651481855651745662804999830802690592`26.03281547251091\
5*^-46*I, 
      -3.14531193021223850987786206840271949594546356`26.276716736321728*^-52 \
+ 1.79430484134651542014249713159994269681591104`26.03285151041573*^-52*I}, 
     {
      -3.69001250209715772333334389763440487078659631`26.232714828460814*^-52 \
+ 2.10503995916720680980147419306525800710605651`25.989107354606112*^-52*I, 
      -7.6701819466033722018325175879321292126`26.232779987878295*^-59 + 
       4.3756056334515599376538280515252641908`25.989161249753792*^-59*I}, 
     {-1.58058722729791090226921496944972657041`26.287680830570977*^-58 + 
       9.0167696464996912179035525865494772654`26.044474939883646*^-59*I, 
      -7.749423020537111415233222397847711287371113405556`26.28781347483699*^\
-66 + 
       4.420810257268699522872827305411280907638543395842`26.04455266252037*^\
-66*I}}|>, "IT" -> 
  <|0 -> {{-27.08876830300214139216527781239469771881`22.508825375965134 + 
       15.45331884106991702092335381845199668534`22.26505807143119*I, 
      -3.21484629755222445877871103519843772977`22.413006079840656 + 
       1.83397208412764235501701243107333533816`22.1692387720313*I}, 
     {8.00583391563994737952354484653429523154`23.158762371632395 - 
       4.56708487824912709371533156490323527751`22.914990988296967*I, 
      -0.40288735175350373241512073513132360422`22.64916724797017 + 
       0.22983498673844041859324277061673042495`22.405395711502933*I}, 
     {147.10409192214934958163187621795529131816`24.82460097886674 - 
       83.91841260080830731120791687658772860974`24.58045557793447*I, 
      16.21683491992665417748184224403679001189`24.67795930341156 - 
       9.25121134366414452628484597067368408394`24.433845211957987*I}, 
     {106.52109692485049820624285806673720516321`24.785242391998068 - 
       60.76704764379397089380624592218111742478`24.541473638372384*I, 
      15.66018523060039367755421118013954649153`24.70750085873028 - 
       8.93365961758629715219531654800627745136`24.463731877931412*I}, 
     {5.11837879649300350827130468922043578967`24.4143972274743 - 
       2.91987950898499194323085165041346941473`24.170637422385852*I, 
      1.19920481512675216161419137407151691715`24.443194684777836 - 
       0.68410989221116462353605513618374751502`24.199434775391467*I}, 
     {-0.91338831076445791315995325008810747879`24.8166438370481 + 
       0.5210602650540271544887243911345577717`24.57285307701266*I, 
      -0.25198465223062250411933216328197700409`24.765432250590674 + 
       0.14374958397589357133595358242769037222`24.521641722578146*I}, 
     {-0.02000716263885099498851815374868802562`24.599137049168007 + 
       0.0114134780845329710301351245026347938`24.355348070537886*I, 
      -0.01086286073323891200486683580561467453`24.64310333913683 + 
       0.00619693182647494029184299797603500214`24.399317292395413*I}, 
     {0.00011137622437214206942839442940868082`24.02761462067592 - 
       0.00006353675026067939476552844046602123`23.783808884295755*I, 
      -8.52486665892317069437084605334647`23.10964441261027*^-6 + 
       4.86317728013297514642492771157479`22.865833255354197*^-6*I}, 
     {
      1.7815103961994139261408090779396493607020803334136929`24.4216494407406\
05*^-6 - 
       1.0162975246127861627619456131759026706672982479177671`24.177894853910\
94*^-6*I, 
      1.311873166803394748354983864207334441432700602827769`24.24848500367694\
*^-6 - 
       7.483837618194784069388820648152321675444499521544866`24.0047483371751\
65*^-7*I}, 
     {
      4.4479358087183048091013941454245164159319063750412`24.43332210644448*^\
-9 - 
       2.5374121653629658475975717432581992971228295634511`24.18953654966286*^-9\
*I, 
      7.0774991218697849517444418578345997611065334838553`24.33777224753783*^-9 \
- 4.0374980990008806460007148583421693760114835536766`24.093997254670708*^-9*
        I}, 
     {
      3.5839394084723891026551067382769506010830864581`24.50033406702157*^-12 \
- 2.0445284837871960040524047981871786846281869701`24.256580935777677*^-12*I, 
      1.19836157601035773613183835628254320052450461686`24.417463668204594*^-\
11 - 6.8362884992902550757050146584615858438051730215`24.173706792440914*^-12*
        I}, 
     {1.0867941409786513422994103386254447623107717`24.30743413971503*^-15 - 
       6.199830197997099199849031343719163812979391`24.063530672582097*^-16*
        I, 
      7.9674650961603919652369324272510457894302235`24.25022901591819*^-15 - 
       4.5451966331159489021077976491865816783672024`24.006340571468435*^-15*
        I}, 
     {1.327376309410866374919431183962646485637`24.14507135409541*^-19 - 
       7.57227833394542896959227955200482463515`23.90130531932337*^-20*I, 
      2.2608236294446160303852606541414292065504`24.098936629533867*^-18 - 
       1.289731153459682796582149576289517915773`23.85517028998948*^-18*I}, 
     {6.7853208804675127891620430425115564`24.31910579653546*^-24 - 
       3.8708192942539710485340273099887492`24.07924952224706*^-24*I, 
      2.860572021470233593131984169496962447`24.27315218871485*^-22 - 
       1.631869379263187492709211842952165084`24.033031769763994*^-22*I}, 
     {
      1.4878988943553202057147527547315881527015395861967`24.007168241370834*^\
-28 - 
       8.488010883536834301593293021380807248620278376122`23.76313981086281*^\
-29*I, 
      1.658185078154000839660319311767015835148297707511712`23.96574526679763\
7*^-26 - 
       9.45944179653943912420034872440708759588926342203422`23.72173428066245\
6*^-27*I}, 
     {
      1.42357457461977039355446046996012909357105047`24.030190179453633*^-33 \
- 8.1210601934983251446081443825080448868793907`23.785960174730008*^-34*I, 
      4.4848122682783344260716593100515774371425970135`23.984748783067047*^-31 \
- 2.5584490645287124408785781961337308907069207552`23.740527746736987*^-31*
        I}, 
     {6.0157230053922988943018762491846820019`23.621716736664748*^-39 - 
       3.43178710165243977275369858615182921517`23.378190821650342*^-39*I, 
      5.73352087623039624477213339144178328106396`23.586845547359125*^-36 - 
       3.27079936567314362571076194797013787513729`23.34331529122588*^-36*I}, 
     {1.132853401938164934140304961247796`23.454133671691384*^-44 - 
       6.46258428014357998622420367896304308917285468553515`23.210231409116975\
*^-45*I, 3.497576551936669138235274554300449439`23.417933822811314*^-41 - 
       1.995261099492066011945417754543306631`23.17403986351618*^-41*I}, 
     {
      9.569464111842308078068109980122350550538146441`23.152087914159537*^-51 \
- 5.459088372139553743322346944993487375794567863`22.90832075202466*^-51*I, 
      1.02516377024139183226608531583788829463417951513187`23.112576735777793\
*^-46 - 
       5.8482476680568268875975642670012103143818081361201`22.868810282197096\
*^-47*I}, {3.643409481270181756074277242528639620366`23.13728264077356*^-57 - 
       2.078454352478621263288525378395846775154`22.893515301135626*^-57*I, 
      1.45110463162307554673576665933843152248713863`23.097776362775203*^-52 \
- 8.2781107997978783170496921555300189361549646`22.854018967183205*^-53*I}}, 
   1 -> {{-1.31979087197213329337069411941421211267`27.191062746921798 + 
       0.75290057192665891755354829834796451163`26.94743817978135*I, 
      -0.15946184718648885024087166650267921661`27.191062730958258 + 
       0.09096813631373859350625703878949980068`26.947438163590405*I}, 
     {-11.83818261794614662109395165969924297542`27.17265034618652 + 
       6.75332331273471560147856071474458272563`26.928873734018552*I, 
      -1.52502349154831004208842007340995085873`27.17265012801149 + 
       0.86997954249569653591263860850577489779`26.928873511285314*I}, 
     {-22.83593566417988341321422651924924044733`27.1464553565993 + 
       13.0272071031602401103413571694287331403`26.90268282722317*I, 
      -3.34732531619994325116513900103672276305`27.146455323674505 + 
       1.90954733701532561714416534884816695723`26.90268281088876*I}, 
     {-15.29840137264931232203950975547989732768`27.055858425460478 + 
       8.72727292455046729597486125897925319203`26.8121524660307*I, 
      -2.72671906711757154604279007466876715866`27.055858378747875 + 
       1.55551033782228828038121594806221414453`26.812152412942442*I}, 
     {-3.46689382399085442615539124718637950558`26.967975296436496 + 
       1.9777575359278810525674854858605095162`26.72420875916538*I, 
      -0.80394651804266114844089674355291440581`26.967975212467426 + 
       0.4586270492447730890463317262624188298`26.72420868341262*I}, 
     {-0.26204873080567643163337329441164871651`26.992293646028525 + 
       0.1494908348634303070794292693231488462`26.748409142822126*I, 
      -0.08468024926718359677162163540728160392`26.99229333719973 + 
       0.04830750799851019188490645964957879264`26.74840897072217*I}, 
     {
      -0.0068301000461491198903512889816658623902026237250237366273`26.877171\
87717367 + 
       0.003896364447026233620674764196341690804462547961647385516`26.6331768\
6136346*I, 
      -0.0032967805638662486358082032477797155550360265849968469069`26.877171\
00094149 + 
       0.0018807130923269493215964685031711777973437530341718847695`26.633176\
394577973*I}, 
     {
      -0.0000651109566056846263413399129950600519301176395657305158`26.841014\
344313358 + 
       0.0000371438214251772015302762086721046697238371876101086171`26.596946\
951366935*I, 
      -0.0000503444067841588262425657402849994376934399836005876592`26.841011\
650685637 + 
       0.0000287199536427024766168939804829234442698320012618592654`26.596945\
331130463*I}, 
     {
      -2.40678519654998251867206111836900208007204669324748`26.74244864509452\
*^-7 + 
       1.372997790384292762402472550117580120500102440407244`26.4985185107313\
44*^-7*I, 
      -3.197959644949058122934599360965719020702521384025905`26.7424410972628\
27*^-7 + 
       1.824338762157584662182440327713130321730276527071167`26.4985114188445\
7*^-7*I}, 
     {
      -3.610523314380765338449395265870287557303982833303`26.64347588250167*^\
-10 + 
       2.05969379397951408451968489370772574620945874927`26.39981344879791*^-10\
*I, 
      -8.845333164456465844908305495314609169685463107982`26.64345542465397*^-10 \
+ 5.045993679627246369054062881262950318730452227509`26.399789891249387*^-10*
        I}, 
     {
      -2.26943832809880184454689657456080594611230696`26.624199589682476*^-13 \
+ 1.294645577162277893246022818059721079179148872`26.38069651045256*^-13*I, 
      -1.0999156279843935827763986589528575626642057133`26.624135949590567*^-\
12 + 6.274684292543020493223389993403330949185620436`26.380644424470965*^-13*
        I}, 
     {-6.10759768764224599333291209008235285033751`26.56450496719742*^-17 + 
       3.48419881496261754748722677626292365887438`26.32058266566035*^-17*I, 
      -6.283269513389763549682431312233664882401555`26.564309802777487*^-16 + 
       3.584414251275696554797857980869053894993568`26.320484725442522*^-16*
        I}, 
     {-7.1419082172514190904580057321381091455`26.45917684479737*^-21 + 
       4.0742415299337167374216559034247860503`26.215404190395848*^-21*I, 
      -1.673218844368909577527207514401526610326`26.458779846238752*^-19 + 
       9.54520486265656382781167990027896525007`26.21496924363298*^-20*I}, 
     {
      -3.6660273540893682456807695573315902424495745037790816`26.524718862163\
216*^-25 + 
       2.0913571613571068199789070851783697242284592495267048`26.280163046561\
565*^-25*I, 
      -2.098309018478752059042247572761408358448848832014987521`26.5234235252\
6914*^-23 + 
       1.197021508211246203841751320998088242774485540322541643`26.2792626573\
71973*^-23*I}, 
     {
      -8.32143048229855029147334067926245710248483142129`26.433686524521775*^\
-30 + 
       4.74712312565744003541059498461103608858364050015`26.190241506829885*^\
-30*I, 
      -1.24818573427384568000442669957719083780946058544071`26.43087254139154\
4*^-27 + 
       7.1205201760579964743734416262819836567732437863098`26.188127601005103\
*^-28*I}, 
     {-8.3978083835217730771984591188012373516873`26.366578102384427*^-35 + 
       4.790694396481274377649241417419933776365432`26.122927676774005*^-35*
        I, 
      -3.540686031838417277450746405164869675359539025`26.360402183307006*^-32 \
+ 2.019853747283807176838051648758912943625351019`26.117111565910573*^-32*I}, 
     {-3.783311594778775334504545310470653349`26.332644877277055*^-40 + 
       2.1582642553280545132050442641828227437`26.090361542210864*^-40*I, 
      -4.808717711187780878533899069533587831471`26.318659404131655*^-37 + 
       2.7432272732551367201622918815889443892723`26.08083640117013*^-37*I}, 
     {
      -7.63285609103640319111577579831867427556013369288473`26.229867851751926\
*^-46 + 
       4.35431236752524717632482262271316355861452828395934`25.98723649181791\
7*^-46*I, 
      -3.136470850263996526975722332615245597799021687795340854`26.2039533992\
52793*^-42 + 
       1.78926127399744433749318687730663513552169131533275447`25.96508268937\
9948*^-42*I}, 
     {
      -6.91340192193505514326930140483268093600479553`26.23884481356025*^-52 \
+ 3.94388563485508716856994820665236908698766787`25.996261280173915*^-52*I, 
      -9.848577357500536833933456560053596221193881252013`26.18029705996216*^\
-48 + 
       5.618313993978480293990384760730225249298856207193`25.940975762842314*^\
-48*I}, {-2.81678368042211724851568610114789259764`26.29778222867357*^-58 + 
       1.60688946182397148064018424144708016744`26.080131056432965*^-58*I, 
      -1.4916461353951906385982967210740921588579273`26.15087183306275*^-53 + 
       8.509387754539208518391907391662636636672223`25.99273729593786*^-54*
        I}}, 
   -1 -> {{-1.32115361344006071793859775771549916988`27.191062753155762 + 
       0.7536779745079160459381836148577420364`26.94743818610411*I, 
      -0.16001502169540999642557019626882166478`27.191062744801716 + 
       0.09128370555503788741708626867563106962`26.94743817763107*I}, 
     {-11.85078293077547987396508503846193346525`27.17265039150671 + 
       6.76051140816492867877419377017411564695`26.928873780285493*I, 
      -1.53050297367318818140935182922805074226`27.172650328490857 + 
       0.87310542047628751191946827264021437155`26.928873715953124*I}, 
     {-22.86154494523759276804707559164659442618`27.14645537348868 + 
       13.04181641950303948636442056388510457482`26.90268283560383*I, 
      -3.36010818612561033481202048757888989081`27.14645536931978 + 
       1.91683957571941482524017802029809760145`26.902682833533962*I}, 
     {-15.31664546467141368691449110157318905281`27.055858451029252 + 
       8.73768062444400977921065968208443904586`26.81215249508901*I, 
      -2.73791958951132057932710302622104599695`27.0558584470419 + 
       1.56189989536145351100217600159711004323`26.81215249055813*I}, 
     {-3.47128065824491788809438461358575506319`26.967975272854364 + 
       1.98026009151374933899991132710609717322`26.724208737891377*I, 
      -0.80749617271953090661320624850457430107`26.967975078823624 + 
       0.46065201933140800390612940663022418746`26.724208562847384*I}, 
     {-0.26239715006638086598154964680265345718`26.992293791918346 + 
       0.14968959746000944992784329991609152201`26.748409224122042*I, 
      -0.08507844657597626622905384817578214124`26.992293778858745 + 
       0.04853466745831284115514471927285713928`26.748409216841765*I}, 
     {
      -0.00683951726825699232437212454549771400669346052630904832`26.87717226\
0790957 + 
       0.0039017366859631363746291698904075379970512391613779542016`26.633177\
065723817*I, 
      -0.003313070920814187292456272973003832268001123870028218294`26.8771722\
35968956 + 
       0.001890006245752586444793222784984203728589629451675365653`26.6331770\
5249794*I}, 
     {
      -0.000065202776626362996297366469631943242023442165742632794`26.8410154\
41802583 + 
       0.000037196201955722742431009913770682681714153379841118462`26.5969476\
115138*I, 
      -0.0000506020490045318389608777857784805604962167944714428439`26.841015\
38959295 + 
       0.0000288669306973182864890178484254708858589205855218693002`26.596947\
5801068*I}, 
     {
      -2.410212779216696517879818127712361005855067936354616`26.7424515405280\
55*^-7 + 
       1.374953122100020344276717742516862403435406742359783`26.4985212312573\
1*^-7*I, 
      -3.214678662283773074243341967759367947761834363585054`26.7424514382107\
65*^-7 + 
       1.833876453302962121278554333010456672676047523468614`26.4985211351203\
2*^-7*I}, 
     {
      -3.615659861442338347076814217815905574840892754985`26.643483353877514*^\
-10 + 
       2.062624037931427228030478943214344875639709112179`26.399822052252325*^\
-10*I, 
      -8.892011969691577041692007952336420366425248312913`26.643483150850766*\
^-10 + 
       5.072622519017423935378350181932176113742568394798`26.399821818464233*^\
-10*I}, 
     {-2.272635432270260906839181476177973070200286963`26.624221971062195*^-1\
3 + 1.296469427902815110499437988505899482285529751`26.380714828074144*^-13*
        I, 
      -1.1057169111990004790783141047583872852158304739`26.62422150014157*^-12 \
+ 6.307778849741005737524772211977906592891115386`26.38071444265578*^-13*I}, 
     {-6.116060382091138028047704980178414795012`26.56457137031929*^-17 + 
       3.48902652488691069482448747038765668274651`26.320615984027164*^-17*I, 
      -6.316131800752941859460969592525597862553982`26.5645693625812*^-16 + 
       3.603161187230469229424920299802945938980337`26.32061497664599*^-16*
        I}, 
     {-7.1515932557699673945813650546297042095`26.459309608471994*^-21 + 
       4.0797665499915162458946111629357024883`26.215549653137657*^-21*I, 
      -1.68184513704834980059795189183393083397`26.459307837362335*^-19 + 
       9.59441524007228540026863142363920674658`26.21554771259671*^-20*I}, 
     {
      -3.6708763740328823752596978526302909614312345951672114`26.525145188326\
87*^-25 + 
       2.0941233798287501432380918370668190433373870523937785`26.280459206885\
098*^-25*I, 
      -2.108926708871740594400528768839574912284081346685292688`26.5251405423\
0098*^-23 + 
       1.203078577811580620108099671164692332451032620707505675`26.2804559798\
2653*^-23*I}, 
     {
      -8.33214336803366536259963434332416073039783423757`26.43460216171507*^-\
30 + 
       4.75323450130659923554573980196882968043343009064`26.190928611596718*^-30\
*I, 
      -1.25436677762404341029832096061357477963970753676985`26.434593886299975*^\
-27 + 
       7.1557811493856374596138766620713695961517208773134`26.190922403205125*^\
-28*I}, 
     {-8.40831954389729233801346343374961796406984`26.368575932727033*^-35 + 
       4.796690693945065583084408740651773899202329`26.124808078730037*^-35*
        I, 
      -3.557814413744408601543131618902326786912315616`26.368560743104183*^-32 \
+ 2.029624968472758842675103415019388231122392391`26.12479378382458*^-32*I}, 
     {-3.7879142452637492167713454130570191631`26.33718293971508*^-40 + 
       2.1608899275130251324226070056301555668`26.093431209878293*^-40*I, 
      -4.8314225813338391892370102870977166654487`26.33715350730682*^-37 + 
       2.7561797114644902151576129139784393101915`26.0934113343355*^-37*I}, 
     {
      -7.64188454842110698870054439136739394413050073433853`26.2383710923262*^\
-46 + 
       4.35946282800570311539722390140234257773949621832741`25.9944634714986*^\
-46*I, 
      -3.150922171321730373492198903732685365304088244725558749`26.2383234506\
3386*^-42 + 
       1.797505313352865274790757445276206957091942803012384291`25.9944230396\
1034*^-42*I}, 
     {
      -6.92135878355006356334684591870419139688287059`26.258950777073515*^-52 \
+ 3.94842478252454279541105430798957909464594145`26.01514789762118*^-52*I, 
      -9.892872681966439940254206653248801784818040223494`26.25885163424955*^\
-48 + 
       5.643583130045637109273604042519397401398748055005`26.015054898314396*^\
-48*I}, {-2.81994155830926143909839261360357187955`26.356052835812793*^-58 + 
       1.60869093516175314358437556618521085738`26.111429937948948*^-58*I, 
      -1.4981996323354931095271437935511809468590263`26.355789685445515*^-53 \
+ 8.546773462375635510373495403200990933346146`26.111292966071844*^-54*I}}|>, 
 "S0" -> {32.6988957088441959037727177941934814497`25.18682347704679 - 
    18.6537259829440519700093089555376156197`24.94305210713078*I, 
   2.98014049095142773194732196075105367016`25.24964287694876 - 
    1.7000795563211773478867331266974981776`25.00587062634788*I}, 
 "T0" -> {59.68183773622840938797321293318009271734`23.4063724991071 - 
    34.04667415080379067540114011698440356764`23.162596040049337*I, 
   7.29890914937005224922809060142377476734`23.318571830047578 - 
    4.16380578901099390931703118840172497352`23.074795804902802*I}, 
 "Sc" -> {-0.58885070099062385878176896565942521241`27.013197974958963 + 
    0.33592142434867192041502455847909175339`26.769438141076396*I, 
   -0.03807932285581081345866126028923230484`27.02686681054884 + 
    0.0217230961098245930027245903426213236`26.78310563438801*I}, 
 "Tc" -> {-27.52971456436259017304070458191640215451`27.11153896003371 + 
    15.70486527878024963675325970213103909219`26.867789434666136*I, 
   -4.33374708016085898891807500952262763916`27.100053119873845 + 
    2.47227096696232714405688281389675789416`26.85630463257598*I}, 
 "kappaFit" -> {1.00156187137226343934715153758058749045`22.98389772518025, 
   1.00537772062895038229459999186233097884`23.014797208609526}, 
 "kappaFitIm" -> {-6.97639968244407750641`5.82686006093356*^-18, 
   -1.633119442795245734256`6.225495573538416*^-17}, 
 "residual1" -> {0.00131043615796725516200045085913871023`20.17693039296243, 
   0.00785194453605785901701449391300092294`20.743103912183056}, 
 "residualMinus1" -> 
  {1.61992960493187557640736322988242210805`23.266071903079922, 
   2.85414480957146142900616206130068905138`23.297390356275603}, 
 "neutralOnly" -> 
  {0.82519428997371410467847488615792451314`22.974447008239576, 
   1.44918290648768431002511813828735171859`23.006026250751994}, 
 "residualP2measure" -> 
  {0.05926303652009888343790163562189341257`22.907151859656327, 
   0.3813308228592748853556757754018977024`23.42417579426067}, 
 "chargedFractionS" -> 
  {-0.01800827484309676977409918555776491277`24.63387609154821 - 
    4.4657337680339286421`8.07037265222663*^-19*I, 
   -0.01277769386088699486240531591885719048`24.696437803472712 - 
    2.7363676283676185274`8.069209348599257*^-19*I}, 
 "chargedFractionT" -> 
  {-0.4612745788096157372316819811466121308`22.8555485319165 - 
    7.71981250428458701312`6.121487874514244*^-18*I, 
   -0.59375270899691800206694406686454851504`22.767752619732406 - 
    1.089850893525147737604`6.073806725274336*^-17*I}, 
 "time" -> 903.18212`9.407320324912668, "kernels" -> 8|>


==> anc/paper_scan/point_B_b0.600000_N7_h0.250000_P5.000000.m <==
<|"b" -> 3/5, "Ps" -> {3/10, 9/20, 7/10, 11/20}, "ws" -> {1, 2, -1, -2}, 
 "lams" -> {0, 0, 0, 0}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 7, "hstep" -> 1/4, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.125`40., 0.375`40., 0.625`40., 0.875`40., 1.125`40., 
   1.375`40., 1.625`40., 1.875`40., 2.125`40., 2.375`40., 2.625`40., 
   2.875`40., 3.125`40., 3.375`40., 3.625`40., 3.875`40., 4.125`40., 
   4.375`40., 4.625`40., 4.875`40.}, 
 "IS" -> 
  <|0 -> {{0.66354812617033723885610271439257621707`24.334305993924257 - 
       0.37853403467474371130815899600742533676`24.090557861801464*I, 
      0.0809695099734241786398441106912614891`24.592461300016527 - 
       0.04619064403477671494483140415896031725`24.348705684724695*I}, 
     {11.09151413415079713149293399870264534208`25.426484485211716 - 
       6.32737164082392544258732434661402780702`25.18286264466503*I, 
      1.35463178922471963689674914982356629276`25.467124275189484 - 
       0.77277625608465295683569560552643154823`25.22349613740675*I}, 
     {45.5265525987308425188694556354394301741`25.227696173693936 - 
       25.97151428863444411806123602135562087559`24.98389428495146*I, 
      4.79685250904155902383642221026146953664`25.281633172113903 - 
       2.73645853612289174418744759391725049759`25.037826596575822*I}, 
     {53.92796634033653722685490341474379510291`25.172127375407804 - 
       30.76426543230274090221140805690060547195`24.928360641399752*I, 
      4.51559332239815724181598705035641068362`25.217620107137012 - 
       2.57600872018575347857809282121282875916`24.973853733042695*I}, 
     {17.87683178487500053904837806887801637906`25.1296533378179 - 
       10.19818909260743421425234329474957050269`24.88588325069769*I, 
      1.10139950479393748921783631615226151381`25.169868523656582 - 
       0.62831493586553887134060072635729640422`24.926096616240258*I}, 
     {1.66284717721591940516301859408228600626`25.10806384344038 - 
       0.94860376544484152926723087693275607444`24.864301353366578*I, 
      0.06987873339491014021665588336723096562`25.145406858522573 - 
       0.03986369314702249908618056410290789805`24.90164355950811*I}, 
     {0.04661842647824602614655323003660690292`24.966804921007554 - 
       0.02659439514484947064797241029920765679`24.723104724388822*I, 
      0.00123906702271347542187571788335935971`25.00012093536247 - 
       0.00070685006986177745547977115262705504`24.756425532034093*I}, 
     {0.00044339197920139926508091879079255187`24.803779114007256 - 
       0.00025294164539082805509138293538964748`24.56007249035974*I, 
      6.9112309905656561221792137710912695821560213336372025`24.83731538619644\
*^-6 - 
       3.942647184503338209792181817882723568232397709792623`24.5936134740388\
25*^-6*I}, 
     {1.591631018556879282417068470368355059252486811445165`24.61827805273046\
4*^-6 - 
       9.079771118412384051748901581750478619746137767783561`24.3744994422344\
66*^-7*I, 
      1.34887198156184509585384377088014718845856942254191`24.646401953798968\
*^-8 - 
       7.694904609062971885490067143771660405318521600509`24.402622939452623*^\
-9*I}, 
     {
      2.3115512751193365915239483455196314956830420477383`24.47745367148631*^\
-9 - 
       1.3186697332392966526151252918430409646891829838528`24.233701205344914*^\
-9*I, 
      9.8735016399304941993743933426005231467862823282`24.504691494080436*^-12 \
- 5.6325325394275476677753491118728546821778736132`24.260933729846805*^-12*
        I}, 
     {
      1.4139549547034075342684548242050556255110264566`24.293501738909185*^-12 \
- 8.066183186158694984162682631866422665028842115`24.049753825884938*^-13*I, 
      2.8215196533673853159027377582074194688311622`24.32104105029178*^-15 - 
       1.6095911904196579538481260028407042166048571`24.077271436042796*^-15*
        I}, 
     {3.728523000124551804422056994696189920323925`24.091350550869493*^-16 - 
       2.127009027605076207612292396224338729015785`23.84759373517734*^-16*I, 
      3.22166101665128869940836154925137645359`24.117172687047628*^-19 - 
       1.837859674211941314642491846295223255695`23.873400239613655*^-19*I}, 
     {4.29863638468329226610005110413150012401`24.15562032149342*^-20 - 
       2.45224138252804976275885400909249886803`23.91193427809209*^-20*I, 
      1.49063092339128428880600457794915959`24.184547870932224*^-23 - 
       8.5035962786729677935673043580139312`23.940892736095147*^-24*I}, 
     {2.1865331521677715031441147362203164`24.22240122817218*^-24 - 
       1.2473506945413351155366591486333076`23.978794744204205*^-24*I, 
      2.8202322244279783129859083184733012638151173828868`24.24973662651244*^\
-28 - 
       1.6088567513465137359389504364569095181072873877796`24.005882496791525*^\
-28*I}, 
     {
      4.937340838090799589297136567966143855044074871653`23.899036766594204*^\
-29 - 
       2.816602857118442409100475395365078816847138599984`23.65534409829495*^\
-29*I, 
      2.19533501291756025054414906007427142093268146`23.92668289725717*^-33 - \
1.2523718885299362477877747934774369103201822`23.682926471232914*^-33*I}, 
     {4.971161863169190168866442223874505916656994`23.956441022397133*^-34 - 
       2.8358967237949798449969379411085800795106342`23.71325091100413*^-34*
        I, 7.06208870602452931502647367743922930466`23.987515667628593*^-39 - 
       4.02870692522507260431539532204965039122`23.74419217312324*^-39*I}, 
     {2.2391284824674113903188033190503037285`23.656335516388054*^-39 - 
       1.27735473162351629074443452087192413645`23.413251585073677*^-39*I, 
      9.419137978746714847910105513830867236672200233520055`23.685292493413098\
*^-45 - 
       5.373331882996128629535483178290957088302266104649449`23.4416126647788\
02*^-45*I}, 
     {
      4.52334509243576070887157179015164693724542251929129`23.594956412550143\
*^-45 - 
       2.580430869345239309234225219564976907909846746339205`23.3514953028531\
74*^-45*I, 
      5.222030016994491784312701954073741203850403013`23.623470393819783*^-51 \
- 2.979009379371468039251908077389795603434206988`23.379736401833934*^-51*I}, 
     {
      4.106552139717970874144648009527514574376756966`23.270220287634867*^-51 \
- 2.34266315997536333013933365271324314012173576`23.027245478666*^-51*I, 
      1.205859169110703336899360058615841410905`23.296796093942437*^-57 - 
       6.87905998872366890811713398694857427349`23.053130122223124*^-58*I}, 
     {1.67821034492539316525735985170492826954`23.359482500548342*^-57 - 
       9.57367985595962331822774343977932710023`23.120219678920062*^-58*I, 
      1.161712755658081618792095848134933140175612877713422`23.391296849056513\
*^-64 - 
       6.62721812011566147167248032591973787557224606915865`23.14805192493393\
*^-65*I}}, 
   1 -> 
    {
     {
      -0.0015451131353909018066814983730523380634040984546797297068`27.282566\
44043684 + 
       0.0008814400735996043287809978762581462062046123346282935893`27.042037\
201328167*I, 
      -0.0002451104839957678566760734193127484850976175806336338751`27.287858\
974370838 + 
       0.0001398280799668467056486670755667961914721422729010501021`27.044739\
53416545*I}, {-0.08298303703301306196598084928866973654`27.180273299056353 + 
       0.04733930001274159582341392824827754141`26.937738280913567*I, 
      -0.0078475222451689940388801281932614279138215305374565035849`27.182440\
95296453 + 
       0.0044767728827871958407701417627421462750045955588046266378`26.938902\
09256032*I}, {-0.40220346947155155543252805754742250265`27.078243466912888 + 
       0.22944485268603338120017252012705523983`26.835761396891453*I, 
      -0.03052881671185904442229555515452430741`27.08026823108518 + 
       0.01741576188374193967951821876995721421`26.83677073263311*I}, 
     {-0.49350651205648574638280627088337785314`26.958246091447993 + 
       0.281530462944968784259758356365918952`26.71419117068059*I, 
      -0.02923506494282215465087339743495888414`26.960024609397585 + 
       0.01667771582847298949712325306483929075`26.716195715728293*I}, 
     {-0.17788512426396788317798201775842742852`26.962502958098277 + 
       0.10147805583429892814180457115470878328`26.720689336243684*I, 
      -0.0077136033788045098569228311065135010910824944701047570433`26.965588\
87975551 + 
       0.004400376240547258550706665369584218805275720558638605452`26.7222296\
1277044*I}, {-0.01980054257291199735471234701378703722`26.982647708312133 + 
       0.01129560761799114236667588426371888679`26.74036276859104*I, 
      -0.0005849354605288413728661139155919497096006431281081685146`26.987304\
592816827 + 
       0.0003336878986852449416471451096034414298258875572496165105`26.743864\
317593772*I}, 
     {
      -0.0007177162216657124213379536512863558326999366465413162465`26.843803\
39627102 + 
       0.0004094352864902714702506441414792651329898518077967722907`26.599809\
126242352*I, 
      -0.0000134108926248177917404245320920846579151814907927567134`26.849842\
95429723 + 
       7.6505065625923815583190169744346490422808817285408548`26.606112052946\
02*^-6*I}, 
     {
      -9.0456736571070987507697690078289811406376113762460494`26.758084146307\
315*^-6 + 
       5.1602818405018087421802194595190084983932883553152976`26.513339979505\
325*^-6*I, 
      -9.91687564133053646751094346956156600481639763953979`26.76766724235934\
*^-8 + 
       5.65727608869306000664506325161086765990236372446895`26.523772826852653\
*^-8*I}, 
     {-4.22998937730100017735447102565262864880645527803903`26.66773550612654\
7*^-8 + 
       2.41308035162775353114109734387827571902574395017376`26.42372524881424\
*^-8*I, 
      -2.522764249732543819272679443455896968545010694169`26.683902394768527*\
^-10 + 
       1.439160314559188348433455509483862448861548300694`26.440135104685485*^\
-10*I}, 
     {
      -7.73860520114398840499036019756330019666613343078`26.611629483088706*^\
-11 + 
       4.41463902015754181761759087761962193213560471522`26.379261284770088*^\
-11*I, 
      -2.327502426654953165250648508576456061876906696`26.64614024500845*^-13 \
+ 1.327769380288759336997966895566124706284250879`26.404671422868212*^-13*I}, 
     {
      -5.75742318766774416284451238801814735164591739`26.547666627014188*^-14 \
+ 3.28443490773770002364921610463177101367609172`26.35674292280319*^-14*I, 
      -8.09444254200529168964210475369959462706716`26.636641477706128*^-17 + 
       4.61763340596277528866918706645871791172455`26.404413259757675*^-17*
        I}, 
     {-1.78988557646459095675236473100460560544064`26.417879296202283*^-17 + 
       1.02107531035562589462414925012016037234853`26.21421428847138*^-17*I, 
      -1.09026547937416733349718754802860381078`26.56931757952185*^-20 + 
       6.219633128285763793153673276258154187`26.33597282149918*^-21*I}, 
     {-2.3698753021248589688028465644723436111`26.142980435408756*^-21 + 
       1.3519418176445336705755267451025778567`25.870330992674816*^-21*I, 
      -5.7967425006529407192849484170523309370407832432969437`26.354574520325\
233*^-25 + 
       3.3068653805216812552648847311844998019791547715636209`26.101777799320\
65*^-25*I}, 
     {
      -1.3547292154959717634562962356323023533061603144660362`25.912852175533\
715*^-25 + 
       7.728318348107255096474450425461875840799762063187963`25.8564521735210\
77*^-26*I, 
      -1.2332700883453689897997182976898731045695957793`26.316225989552954*^-\
29 + 
       7.03543095026705800533353492134060354014793729583`26.150662660535485*^-30\
*I}, 
     {
      -3.37725224721380155892400330989695534055026666844`25.607541831968778*^\
-30 + 
       1.92661974140517757090758946798883407282193013926`25.402309340439675*^\
-30*I, 
      -1.0604927085755184298163194686538441732573704`26.102835888819506*^-34 \
+ 6.049788521551603942459248032880823833249598`25.880749363449265*^-35*I}, 
     {-3.699549188954504719083152507340440481875938`25.263793031939247*^-35 + 
       2.110480349112056807457757387323200745432741`25.07067725569818*^-35*I, 
      -3.7138151480565207214396141720950935888`25.86375689597324*^-40 + 
       2.1186186451065884025751971286969196554`25.655895438275937*^-40*I}, 
     {-1.791230721730963794861785070635584072`24.908147182284836*^-40 + 
       1.0218426748388058720114250374754808151`24.82789625971522*^-40*I, 
      -5.32767460467257111606804724690176925793492776265599`25.590214625824604\
*^-46 + 
       3.03927640513474461089954748646763989740424660104142`25.48344207635075\
*^-46*I}, 
     {-3.85102673075216586402034034249187966554957766945317`24.54231346759070\
2*^-46 + 
       2.1968936819176435340780104363108561318412646466578`24.339627223973025\
*^-46*I, 
      -3.14531396762884584908548098334959769929312135`25.257530049015042*^-52 \
+ 1.79430600363075415440729119198851941385708669`25.05145781696085*^-52*I}, 
     {
      -3.69003820851010278848847345230657946790939195`24.180238679253076*^-52 \
+ 2.10505462389433861790915436560152593904784718`24.018251440945264*^-52*I, 
      -7.6701854249927684428900518505333905038`24.917479292235416*^-59 + 
       4.375607617766970378539465077972419101`24.751925525662887*^-59*I}, 
     {-1.58059615774492030606433957503286512599`23.823695494801015*^-58 + 
       9.0168205919850990212571696638997285137`23.811554661468726*^-59*I, 
      -7.7494251532054422181214699162442935098455497324985`24.575368972435765\
*^-66 + 
       4.4208114738911509208173630667259580650088744007444`24.558370194396073\
*^-66*I}}, 
   -1 -> 
    {
     {
      -0.0015418163264209354535437900339719171236035969866717001661`27.288684\
971994474 + 
       0.0008795593443024607914136393156455670634498316023318582938`27.045159\
829016*I, 
      -0.0002450784871533547593489819718372299927887239659641487111`27.288693\
99981594 + 
       0.0001398098267409271549548105451147569346196788714570693133`27.045164\
420521655*I}, {-0.08295587832679567974184996584118515996`27.18295250111599 + 
       0.04732380679644642589524049847926341367`26.93917634997776*I, 
      -0.007847288684848546595786491112638430611105521701558847404`27.1829543\
08210487 + 
       0.0044766396437244180474651031714512739873733909983960417597`26.939177\
318566855*I}, {-0.40215848433299805064011334433128313686`27.0807715079094 + 
       0.22941919003199901621199766160618151038`26.83702124763455*I, 
      -0.03052851843684338062887338258679826004`27.080772719605793 + 
       0.01741559172691281331098460893436842511`26.837021850615642*I}, 
     {-0.49348196281831516569254875872968015186`26.960472187947207 + 
       0.28151645835086867880798976757931269989`26.71670034036542*I, 
      -0.0292349627215863112404852560637464156`26.960473079238486 + 
       0.01667765751436538050118097343046299962`26.716701345318103*I}, 
     {-0.17788088326996086346284984896772638192`26.96636866607065 + 
       0.10147563647614057735727876851171349635`26.72261795998774*I, 
      -0.0077135970385250474862999574050201769536782999465609920513`26.966370\
077257018 + 
       0.004400372623610564435971499528448937829268426857904078848`26.7226186\
6248715*I}, {-0.01980033223101452960365378489247431568`26.988481150980594 + 
       0.01129548762433285394031891382244402631`26.744747505132754*I, 
      -0.0005849357813109264994135312869687092395536302915918122574`26.988482\
980729575 + 
       0.0003336880816816730005186155787134495357485611376137612176`26.744748\
87819361*I}, 
     {
      -0.0007177141294894455919891367702545368256730889968249962541`26.851364\
22723572 + 
       0.0004094340929673116444924063499872963316866555546217388862`26.607700\
26938834*I, 
      -0.000013410910695971994670554646068410198453931207356315141`26.8513663\
25062887 + 
       7.6505168716365064279901392368049715543797210997544943`26.607702459695\
03*^-6*I}, 
     {
      -9.0456923342944973799301234246669429897965798655326434`26.770067956571\
28*^-6 + 
       5.1602924952694488582689977125684648253333634541303701`26.526389635270\
778*^-6*I, 
      -9.91689414251704593483162583995006559197103857668263`26.77007093181496\
3*^-8 + 
       5.65728664305754313503533948484240204312067399469708`26.52639287912*^-\
8*I}, 
     {
      -4.23001295007599351826178093841444446252013206261483`26.68792419566227\
*^-8 + 
       2.41309379917929468132980999450772396075962287653189`26.44421878768663\
*^-8*I, 
      -2.522769888111640629121422646748700986692797390672`26.68792869375598*^\
-10 + 
       1.439163531083061092029453736439214692984585381476`26.444223355314605*^\
-10*I}, 
     {
      -7.73866894484570573032016529325372726021888652603`26.654853053049212*^\
-11 + 
       4.4146753840016165854961279237459028013540998119`26.411001662441407*^-11\
*I, 
      -2.327508295691460955183561816655101914770100434`26.654861634325577*^-13 \
+ 1.327772728395673253267399168073718467574389993`26.41100788003543*^-13*I}, 
     {-5.75748303268346083598488476156942006309702764`26.6607213236433*^-14 + 
       3.2844690474999281976760403463747824658227419`26.4165332634896*^-14*I, 
      -8.09446488591383445385435127607284401498364`26.66074207328599*^-17 + 
       4.61764615248336289229293199898999319318647`26.416543563578326*^-17*
        I}, 
     {-1.78990747407759697706331623818920085994858`26.613966600373928*^-17 + 
       1.02108780227817679513201328280127521720815`26.37019639147821*^-17*I, 
      -1.09026871817370272847379636494220968252`26.614000462254293*^-20 + 
       6.219651604652545379461085013940352452`26.37022203224744*^-21*I}, 
     {-2.369908163708609540417724937492328287`26.422602696743283*^-21 + 
       1.3519605641790988403626873603758581992`26.17883087164428*^-21*I, 
      -5.7967608369128945061862378952097537773360333636424739`26.4226480415421\
*^-25 + 
       3.3068758408005779966752293252322538291741280646581877`26.178882783795\
448*^-25*I}, 
     {
      -1.3547500200711375828735520047924379041494612124701425`26.502347060073\
138*^-25 + 
       7.728437031884160073709641838472584715248869414791733`26.2588472538871\
08*^-26*I, 
      -1.233274212658488761558180057027795384746591899016`26.502468787326055*^\
-29 + 
       7.03545447821964977280047947665022319233159891692`26.258911606784476*^\
-30*I}, 
     {
      -3.37730880186015765517296225689200660692393947487`26.38471110868526*^-\
30 + 
       1.92665200411170999937094159200412557800794330006`26.140971422319183*^-30\
*I, -1.0604964385022545167198437185019612710004748`26.38488873508916*^-34 + 
       6.049809799649766934307041019579476073424259`26.141130951677667*^-35*
        I}, 
     {-3.699615991746074101673720152343016397488137`26.33171568053484*^-35 + 
       2.110518458073898413157497873138812178562571`26.087875019076264*^-35*
        I, -3.7138288297443293567706500699659674441`26.33203735530534*^-40 + 
       2.118626450093571416833205467409022297`26.088157905309618*^-40*I}, 
     {-1.7912653027758902409282968188269842886`26.364755755465215*^-40 + 
       1.0218624022737017033479351457148179864`26.12118280617534*^-40*I, 
      -5.32769509351335182048636268962588864618835453311618`26.365459617887016\
*^-46 + 
       3.03928809339556646050140397175126446052130609965911`26.12165793650503\
*^-46*I}, 
     {
      -3.85110568154390492059428102226630525440876160776307`26.27533301291286\
*^-46 + 
       2.19693872094429294200184146266314094982392058613762`26.03159512678856\
3*^-46*I, 
      -3.14532655795995986722372483909538599604747749`26.276482388045853*^-52 \
+ 1.794313186031919215969299080683345243316699`26.03263875442096*^-52*I}, 
     {
      -3.69011809494648344862767447356903103639286537`26.230310054575806*^-52 \
+ 2.10510019667781324981599821727197535961437636`25.987117331165724*^-52*I, 
      -7.6702172995558596738326925193856951623`26.232361079867626*^-59 + 
       4.3756258012362539930902881493232572187`25.98881473638256*^-59*I}, 
     {-1.58063212153661747727325863947217207119`26.28236821407385*^-58 + 
       9.0170257544840409229471980276851563198`26.041353977159893*^-59*I, 
      -7.7494585071958098508319415640512332486375542330162`26.286887029606692\
*^-66 + 
       4.4208305013287223765868065566392461299003778658377`26.044009613426496\
*^-66*I}}|>, 
 "IT" -> 
  <|0 -> {{-27.12134467031118861785899344283620800676`22.508627682863704 + 
       15.47190266832553728949412090254280801878`22.26486037830332*I, 
      -3.22991542854951912699427420678715508277`22.412365652858607 + 
       1.8425685652726797450425735308105582775`22.168598344956813*I}, 
     {7.98265905578781100879137036457058919143`23.156819037037902 - 
       4.55386432519974818189123626423472556349`22.913047653460758*I, 
      -0.41518482641306546439799052836453674187`22.65964321386316 + 
       0.2368503221988247192116095961820075837`22.415871676713365*I}, 
     {147.17488578904828814827253136471163751989`24.82418791304188 - 
       83.95879834980008851308127678269903067891`24.5800425856695*I, 
      16.25433077237164663714939868442277060317`24.67653642511111 - 
       9.27260158764160742794359241352647040483`24.432422525828063*I}, 
     {106.59312501720356840085993087123140772864`24.784982422445072 - 
       60.80813748088791754635414827747759677289`24.541213662591996*I, 
      15.70938636026273813584218665375758281161`24.706674947216303 - 
       8.96172736638566830215166545368815138625`24.462905947093798*I}, 
     {5.12545955795707938000684142440646566668`24.41458661098139 - 
       2.92391886815104892351063834962072293038`24.170826806726936*I, 
      1.20624091931069281262025827896049936962`24.444002711957108 - 
       0.68812377575644824947738366400640016473`24.20024280562238*I}, 
     {-0.91383638827929484814047204224345918076`24.81647155137301 + 
       0.52131587965506170957447299290025476984`24.57268079834116*I, 
      -0.2524561758113883533636911545663794745`24.764693305869077 + 
       0.14401857384479987029407532596720532858`24.520902813219575*I}, 
     {-0.02002915299059556862239063125464849242`24.599330277851926 + 
       0.01142602291171503649395895775119206551`24.35554134581558*I, 
      -0.01090276042558084815005366328691922676`24.642922663448413 + 
       0.00621969338803889673677611080617926781`24.399136744627302*I}, 
     {0.00011121404791285277974753053942664971`24.026793787608348 - 
       0.00006344423352068293496182450183697004`23.782988084908368*I, 
      -9.03492261644627252822200710001411`23.133998209466743*^-6 + 
       5.15414869862741353681766829394548`22.890187267384434*^-6*I}, 
     {
      1.7813143165677176735402994568699814032586656863314873`24.4214261988936\
02*^-6 - 
       1.0161856671435594817036259602228635914064066762251795`24.177671683360\
4*^-6*I, 
      1.3105252932295001422581815083233037366402434579371366`24.2472149404172\
73*^-6 - 
       7.47614840919795515639676222026376896821668925631331`24.00347860252854\
2*^-7*I}, 
     {
      4.4482570985385797559148229460024310836257904220252`24.43320373282542*^\
-9 - 
       2.5375954514384921596111939776749939010423410524381`24.189418073651698*^\
-9*I, 
      7.0793982107676841869118139409374935816177376303246`24.337172464310825*^\
-9 - 
       4.0385814714864255351869753099891540729836774051168`24.093396812668846*^\
-9*I}, 
     {
      3.584443679100816618279484308435304775132460109`24.50023165416633*^-12 \
- 2.0448161548513105546025266250302785696607326491`24.2564789439625*^-12*I, 
      1.19916533423729494818307258765068006325168853158`24.416982431795816*^-\
11 - 6.8408736956391851563805069416590080053138419826`24.17322806190524*^-12*
        I}, 
     {1.0869828924878366716987315379279222927379067`24.30736100809015*^-15 - 
       6.20090696797812886354486249789331868858297`24.06346099607792*^-16*I, 
      7.9742517727312575274426993318109818467931212`24.249873795288128*^-15 - 
       4.5490682257903630574042754193048772540138317`24.006006216925183*^-15*
        I}, 
     {1.327629752059362850207568177744070749706`24.145004802773954*^-19 - 
       7.57372414721066600255046690887027214463`23.90123765929977*^-20*I, 
      2.2629572523929242830813861475338112794289`24.098603395628142*^-18 - 
       1.2909483204913479985999867169168731080402`23.854830306549722*^-18*I}, 
     {6.7866771635781993526535956775412122`24.318993470742704*^-24 - 
       3.871593012538750916011723500631293`24.07915328751873*^-24*I, 
      2.863406399337835156857934882274998328`24.272545647405156*^-22 - 
       1.63348630567394886948256675826241081`24.03252325223246*^-22*I}, 
     {
      1.4882023875886405606515757340972845889253958972311`24.007032758929345*^\
-28 - 
       8.489742220173534414374753478020048297099459785475`23.763029058601447*^\
-29*I, 
      1.659863878611629641687330767251806614000981169402184`23.96498806369719\
*^-26 - 
       9.46901884280898018590643956665227888856950248499672`23.72112674687962\
3*^-27*I}, 
     {1.42386648807968984568680522037885425762867522`24.02986758059065*^-33 - 
       8.1227254710479269414390473429420299085461892`23.7856490926491*^-34*I, 
      4.4893797939723413102254496619890914465368396544`23.98288916388849*^-31 \
- 2.5610546990882006582417063434079336460089310733`23.73873696100517*^-31*I}, 
     {6.01695164512917670310948826071305300698`23.62139011181433*^-39 - 
       3.43248800327271308664760919827893308815`23.37796676223036*^-39*I, 
      5.73933826733393968416388381200432206337659`23.5848807447845*^-36 - 
       3.27411801045391443305103817603411620379617`23.341979938306523*^-36*
        I}, {1.13308250038440794918778046254285`23.45356304450004*^-44 - 
       6.463891217135394080270890827583697702577004657234063`23.2097320634228\
16*^-45*I, 3.5010902893827757633090749535469827`23.41447864262576*^-41 - 
       1.99726557989040443672196805706228174`23.171020584774368*^-41*I}, 
     {
      9.571373405044486160105257632619872509621115703`23.15135491196879*^-51 \
- 5.460177565870487630625116508310676653529986545`22.90764136308629*^-51*I, 
      1.02617956103460759622586442140336557404909586509051`23.108155744141*^-\
46 - 
       5.8540424457402587494407379429409976877618509894552`22.864715277313458*^\
-47*I}, {3.644125185102381378332256646915923356134`23.135421353858668*^-57 - 
       2.078862639758096183750535851645299903672`22.892518656738513*^-57*I, 
      1.45251950178045158955365838022772579367798102`23.08649236438145*^-52 - 
       8.2861822039370725011992795941902875017849684`22.847969491332282*^-53*
        I}}, 
   1 -> {{-1.32325022248380429328283556795537808089`27.191062313087752 + 
       0.75487402623221867722943957323117382907`26.94743773976647*I, 
      -0.16094126370733608315454177360410445998`27.19106120731603 + 
       0.09181209846586290977595680115946395501`26.947436618240896*I}, 
     {-11.86880258449363890459367916488439166857`27.172649732049965 + 
       6.77079107282880789708543390908826218928`26.92887310705101*I, 
      -1.53900525242405791821530745029295390603`27.17264781006547 + 
       0.877955712041529422202932016348422967`26.92887114491119*I}, 
     {-22.89358237650899367283868039173421254794`27.14645442665445 + 
       13.06009280013238518705806193988221490897`26.902682365929657*I, 
      -3.37735368615571101137584957445819153752`27.146452020443864 + 
       1.92667760923787832205153065646271946931`26.90268117233858*I}, 
     {-15.33578603143786948308670602159028881574`27.055857116644734 + 
       8.74859973592712757511994848677088967219`26.81215097855351*I, 
      -2.75047710143863504380682195618070121663`27.05585367126651 + 
       1.56906357417817632384872733138481393769`26.812147062863833*I}, 
     {-3.47504760842190972589221360012417642526`26.967972434429935 + 
       1.98240902207760329731960782614460173062`26.724206177225508*I, 
      -0.81071401167193159694648963424266337048`26.96796457046804 + 
       0.46248769863415250346788389851934807335`26.724199082796193*I}, 
     {-0.26263946831953261896332022232926378227`26.992282731599005 + 
       0.14982783265716125739956520063785074295`26.748403060663033*I, 
      -0.08536633175181693553695311247567339489`26.99225094859561 + 
       0.04869889719966251707136499499578117537`26.74838534892367*I}, 
     {
      -0.0068448168680195580031885432695646971293637369375269847041`26.877139\
527653657 + 
       0.0039047599465243007449950018592812797909633809461463220225`26.633159\
628000172*I, 
      -0.003322422375603868715950196416473915200215206500874039359`26.8770385\
1941396 + 
       0.0018953409664337324337509306954598920869203841021155324877`26.633105\
814630024*I}, 
     {
      -0.0000652448154275489915800692610622128723321350650054005187`26.840907\
977735853 + 
       0.0000372201838138551233094234310855761412755837397325617653`26.596882\
96819218*I, 
      -0.0000507196878948594222718555768109610165589129357883568844`26.840551\
31278046 + 
       0.0000289340401081267627404898117406435326500449976889756821`26.596668\
376313676*I}, 
     {
      -2.411502029072520374074369616788858282415907946227638`26.7421205978247\
87*^-7 + 
       1.375688599950655637370068908052685395356201194605182`26.4982102731027\
4*^-7*I, 
      -3.22078704623076984056674087504922128065520638833793`26.74094880295532\
3*^-7 + 
       1.837361100654984869017206300190834634556287139812203`26.4971091241714\
13*^-7*I}, 
     {
      -3.617267811105233531095318750952984158062071919678`26.64247220224487*^\
-10 + 
       2.063541324333790392886381119373114593682935211371`26.398657892383497*^\
-10*I, 
      -8.90578495771607791714844977448936419115965347652`26.63870142347776*^-\
10 + 
       5.08047958999813964681979295598103567462092076518`26.394320117812608*^-10\
*I}, 
     {
      -2.273481267010148401156048486460582946725571602`26.620613579299526*^-13 \
+ 1.296951950909255616915127252193690674609151133`26.377759397546697*^-13*I, 
      -1.1071161076542615642419028435798900616202799249`26.606755194267677*^-\
12 + 6.31576084017430574920264399657718207868232828`26.366367787027457*^-13*
        I}, 
     {-6.11798553109652275938088973911212533754135`26.551799653042625*^-17 + 
       3.49012476387157068805748346909308713602762`26.314160958952577*^-17*I, 
      -6.322707421797226677215408863290380675442195`26.503555151672522*^-16 + 
       3.606912379142879688055233462004302896059119`26.288931220421865*^-16*
        I}, 
     {-7.1535232998325794517172695783705804428`26.429365357828523*^-21 + 
       4.0808675814575188022692021595002614038`26.18284601798918*^-21*I, 
      -1.68330233489241009852702787171152027679`26.323073771057498*^-19 + 
       9.60272811079675013106457454871034196027`26.06826836252762*^-20*I}, 
     {
      -3.6717393844490181574997662444961153100663450368632764`26.419561829734\
68*^-25 + 
       2.0946157010363641732666257352199182412370283739409779`26.204489968547\
17*^-25*I, 
      -2.1104710846712908441815812400256642810116860154275572`26.136965637146\
034*^-23 + 
       1.203959597257497522403881150563302180995473848469203584`25.9787188367\
5906*^-23*I}, 
     {
      -8.33387930730228280426718182845454925775676330507`26.202101031801394*^\
-30 + 
       4.75422480188825048842047186556003386789417415008`26.005899320054603*^\
-30*I, 
      -1.25515769453275248610315613817189834342916341329286`25.75650477107666\
7*^-27 + 
       7.1602930899177288313229204791277381929023321525659`25.608315335286505\
*^-28*I}, 
     {-8.409899240129675128643658905757763000573162`25.914424497096913*^-35 + 
       4.797591862624201972777529673850169039273311`25.68757355960785*^-35*I, 
      -3.559785957833041611039236334714687948715705847`25.3304407216436*^-32 \
+ 2.030749674442040435207164527446231063132643546`25.110556813953252*^-32*I}, 
     {-3.7885668162027406512672641906051418597`25.55933776393655*^-40 + 
       2.1612621993961115778540854552805674795`25.45259621843161*^-40*I, 
      -4.8338258157912744972459080244698895389228`24.888832403324006*^-37 + 
       2.7575506836661490713923413899132699281797`24.808220069685994*^-37*I}, 
     {
      -7.64311056267961297491606881101040823691636380319524`25.154650036570064\
*^-46 + 
       4.360162231870377583123494949659364275573490698014`24.975669676992343*\
^-46*I, -3.15235820899203422650350971722292639`24.447938084481965*^-42 + 
       1.79832452918943519663230632669645184`24.274045144386786*^-42*I}, 
     {
      -6.92240711880571672033540096574462394956830167`24.74832213974548*^-52 \
+ 3.94902282591938210112471595940609874642298013`24.531419686511537*^-52*I, 
      -9.897082328708857702294873397468347059685613909546`24.0199666670907*^-\
48 + 
       5.645984605542462981295333932336171621287510477189`23.803783262378804*^\
-48*I}, {-2.82034956751382788472993518599279457815`24.304520307434057*^-58 + 
       1.60892369200982134590642145137777808587`24.339995988551838*^-58*I, 
      -1.4988047793460576217871812769067651061631348`23.56619940752487*^-53 + 
       8.550225642111300095835802936571387597825832`23.604566051659038*^-54*
        I}}, 
   -1 -> {{-1.32356167194757058141210468803979436815`27.191062737850867 + 
       0.75505169868349536761112557500996039218`26.947438170581172*I, 
      -0.16110496460994344981345107819774474245`27.191062668587616 + 
       0.09190548485443053658600587331817294644`26.94743810033117*I}, 
     {-11.87167827793829410636290697080183032348`27.172650324074702 + 
       6.77243156852031951446307996675084042474`26.928873711444645*I, 
      -1.54062508465834858403848302015639538032`27.17265006526988 + 
       0.87887977708965352433165750990496008068`26.928873447232778*I}, 
     {-22.89941228661439563004270045074199133899`27.14645536211274 + 
       13.0634185866231488697057930847519354195`26.902682829960526*I, 
      -3.38112558823287009454071578079889512169`27.146455314071606 + 
       1.92882936471024409001775196751892693966`26.902682806127082*I}, 
     {-15.33992508907116888589941362161974710127`27.055858440446126 + 
       8.75096094248305102198873138179184077167`26.81215248306135*I, 
      -2.75377377003162364911008629413900053674`27.055858394751752 + 
       1.57094422339452139823655615588963192974`26.812152431130592*I}, 
     {-3.47603860543525073109419859799483314189`26.96797505934844 + 
       1.9829743557482379034676620866526210391`26.724208545278426*I, 
      -0.81175529987643378756183207442405299805`26.96797399296151 + 
       0.46308172190053461598001127040369293988`26.724207583244013*I}, 
     {-0.26271777348726576950921346864266826891`26.99229375668635 + 
       0.14987250337494172317428965708513579334`26.74840920448833*I, 
      -0.08548264021992178437098138078481750763`26.992293605433932 + 
       0.04876524764503664087615585170297711878`26.748409120197792*I}, 
     {
      -0.0068469207660406050878644012019576849075798508174261092352`26.877172\
1976732 + 
       0.0039059601563885762435069711824183381997398129269922594816`26.633177\
03209956*I, 
      -0.0033271554450265076889091437629930550060088868267315296076`26.877171\
927034418 + 
       0.0018980410386580148776259368725713851191569407865110563699`26.633176\
887921884*I}, 
     {
      -0.0000652651925784036821460366634303020396929973583395134228`26.841015\
30245792 + 
       0.0000372318083589694619025209318662068167546031018208531147`26.596947\
527696855*I, 
      -0.0000507940816312567431685796990043904706419200745662508665`26.841014\
70850476 + 
       0.0000289764794732343634017811837626355812512534154054025197`26.596947\
170426926*I}, 
     {
      -2.412257197526863904425052370440960215621601770444177`26.7424512554099\
86*^-7 + 
       1.37611940059737220293887154122961992736803635172763`26.49852096336265\
*^-7*I, 
      -3.225581117013774768204505850287675700719523629169622`26.7424500454106\
1*^-7 + 
       1.8400959723009659964140085505124889398137442660932`26.498519826456377\
*^-7*I}, 
     {
      -3.618390811221467913931341410875565536454432116131`26.643482730215943*^\
-10 + 
       2.064181961761842269679827829049385330947357700288`26.39982133409173*^\
-10*I, 
      -8.919068718150793532382067661496170407124373722158`26.643480092183673*\
^-10 + 
       5.088057571510990482315753521699009130710480332363`26.39981829634055*^\
-10*I}, 
     {-2.274174654765045678393362207500783067518504053`26.624220366704858*^-1\
3 + 1.297347507545019441841354583133848539089598256`26.380713515022684*^-13*
        I, 
      -1.1087537952703423637379288195173645819231612793`26.62421359735349*^-12 \
+ 6.325103350180773463694125289313522814268999122`26.380707974780805*^-13*I}, 
     {-6.1198058583978376880408007965138060237244`26.564565868240837*^-17 + 
       3.49116320526055057737061352305141914823171`26.320613223400866*^-17*I, 
      -6.33190703567223385890000279695749100112229`26.56454215186234*^-16 + 
       3.612160479198040231110841651099950819113207`26.320601323673127*^-16*
        I}, {-7.155589265233730453820242750981792153`26.45930192972844*^-21 + 
       4.0820461519152633544531274825037652708`26.215541239795872*^-21*I, 
      -1.685696623138748757422136444052115204769`26.459269940497695*^-19 + 
       9.61638679739860530556689063363264914097`26.215506190427046*^-20*I}, 
     {
      -3.6727651800787281229981987668905548400822514266514544`26.525122447446\
464*^-25 + 
       2.0952008862597885760995643429686853792759113733769881`26.280443411472\
724*^-25*I, 
      -2.113392747053440330920533109675109428192822329820359725`26.5250282353\
3982*^-23 + 
       1.205626316830432558780603157471180537635900248304076964`26.2803779706\
92893*^-23*I}, 
     {
      -8.33612703255324849994268015803737713562390557553`26.434556588690388*^\
-30 + 
       4.75550706081496762785894360508271908967191578144`26.190894421599204*^\
-30*I, 
      -1.25684394966776855363923685871562141065826010148553`26.43436860245153\
*^-27 + 
       7.1699126628556046229196874755383631608308104863799`26.190753380217615\
*^-28*I}, 
     {-8.412086988061196197655329523900641854921851`26.368482177455874*^-35 + 
       4.798839906313436062854543773071532524423765`26.124719845569057*^-35*
        I, 
      -3.564419296695125979924108035995703151091006364`26.3680967757492*^-32 \
+ 2.033392853413251711360885283592635353835731408`26.124357131917535*^-32*I}, 
     {-3.7895173645171383741316936475774228365`26.33698013998773*^-40 + 
       2.1618044583136054988970563946965446611`26.093294252258413*^-40*I, 
      -4.8399170121576540132348255847057945884535`26.336148980746827*^-37 + 
       2.7610255260259176852753276684973687461093`26.092732724892503*^-37*I}, 
     {
      -7.64496124945033748052036778683767452092329426694806`26.23800610316463\
*^-46 + 
       4.36121799241375327811935539094513021604354063383748`25.99415370104655\
7*^-46*I, 
      -3.156204262083749958366718564940820332420008969970172665`26.2365142029\
8488*^-42 + 
       1.800518585561477001759720074579995804149734029950747599`25.9928870991\
68684*^-42*I}, 
     {
      -6.92402656288212967927081301977760944886028329`26.25810980449474*^-52 \
+ 3.94994666953523664477409270824997192749672776`26.014358995780054*^-52*I, 
      -9.908780836437820315834254077648089799990130298391`26.254686006444512*^\
-48 + 
       5.652658248577031842848391711208584384537366964268`26.01114621603783*^\
-48*I}, {-2.82098796079581671943666374640226780193`26.353593558201197*^-58 + 
       1.60928787597057666707337618732905433349`26.110148319416478*^-58*I, 
      -1.5005229552133716561959758862928816848121172`26.343682675087695*^-53 \
+ 8.560027313123301410549576788251079249429662`26.104948188849793*^-54*I}}|>, 
 "S0" -> {32.69908089347021641138625938851934382076`25.186818754651416 - 
    18.65383162514373965547812737612751630505`24.94304821139453*I, 
   2.98014284014475197270042711153221178448`25.249642234435473 - 
    1.70008089646455532428598065065106910879`25.00587010410291*I}, 
 "T0" -> {59.70525805205743498828489545045659090031`23.40583142847879 - 
    34.06003472902632946088224293252357964412`23.162054972850484*I, 
   7.31537278585989960413963039439834711839`23.31690452760409 - 
    4.17319779314773748405274699469015078633`23.073128510914685*I}, 
 "Sc" -> {-0.58929919057772103260485407334575888401`27.01188146737065 + 
    0.33617727402440429126828756884320459511`26.768445633537095*I, 
   -0.03808411375487114610962264226205470211`27.026612472192213 + 
    0.02172582917209920730020908654723056836`26.782915955939853*I}, 
 "Tc" -> {-27.58656618172542598222456276817080196298`27.111544083815133 + 
    15.7372973982443539690939220884760684449`26.86779464852853*I, 
   -4.36611918319757631469606835377893505867`27.10007214500554 + 
    2.49073826766004543328714740264873076293`26.856324043655352*I}, 
 "kappaFit" -> {1.00033003960891431502458480749808807309`22.983566505012966, 
   1.00166238862601659641844379138055835655`23.01381647449252}, 
 "kappaFitIm" -> {-6.98426333536213830331`5.827552559618791*^-18, 
   -1.630580032556465599021`6.225446873415585*^-17}, 
 "residual1" -> {0.00027749075101034069007986458775913404`19.50206645434932, 
   0.00244552435609303332633215938303790516`20.23389866068439}, 
 "residualMinus1" -> 
  {1.62229114223596036950589240479121095263`23.266010414481666, 
   2.87031596612199829307227471819854343903`23.297218783300284}, 
 "neutralOnly" -> 
  {0.82590019109620196744033373401737318813`22.974122818722314, 
   1.45470542126919531793631655386724046154`23.005065068458617}, 
 "residualP2measure" -> 
  {0.05900933868963823529559474071878495266`22.904775777826597, 
   0.37967021883136555716675740189608731879`23.420257874315748}, 
 "chargedFractionS" -> 
  {-0.01802188852027948149954892265072120763`24.63386575247695 - 
    4.4691074916717661789`8.070362061651077*^-19*I, 
   -0.01277929139565045748113398743278115138`24.6964359295008 - 
    2.7367095142258835199`8.069207428545226*^-19*I}, 
 "chargedFractionT" -> 
  {-0.46204584121674014670604927309823399205`22.8550074984074 - 
    7.73440741004653305339`6.121041592707805*^-18*I, 
   -0.59684165264099420301765353933996968185`22.76608541314964 - 
    1.096471563077424815643`6.0725162970573665*^-17*I}, 
 "time" -> 930.978977`9.420484867521377, "kernels" -> 8|>


==> anc/paper_scan/point_B_b0.600000_N8_h0.250000_P5.000000.m <==
<|"b" -> 3/5, "Ps" -> {3/10, 9/20, 7/10, 11/20}, "ws" -> {1, 2, -1, -2}, 
 "lams" -> {0, 0, 0, 0}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 8, "hstep" -> 1/4, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.125`40., 0.375`40., 0.625`40., 0.875`40., 1.125`40., 
   1.375`40., 1.625`40., 1.875`40., 2.125`40., 2.375`40., 2.625`40., 
   2.875`40., 3.125`40., 3.375`40., 3.625`40., 3.875`40., 4.125`40., 
   4.375`40., 4.625`40., 4.875`40.}, 
 "IS" -> 
  <|0 -> {{0.66355103283852072007317039081220318034`24.333329393436394 - 
       0.37853569284058211713608388883434461695`24.090060047123124*I, 
      0.08096954965211616742225902416157063739`24.592333254842604 - 
       0.04619066667026429565208473632007319088`24.34864046869696*I}, 
     {11.09152559247303005225258804869921087898`25.425570392289075 - 
       6.3273781774484359568150109024003301213`25.182370929440964*I, 
      1.35463193063484557181863825480529832944`25.4670348583259 - 
       0.77277633675483105371191565086015704111`25.223448059334018*I}, 
     {45.52658466709808207988142589324034865469`25.227299151700564 - 
       25.97153258266310287166806054798025272736`24.983696793974048*I, 
      4.79685284363444988975767733183801590399`25.28159339414111 - 
       2.73645872699796464048290722324087824156`25.037806814383643*I}, 
     {53.92799958921028589245346406841982334689`25.171771435174573 - 
       30.76428439977447669412823013076062646796`24.927960403688843*I, 
      4.51559359633770795521306833458156964903`25.21758501206001 - 
       2.57600887645993962843010284493191858701`24.97381426843524*I}, 
     {17.87684217357074030204684104361395976379`25.129068805164394 - 
       10.19819501904254612852670018496129351233`24.885592550647637*I, 
      1.10139956765989882836678191347804937892`25.16981132032256 - 
       0.62831497172865874292875842827334235354`24.926068176696546*I}, 
     {1.66284811060364761869522995457995740733`25.10715770330724 - 
       0.94860429791416627250702662696846526969`24.863607655698804*I, 
      0.06987873724594751502497417705113849139`25.145318409566187 - 
       0.03986369534392225311428927808209625082`24.901575862333974*I}, 
     {0.04661845203001191966025882258067997065`24.965436614602837 - 
       0.02659440972135516068639770751330671465`24.721664030416665*I, 
      0.00123906708937642047891262198667604568`24.99998820916505 - 
       0.0007068501078909611130087340317409508`24.756285772130624*I}, 
     {0.00044339221839402308136034990926118792`24.8016469612865 - 
       0.00025294178184294868751655414261988229`24.557733203869855*I, 
      6.911231356370136422704150487665441155292230172348759`24.83710811247332\
*^-6 - 
       3.9426473931836740724385811037912022941787741131801174`24.593386012623\
224*^-6*I}, 
     {
      1.5916318699646656381494474759995694369906505331914433`24.6145537175320\
97*^-6 - 
       9.079775975434984398825739522550056914081921467105252`24.3706774957849\
4*^-7*I, 
      1.3488720523030493355514300069300931548358360745063`24.64604375902162*^\
-8 - 
       7.694905012620037341338872400576904323645011547642`24.402255319679018*^-9\
*I}, 
     {
      2.311552509882840618994623618487858769503246108648`24.46980564458884*^-9 \
- 1.3186704376343399273804015939474110519209428209424`24.228002514326416*^-9*
        I, 
      9.8735021564818797116382792628789879559920735133`24.50395471725684*^-12 \
- 5.6325328341044103744788254310115926614067894078`24.26038586486039*^-12*I}, 
     {
      1.4139557136097449105109060613823579342326971637`24.277225001811498*^-12 \
- 8.066187515488648566433265726946977401454223689`24.04157505436006*^-13*I, 
      2.8215198015075150559707069535635348583159256`24.319458750278226*^-15 - 
       1.6095912749290986351004175976722372214903858`24.076483090101444*^-15*
        I}, 
     {3.728525021138520678105782812734568837778167`24.066119385278032*^-16 - 
       2.127010180532108323731901463537893114447727`23.828814207417917*^-16*
        I, 3.22166118725281503318559011542633190649`24.114708296992013*^-19 - 
       1.837859771534925945024965385214709409854`23.871578402244786*^-19*I}, 
     {4.29863874702358097871306675557589315048`24.077546755069946*^-20 - 
       2.45224273017137131370213850754700783216`23.823457525031177*^-20*I, 
      1.49063100331551394037321021832720323`24.17643427539447*^-23 - 
       8.5035967346164016615812292071683147`23.931595722535068*^-24*I}, 
     {2.186534373892000702810413422087699`23.994167556366644*^-24 - 
       1.2473513914978684840513496465060318`23.842612794313858*^-24*I, 
      2.8202323779754014288229374019829938979491932323717`24.22201193631638*^\
-28 - 
       1.6088568389406509108944265245358451466287129645745`23.99090122844165*^\
-28*I}, 
     {
      4.937343648279315044546556146879615692784671403918`23.63201211644561*^-\
29 - 
       2.816604460245563107006481389455768005880524312204`23.412188314086258*^\
-29*I, 2.195335134525652278761653056502595418883396`23.892852404914613*^-33 - 
       1.25237195790365596608217472755943093305141108`23.652906495441133*^-33*
        I}, 
     {4.9711647486331938975582325738928234814602147`23.394992045846*^-34 - 
       2.8358983698644782913491321567289429668280182`23.186142832100195*^-34*
        I, 7.06208910452913736566947670536878344566`23.889216296073133*^-39 - 
       4.02870715255983729201235568186278786656`23.65523532633019*^-39*I}, 
     {2.23912980859688006573034582663408016029`22.998706643330543*^-39 - 
       1.27735548814006494867540569328184175687`22.890391283471846*^-39*I, 
      9.419138520537679501766657973225991101368654202146963`23.55848160852065\
*^-45 - 
       5.373332192071403974546986255138932411929683128857718`23.3542534567933\
87*^-45*I}, {4.52334782617362851493898486370543`22.63654731951023*^-45 - 
       2.58043242885958955886500279071719`22.424453757663578*^-45*I, 
      5.222030323239906469123351883768190230952133425`23.37488120131673*^-51 \
- 2.979009554075167513700552243537208382181378758`23.146339216464877*^-51*I}, 
     {
      4.106554671729090244141873698132762682423678535`22.234483799297383*^-51 \
- 2.342664604410735920695905370249161574111316163`22.071984291439115*^-51*I, 
      1.205859241202027774759620126486639974403`23.00953822133673*^-57 - 
       6.87906039998275966936473016570407123495`22.80720193873011*^-58*I}, 
     {1.678211400108932732759049682937734009953`21.860547634515253*^-57 - 
       9.57368587546094962345976778387362288364`21.828038323094187*^-58*I, 
      1.161712826433990219802084966723197355809226122602698`22.795695464765068\
*^-64 - 
       6.62721852387070475908092704940454969791100662014314`22.70491851607458\
*^-65*I}}, 
   1 -> 
    {
     {
      -0.001540800922479198949695265237660059164891601691725571649`26.7816342\
19821466 + 
       0.0008789800872211266665449717457400541080775335225285442002`26.717586\
663605108*I, 
      -0.0002450692662058984422177679499695356795918251445709895257`27.195337\
8080748 + 
       0.0001398045664707123800300422565419512986827389893335644123`26.995184\
514706057*I}, {-0.08294621056684997133008923494322398271`26.85658681876659 + 
       0.04731829163328917745079578579076966402`26.73495268314681*I, 
      -0.0078472072225239773971669324731159173463695193342875482365`27.118036\
728466997 + 
       0.0044765931719446375310147374757558623821074346398169384668`26.903181\
223934553*I}, {-0.40213769634347437701598982980046925791`26.75352837959866 + 
       0.22940733111591317307970339528066384887`26.64402363851744*I, 
      -0.03052836772158446521001406312493959302`27.013778965321425 + 
       0.01741550574843921928443380912206681903`26.802393461303794*I}, 
     {-0.49346583561034084488590693574473304422`26.649398801009138 + 
       0.2815072582689728989698294613198966287`26.37818675709064*I, 
      -0.02923486948428717638081477372550972722`26.897405472389202 + 
       0.01667760432532055960698849498255091249`26.64621128564088*I}, 
     {-0.17787652283106101237167367236243015077`26.49803127772272 + 
       0.10147314897830189064121772384945852844`26.429104024867275*I, 
      -0.0077135784123499775942035877274576184904936365315390963712`26.855832\
96996949 + 
       0.0044003619979439071324514998642633252532247557820053979136`26.664085\
603698172*I}, {-0.01979993222757393369081338907250140947`26.370508757526654 + 
       0.011295259434529762429763763461792412`26.21799260926966*I, 
      -0.0005849346115370084761710508111133722372180125595377607562`26.821236\
859755402 + 
       0.0003336874143612129123661715538324966451200041137495345286`26.613609\
439962442*I}, 
     {
      -0.0007177014785479751676212949843926156720384592270847901696`26.116580\
114882307 + 
       0.0004094268759897807570782334969382350906418842733908066304`25.857570\
537816994*I, 
      -0.0000134108872252102409253345990894359713003697778202018989`26.631586\
756551766 + 
       7.6505034822804173503824704488675738499780795577443706`26.380385085734\
17*^-6*I}, 
     {-9.0455479119170240523975794432531504971562855673671592`25.831340793450\
2*^-6 + 
       5.1602101066934192371012736854138007014304846992169338`25.554283946253\
122*^-6*I, 
      -9.91687838935148229037307516060436352888188434607817`26.44059076573385\
*^-8 + 
       5.65727765635547207108966974980207397647026708388484`26.176549462348255\
*^-8*I}, 
     {-4.22995016638137287721797104946202972262991386000281`25.50403027239192\
3*^-8 + 
       2.4130579829900851628236045973441290658089412114498`25.254095560507213\
*^-8*I, 
      -2.522766156447373999258547145061853498945725569809`26.198284573645886*\
^-10 + 
       1.439161402282036437554764937698745031828372141679`25.95006326515523*^\
-10*I}, 
     {
      -7.73856013308737323708248918168902142689972018356`25.10277341261298*^-\
11 + 
       4.41461331020127391321776033632516765660913108659`24.994248169917302*^-11\
*I, -2.327505029332359980717684118953298946719113173`25.8745096651644*^-13 + 
       1.327770865037100719172413190018418546576755663`25.744040274792134*^-13\
*I}, 
     {
      -5.75740525334420838487876231750808587049355356`24.618412517086348*^-14 \
+ 3.28442467675131122698986673561811431100856742`24.67441810600762*^-14*I, 
      -8.09445395642930122722212473283931935745466`25.437179932340584*^-17 + 
       4.61763991754468383189449807912800469455271`25.4715984637549*^-17*I}, 
     {-1.78988399188226041213749427702163399914296`24.24391309686401*^-17 + 
       1.02107440639957629019189327603922656368847`24.120327612964807*^-17*I, 
      -1.09026728653674412527422219501834039589`25.078230104986282*^-20 + 
       6.2196434375989021530941958925343145478`24.95120148833106*^-21*I}, 
     {-2.3698777199738852968108327521107060986`23.80475775588724*^-21 + 
       1.3519431969539026121038760740652170394`23.502379259345755*^-21*I, 
      -5.7967533732149453567515528838521668478658356552633143`24.648069495693\
37*^-25 + 
       3.3068715829877881525795193839972516512574062162077045`24.346482841796\
803*^-25*I}, 
     {
      -1.3547328703326975711932513765254840548499629774209024`23.331160338503\
64*^-25 + 
       7.728339197839736177795126132577150053753728305312729`23.3641940623654\
07*^-26*I, 
      -1.233272645660633255863171187785966516914217296876`24.18372230416545*^\
-29 + 
       7.03544553897323829287217880024040685424896565034`24.215162049861053*^\
-30*I}, 
     {
      -3.37726646150045612437911154963494407006420993464`22.925232046343247*^\
-30 + 
       1.92662785022361163094589635233593363844024037237`22.728133542560478*^\
-30*I, 
      -1.0604951022060698870579318898562943954181715`23.783450192006057*^-34 \
+ 6.049802176486256432865271341729099850286134`23.58624543614037*^-35*I}, 
     {-3.699569881474073667175597610638375254252518`22.489290322313487*^-35 + 
       2.110492153565435686071259212363251460496489`22.301227295590177*^-35*
        I, -3.713824171133591071853468127177036143`23.352808588277682*^-40 + 
       2.1186237924977630769439341729525861626`23.164691632298908*^-40*I}, 
     {-1.7912430413546138915100904255452828199`22.05781161540903*^-40 + 
       1.0218497028095920457820151489551385631`21.984790017510456*^-40*I, 
      -5.32768842102415478321073248163507160558453146997788`22.92626016818565\
*^-46 + 
       3.03928428694331761520765117534531601498062359535154`22.85317276865597\
7*^-46*I}, {-3.8510578484771984629250906187298`21.631180151322077*^-46 + 
       2.1969114336338219400370590794268`21.429304825330437*^-46*I, 
      -3.14532261611610586255717155595930317165244612`22.504378792727568*^-52 \
+ 1.79431093732982924700430309727529667733801121`22.302497016992845*^-52*I}, 
     {
      -3.69007220722642821685718734757850120034047468`21.211143008860677*^-52 \
+ 2.10507401912846986876962566317629857207684013`21.049958503908734*^-52*I, 
      -7.6702076643763271733563778220008540509`22.088829455148588*^-59 + 
       4.3756203046592320625899153113508586263`21.9276392971598*^-59*I}, 
     {-1.58061241642618692621758438175696294503`20.798517199983944*^-58 + 
       9.0169133428192226113666026333681015489`20.787428334262316*^-59*I, 
      -7.7494487373478787338736627790350042748286084917618`21.680393052506734\
*^-66 + 
       4.4208249279274728415350124264629404911766110044883`21.669297602269964\
*^-66*I}}, 
   -1 -> 
    {
     {
      -0.0015413352258681867244710760684666387254971977442078119058`27.288510\
44316781 + 
       0.0008792848910621701600023426343826374321042922349394241138`27.045071\
05569214*I, 
      -0.0002450733058257162740303671072793973162513454698614235321`27.288680\
06635859 + 
       0.000139806870951017405245955542213746090657894191799956023`27.0451573\
34045392*I}, {-0.0829515510316033532478447809621738975`27.182908519509756 + 
       0.04732133820608534110489413215204714196`26.939152775904834*I, 
      -0.0078472455388278412705117652024452343645954542094905688384`27.182948\
8853011 + 
       0.0044766150302312084317799298282254279639817472536037548823`26.939174\
411961226*I}, {-0.40214998643720589097843454852865582436`27.08073855741899 + 
       0.22941434224077848013793613369254599554`26.83700485039391*I, 
      -0.03052844579779313452476522792826500945`27.080768390245208 + 
       0.01741555028854281399502621804441164138`26.83701969622302*I}, 
     {-0.49347599627636746131071435530968453694`26.960446629520725 + 
       0.28151305462006537478173426340459768021`26.716671522609452*I, 
      -0.02923492222095142176286362642995868401`26.96046966221041 + 
       0.01667763440998436132078713350304332967`26.716697492521178*I}, 
     {-0.17787941560621403932437522378697695168`26.966327850116688 + 
       0.10147479921858875876233726424256844332`26.722597641596675*I, 
      -0.0077135897084262816888372641013427098152076660767388073984`26.966364\
59902957 + 
       0.0044003684420120473912698150557903116633013270422619160577`26.722615\
93545762*I}, {-0.01980020844435037227008871573601237276`26.98842467959089 + 
       0.01129541700780396274978998930992447036`26.744705128305174*I, 
      -0.0005849353597488073080031125928914175048914182359739486978`26.988475\
39766162 + 
       0.0003336878411932991359895096796890019798704401227708378025`26.744743\
187851792*I}, 
     {
      -0.0007177104891065210297524564035344154873262263043850067224`26.851297\
392522465 + 
       0.000409432016239517763506399483955696429662611036241885902`26.6076304\
88477405*I, 
      -0.000013410902860266690150550167401320824363857882297860692`26.8513573\
62325267 + 
       7.6505124016048290559772874589190906205949478694880455`26.607693101833\
892*^-6*I}, 
     {
      -9.0456532922403634636946354623820486322729182272795356`26.769970768334\
822*^-6 + 
       5.1602702229644110963715368057131185290258571412348059`26.526283673578\
316*^-6*I, 
      -9.91688921864418073490243614089891322982685731174191`26.77005795546910\
6*^-8 + 
       5.65728383413775513588121349778053293569846199236036`26.52637873123025\
*^-8*I}, 
     {
      -4.22999686430874867074802055897632422850408814187344`26.68777353378944\
*^-8 + 
       2.41308462273807530265329448497201468699565076403067`26.44406579712645\
*^-8*I, 
      -2.522768786064092285496548073080536347012544798034`26.687908713062576*\
^-10 + 
       1.439162902398436081373348422437323308816664021294`26.44420306574155*^\
-10*I}, 
     {
      -7.73864232745175475382762407450886991135939102024`26.65455572736515*^-\
11 + 4.41466019958751396202206459897841177564518941274`26.41078621527269*^-11*
        I, 
      -2.327507377209998369469403639890703749065174763`26.654822341602642*^-13 \
+ 1.32777220442991991274909622068717394527377454`26.410979410354862*^-13*I}, 
     {
      -5.75746475611375377318363673553801460116127061`26.65995685449164*^-14 \
+ 3.28445862127250267902408625523466187740780082`26.416153616212533*^-14*I, 
      -8.09446194075007352801456677445563787538213`26.66064126440205*^-17 + 
       4.61764447235696778751294191901714965514705`26.416493520777284*^-17*
        I}, 
     {-1.78990214705722069847357985652336531887098`26.612624876816575*^-17 + 
       1.0210847633749890711603726669419658850397`26.369180031274443*^-17*I, 
      -1.09026834650218939814293482855471934536`26.613823791002996*^-20 + 
       6.2196494843795468466947357990565441945`26.370088249238343*^-21*I}, 
     {-2.3699014689343836021119681204752220648`26.420667046677803*^-21 + 
       1.3519567450139184531829765097816938034`26.1766156048747*^-21*I, 
      -5.7967589619266884114685677362676271916595522838302474`26.422393499964\
954*^-25 + 
       3.3068747711779454246898684354413446671058449094329536`26.178591386192\
88*^-25*I}, 
     {
      -1.3547463520421071216970664798812266854905943581636888`26.496717744323\
19*^-25 + 
       7.728416106893591294271701114930244718124554776436589`26.2558619711935\
57*^-26*I, 
      -1.233273830378945170755790433540453821168187521039`26.501727547388256*^\
-29 + 
       7.03545229743106335610038626501294399970905855924`26.258519610683155*^\
-30*I}, 
     {
      -3.37729997031681827079948714479588748983310820864`26.37567793192632*^-\
30 + 1.92664696598470637665913345831200911868636015938`26.13284986055415*^-30*
        I, 
      -1.0604961210043574754255044826742518790743114`26.383698054938062*^-34 \
+ 6.049807988420781006381371395225590215613543`26.14006145517198*^-35*I}, 
     {-3.699606591698290777460075175954830368376981`26.313774637351372*^-35 + 
       2.110513095632391580129166727589077004477304`26.072057793662502*^-35*
        I, -3.7138277492246790136971476279145820349`26.329655972836726*^-40 + 
       2.1186258336899577854830606755679311048`26.08606308106996*^-40*I}, 
     {-1.7912608595790718950468222682730830334`26.32255096050665*^-40 + 
       1.0218598675649862865319776426662022759`26.092241221521196*^-40*I, 
      -5.32769357990036486495016679537219506744561579568993`26.359726966128484\
*^-46 + 
       3.03928722992536996523135922177935653594990010086416`26.11778094585324\
4*^-46*I}, 
     {-3.85109632115912865432203819278983752150569879802593`26.20198215019119\
2*^-46 + 
       2.19693338112932591344468269763332107571475551147809`25.96449100637661\
2*^-46*I, 
      -3.14532568211359070140722742973232547005078607`26.266212501526777*^-52 \
+ 1.79431268638819060049035509566196634931532703`26.02330479154159*^-52*I}, 
     {
      -3.69010928080312791914752853660143675585488088`26.09601291850507*^-52 \
+ 2.10509516847697147143343948646618780840944029`25.873167131311746*^-52*I, 
      -7.6702152000768238031290106829209358906`26.212360809029757*^-59 + 
       4.3756246035472864272811937179573403862`25.97220433874631*^-59*I}, 
     {-1.58062840289947152141723845593775734572`26.008310943751646*^-58 + 
       9.0170045407895576881958145930294365833`25.86007822276227*^-59*I, 
      -7.7494564175027512249278647923144848588777768966553`26.239682053354347\
*^-66 + 
       4.4208293092223573434511319651431556610339588405205`26.015709534753512\
*^-66*I}}|>, 
 "IT" -> <|0 -> {{-27.12856947917417186452528276045618828909`22.5085834246508\
7 + 15.476024202153751047850312743270669845`22.264816119984488*I, 
      -3.2343203967209234029060056269739497978`22.41217654331232 + 
       1.84508146570713511724263992535127165952`22.16840923486903*I}, 
     {7.97727320171042386103404556385124715661`23.156373986839355 - 
       4.55079185917403685162244252878226703443`22.912602602755687*I, 
      -0.41892916544326782840076006233157084544`22.662788084551917 + 
       0.23898635379079514424353064714587852455`22.41901654470123*I}, 
     {147.1897784567877384259965408360651099391`24.824093681354803 - 
       83.96729416402086042891870922263486669939`24.579948397536096*I, 
      16.26472310203872225734406542636098330418`24.676105480322803 - 
       9.27853009579858521577412154511974730227`24.431991774244963*I}, 
     {106.60870453554072276058109070959195416239`24.784924781544156 - 
       60.81702512249499865477733428450064257545`24.541156011654586*I, 
      15.7234184268757228381428723125753370737`24.70643234119511 - 
       8.96973223382534265980142936540640935997`24.462663287078072*I}, 
     {5.12707597635426456767018968642109867328`24.41463640570204 - 
       2.92484098570888212969650036825479928801`24.170876635092984*I, 
      1.20834663723606094829671114394323220683`24.444274556886022 - 
       0.68932502382081534568692449134250370207`24.20051486280943*I}, 
     {-0.91392433072800759177467505127672228757`24.816432266512475 + 
       0.52136604814867578997062236417016059324`24.57264201388179*I, 
      -0.25257537451668063866249810556093613396`24.764466946839576 + 
       0.14408657308262864488357120414789490599`24.52067981985492*I}, 
     {-0.02003377707590820635232925326673251201`24.59936796031996 + 
       0.01142866081181758859091317649621470579`24.35558138117784*I, 
      -0.01091375175194502930808664330055513522`24.6428437331004 + 
       0.00622596360560257700182311784326485178`24.39907164954654*I}, 
     {0.00011117833504991118806630912139663308`24.02660455568658 - 
       0.000063423860418015779589762588704087`23.782804301732945*I, 
      -9.1813929820921103224355852809522`23.140659713548754*^-6 + 
       5.23770558965233243151934227266825`22.896888852523766*^-6*I}, 
     {
      1.7812621594116650983702820163464420498631360931669344`24.42133724668389\
*^-6 - 
       1.0161559130715652021000420012454134297872853584576919`24.1775865334777\
*^-6*I, 
      1.3100860433892622151511745348027699141373110335468004`24.2465417380107\
3*^-6 - 
       7.473642622387658045813717679387800252019546591316295`24.0028339777322\
9*^-7*I}, 
     {
      4.4483028047953660327397634254392493442949412711986`24.433047299372653*^\
-9 - 2.5376215254685569328233410874705195334616673869447`24.1892418710705*^-9*
        I, 
      7.0796736275776188941172123861240824195133788489056`24.33596972231421*^\
-9 - 4.038738588404053706132249040882931113326284624066`24.0920387772344*^-9*
        I}, 
     {
      3.5845337979402831857012195970695990347530493159`24.49967016223131*^-12 \
- 2.044867564909689241695260710192215295046279315`24.255999555871583*^-12*I, 
      1.19935120408016655011937895234289792361254461474`24.41266896196548*^-11 \
- 6.8419340265898973448427239656556079253562763743`24.169547663952955*^-12*
        I}, 
     {1.0870180051584088239697830153350716194002441`24.305762806118103*^-15 - 
       6.201107275089786203645521819146939980351729`24.062655450935345*^-16*
        I, 
      7.9759044129518843304146814330776089415247658`24.237340130067476*^-15 - 
       4.5500110067973567188344890495474838636224513`23.999660147155826*^-15*
        I}, 
     {1.327677617558244519362231098061669524756`24.141291114852738*^-19 - 
       7.57399720533107649881761084821003189437`23.89721630287332*^-20*I, 
      2.2634863317865339733774990558270199397289`24.069778457011534*^-18 - 
       1.2912501442018333686787222782585634630353`23.823689234835776*^-18*I}, 
     {6.786935083512553177164987731145358`24.298790311294287*^-24 - 
       3.8717401480207505106746626865094983`24.06430334840152*^-24*I, 
      2.864114974996880976354679457840531525`24.133747563788063*^-22 - 
       1.633890526547329923646239845424769238`23.927029898509456*^-22*I}, 
     {
      1.4882602853693566928619690163404664260746846086467`23.972509614045098*^\
-28 - 
       8.490072509412081157195286668193313835797619579245`23.737750124184153*^\
-29*I, 
      1.660285165163935207459636539813002742086003865669089`23.74546600678227\
*^-26 - 
       9.47142215452231183576281994613789336593418217288511`23.55185729663722\
3*^-27*I}, 
     {
      1.42392224464815818235188852971832790127200495`23.916640134079987*^-33 \
- 8.1230435453215105463075456576351783824241472`23.676665035000877*^-34*I, 
      4.4905278243501022814913635568327275328118891988`23.459299766117446*^-31 \
- 2.5617096155195545727206950250439476847079266199`23.228185900946205*^-31*
        I}, 
     {6.01718634616538732930029197747453815116`23.481107972945466*^-39 - 
       3.43262189307915698629462046296703342989`23.281562703078603*^-39*I, 
      5.74080102022858661721066874414450086181969`22.975161869733864*^-36 - 
       3.27495246651385178030855015948630503784203`22.864223265929695*^-36*
        I}, {1.133126241340971170948371995839375`23.194202564127355*^-44 - 
       6.46414074599570406567145963838028`22.977097992219676*^-45*I, 
      3.501973572337010125296808801405965541`22.5358366880929*^-41 - 
       1.997769465964735645488385293497250949`22.34520815661394*^-41*I}, 
     {
      9.571737632385814120162231420972969335435221541`22.801745326116396*^-51 \
- 5.460385346496510165041479073508455889129697008`22.576989973414367*^-51*I, 
      1.02643476790112608721767150633677322657375802820525`22.071599403519215\
*^-46 - 
       5.85549832333300416793515528888689700029204749186`21.859500284088323*^\
-47*I}, {3.644261585092016722301973362965261175511`22.455219876654244*^-57 - 
       2.078940451805738104048473080796332255892`22.416245978397534*^-57*I, 
      1.45287475364502837738022876178011885489745792`21.595181621247388*^-52 \
- 8.2882088078309020656523315104917828972829934`21.618824206367044*^-53*I}}, 
   1 -> {{-1.32404772392794962820697472422085635701`27.191037689890006 + 
       0.75532897656272985617305404371084146804`26.947412765772302*I, 
      -0.16138856469203091788756941016898577486`27.190947527808316 + 
       0.09206727008005726038672384725046800575`26.947321319361272*I}, 
     {-11.87584409893076428509855399069291778789`27.1726183769634 + 
       6.77480804275906626035856773462188047224`26.928841096895113*I, 
      -1.54322134733299568153348586709508710563`27.172502364454335 + 
       0.88036086602133611135746365847683815432`26.928722661076804*I}, 
     {-22.90677929065286250311624248037973182587`27.146395928768197 + 
       13.06762123847636219360868128034224484878`26.90265334742646*I, 
      -3.38636466685607780104004525611475539342`27.14617936209903 + 
       1.93181809980119651570241562352331758931`26.9025459000619*I}, 
     {-15.34429297778710963123122283619832613928`27.055766892375676 + 
       8.75345269021534873695204788048249763891`26.812048439580447*I, 
      -2.75756075431594985526065682721775036586`27.055428787097494 + 
       1.5731045828075895860734486343630373357`26.811664212192074*I}, 
     {-3.4768898517011210510890934552962150508`26.96775284315984 + 
       1.9834599658657457695427448974369462766`26.724008069489273*I, 
      -0.81271658771077963252720416414016039474`26.96690392635597 + 
       0.46363010738768655903984224421965406622`26.723242113652628*I}, 
     {-0.26277188141563091695621223926726025565`26.991342193114544 + 
       0.14990337030323848621123682640970378203`26.74787868342856*I, 
      -0.08556764741943183845613237879589811245`26.98755769487785 + 
       0.04881374166820969604572543829505976244`26.745763640136882*I}, 
     {
      -0.0068480874004251601526046501455149476961472297987332898816`26.873989\
471148573 + 
       0.003906625685840259979726834336664874515810372580888543232`26.6314786\
45043934*I, 
      -0.003329878113333813733499456655876239866833426769669667681`26.8607485\
4951963 + 
       0.0018995942381605043840582682729668974927803790993338491429`26.624350\
681625604*I}, 
     {
      -0.000065274293536099295110216055595022294858669808058859242`26.8291695\
90986616 + 
       0.0000372370001786733429939558062210877566915704743081262267`26.589783\
626019656*I, 
      -0.0000508277559759880563154629948047994332437269662903145736`26.779253\
490828722 + 
       0.0000289956896632317954088993809063891674444072537680443749`26.558755\
735831703*I}, 
     {
      -2.412530957731647430910105496025528185125250680310609`26.7016877650209\
35*^-7 + 
       1.376275572472121029321754295273525582710400866237731`26.4601142779219\
2*^-7*I, 
      -3.227294436273842588280676357082178771567067894503587`26.5458323032539\
56*^-7 + 
       1.84107336885536894172250904133874252480875934818173`26.31156109440157\
2*^-7*I}, 
     {
      -3.618724785781776286420873708073407245755573682165`26.51268067147869*^\
-10 + 
       2.064372484095952212908762594067827781433055627087`26.252234552169234*^\
-10*I, 
      -8.922839195644402156691945727171046004445738970724`26.14618208812386*^\
-10 + 
       5.090208514301746856313501165275100662319382289733`25.859823623778325*^\
-10*I}, 
     {-2.274346042205558261356444580834853270222500298`26.229238186597435*^-1\
3 + 1.29744527886979770149166197549264002079918423`26.03558410622728*^-13*I, 
      -1.1091260022551667173224619515091826115869965495`25.607137101573095*^-\
12 + 6.32722667788140079524287101638076032621318821`25.441483808213935*^-13*
        I}, 
     {-6.12018551894087987666225743958180516109827`25.701838573269452*^-17 + 
       3.49137979005899467906847424699285135344006`25.70194166295963*^-17*I, 
      -6.33359880275524881221178094141155539876738`24.939920686230703*^-16 + 
       3.613125580890602587315415816576525203808308`24.985369867464527*^-16*
        I}, 
     {-7.1559590815332785580275839504266333733`25.183420487394148*^-21 + 
       4.0822571208720508107627467258969983832`24.901995345178605*^-21*I, 
      -1.686057555830247572139900879964933341749`24.37724500766972*^-19 + 
       9.61844580868310086715146245722720588974`24.094120220713044*^-20*I}, 
     {
      -3.6729257091461054306601566115870523051446950082568202`24.606664873274\
642*^-25 + 
       2.0952924632127785798454195052104631797693956804027907`24.517961160871\
508*^-25*I, -2.11375956982754842953334823637003715`23.776534748571827*^-23 + 
       1.20583557807195714971422515279523922`23.689788416960543*^-23*I}, 
     {
      -8.33644056227522217732531768578331943434661781855`24.03503556621065*^-\
30 + 4.75568591999031353241624523859286122704166766749`23.91560092805356*^-30*
        I, 
      -1.25702362401351347817148442738521316548909780170456`23.19520430820518\
*^-27 + 
       7.1709376503785881751053810607495964747450722266314`23.076262208258367\
*^-28*I}, 
     {-8.412364370355509294449219499114461632898079`23.480992718849265*^-35 + 
       4.798998144480153031163795866937010653883694`23.263556320239896*^-35*
        I, 
      -3.564847335125494589145831190883691671690070641`22.634810542404097*^-32 \
+ 2.033637036325768414859994585384600197634787499`22.417404338833883*^-32*I}, 
     {-3.7896290131726443393920886749399967033`22.94570187637374*^-40 + 
       2.1618681504775463468313056109840759719`22.872379745666287*^-40*I, 
      -4.8404163667858763112596969359414720494499`22.09487522296104*^-37 + 
       2.7613103926613574328932214211759622387581`22.021625916393198*^-37*I}, 
     {
      -7.64516621944472964783019924989319186150483188256097`22.429015613829016\
*^-46 + 
       4.36133492156463842325390832582402794974334508669345`22.25636366929759\
2*^-46*I, -3.15649083691769410464195926636683231`21.57458901794732*^-42 + 
       1.80068206779260800381557536747435832`21.401947406740074*^-42*I}, 
     {
      -6.92419837780668300054772605839794133112664415`21.930368913466502*^-52 \
+ 3.95004468472666499002326726846803008880139241`21.714349628448552*^-52*I, 
      -9.909591792576409838186976697521561353984705622874`21.073027994251067*^\
-48 + 
       5.653120874401712026050694082754392663517583284818`20.85700986868821*^\
-48*I}, {-2.8210537281596703405939736680990592923`21.40993688554024*^-58 + 
       1.60932539425238256332972458579365652755`21.448947779121784*^-58*I, 
      -1.5006361685090411905534680438364074842973603`20.550208377518253*^-53 \
+ 8.560673160559205590065527609190950877928799`20.589223175921656*^-54*I}}, 
   -1 -> {{-1.32411521913951154107723381742367596014`27.191062584766673 + 
       0.75536748052912821448833417682816569121`26.94743801531599*I, 
      -0.16143555779576024249972173957238607589`27.19106166171583 + 
       0.09209407821718397659806367557244354156`26.947437079114508*I}, 
     {-11.87646603001557293162898883752183922458`27.172650056084503 + 
       6.77516283553676724470860469969326509871`26.928873437855398*I, 
      -1.54368533704187621075552751547585542607`27.172648502184114 + 
       0.88062555804535520952745389421101519272`26.928871851489944*I}, 
     {-22.90803538616858216247844691736469535479`27.14645509611041 + 
       13.06833780278383212086546500371035573715`26.902682698011578*I, 
      -3.38744075518299015227336224213057596268`27.14645355888682 + 
       1.9324319754795191472959459992413685764`26.90268193547711*I}, 
     {-15.34518027414067324003510921665377187642`27.055858244541525 + 
       8.75395886581199325252243875802827351402`26.8121522604146*I, 
      -2.75849622504103413925483882509880166332`27.055857099347733 + 
       1.57363824041872623516215779134624009665`26.81215095889633*I}, 
     {-3.47710104517549124979300623556249546563`26.967974400519942 + 
       1.98358044532276982005580027251189525376`26.724207950920814*I, 
      -0.81301024234962603877667093029796599075`26.967969713667404 + 
       0.46379762843229418078136751907756911037`26.724203722705777*I}, 
     {-0.26278846259803795445576487890709921729`26.992293074612622 + 
       0.14991282936374768965815751155470956009`26.7484088243986*I, 
      -0.08560023113150959056635005202781171212`26.992289134078028 + 
       0.04883232968543258765424230502233141479`26.748406628502806*I}, 
     {
      -0.0068485299218699336349082015629856856215819068576618250239`26.877170\
94717784 + 
       0.0039068781308722231959769434142864067828660782036049461247`26.633176\
36594178*I, 
      -0.0033311950687311888983193064213143296195288128613315776518`26.877163\
80904265 + 
       0.0019003455211803695174644888112773767439568915915781365993`26.633172\
5633281*I}, 
     {
      -0.0000652785501193109620957264636096078869443503379072707037`26.841012\
494409338 + 
       0.0000372394284299990463250903395211381489105929515006690724`26.596945\
838639904*I, 
      -0.0000508483137131232837618390125995278135093850252257959619`26.840996\
612542277 + 
       0.0000290074172273295091166970533356562264089215199841608593`26.596936\
285522215*I}, 
     {
      -2.412687606963274058543379124476919113430437558534172`26.7424445526050\
97*^-7 + 
       1.376364936096759016574951434743226251975046396753143`26.4985146654599\
43*^-7*I, 
      -3.228610133049197889909395707377957860351865840962603`26.7424068283013\
4*^-7 + 
       1.841823933869632794919455669581344134352302963738952`26.4984792198907\
08*^-7*I}, 
     {
      -3.618956106979866267419613490159710479566773437189`26.643466623851204*^\
-10 + 
       2.064504445807492512145399062134470411519357907161`26.39980278728779*^\
-10*I, 
      -8.926460000132884312208995046118893657530914397146`26.643376010479628*\
^-10 + 
       5.092274073193012160430345807608931183492242609628`26.39969844610785*^\
-10*I}, 
     {
      -2.274487872815777479448357073867185600023179871`26.62417478050089*^-13 \
+ 1.297526188921396399798909708355908226628662275`26.380676205641212*^-13*I, 
      -1.109569389762471574506778164687897537996133464`26.62391828846057*^-12 \
+ 6.329756068824498719716599513366295089032659288`26.38046627011149*^-13*I}, 
     {-6.1205552881102410997572262496411476360687`26.56443209151189*^-17 + 
       3.4915907321294432377795836827834123934413`26.32054609669812*^-17*I, 
      -6.336073043399647483781589321489457934792282`26.563674396028397*^-16 + 
       3.614537059963395627671502315459392930215391`26.320165704590952*^-16*
        I}, 
     {-7.1563758968515405014454563191848833835`26.45904314897401*^-21 + 
       4.0824949013402838383033983156044561186`26.215257710645723*^-21*I, 
      -1.686697346115044040042774353112318934349`26.457589817306122*^-19 + 
       9.62209561776699451217075279972946465713`26.213665689922607*^-20*I}, 
     {
      -3.6731312961627097152390259477431297645889435191962521`26.524285251748\
903*^-25 + 
       2.0954097443560787811381893977175295118578703535494694`26.279861734944\
973*^-25*I, 
      -2.114535401013974560342960247834571891187643927495710642`26.5196039898\
86342*^-23 + 
       1.206278166179197147125146461248983386601617915563318991`26.2766029362\
14577*^-23*I}, 
     {
      -8.33688816108729630492056971228868354976373637856`26.432716842168396*^\
-30 + 
       4.75594126150597406754880991301531226486346557715`26.189513451901174*^\
-30*I, 
      -1.25746870763493305145200714796195776982368333884311`26.42250465187671\
4*^-27 + 
       7.173476717137106117053797254776196921497333866049`26.18182146139272*^\
-28*I}, 
     {-8.412797352795771599735110913137101276877941`26.364324219764477*^-35 + \
4.799245147800020342117578802724649906531491`26.120805663723278*^-35*I, 
      -3.566063283761863197275681937826028153506285405`26.34162701606703*^-32 \
+ 2.034330698058999962882579982099737588351862363`26.09940108092323*^-32*I}, 
     {-3.7898160416407454532977611482699967322`26.32711361548685*^-40 + 
       2.1619748445330897683765517893897831676`26.086606042558515*^-40*I, 
      -4.842006239843292411353417746829390720559`26.27536444380909*^-37 + 
       2.762217366909808396552326212951355645025`26.050738034660863*^-37*I}, 
     {
      -7.64552835675058607767051343192342628106967944706954`26.21857921099794\
*^-46 + 
       4.36154150988895973464639351788267040254180760660473`25.9776096361408*\
^-46*I, 
      -3.157489595613629731767789212973242842055157253734561526`26.1228496797\
27615*^-42 + 
       1.801251829267214213298599348649110355129496931937793235`25.8945711662\
78674*^-42*I}, 
     {
      -6.92451363753237684020616230770574658738921984`26.21017483155892*^-52 \
+ 3.95022453081654258784651075721643790025687519`25.969240659475453*^-52*I, 
      -9.912615329593755050235144742243575512283022891226`26.00891446480392*^\
-48 + 
       5.654845710357122922461569632837056021547288340569`25.777055076660847*^\
-48*I}, {-2.82117741213139150328255955649504651174`26.214486328860097*^-58 + 
       1.60939595219836068213728897505586350133`26.03204642024398*^-58*I, 
      -1.5010782981828749591764669447745321776309348`25.808422635231437*^-53 \
+ 8.563195375944721759508554865710203033016161`25.74667735272952*^-54*I}}|>, 
 "S0" -> {32.69910365099688735282547944327852659016`25.18635540489474 - 
    18.6538446076208957406912242365660851001`24.94271613496996*I, 
   2.98014305424607389131192303252778512803`25.249595905901103 - 
    1.70008101860285097858408762401110272013`25.005837601735784*I}, 
 "T0" -> {59.71010438686603992530670760837680096349`23.405708620462608 - 
    34.06279941571013293479196698944706320537`23.16193216611665*I, 
   7.31993540337560638986119935792296637119`23.316402114544065 - 
    4.17580062774070984951433687824245568068`23.0726261039287*I}, 
 "Sc" -> {-0.58925476986165120292357241247120372159`26.800439707673053 + 
    0.33615193335623889373055896414881239358`26.59927542287544*I, 
   -0.03808381482071060515501800712661407436`26.989677706673348 + 
    0.02172565863924796596158488841458241343`26.75482929256786*I}, 
 "Tc" -> {-27.59953497376633429094827622453378741004`27.111503861772757 + 
    15.74469569986331222939328862094997876408`26.867760495046134*I, 
   -4.37581282837485575734543944213954736385`27.099843329109273 + 
    2.49626819755501586332847819054410699579`26.856131142996915*I}, 
 "kappaFit" -> {1.00002667621213220253607088422097431825`22.98348190133877, 
   1.00047567184785865170825660922713027195`23.01350347959519}, 
 "kappaFitIm" -> {-6.9857520372220237186`5.827692774678404*^-18, 
   -1.62970066234231187265`6.225414464705637*^-17}, 
 "residual1" -> {0.00002243959375632283724372717375541853`18.409675842061755, 
   0.00070132359938149748114750834658193695`19.690686152189993}, 
 "residualMinus1" -> 
  {1.62282802464431571657379972532338867247`23.265973328835486, 
   2.87503946493151092659169313415489103308`23.297163334416688}, 
 "neutralOnly" -> {0.82604713034834752606207379423866349071`22.974032751464, 
   1.45623625112433638391214466264786991326`23.00475764076904}, 
 "residualP2measure" -> 
  {0.05893605144602031369772697687284940409`22.904061418794363, 
   0.37906650140040856230454414358327922858`23.418981680040897}, 
 "chargedFractionS" -> 
  {-0.01802051750870200897974181542408673894`24.632221884655788 - 
    4.4687671981703184835`8.068704339948766*^-19*I, 
   -0.01277919016889112720999090537299063553`24.696200549100666 - 
    2.7366878131479440169`8.068969615506813*^-19*I}, 
 "chargedFractionT" -> 
  {-0.46222553547967311468761543215776045381`22.854884696421568 - 
    7.73780618382237867852`6.120940725420508*^-18*I, 
   -0.59779391309340499898610845328347812722`22.76558301803118 - 
    1.098515847703698578446`6.072130494265956*^-17*I}, 
 "time" -> 2239.991343`9.801791333395052, "kernels" -> 8|>


==> anc/paper_scan/point_B_b0.700000_N5_h0.250000_P5.000000.m <==
<|"b" -> 7/10, "Ps" -> {3/10, 9/20, 7/10, 11/20}, "ws" -> {1, 2, -1, -2}, 
 "lams" -> {0, 0, 0, 0}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 5, "hstep" -> 1/4, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.125`40., 0.375`40., 0.625`40., 0.875`40., 1.125`40., 
   1.375`40., 1.625`40., 1.875`40., 2.125`40., 2.375`40., 2.625`40., 
   2.875`40., 3.125`40., 3.375`40., 3.625`40., 3.875`40., 4.125`40., 
   4.375`40., 4.625`40., 4.875`40.}, 
 "IS" -> 
  <|0 -> {{0.25412706185527605732227961166645793249`24.102501968381375 - 
       0.40343648693762101370023647935349118447`24.303220121218278*I, 
      0.05487183601748290978698060076698079162`24.370116129627295 - 
       0.08711115059173664615320936516738208809`24.57083283301075*I}, 
     {3.62875797161343414205053684040219524636`25.060640972360158 - 
       5.76079287788852653917354095492808237844`25.261264142134564*I, 
      0.7731321799409316118149909822260097001`25.121538443621322 - 
       1.22737707797300614333412496865144042836`25.3221649934934*I}, 
     {12.82119771367325925092406395158407820986`24.83312015993645 - 
       20.35414460063576542667892869783602504384`25.03384631534041*I, 
      2.35008572423651520807731091949918073388`24.889110496415782 - 
       3.73085149478562043260627710068964734797`25.089836838307637*I}, 
     {13.10899590461302221552242434590918231917`24.768059945063808 - 
       20.81103530031994076661409289396237744352`24.968788996984433*I, 
      1.90607526954534572190784300749578616723`24.81370511846243 - 
       3.02596781692609875553890592079930099708`25.01443448942181*I}, 
     {3.6531315467672305728241798256395384376`24.790820250048732 - 
       5.79948686609415025373610229801260198984`24.9915505834582*I, 
      0.39041865983418058453170313321945463193`24.829340027197844 - 
       0.61980464185312339785709285495530923108`25.03007063050551*I}, 
     {0.27548380807100434327380846948782554201`24.543720415437516 - 
       0.437341143146956922596014093550039921`24.744448234968782*I, 
      0.02007212338631686736524057970708945922`24.577352043722964 - 
       0.03186526804833485670961262721693798167`24.77807994685633*I}, 
     {0.00613490501379691452631604927198684036`24.554721185961824 - 
       0.00973939771857807777171778381458526639`24.75524534648221*I, 
      0.00028266498567065041034246841671416373`24.58772228928253 - 
       0.0004487415388455712020421588194614869`24.788233444019507*I}, 
     {0.0000471298441572374516461726348674632`24.353125833119876 - 
       0.00007482044067995311385867830636965244`24.554050745188427*I, 
      1.273364523433323889640643696765741832788719752181712`24.382852358902248\
*^-6 - 
       2.0215151671548474364474876505180748847267294304951826`24.583788990802\
844*^-6*I}, 
     {1.414282493490421987625263222291720278091754318729104`23.99654268755104\
5*^-7 - 
       2.245227865720549982273967275508370596471923823261977`24.1972587375358\
22*^-7*I, 
      2.0773575353392875582335075006835622511432944087634`24.02357058678428*^\
-9 - 
       3.2978850030854304523208101950466249526285163761991`24.224286356793986*^\
-9*I}, 
     {
      1.772894929936834183626875608665149906447536491287`23.78149303683213*^-\
10 - 
       2.814538904363398495204317596953377136613314578959`23.982215976375354*^\
-10*I, 
      1.3123073020279448280677410849398528367604620347`23.808936258762895*^-1\
2 - 2.0833383262985669876820670315545017401638128055`24.00965916394166*^-12*
        I}, 
     {
      9.59308192546863500581169589167868993715013054`23.756162026910474*^-14 \
- 1.522938660157308416146800105754611092545416675`23.956884077239245*^-13*I, 
      3.316721412144689112704145589462195577733367`23.783726980474423*^-16 - 
       5.265422835717034293378215738287598572856529`23.984448917761068*^-16*
        I}, 
     {2.27851889809511419628628055165074925073587`23.676299667435085*^-17 - 
       3.61723640511761441725945398530848876272803`23.87703688559858*^-17*I, 
      3.41038352834506486880130548762045461062`23.7029426674855*^-20 - 
       5.41411504835728999751584052780939189646`23.90368057150811*^-20*I}, 
     {2.3981613642155796893940214113767823163`23.576856752014105*^-21 - 
       3.8071734227174499722440512238511983625`23.77754802680929*^-21*I, 
      1.4401978221678471311175189328158517`23.603380137387045*^-24 - 
       2.2863694469560660859996504154910008`23.80406955105758*^-24*I}, 
     {
      1.1250752623471018363359500017983900165242923161365545`23.5112970762244\
02*^-25 - 
       1.7861002605076331634037376054941388833120414137592398`23.712018444428\
264*^-25*I, 
      2.512523530006945438907383922713519818219630516913`23.539176858762342*^\
-29 - 
       3.988727760412235059541088633935047518575626423533`23.739898066390268*^\
-29*I}, 
     {
      2.36194292940581713955075788226964709425950198531`23.3260417253979*^-30 \
- 3.74967526413751298513589922555154181144494464133`23.526764440776603*^-30*
        I, 
      1.8179241768430273483097223969821969943297878`23.36068484177693*^-34 - 
       2.8860245660976557850835004211959861603223376`23.56140745238925*^-34*
        I}, 
     {2.225177588369480707952307072198804480750753`23.060526247368102*^-35 - 
       3.532555023893554845330849224517222276000203`23.261250684005454*^-35*
        I, 5.470718491551526557314467344150908406`23.085862709874945*^-40 - 
       8.6849760633256854978262727884574540754`23.286587175521117*^-40*I}, 
     {9.427392581911363253050845445393200051`22.961484964738347*^-41 - 
       1.4966348394624873122433268411585655498`23.162209083199286*^-40*I, 
      6.86187481058700041507733757569509993660705881195234`22.985248894616966\
*^-46 - 
       1.089349023743786768884094421468287415569843456277799`23.1859730297257\
48*^-45*I}, 
     {
      1.7991980591347704020230834262560773076815400539882`22.814605998292652*^\
-46 - 
       2.85629613384421175668118752606930453784474551047007`23.01532966830889*^\
-46*I, 
      3.59337153253546709675328192888734598919499223`22.838906585168296*^-52 \
- 5.70461554454027538352866231733957295359554446`23.03963029747682*^-52*I}, 
     {1.54888975513336066202578740443490021101979306`22.69732416653891*^-52 - 
       2.45892207190693050309843863884795076408146429`22.898048786038736*^-52*
        I, 7.8671550474444740723868714287881441833`22.720679231028374*^-59 - 
       1.24894112864796088545593781074992547357`22.921403876383273*^-58*I}, 
     {6.0215939919194900506386956087490341694`22.246435797785676*^-59 - 
       9.5595121122867792964458654512304466291`22.447160716983916*^-59*I, 
      7.2091798465168490139486550338077818761944048230962`22.265325354858476*^\
-66 - 
       1.14448503427683416963920116402533941626887087031322`22.46605027690752*^\
-65*I}}, 
   1 -> 
    {
     {
      -0.0021946863144668465245656487385374446931118730118710800927`27.069879\
022960702 + 
       0.0034841489535766926799520808781438510922861863374590007262`27.270619\
73662215*I, 
      -0.0003724799366578604329942574867604474042839831779662087024`27.069879\
046932694 + 
       0.0005913262287098486025274256948843157753701459212050213174`27.270619\
756927694*I}, {-0.03970529702944191295883002842590040235`27.024074919304343 + 
       0.06303368649300045158627124512305845679`27.224879465715244*I, 
      -0.005943946216740868679120746421890789359418740410779959296`27.0240749\
32442016 + 
       0.0094362432820859890652667417026444938474206854386394292888`27.224879\
48258633*I}, {-0.12907421077593301275679576015241132688`26.885463309815258 + 
       0.20491027507862922170277362002725049206`27.086221223282053*I, 
      -0.01628069134782955383052945014066219191`26.88546332060765 + 
       0.02584622383122913781344773754786851062`27.08622123528166*I}, 
     {-0.12065677651903683317548040786086113373`26.795425629536403 + 
       0.19154727437796191011767257497068955388`26.99613861304648*I, 
      -0.0120321643142456818258905102607462529826790470119539605504`26.795425\
644033102 + 0.01910152372500940306931023164471708996`26.996138625490097*I}, 
     {-0.03454026655149909041003775471381397889`26.748558110624597 + 
       0.05483400191106606230753634738723417365`26.949298450443113*I, 
      -0.0025343139836368114936833379612210165015157856408765988865`26.748558\
120574646 + 
       0.0040233209438260992505561844157329072215579543168939128118`26.949298\
469103248*I}, 
     {
      -0.0031224363767963598999070408400857364836647107451076739072`26.759092\
817744826 + 
       0.004956987867975871691296398536975344489664699810313142272`26.9598509\
29511827*I, 
      -0.000156474021745018336933671245111918299341706793789436269`26.7590928\
47291083 + 
       0.0002484085290600092729571449886803505985905636113276218148`26.959850\
955667676*I}, 
     {
      -0.0000935803156291405047707522270373477014542351191271406794`26.652292\
88824239 + 
       0.0001485623510865392363820909769971664891489658370329880064`26.853155\
65183418*I, 
      -2.9704287823563612802562260066179675316555428863195083`26.652292919844\
196*^-6 + 
       4.7156699640855879638325303876235069777553805821028715`26.853155685479\
68*^-6*I}, 
     {-9.937216960095694834240877068678997579437331051764726`26.5865148637006\
7*^-7 + 
       1.5775714207883441909511723457537525483267968802943063`26.787357612884\
67*^-6*I, 
      -1.85223249972545810828781141708233687740904489167668`26.58651489763563\
8*^-8 + 
       2.9404903485111170561006682834812996112252916787793`26.78735767452416*\
^-8*I}, 
     {
      -3.9927165659057423232452312163905952311153530580263`26.539780742314562\
*^-9 + 
       6.3385911477778818376142755926144151531649152149852`26.740574475600084\
*^-9*I, 
      -4.05074018975236688372797980362752513705137052199`26.539780806171304*^\
-11 + 
       6.43070588279733990774901986675678997500827677314`26.74057459367094*^-11\
*I}, 
     {
      -6.3915652138363872703147450002795562585624379832`26.468888735919162*^-\
12 + 1.01468556598326763855526008173623449715800023337`26.66966606962875*^-11*
        I, 
      -3.27125958902057009459762641845443548268203928`26.4688888510417*^-14 + 
       5.19325044259572948220508787046643256555641229`26.669666269656275*^-14*
        I}, 
     {
      -4.2260929648512986841324238868216748273472342`26.421538842363617*^-15 \
+ 6.7090851590704191629227953348847918707661004`26.622313998675995*^-15*I, 
      -1.0113011765767083341956266600036215172377`26.421539059615863*^-17 + 
       1.60547952246951676083882024552168496458294`26.62231437072637*^-17*I}, 
     {-1.1826429717045821355799896362399857747704`26.385813235234213*^-18 + 
       1.8774912137365475773987464439514270896186`26.586561139757368*^-18*I, 
      -1.2263486621227343291161639490290048248`26.385813651454963*^-21 + 
       1.9468756786288547122516839809172391233`26.5865618874099*^-21*I}, 
     {
      -1.4243339461393976552407267100939894808436275052600623104`26.356869190\
137058*^-22 + 
       2.2611849334791620546409123634369415762706210860180486761`26.557598332\
21783*^-22*I, 
      -5.931621703189651787532783464581900545869389123501457`26.3568699884195\
8*^-26 + 
       9.416677642700642285042039972595441850218127320861568`26.5575998296648\
63*^-26*I}, 
     {-7.47048047449154105548089327339257257874447517624093`26.23648630032065\
3*^-27 + 
       1.185967514188370213653615801254135536521930648263185`26.4373727378464\
*^-26*I, 
      -1.15795894000316718384904419186551971615991963058`26.236487520304795*^\
-30 + 
       1.83830436381834802899948345790255037645192360923`26.437374859813495*^\
-30*I}, 
     {
      -1.7211417774351698689021810724616186981954826721`26.104822630851675*^-\
31 + 2.7323787838284548801774818435581915523590411092`26.30558246094078*^-31*
        I, 
      -9.20292892790570996770677359877657608856925`26.104825274964007*^-36 + 
       1.461000370879549949123493559490107156113616`26.305585293770804*^-35*
        I}, 
     {-1.75323175884654557855829427799333536715548`26.150126313832224*^-36 + 
       2.78332286381735352684654098523480536114441`26.35085046622669*^-36*I, 
      -2.997062640671946281393849621263649108`26.150133533549138*^-41 + 
       4.757952238763415131183044109632893826`26.35085657684339*^-41*I}, 
     {-7.93581812957207138325308548897605187`26.087012704385135*^-42 + 
       1.259841657081657642379672223979351178`26.287725536869754*^-41*I, 
      -4.0195565813999789787151086474743491612286943334145`26.08702170187148*^\
-47 + 
       6.3812007049076643207320891548368299644524270312836`26.2877356107405*^\
-47*I}, 
     {
      -1.6024432147456007841594437259914130886238867341071`26.093419758081065\
*^-47 + 
       2.5439402492370610105370990289442841296776015218398`26.294399596786903\
*^-47*I, 
      -2.2288586555645257027757325236407497595691445`26.093431801373573*^-53 \
+ 3.5383988596757646306682489389733867270993562`26.29442220036483*^-53*I}, 
     {
      -1.4480267335211082253615258192525249544261067`25.963919138746174*^-53 \
+ 2.2987981449067621605271063396419564586172563`26.16472701505941*^-53*I, 
      -5.125945071815844801322148177512610417`25.963943238239075*^-60 + 
       8.13763499609619101947814556313049702`26.164753053386846*^-60*I}, 
     {-5.870537543692586449366951253781315678`26.037230423017075*^-60 + 
       9.319704189597612513002472396418383624`26.238030650717405*^-60*I, 
      -4.901818867522661445888486745582281103327862081881`26.03729235296769*^\
-67 + 
       7.78182602466834866562448435716145640048812199029`26.238086159320783*^\
-67*I}}, 
   -1 -> 
    {
     {
      -0.0021716017866199232754902038613478352680355383338312397359`27.069879\
013248766 + 
       0.0034475013775602502375675750263373244932324731389144567218`27.270619\
728396248*I, 
      -0.0003718292083384922077461606855899680710756888672505847108`27.069879\
046271968 + 
       0.0005902931724693989055496793734361429693313701558689903939`27.270619\
75636823*I}, {-0.03956236553597901328343762760286125306`27.024074936641334 + 
       0.06280677724856799917602577874244712056`27.224879487979152*I, 
      -0.0059408537185028597906402239810151867725752141476958044159`27.024074\
93851621 + 
       0.0094313338221650554760307410873644758566549868339446612227`27.224879\
49038593*I}, {-0.12895555188018363126312827877355948384`26.88546332437679 + 
       0.20472189951683135881155291007397504856`27.08622123947228*I, 
      -0.01628049655773215128107212793169413052`26.885463325946183 + 
       0.0258459145944559559177949580628278117`27.086221241216908*I}, 
     {-0.12066992253184779374353033281241925097`26.795425649869028 + 
       0.19156814417902509343023746341204626788`26.996138630499438*I, 
      -0.0120344159816985428557364638866367649282233137087312297985`26.795425\
651475394 + 0.01910509833371223915966206277631147242`26.996138631878825*I}, 
     {-0.03456045072275965991599326221871939473`26.74855812472478 + 
       0.05486604505942524361226282005375480987`26.94929847688734*I, 
      -0.002535021706827905350985188822186374833569399964243591168`26.7485581\
25711597 + 
       0.0040244444816180003399404525908130578348980363157234292037`26.949298\
478734164*I}, 
     {
      -0.0031250581388079192237354221735148338772432818211875979264`26.759092\
85262712 + 
       0.004961150016028141569633898208761635030228215354596050643`26.9598509\
60390856*I, 
      -0.0001565254165757212882896598821207960278077750702810462451`26.759092\
860199253 + 
       0.0002484901203309041479330589003890288590393510436250885391`26.959850\
96709481*I}, 
     {
      -0.0000936733306362101806772910345740104930415673269957749424`26.652292\
933149056 + 
       0.0001487100159885402624545667627775645429082978497777006988`26.853155\
69964567*I, 
      -2.9714925594181003289996421615215191592199997240516577`26.652292935713\
433*^-6 + 
       4.7173587510944946914193665084382474292614766242047419`26.853155702375\
32*^-6*I}, 
     {
      -9.948120057882743826639299206107954557508615499960305`26.5865149116765\
45*^-7 + 
       1.5793023295061451446830414163947811303875216599759437`26.787357700038\
672*^-6*I, 
      -1.85293285979414890181037900566025337137662451492595`26.5865149141375*^\
-8 + 
       2.94160219706294470750555769955828962035171319673628`26.787357704500288*^\
-8*I}, 
     {
      -3.9973991317267884060394370134443213613452665189845`26.539780832569082\
*^-9 + 
       6.3460249011566260922864854908163900712827455160879`26.74057464249648*^\
-9*I, 
      -4.05233231592196396505440306416183825569518163288`26.53978083668985*^-\
11 + 
       6.43323344434050801059655346637048885295748207144`26.740574650103742*^-11\
*I}, 
     {
      -6.3994430947706836715294062357729678507182607661`26.468888898699674*^-\
12 + 
       1.01593620988771547923876770164092207358120139762`26.669666352481013*^-11\
*I, -3.27258512737283164618668728309908854146800838`26.468888905291397*^-14 + 
       5.19535478572327105812632928984410492913254853`26.66966636392153*^-14*
        I}, 
     {
      -4.2315142260576317944121373826095889498429276`26.421539149584852*^-15 \
+ 6.7176916197908433431083728751373382595218581`26.622314524823565*^-15*I, 
      -1.01172166764773555443684882205912626354291`26.421539160612703*^-17 + 
       1.60614706822102145206756533100955313381658`26.62231454369291*^-17*I}, 
     {-1.1842123876057335250905679926232574534398`26.385813823772548*^-18 + 
       1.8799827218548964140215062440870499980642`26.58656219697667*^-18*I, 
      -1.2268703851240471058259882421218558691`26.38581384251178*^-21 + 
       1.9477039339640698451010423620056376654`26.58656223061265*^-21*I}, 
     {
      -1.4262812958133853782889135236585362819393315814030442496`26.356870318\
703816*^-22 + 
       2.2642764260009625921713826846831073590084753916889094764`26.557600449\
277984*^-22*I, 
      -5.934198671554642053060484666329271721215527873614947`26.3568703506361\
1*^-26 + 
       9.420768679115776729696809472760836098007945404223894`26.5576005091392\
35*^-26*I}, 
     {-7.48097201143550772137125916508413776992965198029351`26.23648802466980\
4*^-27 + 
       1.187633086039061446737359164757094806898599683464209`26.4373757371247\
75*^-26*I, 
      -1.15847193585972242021539760657939731182340568571`26.236488068136552*^\
-30 + 
       1.83911876447552819028763116727810814383612192233`26.437375812694672*^\
-30*I}, 
     {
      -1.7236189848911715130263880094390329183045521236`26.1048263671996*^-31 \
+ 2.736311445962777808159495714473670154202841769`26.305586463968094*^-31*I, 
      -9.20708154541307429008358795568031288690148`26.10482645136427*^-36 + 
       1.461659614883921591639466056121937835257919`26.305586554136053*^-35*
        I}, 
     {-1.75581290619779365970236687513947604544529`26.150136513437705*^-36 + 
       2.78742053453393743251893514254343738791926`26.350859098932677*^-36*I, 
      -2.998438642924188953403071925004878285`26.150136719513625*^-41 + 
       4.76013669527351786474367903257022317`26.350859273365078*^-41*I}, 
     {-7.94774920735549273332062180704833071`26.087025412608696*^-42 + 
       1.26173576157851135820423301327061105`26.287739765423993*^-41*I, 
      -4.0214325116527860035981625384336979783159634728822`26.087025643779132\
*^-47 + 
       6.3841788163508425895902484744975902135022264462103`26.28774002423858*\
^-47*I}, 
     {
      -1.6048999079872606693897155893623941926736457864454`26.093436764685933\
*^-47 + 
       2.5478403442669366451041315916509889100381064579968`26.29443151613873*\
^-47*I, 
      -2.229915099609781591047527807581526558281224`26.093437044264927*^-53 + \
3.5400760052389039384707562771347885560626887`26.294432040766246*^-53*I}, 
     {
      -1.4502874688343034216153348744338007055639533`25.963953164100783*^-53 \
+ 2.302387149186718410094359244462060728328127`26.16476377784712*^-53*I, 
      -5.12841048805139570232868956205131927`25.963953671345617*^-60 + 
       8.141548939214441334440524388717384535`26.16476432589138*^-60*I}, 
     {-5.879859931380762754926113449460113795`26.03731784706112*^-60 + 
       9.334503838683904010007763038013519708`26.23810900972504*^-60*I, 
      -4.904209249929541993740924107861608590040966192404`26.037319033362767*^\
-67 + 
       7.78562084869704099400947699061980273504381624794`26.238110073033468*^\
-67*I}}|>, "IT" -> 
  <|0 -> {{-10.57555741872531476174250681800708056413`22.148505578440925 + 
       16.78910424285085312953904953130540650345`22.349231319798623*I, 
      -2.28991330815622404008876934761618334594`22.052725601552364 + 
       3.63532546943139663336254380790429902056`22.25345132902955*I}, 
     {4.7062357813275109101583546244813646116`23.16622303810997 - 
       7.47133035127200018878454226369163482923`23.366943489649756*I, 
      0.21563468702531171536095677699031549214`22.403416956720676 - 
       0.3423283610972855604736179048728273734`22.604138027232548*I}, 
     {42.31889414346826668559005893739264403064`24.5389459626568 - 
       67.18287245633395854968748638807231565475`24.739651893706874*I, 
      8.68897381582891489357195176480893493929`24.415650620566637 - 
       13.79408019657240106467017402157268871782`24.61635677972789*I}, 
     {19.8930979439705166210347948155977041256`24.676238494765137 - 
       31.58105827151935639957849441170782684654`24.87695480759125*I, 
      5.43737895538901585471696184113877197349`24.617900389368867 - 
       8.63204826709860684577137008341005196412`24.818616464991077*I}, 
     {-0.72012775836250093198927379244490490063`24.003089363667716 + 
       1.1432305196425096264079910357184182419`24.203817288525833*I, 
      -0.19927273062925090359661412013212026869`23.84222992755198 + 
       0.3163531258757311391435126053677437361`24.042958164288684*I}, 
     {-0.15482898352172295124759121969356659303`24.368825909804116 + 
       0.24579696759607380414846481069214571336`24.5695443878996*I, 
      -0.08675647523025464228569598183294212993`24.35953969790971 + 
       0.13772924194085789065750090743630330018`24.560259113064706*I}, 
     {0.00034898772011403790063932126677263517`23.21211930585797 - 
       0.0005540314312033358267486180143806275`23.412891192473253*I, 
      -0.00075838435116896590173815904265514929`23.659339381731606 + 
       0.00120396433245002960405349032314186431`23.860122901974087*I}, 
     {0.00004774456343502451955739717967959594`24.20019862044256 - 
       0.0000757963311816285288607815245546442`24.400929450183828*I, 
      0.00003752888522471453931362124559948481`24.032269363184994 - 
       0.0000595785490266537605387839704181966`24.233041044965145*I}, 
     {
      2.698811792277461098438550717185960204088291652710446`24.189786407824087\
*^-7 - 
       4.284467543257200008347812910677379333094306482737364`24.3904312398794\
83*^-7*I, 
      4.326016021819799306402493171533047322778886650739382`24.10112403005762\
3*^-7 - 
       6.867716856037820742313925327030831175820676077053088`24.3017830529847\
64*^-7*I}, 
     {
      4.522719256242168043104935975944841831734227265301`24.206146386378776*^\
-10 - 
       7.179990807836876565173474061301096595197825691091`24.40687139506928*^\
-10*I, 
      1.4160506397610820938614452252769652972373370501084`24.147273792929756*\
^-9 - 
       2.2480348659456335490691623761984208916098210664628`24.347995892279254*^\
-9*I}, 
     {
      2.784080992239895722147372562733115364281374346`23.93591014080058*^-13 \
- 4.419835678495079449456306406774314504105520406`24.136606133151957*^-13*I, 
      1.7766850685181464382073396346025769029058180932`23.885620279242232*^-12 \
- 2.8205558951674848366869613698589640097445498111`24.08632030169923*^-12*I}, 
     {6.8580246789420704046270781147396609082312`23.957123835608755*^-17 - 
       1.088737800533648947202670360084090337315305`24.157470708055705*^-16*
        I, 
      9.458487242292142375472807360228889079719265`23.911658205675767*^-16 - 
       1.5015712364186596156586213241521204853026418`24.112017811143932*^-15*
        I}, 
     {7.0781456499215342662452954478535766038`23.905790648270116*^-21 - 
       1.12368285147979469424149550756958642819`24.106661389761562*^-20*I, 
      2.248929337090131129152043374326602411217`23.864298261867518*^-19 - 
       3.570261838714801349582886460143325917795`24.065167050434095*^-19*I}, 
     {3.149149223441197533430342351982691`23.57266399488899*^-25 - 
       4.999395539665173196650831485561297`23.773390668120552*^-25*I, 
      2.46280221461868841933505459073597573`23.5404881247518*^-23 - 
       3.9097932594593947411602952443909702`23.741216818588185*^-23*I}, 
     {
      6.1550253915169334957085581276247238849678041718`23.289449576479182*^-30 \
- 9.77133959223784955221722858472564274641361820578`23.490076137527126*^-30*
        I, 
      1.26744489316306433433483369483300365026339400016744`23.251369945628355\
*^-27 - 
       2.01211752637330280279640281473813947296411446319199`23.45200147019274\
8*^-27*I}, 
     {5.3537732392179879781323740773889121090341`23.144965158744693*^-35 - 
       8.499320976374126430470894934890378410727745`23.345694358299045*^-35*
        I, 
      3.107679832386695571306509673504720887130028524`23.10862918715426*^-32 \
- 4.93356128604303293420311201616353223088543546`23.309358229355087*^-32*I}, 
     {2.0910272125378353166268444394684718664`23.026318412982903*^-40 - 
       3.3195861415095002824105141648135168166`23.22704351927939*^-40*I, 
      3.6648200915577242684073283145663007169695`22.987680926172573*^-37 - 
       5.8180428806066874464458486785229466273632`23.188405970386825*^-37*I}, 
     {
      3.68936791050521820928337862925869105871032338919621`22.803188915387732\
*^-46 - 
       5.85701348753819550841392337801211746936120857580967`23.00392236655649\
5*^-46*I, 2.09200153085917048223150210530741324`22.763836290739437*^-42 - 
       3.32113290932668659177542769717957118`22.964569430493555*^-42*I}, 
     {
      2.95223127521395946707920013621043831248813744`22.566717768103818*^-52 \
- 4.68678072144163820669702297621340932070769252`22.767382546119435*^-52*I, 
      5.804862615063820228165549348557413843644289871816`22.528189326123744*^\
-48 - 
       9.2154427138932991398012970795218561074503811253`22.728854713437077*^-48\
*I}, {1.07402501541892554541532828784455822867`22.68641677730327*^-58 - 
       1.70505602961173296199532963395992492781`22.88802322322149*^-58*I, 
      7.850168863098532884414603033693467851497089`22.64706088123373*^-54 - 
       1.2462445065374570973276674693988865631594293`22.848603688207287*^-53*
        I}}, 
   1 -> {{-0.36349768553775496898493347215273766349`27.115539024760235 + 
       0.57706655951038894291754757933340614232`27.316030969341032*I, 
      -0.08069040282465992053844065102939555734`27.115539024620844 + 
       0.12809911863578424859189178578067364595`27.31603096915985*I}, 
     {-2.90246946029468346241945444274672061132`27.05799948252011 + 
       4.60778192592442728948340152214986216874`27.25876742039294*I, 
      -0.68634236784152602641370336979751923679`27.05799948240683 + 
       1.08959491246990516215327982827112012896`27.258767420227187*I}, 
     {-4.70723611049366823884272471668700536497`26.93068931804912 + 
       7.47291841230583676299965786426510208252`27.131427587434313*I, 
      -1.26480159324727464714349959891952920742`26.930689317721676 + 
       2.00792118606943416928222137492171534103`27.13142758715304*I}, 
     {-2.60614476036897863510033461756681378841`26.9116193925434 + 
       4.13735506521113138826296983464986106602`27.112375089914043*I, 
      -0.85026572778815198328620760914524094489`26.911619392365214 + 
       1.34982955250025381270059772561342996568`27.11237508959723*I}, 
     {-0.48722850519080387690219735096851417558`26.784729530009592 + 
       0.77349399562172351602693052359074700838`26.985459212800944*I, 
      -0.20658818508684311190030576873159733844`26.784729529219785 + 
       0.32796669125195192998438287755910178966`26.985459212132348*I}, 
     {-0.0305518322147948934628230787956865967`26.800199158731 + 
       0.04850220896688255808556155853620516103`27.00106330623568*I, 
      -0.01804121702288899642640965661099154734`26.800199157015975 + 
       0.02864112606763068444801124014492631637`27.0010633038855*I}, 
     {
      -0.0006691794175029031358715148452453107582179328442911837148`26.646292\
386186552 + 
       0.00106234806855037744736850058230481903379268637279137942`26.84709891\
634796*I, 
      -0.0005902162111880819932342038626310181395379119580908212795`26.646292\
382810653 + 
       0.0009369909408190373246732051140050756014731878975279660163`26.847098\
910019195*I}, 
     {
      -5.4615530897036006782466525119166160592538317287000219`26.575838981092\
186*^-6 + 
       8.6704256352995123279838418518990901879006192888437582`26.776599809069\
63*^-6*I, 
      -7.7198120137952619326077815934274636963462858129889768`26.575838971853\
987*^-6 + 
       0.0000122554985522874617023119950618412399277715284057316225`26.776599\
79282415*I}, 
     {-1.76344658813269563698298925147474528196286550612334`26.53490629282941\
5*^-8 + 
       2.79953929827256637995376181961005138522901448938299`26.73565332238447\
6*^-8*I, 
      -4.28692501230456957246675960595406266332378733421059`26.53490626699948\
5*^-8 + 
       6.80565837460520041660938150270771895228734313626002`26.73565328110615\
3*^-8*I}, 
     {
      -2.35304769096917403253267052808122059653552810121`26.487930569453095*^\
-11 + 
       3.73555373092027691164396029351035360123242792805`26.688709501570198*^\
-11*I, 
      -1.055833497264339679300170507852828734730140609973`26.487930501302742*\
^-10 + 
       1.676176294715004920399557532085796353053071117296`26.68870939516499*^\
-10*I}, 
     {
      -1.33542742503186880929078808236195319124816847`26.46255560356319*^-14 \
+ 2.12004241099608392265287097284275212778449009`26.663479089303355*^-14*I, 
      -1.186940882843270672383168760618880751525142174`26.46255543115202*^-13 \
+ 1.884314313009422496782946259955249941379828198`26.663478796406014*^-13*I}, 
     {-3.2840904461331597821432020207638239225677`26.42627934465039*^-18 + 
       5.2136199218637411766323091656674912215409`26.627346874719855*^-18*I, 
      -6.20417893324440539184112736172110176614575`26.426278935352713*^-17 + 
       9.84937273066164073529859202279320270378247`26.627346116809015*^-17*
        I}, {-3.542827516680662156884112423401668`26.42201848272651*^-22 + 
       5.624374974946839657810482356506783845`26.623015192451454*^-22*I, 
      -1.52630374702563647048652973393187335302`26.422017489278126*^-20 + 
       2.4230659151539942895977114229096696695`26.623013377812516*^-20*I}, 
     {
      -1.690710510676297030481619591514192735890936095924828`26.306420551823*^\
-26 + 
       2.684067977160989481278120357547033840740102327019194`26.507152427725686\
*^-26*I, 
      -1.78191769886855985411642764330656102090060017929515412`26.30641827743\
942*^-24 + 
       2.82886289714751289124141788146212267370951805369673614`26.50714960140\
0265*^-24*I}, 
     {
      -3.5904904059611739055558090845021732276517168269`26.17206323288997*^-31 \
+ 5.7000416452661826387446080949078218566489928382`26.372831330909406*^-31*I, 
      -9.930082434274879695603796161168899611676666163724`26.172057848496785*^\
-29 + 
       1.5764387873678411048803015905328915695896149012873`26.372826683252043*^\
-28*I}, 
     {-3.40794015026977952885052116482779237784053`26.22636980877384*^-36 + 
       5.41023609166621851676919888373756447338705`26.427095939049295*^-36*I, 
      -2.65263595817481493873798494571363175094845985`26.22635820221589*^-33 \
+ 4.21116163023957455997889017922572060729318247`26.427084593078405*^-33*I}, 
     {-1.450456239553805817948305725897749143`26.112000806654592*^-41 + 
       2.302655079196520976124820917638094102`26.312809112094737*^-41*I, 
      -3.407540999569449684731246216128040920741`26.111989389406446*^-38 + 
       5.409602424574157812758155040907266910977`26.31278825094077*^-38*I}, 
     {
      -2.7751495314152247141712228958684688871951316991544`26.10774661685719*^\
-47 + 
       4.4056566408434981134491369851572973894496438089356`26.30839853678082*^\
-47*I, 
      -2.11009243121956084032368239245283094825959055591976387`26.10771999216\
1343*^-43 + 
       3.34985290960349292331061196919172685973643207609018501`26.30836243577\
0885*^-43*I}, 
     {
      -2.3916505177027775501685284058835161334991278`25.981451864960853*^-53 \
+ 3.7968372034067131201066935264258283878228528`26.182227773972983*^-53*I, 
      -6.31085279308432792907122267953542705169962506426`25.981389834519995*^\
-49 + 
       1.001872158689011811615942028282015587904630151717`26.18217507269181*^\
-48*I}, {-9.298801048349792408343675257079122733`26.057166283543552*^-60 + 
       1.4762204388191258516526734770600778556`26.258206654778963*^-59*I, 
      -9.1298230372228268944390594545964713767712`26.05709126679338*^-55 + 
       1.449394529496020107709459327936275993546027`26.258077927011332*^-54*
        I}}, 
   -1 -> {{-0.36499883091063317491387114029608928034`27.115539024697856 + 
       0.57944968553874378198088078828128542842`27.3160309692592*I, 
      -0.08153779734081963197496255862905548905`27.115539024399524 + 
       0.12944439002936913204970519310125858855`27.316030968871246*I}, 
     {-2.91487189612473818867052921026094521383`27.057999482532427 + 
       4.62747126992509131902154909938746566872`27.25876742040811*I, 
      -0.69384379471741445263595677671209417638`27.05799948238146 + 
       1.10150371621451135168989477795679616238`27.25876742018701*I}, 
     {-4.72853970291337135500045188125715365706`26.930689318061862 + 
       7.50673868481916146123450507677590843453`27.131427587446307*I, 
      -1.27959816610648974292412299974633361635`26.930689317645022 + 
       2.03141131470609968352596372746801387472`27.131427587088346*I}, 
     {-2.61873421388247092796299189926444918477`26.91161939263474 + 
       4.15734130697880392396023213620600800473`27.11237509007099*I, 
      -0.86102795142778089690830018454333792931`26.91161939253229 + 
       1.36691499654981976999882226340545727104`27.112375089889138*I}, 
     {-0.48972712724372601664325039177699785561`26.784729530285563 + 
       0.7774606542524751087218726974847287349`26.985459213035472*I, 
      -0.20940526826879047437115425119213929376`26.78472952976256 + 
       0.33243891917619849210162558807673782609`26.985459212592687*I}, 
     {-0.03071600633485758568645592468981680927`26.80019915958751 + 
       0.04876284169824387824085062362625030921`27.001063307407144*I, 
      -0.01830275439619854286510700832141741888`26.800199159154385 + 
       0.02905632670907589194820146716286013185`27.001063306814043*I}, 
     {
      -0.0006728892205635596296039360743906538058482656046185650996`26.646292\
387873803 + 
       0.0010682375236249182105394855880875082360922298530274548436`26.847098\
919506315*I, 
      -0.0005991616928822717716554751060681868597476876625587450113`26.646292\
387331773 + 
       0.0009511922371403397368454130718501487780685555065194582527`26.847098\
9184913*I}, 
     {
      -5.4923272819097107935850120856747048162047348931491527`26.575838985628\
75*^-6 + 
       8.7192808493067741799249095609764135230441587196418591`26.776599817043\
373*^-6*I, 
      -7.840141177312044655754656688173626169731386418388591`26.5758389846281\
45*^-6 + 
       0.0000124465257284211061468136785779428443844767846110712419`26.776599\
815285092*I}, 
     {
      -1.77341801193325338356008770542792399127392122184382`26.53490630524803\
*^-8 + 
       2.81536931715561702231893662586195080463314186730393`26.735653342227646\
*^-8*I, 
      -4.35466038235448923990390110086545890472279752154924`26.53490630322203\
4*^-8 + 
       6.91319088033228378262901132751705036264357844823001`26.73565333899155\
*^-8*I}, 
     {
      -2.36626554154017874706666263846371504307931707254`26.487930601661773*^\
-11 + 
       3.75653757719112167085865124595446700457124127386`26.68870955185656*^-11\
*I, 
      -1.072547361371346204319516667145025845512415384136`26.487930597629184*^\
-10 + 
       1.702710196965539739721222507741522158790512715225`26.688709545562944*^\
-10*I}, 
     {
      -1.34282373084451050281853275472737124260523013`26.46255568392647*^-14 \
+ 2.13178433100878925159311270226687290348360704`26.66347922582612*^-14*I, 
      -1.205596567998046283190100618918535992468151239`26.462555675844506*^-13 \
+ 1.913930930874950075450503606794961521929753304`26.66347921210198*^-13*I}, 
     {-3.3019300426528770409950647388843274798002`26.42627953337472*^-18 + 
       5.2419409676262663600944353423553275993425`26.627347224187776*^-18*I, 
      -6.30036642971814526209025377780882202619848`26.426279517593624*^-17 + 
       1.000207408163696489774874461678423588064692`26.627347194977386*^-16*
        I}, {-3.561638724746516149605045662823976679`26.42201893682484*^-22 + 
       5.654238491416654829267782692211426492`26.623016021914466*^-22*I, 
      -1.54954038502966886886471782918941504321`26.422018904441856*^-20 + 
       2.45995497189650986792938381711574698967`26.623015962782887*^-20*I}, 
     {
      -1.699468304926852288633561319813090928412680498969777`26.30642158432739\
*^-26 + 
       2.697971312445205116314083451324952478130823640974852`26.5071537107993\
97*^-26*I, 
      -1.80848108955369817310115445883441665804854546740914727`26.30642152035\
9006*^-24 + 
       2.87103330175112333362417370123487402626267030118388208`26.50715363131\
4548*^-24*I}, 
     {
      -3.6086200071274137550693354237137060500085269267`26.17206566438974*^-31 \
+ 5.7288230845615118590850370930406248634967581934`26.37283342970704*^-31*I, 
      -1.0074805139398239532993975423725947318948587633466`26.17206553183055*^\
-28 + 
       1.5994140735529575402894176816384542847842293730283`26.372833315280044*^\
-28*I}, 
     {-3.42471445429487117903944006663752342850816`26.22637502884248*^-36 + 
       5.4368659446118310088786164072198481362942`26.427101041915574*^-36*I, 
      -2.69041003265071468085022009674686157979109732`26.226374775790063*^-33 \
+ 4.27112942663489048079549784650051236046740906`26.427100794543193*^-33*I}, 
     {-1.457419905261841514087403601755040461`26.112005925454888*^-41 + 
       2.313710166399543211943812044636839948`26.312818465143785*^-41*I, 
      -3.454958555321473019632264294972794023323`26.112005702898564*^-38 + 
       5.484879618479069405912965969969653246426`26.312818058549563*^-38*I}, 
     {
      -2.7881582190619271601494636900293785429469252832357`26.10775852516769*^\
-47 + 
       4.4263084329255364756019303128954365412945131689128`26.3084146837939*^\
-47*I, 
      -2.13880315012919427589992793676487359050354954265656283`26.10775805755\
6786*^-43 + 
       3.39543228037098900510985427525106191774320649517712898`26.30841404977\
487*^-43*I}, 
     {
      -2.4026102067657566551866919123818956202169657`25.981479558950305*^-53 \
+ 3.8142361314123223732915182545489114488682162`26.182251302507556*^-53*I, 
      -6.39489145567845472729793162316804352551480568145`25.981478570821768*^\
-49 + 
       1.015213619671714576245192639061298893863838110763`26.18225046298483*^\
-48*I}, {-9.340514797236709426927439020628568107`26.05719972806538*^-60 + 
       1.4828426569272940545116541731699985423`26.258264050348377*^-59*I, 
      -9.24894525633133104507160193044534677870912`26.057198638037423*^-55 + 
       1.468305640041467395684111582948122688812499`26.25826217980387*^-54*
        I}}|>, 
 "S0" -> {8.43696904576420388238449484716511141011`24.803384808262514 - 
    13.39401292949665293647950427268374606359`25.004106182734574*I, 
   1.3737349333474092903914658312529492898`24.870062332527294 - 
    2.18085705413297545656421436792298977533`25.070782019368117*I}, 
 "T0" -> {13.86702767769350856607022728837552399954`22.84063906405668 - 
    22.01443990149086476031679561659183607658`23.041364242686715*I, 
   2.94133113069524976979988476708039088286`22.73554191129058 - 
    4.66947632268985673986481673764218440537`22.936267097706065*I}, 
 "Sc" -> {-0.16463196858656357771892876109914243543`26.84742573702786 + 
    0.26135958350635234203471953304984080776`27.04816649383465*I, 
   -0.01866129786615575519197254450328643519`26.86263866678525 + 
    0.02962552826076399707201791270745008035`27.063383145639854*I}, 
 "Tc" -> {-5.56151729736119633068745971884493384148`26.952366103034507 + 
    8.82912266056890485724185801528764203043`27.1531093554135*I, 
   -1.56291256263875782493377624502366697711`26.941241791297767 + 
    2.48118381827725890893363863026129243527`27.141986112409352*I}, 
 "kappaFit" -> {1.00614674967759671791925978578338443018`22.5642395453275, 
   1.01511731484880867310544997185581441842`22.594393186196257}, 
 "kappaFitIm" -> {-1.713066963106313881`2.795355092074336*^-20, 
   -8.7339415339780366669`5.529089915978339*^-18}, 
 "residual1" -> {0.00401014886665982093164187066752698206`20.350217350952693, 
   0.01722779630860982150737053648280472802`20.767304670097552}, 
 "residualMinus1" -> 
  {1.25871264461586217193260242582405643238`22.853299548911913, 
   2.23488644421872818952261925449790566345`22.88237508815864}, 
 "neutralOnly" -> {0.6436030051165679741768026564299100949`22.55879403847466, 
   1.14111984728236129551257415917425277864`22.589390027917293}, 
 "residualP2measure" -> 
  {0.04232841219071602283301267370229361892`22.60414836012728, 
   0.35388496667189006191267355553731347464`23.25298164727313}, 
 "chargedFractionS" -> 
  {-0.01951316494034280727287998812997620896`24.45864593733974 - 
    3.4823174165187921095`7.739457682990223*^-19*I, 
   -0.01358435125521877145784777925017944549`24.525158403807893 - 
    2.077072134321661045`7.738830884552153*^-19*I}, 
 "chargedFractionT" -> 
  {-0.4010605175547063509568695819093313679`22.49719737653452 - 
    4.35732758143472405572`5.562568912149027*^-18*I, 
   -0.53136232990854323099911381014023428974`22.392102406235058 - 
    6.23111772630461390712`5.490638986333964*^-18*I}, 
 "time" -> 995.571708`9.449617539895701, "kernels" -> 8|>


==> anc/paper_scan/point_B_b0.700000_N6_h0.250000_P5.000000.m <==
<|"b" -> 7/10, "Ps" -> {3/10, 9/20, 7/10, 11/20}, "ws" -> {1, 2, -1, -2}, 
 "lams" -> {0, 0, 0, 0}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 6, "hstep" -> 1/4, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.125`40., 0.375`40., 0.625`40., 0.875`40., 1.125`40., 
   1.375`40., 1.625`40., 1.875`40., 2.125`40., 2.375`40., 2.625`40., 
   2.875`40., 3.125`40., 3.375`40., 3.625`40., 3.875`40., 4.125`40., 
   4.375`40., 4.625`40., 4.875`40.}, 
 "IS" -> 
  <|0 -> {{0.25418209721964415956284473593292258121`24.102305233427455 - 
       0.40352385769576027764507033609910827665`24.30302339499227*I, 
      0.05487431914152976993734282157141837127`24.370072657415466 - 
       0.08711509264668656761185406194228708599`24.57078936310305*I}, 
     {3.62897957985993853953959283213343718662`25.060615892137864 - 
       5.76114468950509910246816629082170656518`25.261239041707668*I, 
      0.7731409936985253660974124288736206132`25.121534137466163 - 
       1.22739107015225059157371889381306694913`25.322160683229615*I}, 
     {12.82179385176717220187829525581957496198`24.83311129148956 - 
       20.35509099279322442305668441040816886074`25.033837446064528*I, 
      2.35010562608433924017714722410411460502`24.88910885197206 - 
       3.73088308973466315672655195014141837706`25.0898351937101*I}, 
     {13.10956130148294396758588661876071479792`24.7680541258311 - 
       20.81193288960170195662570819915175612756`24.968783178885598*I, 
      1.90609014945241682742022687353109520201`24.813704066998937 - 
       3.02599143935100265579462684120335072048`25.01443343816218*I}, 
     {3.65328496878361700982902827650205157014`24.79081526162502 - 
       5.79973042944729317766763915405181941871`24.991545588697655*I, 
      0.39042162416619660608552796602417492982`24.82933915569207 - 
       0.61980934784423638495436454291175844047`25.030069757863973*I}, 
     {0.27549522008440299655533005885190851202`24.543715796566588 - 
       0.43735926015724628605926839179986005723`24.744443617665866*I, 
      0.02007227369733722325896618789039648243`24.57735127911042 - 
       0.03186550667286212144342914366643604423`24.778079182521587*I}, 
     {0.00613515737809824968726745292455558476`24.55471583542283 - 
       0.00973979835661487649123610355884899266`24.75523999676114*I, 
      0.00028266708709398269668917318483209275`24.587721411063036 - 
       0.00044874487493595274969987969063205327`24.78823256596902*I}, 
     {0.0000471317823739714011198613604553732`24.35312099589097 - 
       0.00007482351767358126039839355645130085`24.554045888158125*I, 
      1.2733739810261727089378388150519436516454106361885238`24.3828515942702\
18*^-6 - 
       2.0215301814473275775639306432666913735328753707311255`24.583788222667\
668*^-6*I}, 
     {1.414341041765865871683401827081355032140447607755521`23.99653819841021\
7*^-7 - 
       2.245320813360163383840574277599537113923792840451446`24.1972542298567\
25*^-7*I, 
      2.0773730497163485413219212398364009897731085971103`24.02356989674603*^\
-9 - 
       3.2979096327558512796163045694708279782404892110481`24.22428566350595*^-9\
*I}, 
     {
      1.772969262796617486595236753993714912497111404358`23.781488364817157*^\
-10 - 
       2.814656910637882087769008115645134242689909222396`23.98221128117342*^\
-10*I, 
      1.3123172145193042842415450174039099244012243012`23.808935556245768*^-1\
2 - 2.0833540627599326645754669652297628615114711045`24.00965845735833*^-12*
        I}, 
     {
      9.59349122649685178518786344602681253763753954`23.756157156605745*^-14 \
- 1.52300363827011474659527687738981141558862306`23.95687915682002*^-13*I, 
      3.316746868227651371118043071698628517377024`23.783726239988344*^-16 - 
       5.265463248228029816064523169347352567701656`23.984448168488974*^-16*
        I}, 
     {2.27861815390734551870710173563351948910784`23.676294898106015*^-17 - 
       3.61739397753789270203595824601495744957968`23.877032004941515*^-17*I, 
      3.41041021232413459232907805037124777054`23.70294193682461*^-20 - 
       5.41415741020059316031713207358446086374`23.90367982138254*^-20*I}, 
     {2.3982682354367896440586178372006028332`23.57685189862794*^-21 - 
       3.8073430848924458500929863637855632844`23.777542944197943*^-21*I, 
      1.4402093336176495590404696458628059`23.603379376720817*^-24 - 
       2.286387721825471750370949022485293`23.804068750342438*^-24*I}, 
     {
      1.1251266009305595784405754799738060521091121193831746`23.5112915956978\
98*^-25 - 
       1.7861817624838624448133537753914292278473506010971322`23.712012574063\
504*^-25*I, 
      2.512544066989454242975730064173238638673201100969`23.539175996276715*^\
-29 - 
       3.98876036366202342703635380885899667058711719361`23.73989713559235*^-29\
*I}, 
     {
      2.3620533042891773739098089474546868720186845329`23.326033746473378*^-30 \
- 3.74985048851095796472162762854356729316751986697`23.526756353453475*^-30*
        I, 
      1.8179393769350390213790466161343514402466786`23.360683554207956*^-34 - 
       2.8860486968284703195328941489265909971145128`23.561406145527712*^-34*
        I}, 
     {2.225284032848698619150894817273591865754895`23.060520337202643*^-35 - 
       3.532724008599221640275945576608062306999245`23.261245021814773*^-35*
        I, 5.4707652699647609972071728626476704726`23.085861753179874*^-40 - 
       8.6850503258562560020376433836442869871`23.286586262029502*^-40*I}, 
     {9.427853866437707924676811939905820041`22.961478985858392*^-41 - 
       1.4967080701556014433472625830848407291`23.162202913255296*^-40*I, 
      6.86193477579048085968741048027563943146362601043645`22.9852479181285*^\
-46 - 
       1.089358543450524821685836527309947221447876757436248`23.185972020059136\
*^-45*I}, 
     {
      1.79928801712274611986258128477267300321699456264523`22.814599899044534\
*^-46 - 
       2.85643894561079792781195400763133174796058012476687`23.01532166853519\
4*^-46*I, 
      3.59340359785189691758296423648814422321214952`22.83890558368425*^-52 - 
       5.70466644946365721118870819827630075239447887`23.039628965426758*^-52*
        I}, 
     {1.54896880056040061581972284046124400690000225`22.69731564004739*^-52 - 
       2.45904755956322603858974374385965928716014071`22.898039737635074*^-52*
        I, 7.8672266600302538080580935963906151499`22.720677801205284*^-59 - 
       1.24895249742144631398815630964181191783`22.921402355933832*^-58*I}, 
     {6.0219072866550692808324216610388082157`22.24642874236193*^-59 - 
       9.5600094797319282582332965711161664726`22.447154143320137*^-59*I, 
      7.2092467159443849058333635054212572736651100114305`22.265324200179034*^\
-66 - 
       1.14449565005570150693596266949860616081413598130171`22.466049205071414\
*^-65*I}}, 
   1 -> 
    {
     {
      -0.0021605006693863641465219981108873222860754849597782861997`27.069875\
724383728 + 
       0.003429877926893117776463047207772494689945117872047866853`27.2706169\
4266558*I, 
      -0.0003715079679354519958883593724625820209808900521053947708`27.069878\
1875891 + 
       0.0005897831909714867505918015510885316089397642333574581433`27.270619\
029047904*I}, {-0.03946229604691607898605336321591554051`27.02407295862114 + 
       0.0626479130850174665314153565480350665`27.224876947685996*I, 
      -0.0059381618249020458710112622362098620738027424985726844929`27.024074\
40232769 + 
       0.0094270603375168887804862537342769540431424814961908101462`27.224878\
801780726*I}, {-0.12875837587898959671242268955068586285`26.885461352109598 + 
       0.20440887502959500299570883788053842293`27.0862190465157*I, 
      -0.01627591988210603477792340748220204609`26.88546278446396 + 
       0.02583864894583524746131235245388778818`27.086220639145168*I}, 
     {-0.12053261164620778705917128639735863065`26.79542281994076 + 
       0.19135015786573569819045520570066630395`26.996136201501653*I, 
      -0.0120318665449803743331951422042402635096026658972092071936`26.795424\
872492628 + 0.01910105100484557390101676975235032226`26.99613796325825*I}, 
     {-0.03452757139220748469489731027920997351`26.7485560390866 + 
       0.05481384785730914411973861554551957809`26.949294564416675*I, 
      -0.0025345693084574302912050112546185748910875364278247882752`26.748557\
5524894 + 
       0.0040237262818011516203990440008889810374975800883682203863`26.949297\
40342242*I}, 
     {
      -0.0031224076989515434251987675163026599925181008276149501952`26.759086\
48060123 + 
       0.00495694234079399174773352542181702080391088190808653824`26.95984531\
9818406*I, 
      -0.0001565003878659433295989186501475477549787596925814442263`26.759091\
117945584 + 
       0.0002484503862912797044508659901508619414364020370508359523`26.959849\
424837362*I}, 
     {
      -0.0000935998058259802518207986909727503159759412926660003628`26.652285\
36586008 + 
       0.0001485932925238082362491026936427693909346685392162077524`26.853147\
64280058*I, 
      -2.9710513257486577024637362287562565357273211903789736`26.652290891620\
677*^-6 + 
       4.7166582756700398793097065150169057606116285413921872`26.853153526041\
78*^-6*I}, 
     {-9.94072479579785857171124277046225605111595454883793`26.58650634138912\
5*^-7 + 
       1.5781283032006711565407517292081525236941861519372791`26.787342130219\
73*^-6*I, 
      -1.85267171535393064054060107965019597624160244866914`26.58651263919201\
6*^-8 + 
       2.94118762021789801149632299441318563080851535099757`26.78735357153625\
8*^-8*I}, 
     {
      -3.9945421624673545256644445451675164896087430796688`26.539763154582285\
*^-9 + 
       6.3414893525499563156798599043886936703860682597771`26.740541952119898\
*^-9*I, 
      -4.05178261241193631752929304250496739749337354081`26.539776207867174*^\
-11 + 
       6.43236076887130067967310155408676269252708793425`26.740566090312413*^\
-11*I}, 
     {-6.3950009128186161070282174211992843714165806969`26.46885336781354*^-1\
2 + 1.01523099641379570656263087633055401809947893425`26.6696046136236*^-11*
        I, 
      -3.27215384309373097513703706683632950044702236`26.46887972535079*^-14 \
+ 5.19467010533873614064653970154318125658169088`26.669650412398592*^-14*I}, 
     {-4.2286410918904739945380244604720327119146895`26.42146364966734*^-15 + 
       6.7131304087712994788786670172026887069072884`26.62218522984534*^-15*
        I, 
      -1.01159130031024798352461216649455579157229`26.42151992220878*^-17 + 
       1.60594010505754164385473985915008528795117`26.62228159605559*^-17*I}, 
     {-1.1834218882898871796427919634674406906861`26.38564932290602*^-18 + 
       1.8787277737805616014416856352030239335599`26.58626673755578*^-18*I, 
      -1.2267151058939126494934313881911195144`26.38577251262246*^-21 + 
       1.9474574222126551154417509429727574358`26.5864879897619*^-21*I}, 
     {
      -1.4253417856756914318274509696156095763968904371147636736`26.356509047\
175106*^-22 + 
       2.262784917514513465636194049382967434867075565184045735`26.5569229866\
46263*^-22*I, 
      -5.933458532454284533460243169701355820780268363113933`26.3567808046549\
25*^-26 + 
       9.419593679820882825189145703729449044824295615002187`26.5574325449669\
96*^-26*I}, 
     {-7.47609585546430852735796938997791626144751714149279`26.23585260076905\
4*^-27 + 
       1.186858977520110864958971347483969827805173728195046`26.4362710917964\
14*^-26*I, 
      -1.15832920031587396610274034896440785219069390442`26.23633255897121*^-\
30 + 1.8388921663086468320600023773420423093213050979`26.437105359228543*^-30*
        I}, 
     {
      -1.7225049773953011640466384925729024811450476682`26.10323713684048*^-31 \
+ 2.734542916207327920107796514467747633432774266`26.303884024270634*^-31*I, 
      -9.20595884633080391413739433361431756007881`26.1044418320394*^-36 + 
       1.461481382085599153568538315627090402586007`26.30517449560405*^-35*
        I}, 
     {-1.75468585831972024305434243850271235061076`26.145133287097444*^-36 + 
       2.78563130267007798993651665281644898991919`26.346620758388372*^-36*I, 
      -2.998076278230541189826654515446742257`26.148935468532276*^-41 + 
       4.759561427382218920567496014249648873`26.349842349350677*^-41*I}, 
     {-7.94267628860852407823629628372318275`26.079821040935734*^-42 + 
       1.260930416211962965913636273782483056`26.27968144238297*^-41*I, 
      -4.0209503179917302572531710575047926819563802901313`26.085309643897947\
*^-47 + 
       6.3834133153639752146192688265865591086636056274067`26.285819182524612\
*^-47*I}, 
     {
      -1.603880316857478553708235169078906423108790834456`26.082319687050234*^\
-47 + 
       2.5462217041248398827118802201556519292613797945563`26.273794542777697*^\
-47*I, 
      -2.2296495771264489904377975833272883337578383`26.090803477968727*^-53 \
+ 3.5396544780819903528924191875818487979561586`26.28950213090909*^-53*I}, 
     {-1.4493697226963581670047721215092609284255025`25.93863717408985*^-53 + 
       2.3009301918871292012600418931316250709660644`26.137473680878394*^-53*
        I, -5.127803644154599498818181341964778749`25.957928978068878*^-60 + 
       8.140585551183054020383392670342741545`26.158258521104244*^-60*I}, 
     {-5.876151550353922184934119216679763143`25.966111640758562*^-60 + 
       9.328616641142751522866193524875286476`26.173767272478877*^-60*I, 
      -4.903632220232017037928693584969012096674313005033`26.019797928356336*^\
-67 + 
       7.78470479185394601659498331446194933066650916052`26.22237340625837*^-67\
*I}}, 
   -1 -> 
    {
     {
      -0.0021665314801146448808618947010321243218444161582602834574`27.069878\
838288986 + 
       0.0034394520709289422767896949029282466854594872696758127667`27.270619\
580201437*I, 
      -0.0003716573827528572199171879628238985689849564745841692046`27.069879\
010249007 + 
       0.0005900203927420904593302980106330429941788273474756443261`27.270619\
72585595*I}, {-0.03952103532130835793906500983233782192`27.024074908494217 + 
       0.06274116394280915506887546366100306649`27.224879451831956*I, 
      -0.0059395557725578704393887759937572379706499571909060984833`27.024074\
931887156 + 
       0.0094292732830455356355485849708062598765600974231026378963`27.224879\
48187276*I}, {-0.12888478331457242418675512411372977266`26.885463300424636 + 
       0.20460955169646400518140247178379509186`27.08622121284035*I, 
      -0.01627858637476136721455356939809860175`26.885463320158227 + 
       0.02584288210550529049866438773446619071`27.08622123478139*I}, 
     {-0.12062663385493873157792262524990721113`26.795425620587704 + 
       0.19149942173912093423777104273692420892`26.9961386053659*I, 
      -0.0120334839762664066493211505066518001098740012858751320065`26.795425\
644288514 + 0.01910361873923456820932231079997022746`26.996138625709985*I}, 
     {-0.03455109182214070209480132843461566206`26.748558105209234 + 
       0.05485118744465668770449660718291195835`26.94929844028301*I, 
      -0.0025348725941730324473530090281298082222953867830607478784`26.748558\
12090177 + 
       0.0040242077595420408518929808104909911158166882917700699517`26.949298\
469712613*I}, 
     {
      -0.0031243596986815922690936370388536598617015260887698636799`26.759092\
772298203 + 
       0.004960041215458676501029656414181846646838082439718371328`26.9598508\
8928169*I, 
      -0.0001565177827280570286092011257967348337429926376728092915`26.759092\
841166627 + 
       0.0002484780013040637880401977840085093369766336825689675258`26.959850\
95024664*I}, 
     {
      -0.0000936550863552880624697825350307839729541924495933925217`26.652292\
873827722 + 
       0.0001486810524907207577295760505666945199916642535146552946`26.853155\
636487518*I, 
      -2.9713658527845300017821364021831223275098417669698754`26.652292921172\
517*^-6 + 
       4.7171575994393104170694932596585308376600743536831474`26.853155686893\
92*^-6*I}, 
     {
      -9.946375803415620316494993009489206288974441437528519`26.5865148508702\
02*^-7 + 
       1.57902542239935999167871865908026225429597882674581`26.78735758958528\
*^-6*I, 
      -1.85286159882031575813854343017384006354555953071762`26.58651489933060\
2*^-8 + 
       2.94148906752558213502835178848884806741819788542165`26.78735767760387\
*^-8*I}, 
     {
      -3.9967560880211045682516887928409080776405964786426`26.539780721643705\
*^-9 + 
       6.3450040445360266717126370241745095055587365359147`26.74057443739311*^\
-9*I, 
      -4.05218927609914050265274987527225744069605618017`26.539780809763442*^\
-11 + 
       6.43300636311904824531262681631337668395091906084`26.74057460031621*^-11\
*I}, 
     {
      -6.3984884848502155339625795835054544706088433782`26.46888870331351*^-12 \
+ 1.01578466189046645211568441927136607646971704215`26.66966601299526*^-11*I, 
      -3.27247812631576675743280820536555643251125794`26.468888857984986*^-14 \
+ 5.19518491742886070272081125517454793959758021`26.66966628172604*^-14*I}, 
     {-4.2309256282268001914626210571261957657822178`26.42153878740842*^-15 + 
       6.7167571980910991449161655441078329728211173`26.622313904593856*^-15*
        I, 
      -1.01169089996007826207643847344268967479252`26.421539073160282*^-17 + 
       1.606098223333235667736801041769981185938`26.622314393929923*^-17*I}, 
     {-1.1840584114475344789013374471425996309793`26.385813138231043*^-18 + 
       1.8797382787803081935432237490645474462285`26.586560965566953*^-18*I, 
      -1.2268356462238803329565407430034678639`26.38581367742681*^-21 + 
       1.9476487846236531168223037375326628925`26.58656193407714*^-21*I}, 
     {
      -1.426107855389166417500181034715640340881356950883504223`26.3568690116\
3234*^-22 + 
       2.2640010826552794118579564703307357858888578113280040117`26.557597997\
472712*^-22*I, 
      -5.934042368018758745751400389462344154820176581085507`26.3568700367115\
02*^-26 + 
       9.420520541239580760539732671513067186573759858287998`26.5575999202785\
06*^-26*I}, 
     {
      -7.48012182718141274932178996808080613600832976063994`26.23648602682438\
*^-27 + 
       1.18749811601807364214432052767193478555779635682676`26.43737226224643\
*^-26*I, 
      -1.15844361276062667649052192006745359417329178978`26.236487589516237*^\
-30 + 
       1.83907380046612693916278157532001329344620901506`26.437374980222852*^\
-30*I}, 
     {
      -1.7234361962255736117870535921019136327554813559`26.104822011633278*^-\
31 + 2.7360212619242796593996380695904656958587004232`26.305581797540437*^-31*
        I, 
      -9.20687323724955629056074250243700526335165`26.104825410387317*^-36 + 
       1.461626545161603710735328471053426631625953`26.30558543886314*^-35*
        I}, 
     {-1.7556395071044428811228652739713145044759`26.15012448693913*^-36 + 
       2.7871452568025974857819343111705512266311`26.350848919922917*^-36*I, 
      -2.99837609688332346444149919045467819`26.150133851544137*^-41 + 
       4.76003740102750403406301671713572731`26.350856845972032*^-41*I}, 
     {-7.94702007195539990348693584816692887`26.087010184081326*^-42 + 
       1.261620008528770110894209654515654357`26.28772271511436*^-41*I, 
      -4.0213555017292503370183253440391708771001301962808`26.0870220196661*^\
-47 + 
       6.3840565601346657483189565101934420125832024331774`26.28773596656761*^\
-47*I}, 
     {
      -1.6047635119716366043133641768858802428522892839917`26.09341596681854*^\
-47 + 
       2.547623810344992514161577001213210012096438536936`26.294392481797406*^\
-47*I, 
      -2.2298760866115433172396300617599691961006426`26.093432104087217*^-53 \
+ 3.5400140706033745818715634277958992030458191`26.294422768671662*^-53*I}, 
     {
      -1.4501736372395944041603299519387985333144063`25.963910546158754*^-53 \
+ 2.3022064371510279079631645659900037419853597`26.16471773127719*^-53*I, 
      -5.128328964876733038022451012313457183`25.96394356555529*^-60 + 
       8.141419518038476069837957889620055355`26.16475340705283*^-60*I}, 
     {-5.879435151652557494519841410596410855`26.037205347319567*^-60 + 
       9.333829484524144972080102642593351541`26.238008174663705*^-60*I, 
      -4.904138854474996330159754717964930545931508113744`26.037292397551898*^\
-67 + 
       7.785509093204843735637533395220710866112842133266`26.238086199242513*^\
-67*I}}|>, "IT" -> 
  <|0 -> {{-10.62788284922414057370985386511340647893`22.147697499013876 + 
       16.87217287672175884236264314217474860369`22.348423240053876*I, 
      -2.32370197413087220964346922681240304547`22.05071584637217 + 
       3.688966276512713675189980533986028676`22.25144157320795*I}, 
     {4.68514264290015329322851811144375465863`23.161501648776706 - 
       7.43784418256766777315728820454312885811`23.362222106291714*I, 
      0.19944479471899587050823243162419045865`22.361494860767422 - 
       0.31662628423748938023230882360364354565`22.562215941430516*I}, 
     {42.41389117048429977390611570264275938618`24.537490690461656 - 
       67.33368389124793354972660957204707878009`24.738196634782252*I, 
      8.76011306296463022485904856246661858357`24.41187188617947 - 
       13.90701648811999231291387202552116638908`24.61257808054254*I}, 
     {19.95355055049756557512224634912652149784`24.675449497441544 - 
       31.67702910998670627658348219823988479159`24.8761657907563*I, 
      5.49571294305888296510729289367288754138`24.616058338302334 - 
       8.72465571662712736117823694443831550143`24.816774367416468*I}, 
     {-0.71973797372234362485463852658052910111`24.001230869330552 + 
       1.14261172153128421247433440857602538417`24.201958797325634*I, 
      -0.19791893184779267460665991662266189334`23.834132383991914 + 
       0.31420391822966398437682370182503691867`24.034860627166623*I}, 
     {-0.15534074473261648605337170298184268489`24.368514232429472 + 
       0.24660940820576932061619859214772936403`24.569232729810402*I, 
      -0.08759880059927805679812100043428532909`24.358415505676664 + 
       0.13906646586835432530275117487954010498`24.55913495017752*I}, 
     {0.00033946464380075903354739114093792867`23.198895547142406 - 
       0.00053891318120422289480616360215623501`23.399667629721236*I, 
      -0.00078407670699491568810783518506268575`23.669727107040895 + 
       0.00124475193570605531992136791938465051`23.870511143303247*I}, 
     {0.00004773048479846384527889779917348316`24.19922551377828 - 
       0.00007577398080448473367798133891131737`24.399956803866786*I, 
      0.00003743504509042940884367936744449909`24.02817552232127 - 
       0.00005942957420345563969456772169961946`24.228948550005672*I}, 
     {
      2.700315035251321048113634731720867857671479013629628`24.189268613244575\
*^-7 - 
       4.286853999307807866814869528691421974464478191581958`24.3899135997307\
*^-7*I, 
      4.334389531885942198648036372974402450461282572104605`24.09922338908389\
2*^-7 - 
       6.881010125395908053786275024970615814291586506093258`24.2998828717439\
43*^-7*I}, 
     {
      4.526483757015374478250974566251358008768026603694`24.205837523114848*^\
-10 - 
       7.185967097634305847026117365450106546640496116728`24.406562502960593*^\
-10*I, 
      1.4204598254950189111318641936778736084482651623758`24.14616216975734*^\
-9 - 2.2550346179191875590939271025895701834510419358521`24.346884174889*^-9*
        I}, 
     {
      2.78673458321739005849587082939425503468359877`23.935629544856816*^-13 \
- 4.424048356255228281298480026528441027599109756`24.136325575683593*^-13*I, 
      1.7830832634225024825948691773408426854828116522`23.88463532238783*^-12 \
- 2.8307132757160610417817487497620921187851674293`24.085335460014186*^-12*
        I}, 
     {6.86495221060722063358852656934022527296937`23.956891862744158*^-17 - 
       1.089837572835635814446672108149928846138821`24.157238800356957*^-16*
        I, 
      9.494687388339835226669494643845348713329637`23.910852577190564*^-16 - 
       1.5073181488653266650507341794390800798471502`24.111212361816293*^-15*
        I}, {7.0854726980241181859759793211255541964`23.90559354700725*^-21 - 
       1.12484604855315986147363135818282850133`24.106464258196173*^-20*I, 
      2.257763019479485514418673477080802671614`23.863616270184078*^-19 - 
       3.584285649338769818620890432944497436032`24.06448491163399*^-19*I}, 
     {3.152432433439839447518812080756968`23.57254692753814*^-25 - 
       5.004607761842773976883512455387678`23.77327360575924*^-25*I, 
      2.47255819943929341022516624915933838`23.540067506314056*^-23 - 
       3.92528126067385496123516105799952672`23.740796187164378*^-23*I}, 
     {
      6.16142655388482898722783017360812105141570881626`23.28927465209598*^-30 \
- 9.78150168374895296662634258596771840279301828501`23.48990127357578*^-30*I, 
      1.2724605496595146757308263658355431510708899410838`23.250763168574384*^\
-27 - 
       2.02008007401321620123165705547242237247070608524703`23.451394910722744\
*^-27*I}, 
     {5.359298134149738454926504764959529095138215`23.144813775559246*^-35 - 
       8.508091959620430104583194046913904214940419`23.345542983881355*^-35*
        I, 
      3.119903088553134663241425320922323988591567664`23.108098383173417*^-32 \
- 4.952966175434684684715874755677206724759042452`23.308827468943402*^-32*I}, 
     {2.0931629200521448389782963962352005802`23.026152381315544*^-40 - 
       3.3229766593489190326090667495996422726`23.226877285899395*^-40*I, 
      3.6791131898003709804939944732571813972195`22.98710493710943*^-37 - 
       5.8407337239209349902003464326188504640978`23.187829030385295*^-37*I}, 
     {
      3.69309440287827740243219893888063915398107096099985`22.803029535766843\
*^-46 - 
       5.86292943753821246674272262767300505019946287754168`23.00376281863091\
8*^-46*I, 2.10008676818759186297270174350745391`22.763283527395615*^-42 - 
       3.33396853462381954217487305104822111`22.96401587430075*^-42*I}, 
     {2.95518119716244055973386782208390753099617932`22.56657664746384*^-52 - 
       4.6914638360180518522800893979585666608118361`22.76724156120096*^-52*
        I, 
      5.82710626018424673036003203532456530100813910899`22.527696211012152*^-\
48 - 
       9.250755356232761119516231882711526467404483012705`22.72836223962958*^-48\
*I}, {1.07508777942014564395241735053870876547`22.686279279935334*^-58 - 
       1.70674320834809397483883680661378817124`22.887884309587037*^-58*I, 
      7.880029501806101533729525493134952590514671`22.64658177200046*^-54 - 
       1.2509849978058600312675185458946062388347363`22.84811860217383*^-53*
        I}}, 
   1 -> {{-0.36719316714415060311744140165945549042`27.115539022252538 + 
       0.5829332787253456943550331527125156406`27.316030966078717*I, 
      -0.08289718958731486464544760358339501293`27.115539017725656 + 
       0.13160247751636256428882735327924403209`27.31603096018976*I}, 
     {-2.93155278246108628230343962493335362624`27.05799947992302 + 
       4.65395281869605437625556600029651043198`27.258767416584213*I, 
      -0.70486320367426348099703852512534967938`27.05799947509025 + 
       1.11899745184905738601828192343003079598`27.258767409497203*I}, 
     {-4.75319671321564333489824552944339165716`26.930689313101063 + 
       7.54588263722671104943216055198319869732`27.131427583187026*I, 
      -1.29812423355144934580582683160070903731`26.930689304200943 + 
       2.06082215947091416093943043307020412195`27.131427575547175*I}, 
     {-2.63074763607460813791105472104444983698`26.91161938749612 + 
       4.17641307686395858575945973148647519868`27.112375080905426*I, 
      -0.87198046151386423642702464103736412579`26.911619378267403 + 
       1.38430252765343248026706254889535285103`27.112375064435003*I}, 
     {-0.49165331854459974836044556121205318475`26.784729508501474 + 
       0.78051855704299671101808817839049055785`26.98545919460202*I, 
      -0.21167865463039795862969182911939933739`26.784729465885547 + 
       0.33604800748219380192487952712444777496`26.98545915854255*I}, 
     {-0.03081788918912705901490667135608814478`26.800199110528087 + 
       0.04892458464881976771126884417518839356`27.0010632401587*I, 
      -0.01846883442824040876259213421823068594`26.800199006034703 + 
       0.02931998514902439140892740672306178486`27.001063096919122*I}, 
     {
      -0.0006747568389470858922904598041213583511060006788029475845`26.646292\
28042643 + 
       0.0010712024396558564987404779584619244919342548180784458507`26.847098\
718025833*I, 
      -0.0006036481559986322779515796370203864896881769051616320516`26.646292\
030019755 + 
       0.0009583146699313444210005946510048953113784061918029732948`26.847098\
24846343*I}, 
     {
      -5.5050849042903310883262510962831330678211522157682981`26.575838652856\
273*^-6 + 
       8.7395340656204517304773203981809096001872248292078384`26.776599231806\
102*^-6*I, 
      -7.8883484499306021873540738588071118962925216206746708`26.575837815008\
914*^-6 + 
       0.000012523056628231968770497660406741288319322927291519691`26.7765977\
58299708*I}, 
     {-1.77688952286374897074093306716993739563722937357468`26.53490522006186\
6*^-8 + 
       2.82088047430645319699927412760631615918110112784552`26.73565160794378\
3*^-8*I, 
      -4.37670377276448718773711518935924747007902698374654`26.53490231499372\
6*^-8 + 
       6.94818561061515539867506752247102839254350818833966`26.73564696523085\
*^-8*I}, 
     {
      -2.37021792851130714929881061064048791127141662465`26.48792718268978*^-\
11 + 3.762812143555715092659076247376999945572785773`26.688704213587954*^-11*
        I, 
      -1.077058733519778923079921749680849620234154505708`26.487917598945867*^\
-10 + 
       1.709872173803207005986803744183608134552514840025`26.688689249969244*^\
-10*I}, 
     {
      -1.34476899067794905306730869359814183390483871`26.46254522064605*^-14 \
+ 2.13487250582832202271874034823593122520794482`26.66346145025617*^-14*I, 
      -1.209873696205333138974343496296277300768553839`26.462514880855487*^-13 \
+ 1.920721036444707556925833742232609442556702163`26.663409909113835*^-13*I}, 
     {-3.3061558647736890530914449836249693900483`26.426249313972644*^-18 + 
       5.2486496228100050689977983266620446353417`26.627291266506653*^-18*I, 
      -6.3195833778663633393354537650498532319999`26.426159463223954*^-17 + 
       1.003258172609631299034777724272530696040931`26.627124908221433*^-16*
        I}, 
     {-3.565743153019298884725319289560047442`26.421929612831008*^-22 + 
       5.660754429196638003573579496826147849`26.62285287378302*^-22*I, 
      -1.55369237221599294092022988362326616257`26.42165897306983*^-20 + 
       2.46654641128132650902856826510750060829`26.62235872594999*^-20*I}, 
     {
      -1.701264379424414689290359289660409206799196158269889`26.3061730087688\
98*^-26 + 
       2.700822649804889715586254908752719652065962743286189`26.5068448317051\
3*^-26*I, 
      -1.81283351140443886501362246710505641112403053546709384`26.30540926779\
8414*^-24 + 
       2.87794293887640262934440946553979485089404866050512535`26.50589607798\
13*^-24*I}, 
     {
      -3.6121761325683186665196321240028251693864141637`26.171353029604738*^-\
31 + 5.7344685705027344946136815618852211938605643814`26.372218236160133*^-31*
        I, 
      -1.0097049146797228126134697600534233507061987847536`26.169143123741804\
*^-28 + 
       1.6029453953000184946888718619986493510488900996682`26.37030962261249*\
^-28*I}, 
     {-3.42790705154055105172325852179369170643579`26.224524374267723*^-36 + 
       5.44193431555824098785139143028560373074962`26.42529185258874*^-36*I, 
      -2.69596410547141950712943555042533514398445843`26.218764644305303*^-33 \
+ 4.27994673090237913406874268390947896017592248`26.41966007353937*^-33*I}, 
     {-1.458720744504126144185390074948364028`26.109821544637327*^-41 + 
       2.315775298739824161951542183225935678`26.30883541933403*^-41*I, 
      -3.461736489382644163436326931294109068541`26.102985352122936*^-38 + 
       5.49563984954761649264671867582166395721`26.296475070994834*^-38*I}, 
     {
      -2.7905644182171296890165182481961861187172406968231`26.10170246603181*^\
-47 + 
       4.4301283666506586572818622686336296763633333437369`26.300223178740552*^\
-47*I, 
      -2.14284378168963190354131609102077321968502578436572133`26.08298378529\
445*^-43 + 
       3.40184693841587124899543936405477631669151222315891541`26.27515164438\
982*^-43*I}, 
     {
      -2.4046307041471001188731409330158112835411073`25.964920195286417*^-53 \
+ 3.817443748733535053796561620437951263036358`26.168142716691325*^-53*I, 
      -6.40664833037535285621499108695639988898223443005`25.91587819138504*^-\
49 + 
       1.017080068758425218534127549691058739799340362134`26.125906157126163*^\
-48*I}, {-9.348215967456588548232368426620884377`26.03372369971922*^-60 + 
       1.4840652473260238206821400665524861886`26.21872193506725*^-59*I, 
      -9.26562684815054727524590421377769541132759`25.96598816557569*^-55 + 
       1.470953906916683003542790080774624107716727`26.11180005892405*^-54*
        I}}, 
   -1 -> {{-0.36760740051202933127931886641428897423`27.11553901068838 + 
       0.58359089013236894711284891567138082708`27.316030951033735*I, 
      -0.08321194828809057375178279353298709719`27.115538971079435 + 
       0.13210216906257939049338204025768510371`27.316030899505076*I}, 
     {-2.93496424335295025034562420020519926891`27.057999433166653 + 
       4.6593686441004439421209637363610302005`27.25876734800974*I, 
      -0.70763966368099224804628517641068038777`27.05799929389801 + 
       1.12340518891987498537520006005999344191`27.258767143762842*I}, 
     {-4.75902181382328728483324274126847997439`26.930689317463617 + 
       7.55513020853237711662325272548173955703`27.131427586932745*I, 
      -1.30356425170099236939168163292703295332`26.930689315401093 + 
       2.06945839756026178693616539061110234183`27.131427585162076*I}, 
     {-2.63416311533885484117640473267944525836`26.911619392351426 + 
       4.18183528158909212298644682536220567639`27.112375089565624*I, 
      -0.87590247301698153029343645598071261461`26.911619391480738 + 
       1.39052887179401708495267140733493511364`27.11237508801323*I}, 
     {-0.49232524185021254022693134162250266277`26.7847295290841 + 
       0.7815852611394786349294599257891202059`26.98545921201878*I, 
      -0.21269531808077087010553967701439536189`26.784729525324973 + 
       0.33766199982060092183827271711389886483`26.985459208837618*I}, 
     {-0.03086163923831845098125525961074118556`26.800199158072076 + 
       0.04899403953497107050609204353559214633`27.001063305329975*I, 
      -0.01856230585056261540009699115625671805`26.800199153651977 + 
       0.02946837462779705862541554678449932703`27.001063299271927*I}, 
     {
      -0.0006757366286790598894986283296276629535402079452368231314`26.646292\
3854833 + 
       0.0010727578935477771244043520579475485037668092839269923903`26.847098\
91502408*I, 
      -0.0006068157045256548173074092284659538869961361382786470066`26.646292\
378599465 + 
       0.0009633432750732642096884570640332228126805151579578179209`26.847098\
902117832*I}, 
     {
      -5.5131426867610137395758777140015753024705679588138019`26.575838980164\
05*^-6 + 
       8.7523261052747372209820151185051518042521355196133345`26.776599807433\
15*^-6*I, 
      -7.9305914029638301938718989830603469693221709168591246`26.575838964616\
395*^-6 + 
       0.0000125901189412543494837850298391878885962088165724441167`26.776599\
78009224*I}, 
     {-1.77947899666665859083862539413827546341900797942609`26.53490629190538\
6*^-8 + 
       2.82499136358536754914451322299007770275869774105679`26.73565332090472\
*^-8*I, 
      -4.40029613012924530499649690155866127459015063137911`26.53490625414162\
*^-8 + 
       6.98563938552731088974584827198233791319324713263067`26.73565326055581\
*^-8*I}, 
     {
      -2.37362389599243162619267174456231569999886184379`26.487930569985316*^\
-11 + 
       3.76821924795922476071462515129510652772275615478`26.688709502399032*^\
-11*I, 
      -1.082838490656685938598235440819547134968756361139`26.487930480605296*\
^-10 + 
       1.719047760604719456025304302203290507913315327291`26.68870936284936*^\
-10*I}, 
     {
      -1.34666104812520399667719205337953807071786236`26.462555609227554*^-14 \
+ 2.13787621981309790206007752648416185135630992`26.663479098925787*^-14*I, 
      -1.216283071490243702919281226139994207935315261`26.462555399095212*^-13 \
+ 1.930896166277522121913281108242043191049157234`26.663478741953202*^-13*I}, 
     {-3.3106887077702654005678976705024810026871`26.426279363214128*^-18 + 
       5.2558456854450817026366602151922005098273`26.627346909097845*^-18*I, 
      -6.35243680492651390261994211536167918447642`26.426278885948815*^-17 + 
       1.008473780542231861996989861053444238215437`26.627346025347105*^-16*
        I}, 
     {-3.570493268781107058632645861650465004`26.422018532810714*^-22 + 
       5.668295420704981467831116373978971173`26.623015283945513*^-22*I, 
      -1.56158770528902375780649729757993172688`26.422017401657882*^-20 + 
       2.47908055626742781295954107434883828702`26.62301321781149*^-20*I}, 
     {
      -1.703463380402849527426392673448331636021123245454316`26.3064206655939\
08*^-26 + 
       2.704313648453500281465734303647052849064579268656373`26.5071525691124\
*^-26*I, 
      -1.82181781950602513550502172675452426384171362994616085`26.30641809593\
6774*^-24 + 
       2.89220587361309493879327179323983434933052772685510727`26.50714937587\
3862*^-24*I}, 
     {
      -3.6167051561390741969464558336840309528955590007`26.172063477941574*^-\
31 + 5.7416585696523876561094146020451731718754798905`26.372831542424947*^-31*
        I, 
      -1.014580201394072154436769115674165304133710453408`26.172057365431403*^\
-28 + 
       1.6106851005108349490133271583618917318789909441969`26.37282626626161*^\
-28*I}, 
     {-3.43207848451170279304719186281385901085575`26.226370246150083*^-36 + 
       5.44855662587454892972591279675400415187484`26.427096366603656*^-36*I, 
      -2.70864544427269520127666093928752831241584107`26.226356876573618*^-33 \
+ 4.30007884409922554817910177128717496214808787`26.427083297191807*^-33*I}, 
     {-1.460445524180949954807658333161405977`26.112001116076648*^-41 + 
       2.318513452828881705616071046526626636`26.312809677550057*^-41*I, 
      -3.47760908813239644870399991567293916304`26.111987668978525*^-38 + 
       5.520838210680116988075634384682408634054`26.31278510778023*^-38*I}, 
     {
      -2.7937751390371659963246768538176605064195887096166`26.10774699413187*^\
-47 + 
       4.4352255094685715489162857674677355729809402034082`26.30839904840183*^\
-47*I, 
      -2.15243121872515701070045583495466016472139397052010474`26.10771474063\
8638*^-43 + 
       3.41706736353750055720152043449819979949540882591545526`26.30835531542\
069*^-43*I}, 
     {
      -2.4073274746112348763603808305802733015380712`25.981451813663213*^-53 \
+ 3.8217249755898360182074200493657168643193362`26.182227730351467*^-53*I, 
      -6.43465618051183064847799321378382039686187921051`25.98137416927912*^-\
49 + 
       1.021526422713507305962982952005900061266433876289`26.18216176313052*^-48\
*I}, {-9.358453329423598625179892701808176448`26.057164957139676*^-60 + 
       1.4856904679213146293338916716852583466`26.25820437883738*^-59*I, 
      -9.30526451312639517211836172497903109430562`26.0570675908978*^-55 + 
       1.477246538717295172419354121511088645798306`26.25803730380743*^-54*
        I}}|>, 
 "S0" -> {8.43736986249242203915161472440677324383`24.80336778654203 - 
    13.39464924147207826122396804521061332478`25.004089159219472*I, 
   1.37374723219502643512142045593686695777`24.870059210155013 - 
    2.18087657902670309790022569322826755737`25.07077889658628*I}, 
 "T0" -> {13.88750256545398695586660356242285604588`22.838349209240302 - 
    22.04694457347748577150438425260250547457`23.03907438843361*I, 
   2.96132622184096467004856518232019546242`22.73015917009807 - 
    4.7012192990928134620592403166328311073`22.93088435764171*I}, 
 "Sc" -> {-0.16440686260768917486388948469495458284`26.84734788353371 + 
    0.26100221910508498466813941237089992655`27.048088525912597*I, 
   -0.01865729483827593299205344079776679199`26.86262201528915 + 
    0.02961917330000870161014085894431543803`27.063366468342792*I}, 
 "Tc" -> {-5.60636662701280889901049672675678510991`26.952390343419232 + 
    8.90032269674001599461224461551520488503`27.15313359036351*I, 
   -1.59770372719763229439179593532263865583`26.941308962127117 + 
    2.53641613042705435645646119944999500684`27.142053267773825*I}, 
 "kappaFit" -> {1.00150183737298149736631685900319379075`22.56293062194045, 
   1.00540361392276023486701273165204810024`22.59159770477208}, 
 "kappaFitIm" -> {-8.772009917716130181`3.5053805109394562*^-20, 
   -8.76358504476521769421`5.53194173238627*^-18}, 
 "residual1" -> {0.00098790947772389004833142623921194078`19.73892120853415, 
   0.00629667231034537176811910956627548265`20.321943446078762}, 
 "residualMinus1" -> 
  {1.26626077558876854426004402379634276099`22.853000064084718, 
   2.2742136789458727760618636584350164887`22.881672480918866}, 
 "neutralOnly" -> 
  {0.64595161665125590660042647851185187131`22.557501159786415, 
   1.15565582404067386886588891030156337772`22.58662639707771}, 
 "residualP2measure" -> 
  {0.04235692082089015212920092769715277766`22.602149177368787, 
   0.35479105847950409038340100643083405716`23.247225975136192}, 
 "chargedFractionS" -> 
  {-0.01948555833003662295054419843725184332`24.458628731635 - 
    3.4773780917726661835`7.739438884651117*^-19*I, 
   -0.01358131568968811356698899358517610681`24.525155235413028 - 
    2.076606168578651716`7.7388273319270064*^-19*I}, 
 "chargedFractionT" -> 
  {-0.40369869244589657879451989150799359268`22.494907581541334 - 
    4.39090487064057550745`5.560765505428326*^-18*I, 
   -0.53952304052621038429950985129023686003`22.38671977814983 - 
    6.34802284675292180781`5.486709656992785*^-18*I}, 
 "time" -> 1021.200482`9.46065600461241, "kernels" -> 8|>


==> anc/paper_scan/point_B_b0.700000_N7_h0.125000_P5.000000.m <==
<|"b" -> 7/10, "Ps" -> {3/10, 9/20, 7/10, 11/20}, "ws" -> {1, 2, -1, -2}, 
 "lams" -> {0, 0, 0, 0}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 7, "hstep" -> 1/8, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.0625`40., 0.1875`40., 0.3125`40., 0.4375`40., 0.5625`40., 
   0.6875`40., 0.8125`40., 0.9375`40., 1.0625`40., 1.1875`40., 1.3125`40., 
   1.4375`40., 1.5625`40., 1.6875`40., 1.8125`40., 1.9375`40., 2.0625`40., 
   2.1875`40., 2.3125`40., 2.4375`40., 2.5625`40., 2.6875`40., 2.8125`40., 
   2.9375`40., 3.0625`40., 3.1875`40., 3.3125`40., 3.4375`40., 3.5625`40., 
   3.6875`40., 3.8125`40., 3.9375`40., 4.0625`40., 4.1875`40., 4.3125`40., 
   4.4375`40., 4.5625`40., 4.6875`40., 4.8125`40., 4.9375`40.}, 
 "IS" -> 
  <|0 -> {{0.08742810163030172215344876345733621618`23.13029485653961 - 
       0.13879547468833229375742590625983532394`23.33101480511813*I, 
      0.01661476351192319450420641024222152817`23.44727837595181 - 
       0.02637657624345016118383287888654880211`23.6479964099227*I}, 
     {0.5957706715167690517038612855979233224`24.593798727135617 - 
       0.94580886027035516852890673519627744262`24.794512577169325*I, 
      0.13203585591661909695731892916107403062`24.732148632359127 - 
       0.20961200067365743892376367213441436263`24.932863732526183*I}, 
     {2.18193505267208234501553792906828399257`24.947793292932054 - 
       3.46390583493775282906658182167672397418`25.148507527727705*I, 
      0.4755798282532995081593038493058447347`25.000844843155388 - 
       0.75500127286001155432210424028797610403`25.201558718430775*I}, 
     {5.57599122124729980196397691090789625`24.98374846935444 - 
       8.85210057154848238896401581064305997489`25.1844063068018*I, 
      1.15361454953429131163954250778579934937`25.048967443146395 - 
       1.83140747682074560095219906176948291869`25.249623305626727*I}, 
     {10.48031236181437521961981555233040541052`24.851242629511663 - 
       16.63789905093702937652784893366576303674`25.05196541925037*I, 
      2.0105441231587747026173738555793186396`24.911219336597295 - 
       3.19181614094365097896148254393467851854`25.111942041308904*I}, 
     {14.52135239181512302855327650738523017495`24.829841989968962 - 
       23.05320555696450961640970461620057869295`25.030567742269362*I, 
      2.53026669683255444786123246588303748158`24.881993283855685 - 
       4.01689572032562722176478677060052707214`25.082719155397267*I}, 
     {14.70016433775934832256944996064840524064`24.822881777400145 - 
       23.33707640002844520788905571559950730815`25.023616569641813*I, 
      2.28120307407583931823041136791852048262`24.871346533767948 - 
       3.62149763774696178778738520505612524618`25.072082030709737*I}, 
     {10.77560306659947972291018617905959736203`24.736331105909557 - 
       17.10668440458693448740431287600395769603`24.937055460733543*I, 
      1.46097289691506177431251835800939954077`24.777706509270303 - 
       2.31935067733226010093199414047901245422`24.978430882435877*I}, 
     {5.68939309026034101338306661202038113603`24.840448205119607 - 
       9.03213040116511885197591989124987854062`25.041168620872167*I, 
      0.66131493120713144518966950710183664916`24.879371580204356 - 
       1.04986289400984749791586863225198456396`25.080091708574848*I}, 
     {2.1607919669627693807479194815714462116`24.776962508614123 - 
       3.43034037300184982642427892690433411363`24.977683457080612*I, 
      0.21131368784924913107283855433505030892`24.814650356862977 - 
       0.33546860867688491815769350449886167624`25.015371167045572*I}, 
     {0.59255130178080815132388245400731860387`24.61082741390097 - 
       0.94069798696568923438610103385802331639`24.811550037007258*I, 
      0.04784728622998421432957063090632562733`24.64539367809242 - 
       0.07595940757036253277559411221626579223`24.846116097234745*I}, 
     {0.11863626112199530698930167477835225911`24.588808548217305 - 
       0.18833962845613554360319448364423833935`24.789517180224266*I, 
      0.00776257735427422221978847414073568896`24.62180615583774 - 
       0.01232339017547613791125682341504729074`24.822513776688908*I}, 
     {0.01765688475656140215101605423183058019`24.716979078007412 - 
       0.02803098380961222025488943630354691969`24.917051130793944*I, 
      0.00091873016453572096331056876508814346`24.750158266603098 - 
       0.00145851947965697814780645245833618322`24.95018945691609*I}, 
     {0.0019950653296870209506950171673973703`24.362545593457984 - 
       0.00316724296083962402812949903248205128`24.563280220438827*I, 
      0.00008100836605493293576328041402753722`24.394241722257167 - 
       0.00012860389749585604310149701734735949`24.59497668065936*I}, 
     {0.00017452193859537511188856050728821089`24.29999875874739 - 
       0.00027706029136148694902816058517942131`24.500743667750267*I, 
      5.4265106033103562485196608299228249197040510788897332`24.3306686302856\
75*^-6 - 
       8.6147943400693354853326855214036503473984857343935693`24.531415598447\
097*^-6*I}, 
     {
      0.000012006011969248191346611143847305149189294342132524421`24.35063926\
4254617 - 
       0.0000190600058712478394014926269025721797142428407601728136`24.551638\
953367824*I, 
      2.805134106057327397326036732810535461356388435068476`24.38145871857856\
8*^-7 - 
       4.453258306591394956290921256176227803634829432628878`24.5824751404367\
56*^-7*I}, 
     {
      6.570309408858191923496038382575217510271710749394004`24.00300965104801\
*^-7 - 
       1.0430618945700912598098499108595666984567995243872381`24.203715886471\
322*^-6*I, 
      1.1318811373266745219270595333218474553687786707455`24.030527286487334*^\
-8 - 
       1.79690484885898670944019515471442672431744964677396`24.231232924373202*^\
-8*I}, 
     {2.88338751665933756435390089662079680367813373192731`24.11047610284258*\
^-8 - 
       4.57748860632288257739730204489615333755675692980723`24.31119521106787*^\
-8*I, 
      3.593733221959547158251522701033377359036608684111`24.137104508922896*^\
-10 - 
       5.705189740414414712121868279898993950376998409542`24.337824467879265*^\
-10*I}, 
     {
      1.0203934969077016315232765171680573836495819001889`23.815946750498146*^\
-9 - 
       1.6199139307756164767225306904006731410961096040611`24.016666533353508*^\
-9*I, 
      9.0281695574400609484582414632308623432209939578`23.842530156797203*^-12 \
- 1.43325664852060101246612202762358412101834164707`24.04324959042732*^-11*
        I}, 
     {
      2.92324928068092773999537027130277507953982259887`23.86443110404186*^-11 \
- 4.64077069018519501472579500569835464940494279441`24.065154911452527*^-11*
        I, 
      1.801539544475234095126995679998291828085007404`23.89212233908503*^-13 \
- 2.860013331898534341749988756138711311786088091`24.09284813896946*^-13*I}, 
     {
      6.798224000924216950533027453779946876830748019`23.79140696713046*^-13 \
- 1.0792442128457070329003764741590458148716134093`23.99213156289053*^-12*I, 
      2.8633385702807938640559136548480915582153368`23.8173593404539*^-15 - 
       4.5456601326660168073479509075939100191198497`24.01808318761918*^-15*
        I}, 
     {1.28596177594236631562820997406849308885378582`23.8418776827607*^-14 - 
       2.04151379012799290772161042294704786898766481`24.04261818301424*^-14*
        I, 
      3.63208169777992366336153578848946682181382`23.87105355054719*^-17 - 
       5.76606942104127289904712667489418108582151`24.071800460017307*^-17*
        I}, 
     {1.981589726436133694124656205829923194281397`23.7205652446586*^-16 - 
       3.145849922273769260020990399872654066622481`23.921285622437*^-16*I, 
      3.682485936708948159699368654861184458681`23.748043744624283*^-19 - 
       5.846088089387084842112404141244186172842`23.948762743636998*^-19*I}, 
     {2.4902874488419997344776194503495269620908`23.790897637048143*^-18 - 
       3.9534271261430346406212259671114133362905`23.991546708829397*^-18*I, 
      2.9876188220668923240658052315210345202`23.818618264637575*^-21 - 
       4.7429598134251936290803859359249078648`24.019273790353626*^-21*I}, 
     {2.5546061735404394544917445502094638785`23.665413504433065*^-20 - 
       4.05553557593665534232241657665986547492`23.8661184632142*^-20*I, 
      1.9413152274664243228778384453630561`23.693918882255115*^-23 - 
       3.08191260580346881943551391538363291`23.894624664683384*^-23*I}, 
     {2.140659779156392106975594631825151715`23.62131933212155*^-22 - 
       3.398379750376053504857064980025106444`23.822172944248017*^-22*I, 
      1.0110299295663948998877091952408719517534208407855498`23.6483951324249\
45*^-25 - 
       1.6050489074058260597525943051518523304028615581454452`23.849262491159\
08*^-25*I}, {1.4661330511269954228133725216137785`23.469806137551043*^-24 - 
       2.3275426206543649727359415362038117`23.670516300747764*^-24*I, 
      4.2226191299667840466285659792518772532787494198633`23.49676454456736*^\
-28 - 
       6.703570312553318435843074093034990769093079853009`23.697494426276045*^\
-28*I}, 
     {
      8.21127701344515415729783037223293120643986309346754`23.45724790098824*^\
-27 - 
       1.303571814584085267767329458864007395924136606615243`23.65789480339861\
*^-26*I, 
      1.41500993365747340498345970094241965565080341514`23.486495168852613*^-\
30 - 
       2.24638270497035058094300823370328033402749735169`23.687127443568563*^-30\
*I}, 
     {
      3.762149748703433475304837527410831438400776689487`23.324714138607668*^\
-29 - 
       5.972557455587277716106476593677430313317607896972`23.52538388700833*^\
-29*I, 
      3.80604131341281132742590895599949036077468969`23.351696252821252*^-33 \
- 6.04223700306747312983108559129195286586878976`23.55241811537786*^-33*I}, 
     {
      1.4105883896310875568537989581650997934541314355`23.308758807368477*^-31 \
- 2.2393633337321457263080563393466658715702235885`23.509504105674107*^-31*I, 
      8.22006147901703586260465222766864079552373`23.34250581082825*^-36 - 
       1.304966382287391805206031679293370545039845`23.543229504226325*^-35*
        I}, 
     {4.329462107375296745030370545491332438872681`23.203359855583695*^-34 - 
       6.8731876494280871532706784885127956335042263`23.404007960324194*^-34*
        I, 
      1.425919790617116473537277487283129957649`23.230616209350067*^-38 - 
       2.263702522594936477503055275441663118439`23.431331111419162*^-38*I}, 
     {1.08805628814755204010095294906886831448102`23.060052007822055*^-36 - 
       1.7273312148497236519448247402891418832374`23.26071403637524*^-36*I, 
      1.987230762524871764275570939467250536`23.084649047639044*^-41 - 
       3.154805284074909435920338422359894321`23.28536540092289*^-41*I}, 
     {2.23951409835555460370132313518599529777`22.90163248355187*^-39 - 
       3.55531478502061461471092610294393964105`23.102389112763888*^-39*I, 
      2.225544244112504738614176914245242`22.92494998640572*^-44 - 
       3.533137103990891186102334742608609`23.12567806249985*^-44*I}, 
     {3.77599736427902557947686158321551202`22.887024453389298*^-42 - 
       5.99454107803028772934869678120614966`23.087540033032358*^-42*I, 
      2.0033166575348997505804421410107879945672992849114`22.911809832833793*^\
-47 - 
       3.1803422612261902637854112777402512224716913836561`23.112506028624964*^\
-47*I}, {5.21634636135409556664359023116567`22.803503637917355*^-45 - 
       8.28115052096762345212770187100584`23.004241884857358*^-45*I, 
      1.4496730677768388566235344602602200925501599189`22.827354770969098*^-50 \
- 2.3014117638723227982319124919200636014678553307`23.02808060949797*^-50*I}, 
     {
      5.90516191793875477914479604654133487094195965629`22.76005000126297*^-48 \
- 9.374671715710946314600184751452670468044866104512`22.96074989784181*^-48*
        I, 
      8.434738854910799196239102896664055071102531`22.784457853246717*^-54 - 
       1.3390472415723606753944012028424833645384739`22.985178968910493*^-53*
        I}, 
     {
      5.478922182574986281129832147346834710500588436`22.721119657627995*^-51 \
- 8.697999738421616821202485624288067610950450468`22.921339473519986*^-51*I, 
      3.946587729472576813350214546874836465041`22.744145437447933*^-57 - 
       6.265359845369663586941728367227661533022`22.944805929419697*^-57*I}, 
     {4.166947499436857987637675146127749118038114`22.62237225050536*^-54 - 
       6.615189457406327278110277301374873331198632`22.82323147470874*^-54*I, 
      1.485190635927860792241664568535083468`22.64867893622807*^-60 - 
       2.3577972696695502626698013369234265`22.849420315880238*^-60*I}, 
     {2.598108080345819473592843238624796959365`22.484208853663404*^-57 - 
       4.12459652650515117696374705099520066199`22.68477414934634*^-57*I, 
      4.49582885067008279934647054265652`22.507237702142014*^-64 - 
       7.13730125452181025469429197132446`22.707940639922338*^-64*I}, 
     {1.328204814844365588755196913470819289`22.429042645860438*^-60 - 
       2.108576239470982969749633613673103847`22.628889639972027*^-60*I, 
      1.094855705153859933197569749987522064639495494791`22.45254307181176*^-\
67 - 
       1.738125550920540393103667803406395799817943446771`22.653147048914594*^\
-67*I}}, 
   1 -> 
    {
     {
      -0.0004752360376978267372658546826415458287641035029535489188`27.093524\
704312262 + 
       0.0007544554921276106234336139991458613628365463129717957887`27.294295\
961448476*I, 
      -0.0000832103381664705976496203926687210434116192696366233177`27.093851\
142056344 + 
       0.0001320996129325664625387161009461133222873102402512036327`27.294585\
15925278*I}, 
     {
      -0.0058390540876513616231068185406911959984868902943024218112`27.057297\
008390183 + 
       0.0092697229919667980468751544840803193464227932336758497813`27.258101\
59262245*I, 
      -0.0009724951937016786549717684677731107385441642136753233852`27.057590\
91793957 + 
       0.001543873531793170304916814303505271443861737212582343419`27.2583655\
2145808*I}, {-0.02357577843862535670804474499697373791`27.03984891024589 + 
       0.03742745522913012195794699479664888088`27.240607488221144*I, 
      -0.0036729701944626535063373193846775766157699649020217603943`27.040074\
743765903 + 
       0.0058309814825014041604049018668520773377528467243543990934`27.240867\
630452374*I}, {-0.06026653066631699196663215619975368234`26.999148432624335 + 
       0.09567543588011833853404465796087801363`27.199864551846435*I, 
      -0.0087113925363047026749921227838359511267833455704224563201`26.999336\
271496574 + 
       0.013829670777773623498996079976048490720903134902512254976`27.2001190\
21658807*I}, {-0.10838543440293992596949159462302740834`26.92683463010877 + 
       0.17206604669136783705686689879471722527`27.12755079369586*I, 
      -0.0143694062794789813748629753055813001962653161071612788736`26.927029\
044505844 + 
       0.0228119852582793085768966166964081427300000000000000000001`27.127791\
772716268*I}, {-0.14194099646600120733732113945332197977`26.845912895944807 + 
       0.22533679234555678826947657236043128361`27.046656558265525*I, 
      -0.01700683440335421267325916964292137319`26.846147497035382 + 
       0.02699900386652444653711245862763514359`27.04688900806373*I}, 
     {-0.13721605771675223173539319259030950277`26.79426882475937 + 
       0.21783577031320817837916068554901822821`26.995039370648794*I, 
      -0.0146134805338070609421258294788493311530036403366780731392`26.794560\
53353329 + 0.02319946252653701620781094063420434657`26.99528762632066*I}, 
     {-0.09850404338141051820443083706774416138`26.82518485015848 + 
       0.15637895830857658696245979692368243899`27.025925594136634*I, 
      -0.0091619320662302524433884301724471140387130364401945673728`26.825532\
18574626 + 0.01454491961374058793743823804116989017`27.026256718022697*I}, 
     {-0.05269551764374410324257700573221303535`26.814838002100085 + 
       0.08365616145067853891589422524459000127`27.01534417517685*I, 
      -0.0042034216277833165494070728868913453843839201256629300621`26.815098\
086742285 + 
       0.0066730935393109532203745824096465717566971290270883119104`27.015797\
38807983*I}, {-0.02107914320543790958807614679980523475`26.730590214743458 + 
       0.03346395075114010806996633176278454627`26.931075144215402*I, 
      -0.0014156414738032838607036360016453203659965018379264704188`26.730871\
269198918 + 
       0.0022473852992470496857975507756190472679724733132411176929`26.931550\
666201762*I}, 
     {
      -0.0063338152614691976291128580475596483632479843373163741183`26.693210\
22641403 + 
       0.0100551753888149353878530678250435885899999999999999999999`26.894063\
704474842*I, 
      -0.0003515034362637870610032648266447388186224861808803108774`26.693847\
87796751 + 
       0.0005580252273704082710486935030689016567944823648543676014`26.894614\
213607607*I}, 
     {
      -0.0014383795694306249276939469122049673671719552640142535794`26.743816\
557883616 + 
       0.0022834829007876929607107453686753813615821602505174676727`26.944337\
281660314*I, 
      -0.0000647356706158379329152422846152011783216528487978614418`26.744504\
595771414 + 
       0.0001027703674773447362351098288161125656804025995555527137`26.945187\
086187197*I}, 
     {
      -0.000248764099431938194080600262132042187851700501512487442`26.6695333\
82033432 + 
       0.0003949225777779500728848858466757444281077700088442215478`26.869665\
914808625*I, 
      -8.9099160237983141307573474649927201772392587770780501`26.670170336333\
587*^-6 + 
       0.0000141448344513482193280707651963614099017063146460100109`26.870790\
735959613*I}, 
     {
      -0.0000330472599539384375515681741183314196221507748468029031`26.689500\
168977325 + 
       0.0000524637965016257021536967474263137787249915418246719366`26.890762\
464649594*I, 
      -9.243274627972483496169165737134353531068843059808356`26.6913010650267\
18*^-7 + 
       1.4674054059746503966053801763719260918861179715670153`26.892290190426\
73*^-6*I}, 
     {
      -3.4020776271014287485966119369527515246658224357938118`26.610305631604\
326*^-6 + 
       5.4009291106057882305149200451618517584806570112956241`26.809906111849\
955*^-6*I, 
      -7.29144934066257690192895001000524097485822246047985`26.61147928981043\
6*^-8 + 
       1.157545632962060816058583578891573147936159105158062`26.8119399332890\
86*^-7*I}, 
     {
      -2.736862792765976725930752695577735073920093319922662`26.6032834672902\
22*^-7 + 
       4.344874970350852947777928239651133628537638495564704`26.8041798042443\
13*^-7*I, 
      -4.4102910539200763349167655207692773079487186715322`26.605870127761815\
*^-9 + 
       7.001506711548962618730070000645855867325189288271`26.806949949108475*^\
-9*I}, 
     {
      -1.73349651387624285144264948143652774514088513163709`26.55452989994451\
*^-8 + 
       2.7519924032141197211798635780080611954562913809376`26.754761155712007\
*^-8*I, 
      -2.060823140304738495807381159791918051837794079837`26.558151677882528*\
^-10 + 
       3.271636014891573451348247982373542207137724271535`26.758765295847333*^\
-10*I}, 
     {
      -8.700750294716120562010612010870224705260371224577`26.563276863713636*^\
-10 + 
       1.3812775809845791707968781937565883027949974397396`26.761329755201885*^\
-9*I, -7.4874260351138040390948818736819930232001390783`26.56746013919*^-12 + 
       1.18865768712655480948425064092284469046446016845`26.768031123300347*^\
-11*I}, 
     {
      -3.47936053397679372609815654974900399273701570442`26.435559991880197*^\
-11 + 
       5.52361869833604218010192932918891611217052736135`26.63701445483701*^-11\
*I, -2.126595694365154486219063903895754352312655742`26.44424177382731*^-13 + 
       3.376052474725987109073628147001024914775911104`26.64512084302891*^-13*
        I}, 
     {
      -1.1134875677003104681050619045643922792552195985`26.49840122819022*^-12 \
+ 1.7677043494783677922548208457240730854520045992`26.690634185140507*^-12*I, 
      -4.7427478511542082939082713723492778145439951`26.508028996375803*^-15 \
+ 7.529294666737516088500303695548140263848943`26.707258890259745*^-15*I}, 
     {
      -2.86220833574748054683406377955953896137099338`26.339131932459228*^-14 \
+ 4.54386584186435284755515718960565754773581806`26.542137895495795*^-14*I, 
      -8.33591309331134764798927453832992566381255`26.35852223954253*^-17 + 
       1.323358271736547183536867885066296795555269`26.55970419985715*^-16*
        I}, 
     {-5.927205224943506732952497162008674134608238`26.42613989888799*^-16 + 
       9.409666313583415510260781380797481950654425`26.607555628383665*^-16*
        I, 
      -1.1581273866487336598039351965148252783234`26.44828280055571*^-18 + 
       1.838571779348310229887758602906243868041`26.64508234982835*^-18*I}, 
     {-9.9130386154671432575292019715999922973668`26.271573097575143*^-18 + 
       1.57373301556471435230071525079420101850805`26.475535481424483*^-17*I, 
      -1.27501156941424002611067056821451944986`26.315707919027123*^-20 + 
       2.02412991601124233950109064820344064659`26.51712124073746*^-20*I}, 
     {-1.341731492017732232409386441655215157717`26.34828708585357*^-19 + 
       2.130050359852961536827700793775556239598`26.514374682973983*^-19*I, 
      -1.1146025322418696071614431182506488651306578947431046796`26.399702243\
87791*^-22 + 
       1.7694743985806660854170375542834528367392280352793457857`26.592757536\
819978*^-22*I}, 
     {-1.4722301737472846704193542618962675821`26.19776346763864*^-21 + 
       2.3372220373697151282982330462970144597`26.38932713851216*^-21*I, 
      -7.7503815922506090868567205002071933119181819397375454`26.288148928696\
437*^-25 + 
       1.23040289340939170538033799331147180513756277607713157`26.48673872584\
9904*^-24*I}, 
     {
      -1.311507027291929720806147885438043848801520880051427604`26.1046508489\
184*^-23 + 
       2.082067859368648580539332062471278314429401117265996647`26.2900529250\
15484*^-23*I, 
      -4.29295846600996144951027068952532366195863803660036`26.22465707293554\
3*^-27 + 
       6.8152367144688639181653142086953803577164254266248`26.421604003954048\
*^-27*I}, 
     {
      -9.497087263729543022091819385245374890447989379833458`26.1459101796560\
67*^-26 + 
       1.5076991383157266033470799831939959773736829632188314`26.253712621099\
68*^-25*I, 
      -1.896534978298307195903162259955146660830116737469`26.30446958397554*^\
-29 + 
       3.010822237557385469642768066801430331150742582016`26.478234254429424*^\
-29*I}, 
     {
      -5.5962765854937953329462521682521982479095949006584`25.82931430682951*^\
-28 + 
       8.8843043676657051053603645932143888148061267523171`26.05859493556103*^\
-28*I, 
      -6.689591830383694677266253146340189616074350072`26.075604071598516*^-3\
2 + 1.0619984378655326703969999748580907327027705026`26.285495139470793*^-31*
        I}, 
     {
      -2.68595290242359223073917452342375504730252810826`25.857635943426164*^\
-30 + 
       4.26405356093398449345264899399901792905741472493`25.898189039117767*^\
-30*I, 
      -1.8857084299621197737717030837431002848832419`26.090879595806538*^-34 \
+ 2.9936346755774683084927677589759251288382835`26.234578214493087*^-34*I}, 
     {
      -1.050842971139634087052224998176927669579551704`25.558630871833188*^-32 \
+ 1.668253642506999456024796825271816027668660323`25.800448883523543*^-32*I, 
      -4.2514335654928338017819105453580961374632`25.966910516120134*^-37 + 
       6.7493143374392002037923817965538002273201`26.18638432204471*^-37*I}, 
     {-3.353697182554141239249887232130409402871038`25.56837799808916*^-35 + 
       5.324123293696160181404603555505805446684537`25.63339536254605*^-35*I, 
      -7.6716472532719863213128282538095013398`25.94696302695796*^-40 + 
       1.21790351420632951334537290604452172667`26.083443647088362*^-39*I}, 
     {-8.736274953606653284093718938989082327621`25.39986923730894*^-38 + 
       1.3869172572464547393786004301443982150248`25.470071987735764*^-37*I, 
      -1.108674677107590638990363789995914305076455334928837727`25.8837631115\
9943*^-42 + 
       1.760063700511010678462426126054491615318846705345693142`26.0078260895\
20243*^-42*I}, 
     {-1.8585915140261617687411875870643088039`25.0378384731776*^-40 + 
       2.9505855283441211922493576775651863533`25.291103661318214*^-40*I, 
      -1.283869130326778134679349024543338608836659204708967`25.6546418772890\
13*^-45 + 
       2.038191634709369146874534484390215968450025917446538`25.8938465948892\
76*^-45*I}, 
     {
      -3.23079228708246732858702056412378348103880787533026388`25.08410914189\
1986*^-43 + 5.1290070439959781500678832636101696`25.035545643862974*^-43*I, 
      -1.191930148990561612257355687054070849910069676943`25.66885461308029*^\
-48 + 
       1.892234964954810996791385721718309843687627406101`25.684192026786015*^\
-48*I}, 
     {
      -4.59082696816328172100392665004123451471140343096719`24.70541069515678\
*^-46 + 
       7.28811442060841491211322747957833449334807507114196`24.91041525866353\
4*^-46*I, 
      -8.87531364071993148058806420813548384800131165`25.37091795463565*^-52 \
+ 1.408990183706110910714028927582964426247047066`25.575161539983224*^-51*I}, 
     {
      -5.33456731022314426101579825876863837386935702319`24.52748365358504*^-\
49 + 
       8.46883082524419294027812236228798838448473196005`24.721777275215427*^-49\
*I, -5.30260313255890747454076975100979601485166`25.220731303123525*^-55 + 
       8.4180864635435347643418897681644734656162`25.415873773415374*^-55*I}, 
     {
      -5.07091405435907607531672672842421258878958101`24.529722441272792*^-52 \
+ 8.05027113884589426874048354972615692316405298`24.466043223153946*^-52*I, 
      -2.54284271298647512320713339542911846857`25.231985407668617*^-58 + 
       4.03686062976804585266501184327232483879`25.19135523093507*^-58*I}, 
     {-3.94447704371079058324709361395333270268659`24.09961620975379*^-55 + 
       6.26200905052385546553964514415757859054681`24.343734935940137*^-55*I, 
      -9.7906662172567373910105787826512177`24.828760333697875*^-62 + 
       1.55430592658343403024742624276845031`25.070105719528126*^-61*I}, 
     {-2.51149847080458667868288418506872826535`24.0030993319554*^-58 + 
       3.98710043949447098282784660842934233345`24.157163421254385*^-58*I, 
      -3.0275518354597820778716457541458131572910061394661`24.739683129096544\
*^-65 + 
       4.80635500840534464207128034217466470803239736297855`24.89591547898645\
3*^-65*I}, {-1.30927012986331156707839827106560681`23.971044002020058*^-61 + 
       2.07851669864749939498908351464133446`23.907713718711644*^-61*I, 
      -7.5209054351942653686490690334556493180211724991`24.713726926222996*^-\
69 + 
       1.19397267068424158540217354825035966540837130873`24.658266341547314*^-68\
*I}}, 
   -1 -> 
    {
     {
      -0.0004750345632402618336895454727668255281823490918519011151`27.093928\
351745014 + 
       0.000754135643675524331145569732765396228627105527565511595`27.2946535\
57250083*I, 
      -0.0000832070849405661728214600471333908625903645790064876923`27.093930\
947561077 + 
       0.0001320944483112919165722465321639537985426756789792369127`27.294655\
856791405*I}, 
     {
      -0.005837339580147702175418032043407959507455456631121248256`27.0576639\
6987027 + 
       0.0092670011453478083921986771141272559742570415319137844489`27.258431\
118780987*I, 
      -0.0009724686039137502669418681661762504726851810664875725681`27.057664\
34058827 + 
       0.0015438313194819275362800308519609445565408210794880444039`27.258431\
451667242*I}, {-0.0235716312432502941124137208527136914`27.04013175263239 + 
       0.03742087139693002340531552955487361542`27.240933303377435*I, 
      -0.0036729111633408056308704034631437267616721272985094894893`27.040131\
99281994 + 
       0.0058308877683245493702987011435503309915285654021395740595`27.240933\
5800693*I}, {-0.06026028811024103323621204595132331601`26.99938395112364 + 
       0.09566552558219725310310148981071527853`27.200183620606172*I, 
      -0.0087113156879814201772983203673993108659857424782609874944`26.999384\
25215196 + 
       0.0138295487781040653087285031707177501210820384603248787456`27.200184\
02846043*I}, {-0.10837878824904681991990639870307014789`26.92707879659476 + 
       0.17205549566638566304603617264141727116`27.12785344519241*I, 
      -0.0143693420445449886669132594516926454146414849934336458752`26.927078\
959920273 + 0.02281188328285048373826214653989266032`27.1278536476507*I}, 
     {-0.1419359213459917295936147532375676895`26.846207677104474 + 
       0.22532873539730238882226719755822235973`27.046948636095845*I, 
      -0.01700680376290774751855103838281354088`26.846207859235143 + 
       0.02699895522363694822709860575729303614`27.046948816555776*I}, 
     {-0.1372133814505770865041284822270140236`26.79463543662898 + 
       0.21783152163769944621150228993351332549`26.995351367799866*I, 
      -0.0146134791397185678237991481324464464726284428737798733824`26.794635\
650341483 + 0.02319946031336790293911812264715406674`26.99535154966541*I}, 
     {-0.09850318889694286735789745433410135125`26.825621234780876 + 
       0.15637760178161226018516268357454041327`27.026341608749888*I, 
      -0.0091619416179168901148497027453028799778606389255081033728`26.825621\
588094478 + 
       0.0145449347774105776598935271999301795099999999999999999999`27.026341\
945563896*I}, {-0.05269545690031862219512248694851293345`26.815164821127297 + 
       0.08365606501815379431765101454604818936`27.01591370921314*I, 
      -0.0042034293251382643069680863851184444647423208103612743495`26.815164\
986845037 + 
       0.0066731057591580492519266381319108559064313081996511281151`27.015913\
998072545*I}, {-0.02107923311863959989021376869638805486`26.730943283163725 + 
       0.03346409349180674320091478221658338674`26.93167254244554*I, 
      -0.0014156448675188934419437501470739756131739423253101972696`26.730943\
45145348 + 
       0.0022473906869011357923179545681700698908236202213456078883`26.931672\
82726454*I}, 
     {
      -0.0063338678235189833236724764316919396389122954072894210048`26.694011\
022761597 + 
       0.0100552588330910269177396202815169491100000000000000000001`26.894755\
04503425*I, 
      -0.000351504426530148778057294077025652302607627252723278338`26.6940113\
8056706 + 
       0.000558026799456352943663798111241857570945453389301036641`26.8947553\
53897725*I}, 
     {
      -0.0014383959583317245378437686113122803762905111445341753283`26.744680\
181275083 + 
       0.0022835089187986679597526841979595798858551560656852884105`26.945404\
004855853*I, 
      -0.0000647358738164999509008771568617580354604656867343605632`26.744680\
54333127 + 
       0.0001027706900662127987059087139437950661686183924227009984`26.945404\
4521555*I}, 
     {
      -0.0002487675423808136712896391420148617590163152637335924308`26.670332\
012993814 + 
       0.0003949280435917397880161255364167753320081783152709687539`26.871076\
448035083*I, 
      -8.9099462590271097529941967862082915306845643420551338`26.670332330085\
89*^-6 + 
       0.0000141448824509370785725183002503135120764025874000751419`26.871077\
008452072*I}, 
     {
      -0.0000330477830618832503872568551881998755477594928114237601`26.691756\
1014026 + 
       0.0000524646269556120022665660718697375592648783484341637457`26.892676\
052072762*I, 
      -9.243307916726213972009516747948885919322910654460958`26.6917569479903\
42*^-7 + 
       1.4674106906923666086044568071283198433565295103883937`26.892676769912\
434*^-6*I}, 
     {
      -3.4021371334235060004392726941236708724549385221027011`26.611773441582\
507*^-6 + 
       5.4010235791812880603857887148720492183992426582369489`26.812450298565\
338*^-6*I, 
      -7.29147687940430835957068525065385486723520383421359`26.61177395891483\
*^-8 + 
       1.157550004843251945906991991636613849413469386479134`26.81245119635016\
*^-7*I}, 
     {-2.73691456611811777798133299776724311165179274914784`26.60651478497199\
6*^-7 + 
       4.344957162539092489051213873124634788816617856679965`26.8076405174880\
4*^-7*I, 
      -4.4103083840128807230828290302242023016760942661975`26.606515851792988\
*^-9 + 
       7.0015342237379765025749913676579206692550031182948`26.807641660341982\
*^-9*I}, 
     {-1.73353147934472649256339243647171471547019680817059`26.55905064952518\
7*^-8 + 
       2.7520479122404555380451083235113781727981508939738`26.759759722181826\
*^-8*I, 
      -2.060831519594646531963545491152448972288756813103`26.5590520284614*^-\
10 + 
       3.27164931733665289412946619027293896088804523656`26.759761247696694*^-10\
*I}, 
     {
      -8.7009355940608508554182175886458632942568933152`26.568493027838205*^-\
10 + 
       1.3813069979683998101619532593031155971750883936057`26.76969176492683*^-9\
*I, 
      -7.4874574162190979040927086099981176199519150711`26.56849449329833*^-12 \
+ 1.18866266899774300526805652283453346147769777192`26.76969412269786*^-11*
        I}, 
     {
      -3.4794382247787180174958821000004482625274406442`26.446385441470046*^-\
11 + 
       5.52374203547285428602630751291800135713960168777`26.647120776460763*^-11\
*I, -2.126604856507684138338051944570767632287324675`26.44638825301824*^-13 + 
       3.376067019979719628381260731612182615531899718`26.647123399064967*^-13\
*I}, 
     {
      -1.1135135012810662556809092235617845374661682201`26.51039339680217*^-12 \
+ 1.7677455200354798341016191235814777724705238763`26.711383133628242*^-12*I, 
      -4.7427688136995156089750233777188957150645745`26.510396256195182*^-15 \
+ 7.5293279455846184492458702386572007064668221`26.711388131334022*^-15*I}, 
     {
      -2.86227759589207452404376437875701253187626968`26.363304905858502*^-14 \
+ 4.54397579500832654478237505001002179710016446`26.564025526152793*^-14*I, 
      -8.33595083413664073159645347984014776346938`26.363320117256713*^-17 + 
       1.323364263237751033797476762224646540855363`26.564039262927057*^-16*
        I}, 
     {-5.927353788615200628126173049191489132234961`26.45373768983971*^-16 + 
       9.409902164127458995001363606288728390643152`26.654537455740716*^-16*
        I, 
      -1.1581327514009241920964092305452624328124`26.453743284387787*^-18 + 
       1.8385802960987941741464505583374862632919`26.654547197712624*^-18*I}, 
     {-9.9132953544378103878888024757079259766332`26.32684548439395*^-18 + 
       1.5737737738639799830579754937016212001543`26.527576097702173*^-17*I, 
      -1.27501760660916254098626723011137936243`26.326856026209757*^-20 + 
       2.02413950029043211000723054376781668052`26.52758598552746*^-20*I}, 
     {-1.341767326872575140640462865928213046071`26.41270928899555*^-19 + 
       2.130107249063587895552507995312634984972`26.61340777228681*^-19*I, 
      -1.1146079227657768914102634206307626342603992111830305209`26.412720589\
708155*^-22 + 
       1.7694829562447418087436409085881077069094412757932964546`26.613425873\
08297*^-22*I}, 
     {-1.472270653902757527389056041058374951`26.312198407697235*^-21 + 
       2.3372863011737957761108749887039112704`26.512940023993146*^-21*I, 
      -7.7504198512249389043155957449701700887665980653411923`26.312217807066\
72*^-25 + 
       1.23040896716874845124429348959237618548303847832304802`26.51296121205\
6652*^-24*I}, 
     {
      -1.311544098523875169851839789318343436273662311983201172`26.2578124072\
1015*^-23 + 
       2.0821267113754885249100359208136296589230811306133933`26.458620856491\
21*^-23*I, 
      -4.2929800836124722405108158215759493354150503769852`26.25783720939879*^\
-27 + 
       6.81527103324447678132902691486033325817585544575811`26.458648672421628\
*^-27*I}, 
     {
      -9.497362881088459011635335313436790325775785475649921`26.3506802317872\
94*^-26 + 
       1.5077428936317517091802308898236216157006508771736723`26.551412251163\
2*^-25*I, 
      -1.896544715069823423224877773473871937841224304953`26.350712424814144*^\
-29 + 
       3.010837695056740096087334618965320723270341021875`26.551464877120942*^\
-29*I}, 
     {
      -5.5964431462571386236417314787431640427093009029476`26.158318299858887\
*^-28 + 
       8.8845687892850883012384371815555055527610170304092`26.35911355860257*\
^-28*I, 
      -6.689626827631334741871242230212744457232401053`26.158373541974257*^-3\
2 + 1.0620039938132295884050341664688715185777574707`26.35916219816398*^-31*
        I}, 
     {
      -2.68603480198778281525193281049436231959854085346`26.16675037019017*^-\
30 + 
       4.26418357964280499845872496066070308120380270947`26.367522521617925*^-30\
*I, -1.8857184778600078725602195360434430146697349`26.166796563840435*^-34 + 
       2.9936506270019072809532621439621429180420487`26.367609192615376*^-34*
        I}, 
     {
      -1.050875766924711080096682918038537247237693998`26.153362550713823*^-32 \
+ 1.66830570707745971783041682922269783717741524`26.354083833513343*^-32*I, 
      -4.2514566273861296242481603370557965212695`26.153481782302734*^-37 + 
       6.7493509490819960248501649811137629446731`26.354188627802213*^-37*I}, 
     {-3.353804215273447466432722571239511545285917`26.107406133449548*^-35 + 
       5.324293212255596704788447380191006335730156`26.308078412550525*^-35*
        I, -7.671689598436732189658896881349201792`26.107497431236325*^-40 + 
       1.21791023666413434049548853435697911763`26.308216800315627*^-39*I}, 
     {-8.736559838955776952258071236324635499038`26.144420958412585*^-38 + 
       1.3869624838915791787966370806535772894291`26.34505377531585*^-37*I, 
      -1.108680901182280911492955770751708423123606361500909983`26.1445753494\
06217*^-42 + 
       1.760073581469021009968324144942261705195755675721476426`26.3452741433\
27646*^-42*I}, 
     {-1.8586533921157970654193388373984481837`26.15909902823599*^-40 + 
       2.9506837621918610764030049195291623772`26.35999977089007*^-40*I, 
      -1.283876457714341005023221435156036292936159875311327`26.1594777993713\
34*^-45 + 
       2.038203267219009062086741488577176105124574332134577`26.3603319800439\
8*^-45*I}, 
     {
      -3.23090202224873859489462297483465001109372441576121934`26.08724651228\
2825*^-43 + 
       5.12918125279393453451493385090888037233460880076092344`26.28781113880\
1278*^-43*I, 
      -1.191937061590219873404188587863636923673839890758`26.08750358775445*^\
-48 + 
       1.89224593897269549615954959011427575015343990117`26.288289446137586*^\
-48*I}, 
     {-4.59098593295656962365471743956523696227633778875997`26.03688836961947\
6*^-46 + 
       7.28836678333311897960303817677435185660366453234066`26.23762174236512\
*^-46*I, 
      -8.87536592162755614591696634613540036606466246`26.037418805270907*^-52 \
+ 1.408998483501320449261956300463322768387733801`26.238146729784724*^-51*I}, 
     {
      -5.33475549523342110983914358257629373230881276618`26.030470821868633*^\
-49 + 
       8.46912957618746575240644533323595755110472586322`26.231463053042155*^\
-49*I, -5.30263484474934416635169146131925485622701`26.03120343114824*^-55 + 
       8.41813680786581777170838451478201700087019`26.232207429034634*^-55*
        I}, 
     {
      -5.07109617638370530982604409277519499085558921`26.092844310956814*^-52 \
+ 8.05056026456620904841773987821260819269952643`26.29301251467219*^-52*I, 
      -2.54285814582156495912309334349328366163`26.093618726155295*^-58 + 
       4.03688512998745057239949717699254351074`26.29445355885554*^-58*I}, 
     {-3.9446211828006284519491043993021974573306`25.958319212955256*^-55 + 
       6.2622378768739892917031857903590242555424`26.159208118191827*^-55*I, 
      -9.79072649287909959912793409514801069360066486030307163`25.95974283045\
8065*^-62 + 
       1.554315495570363740459585972910054136650652524376289326`26.1604947567\
21434*^-61*I}, 
     {-2.51159179141266294800332114914797731379`25.965199592656273*^-58 + 
       3.98724858954982641576378819516575242717`26.16569178367892*^-58*I, 
      -3.02757073457343519938226623948202808186988694914094`25.966863582898075\
*^-65 + 
       4.80638501147531596347988920298152303944100109004686`26.16754599530673\
*^-65*I}, 
     {
      -1.309319569157667492158899325070665223640753168912178038`26.0327729603\
9545*^-61 + 
       2.078595185429214080241576232709632532451644243522952713`26.2314926339\
18197*^-61*I, 
      -7.5209530191764698193463588779276088396083135637`26.03470175024041*^-69 \
+ 1.19398022482447164028472283550267105019979560493`26.23503963096831*^-68*
        I}}|>, 
 "IT" -> 
  <|0 -> {{-10.90131700047172133705467199327584093618`21.295399867856226 + 
       17.30626011081144001095582320016318664645`21.4961241230953*I, 
      -2.33398284058082208255028108772906144078`21.191628768981484 + 
       3.70528754750590174599061304616259495545`21.392353023664157*I}, 
     {-9.6766662658973177811463440281013623514`22.59050999588096 + 
       15.36207995748466148465772063263088775164`22.791240650438116*I, 
      -2.23599054332584874981412150674979672068`22.50862660025272 + 
       3.54972100585986592555852802071949588963`22.70935716924201*I}, 
     {-2.66889943512383547062039805290156869645`22.662759826465667 + 
       4.23698052555045821488052251040380815992`22.86348831129497*I, 
      -1.1331682959060813664339511372641484763`22.821498136680663 + 
       1.79894826262065291015595308025342013531`23.022226700765334*I}, 
     {14.54976035908654078917654646196528669634`23.84812528846532 - 
       23.09830429785951302559381326766915080937`24.04885735625892*I, 
      2.12116384605938499170023602143151174676`23.581095517188913 - 
       3.36742920657792305052219433773576523982`23.78182781298546*I}, 
     {35.83361265799416492450781699770592159559`24.447383099451887 - 
       56.88723861002091747681719745082100123657`24.648105647792676*I, 
      6.88547854806771333413965301431657904492`24.29531984613214 - 
       10.93096207872092617692985341987411088525`24.4960414917539*I}, 
     {43.59783326069027134331056837760037641603`24.553687247726156 - 
       69.2132375055823945337389281864966794276`24.754400825272498*I, 
      9.65908161581230674752996508007120755885`24.44620367443574 - 
       15.33416364899499624840202307933932413385`24.646917397882454*I}, 
     {30.25859295348488448891778737457408264314`24.652088613736783 - 
       48.03668035866819235708390046215738779573`24.8528164944189*I, 
      7.71730577070846026025303852252657996402`24.575204478066023 - 
       12.25151979497224632721131089598604646453`24.775931610496208*I}, 
     {10.78543677442769980006567283571306748345`24.58447558809383 - 
       17.1222957940659793855272372671246297619`24.785198889056247*I, 
      3.26706882479826603735400791638104165313`24.543235503672935 - 
       5.18659744317454620813190222258809153636`24.743959401896316*I}, 
     {0.68347628846897302062450253636003096061`23.69572313770626 - 
       1.08504490120819372160289553312927242453`23.896447742675036*I, 
      0.33446801805186214023106522327480177069`23.80430304623419 - 
       0.53098084560816163850502699645953130107`24.005027546796793*I}, 
     {-0.90680508377500141517784213654720020008`24.379706334881284 + 
       1.43958795519268455610945676367978141189`24.58051731603214*I, 
      -0.32925088594690646973201358960122607768`24.304546703946496 + 
       0.52269844768900004883945667524732507237`24.5053617591425*I}, 
     {-0.35195426739020101705004868101008238026`24.427830403347546 + 
       0.55874093912701835646940776886650034401`24.628565336893907*I, 
      -0.17067171984023209943885511568824319563`24.39390937172679 + 
       0.27094792097017110532194172132275601228`24.59464344135021*I}, 
     {-0.05609812955302381404130440499465989219`24.255094804510936 + 
       0.08905793875479615183415644216615396109`24.45582462152925*I, 
      -0.03814649692275145280417408163677189045`24.274509647768667 + 
       0.06055903135674689366084262884369975228`24.475240802158567*I}, 
     {-0.00269596614193195070965189739662119273`23.671833176170782 + 
       0.00427994996386181627093461337893878386`23.87256784622008*I, 
      -0.00407053639002265307874050746472062947`24.004035540917176 + 
       0.00646213311228424384207127601460963069`24.204772335314754*I}, 
     {0.00056330400645303891255766767891986293`23.864154939301773 - 
       0.0008942667804923622707670504798212824`24.06492291419848*I, 
      0.00003285419586181087584944969930688031`22.689628468136707 - 
       0.0000521572998282171225984394483650985`22.89039764483434*I}, 
     {0.00013390368222157047826308232711118217`24.055413687182742 - 
       0.00021257724678785695961072324605314069`24.256159365780135*I, 
      0.00008178800824083782673583632348195315`23.81473305816012 - 
       0.00012984160945873612302275605825112668`24.015493316356114*I}, 
     {
      0.000015045105247610299649966726952691053512372789092286464`24.22104823\
4637884 - 
       0.0000238846833642587705454911573014564338416247230882119681`24.421802\
639758614*I, 
      0.0000144010791793348555887777070630292855576066603633082367`24.0674802\
3746375 - 
       0.0000228622672052537845107111059522625235086868416447905792`24.268237\
53741023*I}, 
     {1.119887333422981191803584475613029912295345909112493`24.17186656008907\
5*^-6 - 
       1.7778642237614499932027619369325260467324631639255909`24.372556755459\
723*^-6*I, 
      1.5218813837895998257214774568573551969045810309828099`24.0726262793876\
*^-6 - 
       2.4160452433889227341400983470853406995631474419833216`24.273323945888\
11*^-6*I}, 
     {
      6.04878788558034509600912841769349833722510124952881`24.22847850564373*^\
-8 - 
       9.60268346461707247065112612851291539351601220794247`24.42920994275929*^\
-8*I, 
      1.146374321603632954493771378915283876783323325251358`24.138571583421236\
*^-7 - 
       1.819913336449992309392314112445222831841315023037447`24.3393015731084\
93*^-7*I}, 
     {
      2.4696802519611853890857253296111630389138556322155`24.199141812431915*^\
-9 - 
       3.9207124083379307631367141113077753140229916550362`24.39981945915438*^-9\
*I, 
      6.5399165202220556822545895276375109314442416098469`24.12803021138269*^-9 \
- 1.03823690657797037058982638901887906163490907696921`24.328713229419385*^-8*
        I}, 
     {
      7.79898695382566060699402540678681809898250991807`24.205070850525505*^-\
11 - 
       1.238119181543769497060576672113934738156516275606`24.405540819341358*^\
-10*I, 
      2.912130459299529690950172420601214759664897421752`24.14012690402184*^-\
10 - 
       4.623119133502290031174491998150274491678726108228`24.340628106150575*^\
-10*I}, 
     {1.9327431938528097470737136241434267864473234226`24.112478823335152*^-1\
2 - 3.0683041726765619163474759350255987730678985952`24.312964284400692*^-12*
        I, 
      1.03035567407124624740707423242345418698943584976`24.055576941348136*^-\
11 - 
       1.63572927026669426240240187104566737187109244636`24.256087079717982*^-11\
*I}, {3.79660585913871301626671266253185024920310808`24.0529324182273*^-14 - 
       6.02725785642619922513040570906350167454228437`24.253927733785908*^-14*
        I, 
      2.93086195056392851798847689123593676518305879`23.999654876963117*^-13 \
- 4.652856096483109067225638957681715468405115643`24.200604830808583*^-13*I}, 
     {5.954843956580229291908989522676254873386428`24.033781288261643*^-16 - 
       9.453543863315992435155756298973136108000107`24.234594381503246*^-16*
        I, 
      6.7582363339018932348408879703890002859511685`23.98579690429132*^-15 - 
       1.0728960168737653522686642664256680792905108`24.186600923282743*^-14*
        I}, 
     {7.4990311637300860919523783690760071145823`24.01970979191211*^-18 - 
       1.19050004593921328765167041543295408644772`24.22046413879059*^-17*I, 
      1.27108285057800630072955079020328885431546`23.971979707835455*^-16 - 
       2.017892923721324085037722039375032644750967`24.172804957302024*^-16*
        I}, 
     {7.61524987466560915258394222079763216763`23.909530219120366*^-20 - 
       1.208950213392436763296674049754216296252`24.110696075995637*^-19*I, 
      1.9591886184969612584271894839913540372432`23.863179805696248*^-18 - 
       3.1102873016519892645145932736033161204973`24.064295808377228*^-18*I}, 
     {6.257721618097670793392211048988789689`23.87418996624721*^-22 - 
       9.934373802648027166862367905419586951`24.07492963005634*^-22*I, 
      2.48410850068643212467120665001438280504`23.832509607909373*^-20 - 
       3.94361780824258197768501003999154679267`24.033177964208722*^-20*I}, 
     {4.1728148126240581240324715519105335`23.556535445593866*^-24 - 
       6.6245040428046790955176937028152354`23.75721356394738*^-24*I, 
      2.598795843234988965108176999922645952`23.52509063716527*^-22 - 
       4.125688376548906406427485837080966806`23.725744331205977*^-22*I}, 
     {
      2.263250998964075888542027844612497837690445825381808`23.516098929712484\
*^-26 - 
       3.592998027892614264960220569446521096680027144012925`23.7167588622460\
53*^-26*I, 2.2488318479418798736042293056235692`23.48422525642466*^-24 - 
       3.5701070709415958631083238880902119`23.684905432518562*^-24*I}, 
     {
      1.0003766007834798345300527582632022323623281506935`23.430832378817865*^\
-28 - 
       1.5881363381304913005787048343573453193740089529663`23.63164358344203*^\
-28*I, 
      1.612920256598296099283645131589717216965816056579821`23.39261345818693\
3*^-26 - 
       2.560572956229037234698221122285848674493435123685569`23.5933686076001\
3*^-26*I}, 
     {
      3.6092467316427749921682278812354176586104323262`23.32109878441781*^-31 \
- 5.7298180338399060884659650211107345438902647971`23.52182653266996*^-31*I, 
      9.604532190530918321435109888317625203867363621893`23.28299996762595*^-\
29 - 
       1.5247564337850528528485028414635569152461930499162`23.483711333185774*^\
-28*I}, 
     {1.0643135045231870987006646496314015340481135`23.193685352628886*^-33 - \
1.68963863246353125222964195150878925758720875`23.39443721813723*^-33*I, 
      4.7550879749701038809571359525905938564531072805`23.15350355339264*^-31 \
- 7.5488850880189425447644875500468787021359658734`23.354262406194124*^-31*
        I}, 
     {2.56803883933593081761779252991112613753565`23.078316318135624*^-36 - 
       4.07686044964049185472544289872209005686386`23.279001565657783*^-36*I, 
      1.95959942792828158187218666092002112000224215`23.041682237730463*^-33 \
- 3.11093947742816214454093946701019178957009971`23.24223055841013*^-33*I}, 
     {5.07467231710433865702207240439238049812`22.976506292831804*^-39 - 
       8.05623752553460198257325391349960419438`23.177239292530196*^-39*I, 
      6.72855432972301948769365753173580490014097`22.93666477763113*^-36 - 
       1.068183884524073048989875789925210333384163`23.1374407533939*^-35*I}, 
     {8.21888476792505932692779612684102836`22.975204068713413*^-42 - 
       1.304779574874812094207713532475011343`23.175903265148364*^-41*I, 
      1.926487862969762934048746004040778057565`22.93797492947472*^-38 - 
       3.058373594258052743397982703317282313411`23.13855668486688*^-38*I}, 
     {1.091640016217986304176734770569977`22.849450768061605*^-44 - 
       1.73302052102728092638820033335954`23.050054181833776*^-44*I, 
      4.602366405849514696152805556553389131`22.80884073022732*^-41 - 
       7.306433721857149052800473472603532109`23.009126320101405*^-41*I}, 
     {
      1.1896494137992724147195792531442445345443962736519`22.69287877436989*^\
-47 - 
       1.8886142100992510749919512590895503449443904382171`22.89356019426704*^\
-47*I, 9.178933457045252483113345710442425`22.651482557605288*^-44 - 
       1.4571909975703221560939264026478981`22.852309353765442*^-43*I}, 
     {
      1.0641401759121542323972643471256875751867530551`22.760133989806054*^-50 \
- 1.6893634666257841769498394843551709914063968135`22.961787441035888*^-50*I, 
      1.52889829010853090370520596892852579633998643406569`22.71940214715484*^\
-46 - 
       2.42718485211031028511274396626178098677364997742268`22.92046023771756*^\
-46*I}, 
     {7.815363420309983435073307335147629499336883`22.686279394605965*^-54 - 
       1.2407190085985064891273134934192124511955216`22.885946484876133*^-53*
        I, 
      2.12755204598813934970749191194078773189275843536`22.644347688314248*^-\
49 - 3.37757071971891646444342710717514092167935273627`22.84325943862518*^-49*
        I}, 
     {4.713778645990361821329955558461037242713`22.587992817865015*^-57 - 
       7.483304939099357196502592850981901348039`22.789209264489884*^-57*I, 
      2.47402371896624513080776487686035619254657094`22.542249525297063*^-52 \
- 3.92760782930215624903582549477020625284709589`22.743886086144645*^-52*I}, 
     {2.335244605896903529214044103531527581`22.692471700284983*^-60 - 
       3.707290648486257665395662861788475667`22.899052943130428*^-60*I, 
      2.40452317570926992724878271020428985297191`22.6490840283271*^-55 - 
       3.8172730432029964285410716496354213346012`22.85337763773291*^-55*I}}, 
   1 -> {{-0.09242734020672592337037391877156429377`27.11204216703878 + 
       0.14673195824860818594526096979581272236`27.312340759908967*I, 
      -0.020883636151125706633824286093355131476611142208605650944`27.1120418\
95332485 + 0.03315357578128287768068940991424486023`27.312340458975225*I}, 
     {-0.82020111943452325730183775542260221259`27.11521054961597 + 
       1.30210083015642521269040292838929443059`27.315850072090754*I, 
      -0.18824697311774343466064546347988868134`27.115210319491542 + 
       0.29884931166643654683825503803443321247`27.31584972466199*I}, 
     {-2.15731843814037030926598916408661901056`27.082268751735008 + 
       3.42482601236998833836334359079264392922`27.283027197631313*I, 
      -0.51094264888672179210374497955414781076`27.082268531705473 + 
       0.81114111101970303006909716402305583234`27.283026845181297*I}, 
     {-3.68684020308262370765201300131921992459`27.028190810023215 + 
       5.85300065476343582230164446014132244467`27.228955834619335*I, 
      -0.91557223019126354327338072593453984398`27.0281905042276 + 
       1.45350613739973656138715757802337386372`27.228955450232828*I}, 
     {-4.67925911556072517827352225272781581807`26.966264433394016 + 
       7.42850385657762383493842991326758443911`27.167013801562845*I, 
      -1.23830457988817251868830783635715700679`26.9662639605331 + 
       1.96585615802443519938685879443722378291`27.167013360439203*I}, 
     {-4.54237645483826510700165697810702398366`26.90517807952649 + 
       7.21119736681860311602232236485894073578`27.105908918514274*I, 
      -1.30221870416491075836707910406766798365`26.905177444660193 + 
       2.06732228908365458858731347867315441731`27.105908376300732*I}, 
     {-3.38105606318466737364013463436560968266`26.912508657817536 + 
       5.36755656919049153369424745110762371326`27.113247011688024*I, 
      -1.06768660295019654568561915614669146624`26.912508010789562 + 
       1.69499355597907975263796402024949937779`27.113246180160584*I}, 
     {-1.92174582654107699384706953165230796968`26.917341412671263 + 
       3.05084542900156490654772405186847921096`27.11812045211412*I, 
      -0.679845250279416070728901089668969597`26.917340536230338 + 
       1.07928048839660003209840747587124730727`27.118118819328867*I}, 
     {-0.83085440401358189292570784768158181027`26.81388247125788 + 
       1.31901332925646121029134915483437947852`27.01463802242988*I, 
      -0.33494515294439439130575575830936083467`26.81388029545345 + 
       0.53173831560538761301844814475968154806`27.014635917185508*I}, 
     {-0.27293159545191700990312174302123799166`26.76598064294347 + 
       0.43328940743079432677933022041255118577`26.966691955869837*I, 
      -0.12756062989328917245025438616416147579`26.765976757606975 + 
       0.2025074072001286349563238915953209512`26.96668814455493*I}, 
     {-0.06828139305647280235589628487840420603`26.759752288024508 + 
       0.10839933825543631171707578548651511143`26.96053011192168*I, 
      -0.03764559814454417028523930227292448213`26.759747411515466 + 
       0.05976383527681747581638691209434024516`26.960520989371524*I}, 
     {-0.01308074939859261938070446295736849134`26.705637891454337 + 
       0.02076619288537232020041153906271043586`26.906426168995612*I, 
      -0.00865710563498802430790041330145462174`26.705621711435523 + 
       0.01374348823352179285150941310574147491`26.906411833119126*I}, 
     {
      -0.0019333826998681401610440644309403978506588094812919818773`26.674503\
615756997 + 
       0.0030693194130776177656255768762065181658859880251668611471`26.875218\
207633836*I, 
      -0.0015631467099835064589597970636775908004803553873171041083`26.674484\
313138542 + 
       0.0024815555361946720391327201300425200631738778288659274429`26.875189\
843031777*I}, 
     {
      -0.0002223464390530779270156926257261303087636118044659349002`26.685707\
408974388 + 
       0.0003529835256417861830616309058773538010136335021566284811`26.886700\
588140087*I, 
      -0.0002235079112282811995199883096719311757699032621678677871`26.685659\
677586976 + 
       0.0003548274074016385011492745673836541766174313759409381608`26.886638\
2195203*I}, 
     {
      -0.0000200632413127928689681079095382451087002869080471562109`26.564230\
4415205 + 
       0.0000318511674149230319168444646100751506148618823834229096`26.764958\
186280328*I, 
      -0.0000255212220261199330369434050081139557569872012308123711`26.564125\
86604247 + 
       0.000040515921765295834438456142092244816337481651898682468`26.7648569\
0431798*I}, 
     {
      -1.4313076619510174837398566727320200890955746113695762`26.580629662129\
02*^-6 + 
       2.2722559756082505691185333357286651869301778162126874`26.781665434671\
886*^-6*I, 
      -2.3449813641641951628794151804835853330504550084452129`26.580487283297\
913*^-6 + 
       3.7227481268065964981173963387101653722743509131288282`26.781415546149\
61*^-6*I}, 
     {
      -8.12577783760520352862847904378988729008100913948963`26.49472735967003\
*^-8 + 
       1.289998491504993153884780375643143753499092359828572`26.6955298739815\
*^-7*I, 
      -1.745228071247925961579133052951918519852999239353035`26.4942756823815\
56*^-7 + 
       2.770616701853492361017739100607513297060193954509971`26.6951337169247\
7*^-7*I}, 
     {
      -3.6910600034396780392673236624151748626946235710574`26.516773080679343\
*^-9 + 
       5.8596997501655525706508392634912373462633087380656`26.717844803623834\
*^-9*I, 
      -1.0577825848923382046217500643756208658803315694497`26.51621747243798*\
^-8 + 
       1.67927054630565652157920104982751450664792047048086`26.71682565456472*^\
-8*I}, 
     {
      -1.347419397751671667398064300169503744287065066163`26.43423295356709*^\
-10 + 
       2.139080129018748769339488371774903155663321242988`26.635118359239772*^\
-10*I, 
      -5.244241563788782003637869702961337917222794747145`26.432467703457203*\
^-10 + 
       8.325435227957311967449248634145373505514577833186`26.633592515119197*^\
-10*I}, 
     {
      -3.96694558728509187437860739914202476299705672`26.487039951657273*^-12 \
+ 6.2976787278106578750329472898849898344713110716`26.687999983383992*^-12*I, 
      -2.13424490740430506389680446855051786059986785881`26.484798919680056*^\
-11 + 
       3.38819589469009071945670826050507418120811672818`26.683914514786736*^\
-11*I}, 
     {
      -9.4459020759956588991435608546513298749944151`26.396066637013057*^-14 \
+ 1.499573292854072910930046188967178856449945213`26.59702632146544*^-13*I, 
      -7.15003975204504871688533303344389186122654706`26.38945267558834*^-13 \
+ 1.135096316767770848587784657445455080954176992`26.59116179686984*^-12*I}, 
     {
      -1.8232884868803485092052576198306000686639763`26.482570964744554*^-15 \
+ 2.894540614646258459460958454506921970797583`26.682660350181063*^-15*I, 
      -1.97633487236605367647240231848802936597963972`26.47354111683208*^-14 \
+ 3.13750763928378780898200153855647025150507698`26.667205381942093*^-14*I}, 
     {-2.85821137729819978748557378046285850718012`26.35697623423882*^-17 + 
       4.53752051656353230172523833792912328350704`26.557776152123257*^-17*I, 
      -4.515400180064373168066548545141510621740986`26.335690204701752*^-16 + 
       7.168371492840487161660833804722229667386454`26.536786866743057*^-16*
        I}, 
     {-3.644308334558424328292842749927237231616`26.390518352407735*^-19 + 
       5.785479677284588334337212952566769466684`26.589129223982976*^-19*I, 
      -8.5401109662286113070327744691754765301671`26.357001180095985*^-18 + 
       1.35577546960931489471438174855748834717743`26.546176830440224*^-17*
        I}, 
     {-3.7840517063515570765564474843145139826`26.385561352874785*^-21 + 
       6.0073276559195675194445377833222446204`26.580858444055032*^-21*I, 
      -1.338735064510973647533065450973018133472`26.32686892230315*^-19 + 
       2.125293415913719120344412327904942101027`26.503002154098958*^-19*I}, 
     {
      -3.203086001857585456321626344416271938473667237722810071`26.2735594402\
3918*^-23 + 
       5.085022250343487451285677075485643540460549690844841768`26.4764475457\
58237*^-23*I, 
      -1.7411291332064786085995031811199433256`26.15542355997535*^-21 + 
       2.7641094800269627501175521255477625867`26.364859192926293*^-21*I}, 
     {
      -2.2122078227195425293025944871619102366694186637972868`26.353493745613\
93*^-25 + 
       3.5119650219784981577539983530846715708958519308111651`26.520367283679\
608*^-25*I, 
      -1.880363553447326022821223499846021291522969171822975159`26.2033396442\
81513*^-23 + 
       2.985149478493374220148522659294457694417015254904853107`26.2884375564\
15868*^-23*I}, 
     {-1.24751959776522935625885504546775270256167550242202`26.15374485784862\
6*^-27 + 
       1.98048535340506876526309760794729884453547342412444`26.36807994629733\
5*^-27*I, 
      -1.6874806904053577534800361823844552070795585857164423`25.875536143029\
972*^-25 + 
       2.6789405132300141805028844650975360491245558062052599`26.115611910915\
558*^-25*I}, 
     {
      -5.74783799166780686186733690814770922547888030038`26.142054706230567*^\
-30 + 
       9.12491393051891685578860427010022808434091309586`26.28616695438294*^-30\
*I, 
      -1.25917788272309174165646519313370673339312227014456`25.874099105307387*^\
-27 + 
       1.99899332926871865477002725928501209528122338124681`25.927765976006338\
*^-27*I}, 
     {
      -2.164864564331028984710194110591634086622136047`26.045729474570084*^-32 \
+ 3.436805777996370417409585603051529959365941449`26.219855202702785*^-32*I, 
      -7.81652876164964198843289937475712899069158925881`25.618596717653038*^\
-30 + 
       1.240904011018979925058380524774186628167195555125`25.76725832668754*^\
-29*I}, 
     {-6.668497124796025679818812732797948791879722`25.824062581912163*^-35 + \
1.058649572202371147328224405714710901184057`26.038091890833595*^-34*I, 
      -4.038457602703806853037335262147385683507290988`25.31723239203289*^-32 \
+ 6.411206803347869211474827402977260788324708619`25.54057272365368*^-32*I}, 
     {-1.6806299090388116854968962913350662819765`25.83449960498774*^-37 + 
       2.6680646342617559307465437024686879723564`25.869915919796377*^-37*I, 
      -1.7372499794828991864948629687327012455177115`25.308972721546187*^-34 \
+ 2.7579511742601289615643122494955727178537841`25.2665898051268*^-34*I}, 
     {-3.4667068780250756515011141726852038834`25.512499683722147*^-40 + 
       5.5035305327278249100044617391175401443`25.748680811015532*^-40*I, 
      -6.2244823565886556906456002974442555954616`24.86557933503959*^-37 + 
       9.8816051962912808981764472136163506647467`25.110298523497924*^-37*I}, 
     {
      -5.85461993034352711262153852810620066540242804569077863`25.41492195739\
625*^-43 + 
       9.29443436605700499023610297740052774794781632487908754`25.54926628583\
5156*^-43*I, 
      -1.85810045951035440672786803504082339341`24.76280296621395*^-39 + 
       2.94980596040945944118867140352584961922`24.883980467913588*^-39*I}, 
     {
      -8.09723746412591354281175478186752433123356367986258`25.327398745617156\
*^-46 + 
       1.28546759742062771622020125869228378796605864392507`25.31584099814593\
*^-45*I, -4.62248780399298213160589250452101073`24.656296190089876*^-42 + 
       7.33837721547721689301773222158126532`24.617327451116573*^-42*I}, 
     {
      -9.173569293104813092831518813145836757831203494`24.890300897474624*^-49 \
+ 1.456339415908689398605643916662060480504549443201`25.155375179534282*^-48*
        I, 
      -9.585738760058260904300176164463513524315717222918613`24.1734786723284\
75*^-45 + 
       1.5217729043993204309746685505453198953279185370731399`24.442334033273\
6*^-44*I}, 
     {
      -8.51526960729721577116444420551284850792058002`24.904051648354063*^-52 \
+ 1.351831808314499259422420501576397786067053443`24.950217440830528*^-51*I, 
      -1.6573342176267361485778191482856977341679500188928`24.18563915723341*^\
-47 + 
       2.6310818279621932345007208631318681891062941622276`24.224998327695825*^\
-47*I}, 
     {-6.47742615720639229668278158331368026061597`24.731490847542236*^-55 + 
       1.028316321049436788387655096738267064907515`24.71115743364949*^-54*I, 
      -2.3895227630286883932447488633890792065611283056`24.008562725959*^-50 \
+ 3.7934593110070894463506456703135149847762228613`23.980698974300136*^-50*
        I}, 
     {-4.03856818595817742198653375275177186842`24.26275434294721*^-58 + 
       6.41138235851830910228033211355261298146`24.532451019962643*^-58*I, 
      -2.8734417316750537870476009010755852987192058`23.528158406078067*^-53 \
+ 4.5616992900469806919360952063724375634186555`23.79919923159248*^-53*I}, 
     {-2.0641567341508152335335195930455833`24.275590025213145*^-61 + 
       3.27692822336523841217232100198618142`24.330535770375207*^-61*I, 
      -2.8823727139459270597831059831846202685909`23.53964234854491*^-56 + 
       4.5758775679759768026404198647736412590673`23.592552399729506*^-56*
        I}}, 
   -1 -> {{-0.09245131379317271917240953845494883236`27.11204226088737 + 
       0.14677001723935392049405951977474615148`27.312340863852807*I, 
      -0.0209071914855140709879096815613785627023714712003194912767`27.112042\
201818284 + 0.03319097078079573791490419903230229496`27.312340798429744*I}, 
     {-0.82041549878394355764999709458752928465`27.11521062421225 + 
       1.3024411656207818319880285068167582479`27.315850184710296*I, 
      -0.18846126627461652280802138105071345175`27.115210565432566 + 
       0.29918951029680864819234305396564246442`27.31585009596848*I}, 
     {-2.1578906166015995835272629348616504015`27.08226880631008 + 
       3.42573436768883735161549833189753624411`27.28302728504821*I, 
      -0.51153463004407439880750457314595939779`27.082268678890493 + 
       0.8120809038804555508359376754429346487`27.283027080943935*I}, 
     {-3.68783809782979044947601006331402998252`27.02819092540577 + 
       5.85458485106347303358834692715050572825`27.228955979654224*I, 
      -0.91665943822779673090092692071872712114`27.028190899995614 + 
       1.45523212198251621526100809845498410175`27.228955947713978*I}, 
     {-4.68055670177242520780130212161664905397`26.966264590412216 + 
       7.43056382460670797392307899386989212952`27.16701394804278*I, 
      -1.2398192977160903979833999517277496601`26.966264471345614 + 
       1.96826083084729649274318054247681411708`27.16701383696752*I}, 
     {-4.54366967570915196558668685101790659516`26.905178325888805 + 
       7.21325040470121212650982065466520876756`27.105909128923226*I, 
      -1.30386443709626764453579900918536645419`26.905178309816357 + 
       2.06993495342336308538978896821449186804`27.105909115196006*I}, 
     {-3.38204459835703411594268973193957307394`26.912508907725226 + 
       5.36912590680547184969754099356886830829`27.113247332854954*I, 
      -1.06908198432948448514117848964184565746`26.912508899212018 + 
       1.69720877759887990593333142655348902776`27.11324732191502*I}, 
     {-1.92232210433986839962871950315712760373`26.91734173508452 + 
       3.0517602921764949050468383228852760428`27.11812105275603*I, 
      -0.68076329594531060470979564985430794245`26.91734170084535 + 
       1.0807379212083315318513124931745046853`27.118120988972194*I}, 
     {-0.83110930924876060385746641806832513335`26.81388327254476 + 
       1.31941800112348603322432492987437637583`27.01463879773153*I, 
      -0.33541143968338283018092114647484227419`26.813883255060304 + 
       0.53247856374153545408320475733309360592`27.01463878081397*I}, 
     {-0.27301698038968369380520354911295656382`26.76598203046595 + 
       0.43342495930424885857046794881450225033`26.966693316957834*I, 
      -0.1277431040844174539293304231315585405`26.765982005727956 + 
       0.20279709199830846130259880128474377799`26.96669329269107*I}, 
     {-0.06830309199876018941799083025083443393`26.759753968554847 + 
       0.10843378616107365410843902625294292281`26.960533255728002*I, 
      -0.03770071749914578228416043731526077576`26.75975394400908 + 
       0.0598513393726835322916611342015652008`26.960533209812763*I}, 
     {-0.01308495485478728923639912495655580796`26.705643247829443 + 
       0.02077286920886483311689896892970892489`26.90643091485677*I, 
      -0.00867002440637374875762243499327699376`26.705643167231827 + 
       0.01376399728008045917781226909386735084`26.906430843445147*I}, 
     {
      -0.0019340089851648200299951955613624743713634565419922489964`26.674509\
756927176 + 
       0.0030703136650792290860290279131695670339293925229017199463`26.875227\
232015682*I, 
      -0.0015655138257649266465302888623887659185124668523820472695`26.674509\
697123096 + 
       0.0024853134235603813170118485770160036698230678394332517918`26.875227\
144135646*I}, 
     {
      -0.0002224187243443654632545845882132565223877359154518975946`26.685721\
99774971 + 
       0.0003530982813225129926225881620280713827299043123075733116`26.886719\
651104368*I, 
      -0.0002238499173790385222382248167113034055575187380994372228`26.685721\
883066815 + 
       0.0003553703553229077842817352309790067366355644500108079061`26.886719\
501250298*I}, 
     {
      -0.0000200697633835450280403110437310014853422560233892440855`26.564261\
198841866 + 
       0.0000318615214531454867171014129428455307599445340805261019`26.764987\
974780013*I, 
      -0.0000255605231983258797050733076057518608824744102862769794`26.564261\
002569946 + 
       0.0000405783138880848950972537792850276355129890906664797669`26.764987\
784690504*I}, 
     {
      -1.4317713412751782327333328919352909940852269709933799`26.580670057440\
42*^-6 + 
       2.2729920843730524677569072778678658267044309343369613`26.781736343587\
216*^-6*I, 
      -2.3486019217855430710590350093819819702526622013471837`26.580669843766\
195*^-6 + 
       3.7284959013129718567136545946106013088336363144586757`26.781735968499\
93*^-6*I}, 
     {
      -8.12839323381389608082430081421210813697665022305698`26.49485145397589\
*^-8 + 
       1.29041369571452586246933137804574983884134934448591`26.69563870572921\
*^-7*I, 
      -1.747920457681821601025446496313022292812640377616718`26.4948508577265\
83*^-7 + 
       2.774890968893135525586926581500867777915401850638594`26.6956381828217\
4*^-7*I}, 
     {
      -3.6922372205997829177973797303329245686052012068038`26.51692143626043*^\
-9 + 
       5.8615686276946441652140604019444122464686745953763`26.718117115591212*^\
-9*I, 
      -1.05940815592048507547069787688564988082058262962799`26.516920894597536\
*^-8 + 
       1.68185120284839274150041764229524847292408959786207`26.718116121217047\
*^-8*I}, 
     {
      -1.347844254997278380494997854403743713466868089286`26.43469328991727*^\
-10 + 
       2.139754606240364700008297533185747073086498884322`26.63551612567522*^\
-10*I, 
      -5.252248235479120950127746059165772045340762851691`26.434691696647068*\
^-10 + 
       8.338146127281575275544397022462592945757255829012`26.635514749062416*^\
-10*I}, 
     {
      -3.9681797835233532373826623597493633820274562885`26.487612050431146*^-\
12 + 6.2996380618183022632118898780632642952185068535`26.689045726288214*^-12*
        I, 
      -2.13747463435394680003148721601326510395837965784`26.487610582513675*^\
-11 + 
       3.39332321046991611322671625975311360717997535524`26.689043041631408*^\
-11*I}, 
     {
      -9.44879711742457225116242131873100332199943513`26.397733827810676*^-14 \
+ 1.500032891818108005686367155346724581397105658`26.598502998919077*^-13*I, 
      -7.16074322315425780437497255264884202085645494`26.39773025525696*^-13 \
+ 1.1367955339825029065452060185906318944855806517`26.598499835297496*^-12*
        I}, 
     {
      -1.8238382530876151768805199799066915611433185`26.484817912450062*^-15 \
+ 2.895413389649744691317450854494636411914506`26.686542074844397*^-15*I, 
      -1.97925669872046260577422107245193943649531268`26.484813815450824*^-14 \
+ 3.14214615102377636059716913607275368163792633`26.686534983766578*^-14*I}, 
     {-2.859058365292247873487646136429184025517`26.362291330289715*^-17 + 
       4.53886514258762611528230436134784447696215`26.563014887123963*^-17*I, 
      -4.521984042640957061617965656524024565010084`26.362283020417603*^-16 + 
       7.178823627961341602562085219507665803680906`26.5630066973577*^-16*I}, 
     {-3.645368848988782988195537605519473625408`26.39893251714271*^-19 + 
       5.787163284740665595378458171077838867546`26.60006307108395*^-19*I, 
      -8.5523788628984950140435957944531503120887`26.398921182049307*^-18 + 
       1.35772304540013335975032512076015295482381`26.600048298752316*^-17*
        I}, {-3.785132475946217844386629464467144458`26.40068864956538*^-21 + 
       6.0090434192281884991633065163662796381`26.601514685879533*^-21*I, 
      -1.340628112494155582284480928730491125176`26.40067093056986*^-19 + 
       2.128298702412384915063598529728509345912`26.601490335355575*^-19*I}, 
     {
      -3.203983558218945135239769493338742000514774863412157747`26.3065989113\
45706*^-23 + 
       5.086447155596048395208122186227754628356512649439383586`26.5073355383\
09523*^-23*I, 
      -1.7435512331624712386867477553162169818`26.30656465886344*^-21 + 
       2.7679546568850414158673164916366210584`26.50730359638749*^-21*I}, 
     {
      -2.2128158937604058141415537992356292371272735190293713`26.397317085997\
408*^-25 + 
       3.5129303581483000715823305515249603132245583795094538`26.598169746267\
974*^-25*I, 
      -1.882935814593264950371726673403804777035022390379154564`26.3972770209\
45733*^-23 + 
       2.989233042017178424890050732963868002989278759871582446`26.5980957140\
02586*^-23*I}, 
     {-1.24785595041168709013942896439795177355874579243676`26.25450556633962\
8*^-27 + 
       1.98101932617077271243682903207379602764326761202638`26.45525806932496\
*^-27*I, 
      -1.6897501168842056802883436426714647623919032797112069`26.254419383117\
52*^-25 + 
       2.6825433150697924035678080412674239330474675644681188`26.455184700806\
004*^-25*I}, 
     {
      -5.74935822805211957401283899567485300864233260545`26.236568712682214*^\
-30 + 
       9.12732736426235325272490862433260429711153804684`26.437312685625628*^\
-30*I, 
      -1.26084253845264488230231042714066309047360495461574`26.23649823417869\
*^-27 + 
       2.00163603427852183854459840644061417634491560501226`26.43719202126441\
*^-27*I}, 
     {
      -2.165426367482548225279358835722324468805266321`26.25433185296553*^-32 \
+ 3.437697662111917636862382095072695905974951595`26.455089148943568*^-32*I, 
      -7.82668708976392331801091371187123347906124143652`26.2541742411166*^-30 \
+ 1.242516684686107612869403756183396327225438630693`26.454905410013918*^-29*
        I}, 
     {-6.670195586543303502588582754528946457106089`26.126464872846135*^-35 + 
       1.0589192095387166673070120017786425604409001`26.327238217409246*^-34*
        I, 
      -4.043617634299469859104375019160983214243158009`26.12623718403358*^-32 \
+ 6.419398552011877896310022387316972173972429764`26.327024171638296*^-32*I}, 
     {-1.6810501849950631410279420701070402663239`26.16350778277311*^-37 + 
       2.6687318385102786518282914318069329027266`26.364339369110436*^-37*I, 
      -1.7394328316277299891975305834182573540976137`26.16328001984482*^-34 + 
       2.7614165360141491255414971590878608409677918`26.3639129351428*^-34*
        I}, 
     {-3.4675584100371274037301338004556858494`26.154840949473023*^-40 + 
       5.5048823725553074567714707449505295771`26.355522300363436*^-40*I, 
      -6.2321757747420696762105305582520976255912`26.15423396754451*^-37 + 
       9.8938187935748439439294255256748065279522`26.35497698014328*^-37*I}, 
     {
      -5.85603315615638232956246088832358980284632571493371633`26.07509096766\
701*^-43 + 
       9.29667791640156675130500109752378033579768278717708124`26.27569328942\
4257*^-43*I, 
      -1.86036038698769577456559955634649404164`26.074518620275033*^-39 + 
       2.95339368221892037454325479363266751243`26.27500030146498*^-39*I}, 
     {
      -8.09915923783115125638775561096126634660173007025684`26.080750329163834\
*^-46 + 
       1.285772686389378212832302849462738657076069428225141`26.2813590309804\
43*^-45*I, 
      -4.628022403958059985537672652074151344678384051503504278`26.0800796679\
97616*^-42 + 7.34716360583727894096612530989455961`26.280176084397002*^-42*
        I}, 
     {
      -9.17571115454067866500319275916793413789584624044`26.09095433345276*^-\
49 + 
       1.456679444651352341797195291164646958814472919002`26.291739495402666*^\
-48*I, 
      -9.59704226732491851920466505519122358304299053084173`26.08903411923802\
2*^-45 + 
       1.5235673796623804723322524060697836166979384729388304`26.290100727623\
617*^-44*I}, 
     {
      -8.51722656805060302817319587595400937236997803`26.117123740058922*^-52 \
+ 1.352142483362507714447018420123746919400711845`26.31787041773312*^-51*I, 
      -1.6592598743076212052836667445903470933109670394544`26.1153373550686*^\
-47 + 
       2.6341388820229160383170178737335631051896888563657`26.315272948217395*^\
-47*I}, 
     {-6.47889226061597413305317191848284949980669`26.020929856489445*^-55 + 
       1.028549070605792895196971126781105591428817`26.221385843656016*^-54*
        I, 
      -2.3922597543379175784269912860018196843868859627`26.018983316310308*^-\
50 + 3.7978043900022696580658652610116857936954518292`26.218084854148266*^-50*
        I}, 
     {-4.03946896379384565714715082846799266217`25.928349111020562*^-58 + 
       6.4128123779852646701073729725786735627`26.129262297146784*^-58*I, 
      -2.8766879355194471794363837796624914589890602`25.924032067508076*^-53 \
+ 4.5668527635310888148341964911903868638278231`26.12558882294248*^-53*I}, 
     {
      -2.06461068674758160840081376397224629767449978344613958`25.97954363944\
443*^-61 + 3.27764889057611552266599062629111868`26.18039070325554*^-61*I, 
      -2.8855860419174813095897815612538862419212`25.97524888893052*^-56 + 
       4.580978849747221283231086267159428754935`26.174358705952066*^-56*
        I}}|>, 
 "S0" -> {8.43747112376658012976982774948225087327`24.79589219900462 - 
    13.39480999764031520661705165312470500836`24.996613860940624*I, 
   1.37375946601012535701088343962893903079`24.866046152756706 - 
    2.18089600067880626607672056893030727757`25.066766973194675*I}, 
 "T0" -> {13.89312369768978468913623029379278488037`22.276119379976837 - 
    22.05586833714620333192905273216511316454`22.47684395826675*I, 
   2.96742699890364495841172653762090794697`22.17026698528854 - 
    4.71090451737609506357835627576647374071`22.370991571652137*I}, 
 "Sc" -> {-0.1645054411096713659254484152836628273`26.853830024044036 + 
    0.26115871626928671520987291327842541491`27.05455773683068*I, 
   -0.01865920386877687988632745361315614068`26.86743534530657 + 
    0.02962220395936916512024389320983740975`27.068178486651828*I}, 
 "Tc" -> {-5.61792887121541399982479166019920758109`26.95361392970508 + 
    8.91867820421001680248215563401127743071`27.154358603194414*I, 
   -1.60959476303908812245730132456991294033`26.94238361982431 + 
    2.55529360727231179046222913537741578256`27.14312906141473*I}, 
 "kappaFit" -> {1.00040876045039082962422745655660276996`22.00304890260362, 
   1.0017172120564286918711169440552738605`22.033558057162626}, 
 "kappaFitIm" -> {-1.0043281071496398318`3.0047477112910306*^-19, 
   -8.76394021925711458144`4.975513045849618*^-18}, 
 "residual1" -> {0.00026944917977056377502172725034503457`18.614347285288662, 
   0.00201606759258630621789564840155708471`19.26764248676865}, 
 "residualMinus1" -> 
  {1.26820573408361586878217533112128739551`22.30098131927744, 
   2.28710168927912585975419208175680439139`22.33145545047877}, 
 "neutralOnly" -> 
  {0.6465980735099382420218428209544023563`22.001520031317384, 
   1.16007756257511632343538504298598772272`22.03216400269996}, 
 "residualP2measure" -> 
  {0.04234748610790541283321395006954310945`22.546838209050886, 
   0.35420695393692468109421490388404306714`23.186435094778027}, 
 "chargedFractionS" -> 
  {-0.01949700789449745917939173499691727992`24.45119455100299 - 
    3.4793865362826059691`7.732003216739162*^-19*I, 
   -0.0135825843828175309675338137635472674`24.52117239602506 - 
    2.0767760623862345382`7.734841422056349*^-19*I}, 
 "chargedFractionT" -> 
  {-0.40436758453029465848719824874854080197`21.932685474458445 - 
    4.39845651912349333781`4.99857129690456*^-18*I, 
   -0.54242101444577208005940609351585314916`21.82683368026393 - 
    6.38813754281177626361`4.92723332615595*^-18*I}, 
 "time" -> 1894.545311`9.729049990059718, "kernels" -> 8|>


==> anc/paper_scan/point_B_b0.700000_N7_h0.250000_P5.000000.m <==
<|"b" -> 7/10, "Ps" -> {3/10, 9/20, 7/10, 11/20}, "ws" -> {1, 2, -1, -2}, 
 "lams" -> {0, 0, 0, 0}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 7, "hstep" -> 1/4, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.125`40., 0.375`40., 0.625`40., 0.875`40., 1.125`40., 
   1.375`40., 1.625`40., 1.875`40., 2.125`40., 2.375`40., 2.625`40., 
   2.875`40., 3.125`40., 3.375`40., 3.625`40., 3.875`40., 4.125`40., 
   4.375`40., 4.625`40., 4.875`40.}, 
 "IS" -> <|0 -> {{0.2541900692546336984648854976371750009`24.10227667744578 - 
       0.40353651360798955050560406349920629406`24.3029949447197*I, 
      0.05487458499226482018368713350303769339`24.370068050845678 - 
       0.08711551469495571077042009070443920975`24.570784776322558*I}, 
     {3.62900978808757908231293277149180250687`25.060611788622897 - 
       5.76119264622858592656242134174876747621`25.261234816854145*I, 
      0.77314188247149901113193379823145363881`25.12153361515267 - 
       1.22739248111353725948253467133407764578`25.32216014428264*I}, 
     {12.82187247669421563617011981257177832881`24.833109882031355 - 
       20.3552158128895988671953339449266015437`25.033836014209896*I, 
      2.35010756547498985556881419723583666399`24.88910865994035 - 
       3.73088616859192917086381971017392787096`25.089834998639315*I}, 
     {13.10963465529751797749162582999329092626`24.76805311080251 - 
       20.81204934160425202591146880654337355819`24.96878219805242*I, 
      1.90609157485072634684564523138080762204`24.81370393218317 - 
       3.02599370222565394670245355682833527107`25.01443330790852*I}, 
     {3.65330467077883411911045085532563381226`24.790814379179906 - 
       5.79976170712263410223865303226744609413`24.991544511900276*I, 
      0.39042190515541152821074801679207661872`24.829339041859154 - 
       0.61980979392542470051044135558606702329`25.0300696183701*I}, 
     {0.27549667459431769809263972097860943844`24.543714742395768 - 
       0.4373615692476907240774957554941586279`24.744442618255583*I, 
      0.0200722878363058322141354956913555662`24.577351147040716 - 
       0.0318655291190187128523096557720090571`24.778079057629814*I}, 
     {0.00613518936268821798817594626834331235`24.554714347533505 - 
       0.00973984913338189511050185209576275345`24.75523843421455*I, 
      0.00028266728363224866491838456644797638`24.58772122376518 - 
       0.00044874518694801078148021676753938335`24.788232368888114*I}, 
     {0.00004713202706060483941202322857524054`24.353119451788334 - 
       0.00007482390612302491373130321055727284`24.554043589666286*I, 
      1.2733748619949004527868538427476464741354975211748248`24.38285140245718\
*^-6 - 
       2.0215315800190736487913877702048611818384780234251501`24.583787932650\
09*^-6*I}, 
     {
      1.414348415050148190008675891094155335223167450726866`23.99653650048013\
*^-7 - 
       2.245332518732611064898408528777893598877668894243499`24.1972516116121\
85*^-7*I, 
      2.0773744911863044463182530636760540702343790703727`24.023569686997227*^\
-9 - 
       3.2979119211448594822328112894904376882112495891583`24.224285334749116*^\
-9*I}, 
     {
      1.772978612259859940846046026218389532036481227457`23.781485884424335*^\
-10 - 
       2.814671753270452389383678295531140923494350615045`23.982207485815188*^\
-10*I, 
      1.3123181342657929966632487030920719905177239216`23.808935247016144*^-1\
2 - 2.0833555228928660499581708322045534779357331973`24.009657978041872*^-12*
        I}, 
     {
      9.59354268984204030791266457554855630384899452`23.756151716274367*^-14 \
- 1.523011808274142393123827130108133733895258001`23.956870447049994*^-13*I, 
      3.31674922917284787409676421743268592632177`23.783725547833548*^-16 - 
       5.265466996319354587515350828961690197362876`23.984447053627292*^-16*
        I}, 
     {2.27863063743391355525943406099793513061691`23.6762834851655*^-17 - 
       3.61741379561655946488171696048432238636945`23.87701223183618*^-17*I, 
      3.41041268767301775053021498713494059831`23.702940475476638*^-20 - 
       5.41416133991217159520527001994726896337`23.90367728207727*^-20*I}, 
     {2.3982816864834392729895132318926844527`23.57682845434968*^-21 - 
       3.8073644389464625406748551615590930343`23.777499561102303*^-21*I, 
      1.4402104021827205712103168799809187`23.603376364713213*^-24 - 
       2.2863894182136295724360155845373748`23.804063169197548*^-24*I}, 
     {
      1.1251330690167020091836383840540565664332784549044464`23.51123967935392\
*^-25 - 
       1.7861920308194401736605383584254766327503637254209799`23.711921548736\
257*^-25*I, 
      2.512545975175382214743111552827581828285510186369`23.539169297230888*^\
-29 - 
       3.98876339298059180196824684134450093098162378821`23.73988538235787*^-29\
*I}, 
     {
      2.36206722673916212844448765506139831898443281042`23.325909581805952*^-\
30 - 3.74987259093590400634996269278313421376815095017`23.52661962726833*^-30*
        I, 
      1.8179407908549404546532824551486868408562196`23.360667270588863*^-34 - 
       2.8860509414807072005623531744078585058948236`23.56138821297355*^-34*
        I}, 
     {2.225297476818304219172035710534496468884884`23.060302259648694*^-35 - 
       3.532745351418158682728280925625294209289109`23.261060093940785*^-35*
        I, 5.4707696267661836746118293735142862676`23.085833739036705*^-40 - 
       8.6850572424461202129594144033786844227`23.286562508177393*^-40*I}, 
     {9.427912205085941126339715413914676632`22.961148914672584*^-41 - 
       1.496717331640436654721058225395552591`23.161843418634508*^-40*I, 
      6.86194036811406274362365180860369198651472774640229`22.985205650888116\
*^-46 - 
       1.089359431253407058105138241362928575806585605650913`23.1859259830803\
8*^-45*I}, 
     {
      1.79929940964623955499722044402771593318999348485944`22.81421378231813*^\
-46 - 
       2.85645703168011298517184802576478101180002022619695`23.01459903638434*^\
-46*I, 
      3.59340659226057641361346090591296170565530683`22.838856056649934*^-52 \
- 5.70467120320263051084809577062109531230685507`23.03953623690587*^-52*I}, 
     {1.54897882475382889891909726356092938274438214`22.69632950935224*^-52 - 
       2.45906347335592314855387266043361800538473685`22.896947650526972*^-52*
        I, 7.8672333565466997966819821068573495592`22.72055144221027*^-59 - 
       1.2489535605191935459354378031464299341`22.92126240451347*^-58*I}, 
     {6.0219470709165831283126953818698489231`22.245432424366015*^-59 - 
       9.5600726387775780258932698252493397519`22.44626984740376*^-59*I, 
      7.2092529772597733028372593168675537766002716587892`22.265197775154817*^\
-66 - 
       1.14449664406360663221784483420695752117183396614464`22.465937008144916\
*^-65*I}}, 
   1 -> 
    {
     {
      -0.0021683351007723469188429713603333099587719874154898458917`27.069478\
43017805 + 
       0.0034423153881081485677597127829207847792325500442258981111`27.270280\
403350124*I, 
      -0.0003716953552000447709536778894175354576763141133727839413`27.069799\
494514637 + 
       0.0005900806754627968998371759365049774461091075444304505839`27.270552\
373646307*I}, {-0.03953473495558273639765495287071000475`27.023822469863575 + 
       0.06276291263924327599385875761347152591`27.224555281168023*I, 
      -0.0059398215467772168843997845296384726853810058083157671937`27.024023\
64880928 + 
       0.0094296952098430554581090455606083954381672224844628571976`27.224813\
622049723*I}, {-0.12890536211915130040583542775444269167`26.885197685333402 + 
       0.20464222134039750224008914225653303648`27.085925886295595*I, 
      -0.01627892525868157514364310405871756938`26.885408970226827 + 
       0.02584342009676545072592030222729319843`27.086160803673884*I}, 
     {-0.12063718330968766404789419534392353742`26.795021226271775 + 
       0.19151616940437132188252381928253157326`26.995791481173626*I, 
      -0.0120336197051613529082485372533879256437758855174823084032`26.795342\
787706115 + 0.0191038342140767722579926032039902801`26.996067506964764*I}, 
     {-0.0345529434631880117640840986679920952`26.748237865420514 + 
       0.0548541269960517356421690622846023818`26.94869788988011*I, 
      -0.002534889698008267645624603015856851564250067802769063936`26.7484926\
10013944 + 
       0.0040242349125384595409746183965339658070319254838688915125`26.949175\
58463465*I}, 
     {
      -0.003124469499660446667894477188948269963339468161599668224`26.7580323\
89078007 + 
       0.0049602155287366404117273496207782054455002067069537615872`26.958912\
09859485*I, 
      -0.0001565184499067731984075125071035052837282047388352922956`26.758876\
51384517 + 
       0.0002484790604759420053357781818742782706697507630719537529`26.959659\
450198778*I}, 
     {
      -0.0000936573260242939141919424344841425382032474880951709982`26.650926\
126120716 + 
       0.0001486846080514273875009043090662549750001399633742088563`26.851700\
615676055*I, 
      -2.9713740077030302630467841857335527920440989322635932`26.652016235720\
73*^-6 + 
       4.7171705456861484718435074118028799055584218688129688`26.852861107481\
868*^-6*I}, 
     {
      -9.946539437313647514698007283668960727294864438562793`26.5848286126505\
*^-7 + 
       1.5790513999101697603110734651486681124959996653826641`26.784298977635\
544*^-6*I, 
      -1.85286481018924776775685559175447010839051376167992`26.58617741618381\
*^-8 + 
       2.94149416569730273835327622702575490125169081139404`26.78674475357573\
*^-8*I}, 
     {
      -3.996800518833968450037268413733059688464312346051`26.535940422275914*^\
-9 + 
       6.3450745801606969617320655301096686177420487053575`26.733499229144734*^\
-9*I, 
      -4.0521933645712967728493308102335247075952745738`26.539018352668208*^-\
11 + 6.43301285372587943464337042382562794214508949479`26.73916567781155*^-11*
        I}, 
     {
      -6.3985336619229215034768906226986611162506074454`26.460315483237405*^-\
12 + 
       1.01579183392455426661031603320372534459191743759`26.654875368168597*^-11\
*I, -3.27247962399762776415082902221672307999131077`26.467197178628233*^-14 + 
       5.19518729505643072062138151431126034264263238`26.66673092048246*^-14*
        I}, 
     {
      -4.2309417727400801700182085464135628706763274`26.401327472037227*^-15 \
+ 6.7167828281270089040954236292088954688684528`26.588252735668412*^-15*I, 
      -1.01169091655342670375314372976072707213572`26.41755483015214*^-17 + 
       1.60609824967581466333507373109801028063542`26.615513021604208*^-17*
        I}, 
     {-1.1840597291182794142532494575711948515857`26.33755478007326*^-18 + 
       1.8797403706333064387189523000894538240092`26.503372712775096*^-18*I, 
      -1.2268352154810163478614948948762734261`26.37617587787378*^-21 + 
       1.9476481008027859060664740931559137682`26.56939901543442*^-21*I}, 
     {
      -1.4261061299459097780426655684321321739552193805411155968`26.245005511\
8686*^-22 + 2.263998343447731869126447395922950471`26.366953220087396*^-22*I, 
      -5.934038412655153831063317477233443263647143971422377`26.33347638171426\
*^-26 + 
       9.420514261947695520588406057534423374680157322635074`26.5147024450933\
6*^-26*I}, 
     {-7.48009749893321506795092413197768330685343577241715`26.03494622917612\
5*^-27 + 
       1.187494253815081735436347039992755444166411813295323`26.1304888520978\
23*^-26*I, 
      -1.15844251989882837999289715229739132511686347463`26.191255615733585*^\
-30 + 
       1.83907206550597986061100487938991225723225915499`26.361489857962145*^\
-30*I}, 
     {-1.7234274436498278798361873638561842816626687254`25.67429141636399*^-3\
1 + 2.7360073668735726061177350891528994610815049501`25.855981209763076*^-31*
        I, 
      -9.20686227935230750950651750985168156295082`25.987228654489602*^-36 + 
       1.461624805553260546841673089716735650845034`26.18069717265679*^-35*
        I}, 
     {-1.75562769046416517581517771842676567447098`25.295581008232382*^-36 + 
       2.78712649743157167211305412128996704247659`25.557859804898932*^-36*I, 
      -2.998371861260396047481993745994239795`25.824749041961095*^-41 + 
       4.760030676813162773961142785047471706`26.06215716751759*^-41*I}, 
     {-7.94695460690750972767214931772267579`25.03718427955981*^-42 + 
       1.261609615700574168283490455767975188`25.192979074793847*^-41*I, 
      -4.0213490085877765703373454108222287197564556360031`25.63516849826518*^\
-47 + 
       6.3840462520227856478539684758871423642176534672285`25.80351855583699*^\
-47*I}, 
     {
      -1.6047480737885993379980299607056181730919655560116`24.8098614761883*^\
-47 + 
       2.547599301635515513671263512996334308800583457249`24.748103839295744*^\
-47*I, 
      -2.2298720748774599731609065507480698854188232`25.46720787719158*^-53 + \
3.5400077018211862686580365858732996724419354`25.44560258418515*^-53*I}, 
     {
      -1.4501578395971819496100822775341619066317871`24.269704310351408*^-53 \
+ 2.302181357785964430337757053625836523903811`24.437562100836818*^-53*I, 
      -5.128318872237294925180567007684599331`24.985800079403756*^-60 + 
       8.141403495585105247163314746561581513`25.15641771852019*^-60*I}, 
     {-5.879364188293373586505797123868596625`23.816857272172683*^-60 + 
       9.33371682746148726666863245623329669`24.064892628365527*^-60*I, 
      -4.904128442339523142677633612141206704389695508063`24.563891061950642*^\
-67 + 
       7.78549256353922625181211174588804059343122258507`24.81054283143812*^-67\
*I}}, 
   -1 -> 
    {
     {
      -0.0021675450759229414171150853441142850312513936897628364948`27.069874\
90768552 + 
       0.0034410611932675412705827457114669204571854757560624853159`27.270616\
25090597*I, 
      -0.0003716827878701110405546131819309414667101841319403285951`27.069878\
427648675 + 
       0.0005900607243430631911840148439154965466298725596593416355`27.270619\
23238275*I}, {-0.03952940231370522813887511478818102536`27.024074695357474 + 
       0.0627544468651165378834467903887307612`27.224879178109504*I, 
      -0.0059397503262327179368895502651612474942667381333714534399`27.024074\
894403196 + 
       0.0094295821444888162344363799423350247777888291603128794308`27.224879\
433733715*I}, {-0.12889930079540703697202484702783055047`26.885463114253064 + 
       0.2046325987557749725652113823607513879`27.086221005837118*I, 
      -0.01627887673736279701704692842494908762`26.885463286576556 + 
       0.0258433430673052802234067671708710281`27.0862211974421*I}, 
     {-0.12063554598834187595261842201577028899`26.795425374285003 + 
       0.19151357009374729668745045061434654461`26.99613839395771*I, 
      -0.01203362605954486593343082144450325389193591394586853376`26.79542559\
9400954 + 0.01910384430190505167661096845561031566`26.996138587181793*I}, 
     {-0.03455300449223905267672455281213311824`26.748557764914555 + 
       0.05485422388201804451279828515731901063`26.949297801923297*I, 
      -0.0025348951136611258858481509509363750584275846851970727936`26.748558\
062542013 + 
       0.0040242435100957116151131436198033588457716832504270777282`26.949298\
360235424*I}, 
     {
      -0.0031245005652587224449111659693277923096173441154218459136`26.759092\
137642245 + 
       0.0049602648465689936318160262379909117814481781279296585728`26.959850\
327477778*I, 
      -0.0001565189176021855682727686724084402218706628902679658818`26.759092\
728055382 + 
       0.0002484798029604013377137502609263744720197474909688526935`26.959850\
85011942*I}, 
     {
      -0.0000936587198816562479299957123108010026240355166045357919`26.652292\
285987684 + 
       0.0001486868208536116440813658519266917563428985633260723883`26.853155\
01061867*I, 
      -2.9713844141588114297857312268400521437156676986996127`26.652292814348\
566*^-6 + 
       4.7171870663350363755614767918520878374170043940162011`26.853155573159\
26*^-6*I}, 
     {-9.946720754133026854834353967877741447061303099776891`26.5865142079153\
3*^-7 + 
       1.5790801846527702010936069142797860575280882505065087`26.787356421527\
1*^-6*I, 
      -1.852871953979237083707705837536311783894334354777`26.586514783280993*^\
-8 + 
       2.94150550673873165587873494348171164646185132588578`26.787357466776054*^\
-8*I}, 
     {
      -3.9968834416422159313011114952896138664254551118614`26.5397794600496*^\
-9 + 
       6.3452062233088218857209241858273655927871920639374`26.74057210443399*^-9\
*I, 
      -4.05221009917481232698072624218398670234704764865`26.539780582848817*^-11 \
+ 6.4330394205527388817373105507429781433950970598`26.740574180701742*^-11*
        I}, 
     {
      -6.3986796596506259857303243092639737552652135519`26.46888630083526*^-12 \
+ 1.01581501162547913520483185531675905472087515474`26.66966183835282*^-11*I, 
      -3.27249390747128019325982146596805903373258232`26.468888427166103*^-14 \
+ 5.19520997062033773878511706871629159567366799`26.669665533116437*^-14*I}, 
     {-4.231046005985860461126387932481667720669627`26.421533957366496*^-15 + 
       6.7169483024145275405224854810134406579963239`26.622305632657884*^-15*
        I, 
      -1.01169555027577864447643594111115666898608`26.421538209739943*^-17 + 
       1.6061056058883071995144841106175344986574`26.62231291522963*^-17*I}, 
     {-1.1840908774550787751834262739499789542995`26.385803199670317*^-18 + 
       1.8797898198162487909054025256539428568941`26.58654311258811*^-18*I, 
      -1.2268410868732639789856290815483868239`26.38581190639341*^-21 + 
       1.9476574218638508864816429943724888637`26.58655875268185*^-21*I}, 
     {
      -1.4261458940598996831501084183366393580116656607316672512`26.356848314\
60893*^-22 + 
       2.2640614705084122874202685047524830056810385653731797862`26.557559173\
103883*^-22*I, 
      -5.934068000388125763682156126652676892233173086282234`26.3568663610183\
26*^-26 + 
       9.420561233612025558909813741027500926785085383206816`26.5575930251221\
38*^-26*I}, 
     {-7.48031736620511931001769939425511152349290454893483`26.23645133492420\
8*^-27 + 
       1.187529158590323705411531257071959775942860496011012`26.4373119221923\
25*^-26*I, 
      -1.15844852397095702742635019672890269743919354083`26.23648145017226*^-\
30 + 1.83908159720146013602229532977369036620290307408`26.43736430169749*^-30*
        I}, 
     {
      -1.7234806145964689137947036978313214959301394403`26.104738618621614*^-\
31 + 2.7360917777968461877485678625519940408330516563`26.305492453065735*^-31*
        I, 
      -9.20691178074292556959621976157610663086994`26.104810695847423*^-36 + 
       1.461632664089452512992100824267341434876742`26.305569674101026*^-35*
        I}, 
     {-1.75568433324636593628901823659059694083575`26.149871066088057*^-36 + 
       2.78721642002735748247067956033754106797865`26.350634420260935*^-36*I, 
      -2.998388553064803491649200698168101726`26.150089251707776*^-41 + 
       4.760057175694791619126121437846706854`26.350819097440887*^-41*I}, 
     {-7.94722186773137846574370608653553511`26.086657694086508*^-42 + 
       1.261652044384513017126460976034207839`26.287328075679273*^-41*I, 
      -4.021372145509631855406229247158427738393716260897`26.086960135981077*^\
-47 + 
       6.3840829827763059568884891530532122778506745460095`26.2876666800641*^\
-47*I}, 
     {
      -1.6048041645317608126186633003028732360401163465095`26.092888381648617\
*^-47 + 
       2.5476883478480895717220688929381310280889833078613`26.293402820480406\
*^-47*I, 
      -2.2298853107308860137472852121270802660424651`26.093339679384364*^-53 \
+ 3.5400287142476820508764462224772614472446484`26.29424931367451*^-53*I}, 
     {-1.4502103787628952560447558616242385678276461`25.96272916269628*^-53 + 
       2.3022647657327106961254035214390874317740589`26.16344144800155*^-53*
        I, -5.128350221397395492909583581751446185`25.963736907583236*^-60 + 
       8.141453263582763917231537437468965912`26.164530126874*^-60*I}, 
     {-5.879584432923715480023357758940944134`26.033812106296335*^-60 + 
       9.334066474284943679033633084153665136`26.23496550055425*^-60*I, 
      -4.904159263878722182993980023759399915601607304913`26.036698644646567*^\
-67 + 
       7.785541493918406224388082451067567922176987466405`26.23755397736265*^\
-67*I}}|>, "IT" -> 
  <|0 -> {{-10.64064870254473107653101995065111304953`22.147497843089308 + 
       16.89243915996928252657509924180580035235`22.348223583974402*I, 
      -2.33456039238620014625695053394803913924`22.050064835878757 + 
       3.70620443321529896952961930340422004904`22.25079056220785*I}, 
     {4.67950875798399027811388817080692607145`23.160303264403357 - 
       7.42890017352827600399479086229217158159`23.361023723367*I, 
      0.19383392953806292354106873725219888382`22.3465400398492 - 
       0.30771881991334223062053348010961536854`22.547261123694337*I}, 
     {42.43579443215974866917634688912713973215`24.537124559989902 - 
       67.36845616177397029817981061079118064825`24.737830507649342*I, 
      8.78174282771127472454540599294802751023`24.410614554839203 - 
       13.94135457175015289039832570809566413243`24.611320760851388*I}, 
     {19.9679385256706647298061296726386129813`24.675261371871983 - 
       31.69987057407795107090195980008990375253`24.875977659783874*I, 
      5.51401904037251486240473270081831525364`24.615482343413102 - 
       8.75371735034623040000184972982192325364`24.816198354318022*I}, 
     {-0.71954668510256768646404953533992981359`24.00074608930534 + 
       1.14230804348853605206236966256865400333`24.201474018089908*I, 
      -0.19733292519171070413320400235577985341`23.831307654746393 + 
       0.31327361011951705823706217519647565241`24.03203590034153*I}, 
     {-0.15545679111421003460284856212940997086`24.368441562463303 + 
       0.24679363630084164336664214600369808671`24.569160063376014*I, 
      -0.08784878475705000044415597607017614655`24.358065533451636 + 
       0.13946332533568255506490920710499619617`24.558784981608973*I}, 
     {0.00033716689251830311217366953335643456`23.195677148232228 - 
       0.00053526541264906464854540988981816681`23.396449270105865*I, 
      -0.00079216150155379960820662287833917444`23.672988929298796 + 
       0.00125758685808951263124873007447021566`23.873773090807966*I}, 
     {0.00004772540361391879779813348260042774`24.198997016074383 - 
       0.00007576591422854681519677858630599406`24.399728391149402*I, 
      0.00003739749441616483055853242039119435`24.02688689356567 - 
       0.00005936996106348998007740990630495785`24.227660214097252*I}, 
     {
      2.700580860687750410485937026067796871639340736462439`24.189148305317154\
*^-7 - 
       4.287276007414417137317113419181295180619140656153846`24.3897932918548\
47*^-7*I, 
      4.336225016225991727382488237450575234589201060040642`24.09863364016423\
8*^-7 - 
       6.88392402739663362828492249840586516448135296813172`24.29929305271934\
6*^-7*I}, 
     {
      4.527228504794288872036953333443672874528691776777`24.205765852563534*^\
-10 - 
       7.187149413383704190555552654131475603351546395546`24.406490715305992*^\
-10*I, 
      1.4215957420036769205840931329103538482847986186546`24.145817453648792*\
^-9 - 
       2.2568379290752753694106312629096013109153309602468`24.34653875094367*^\
-9*I}, 
     {
      2.787273442601337439241710288448528601807419698`23.935563269419387*^-13 \
- 4.424903816257110759187015079300862582473981027`24.136259004997175*^-13*I, 
      1.7847844549161558578396373340312127848502378595`23.884324080965847*^-12 \
- 2.8334139826569005112170419743178443356389945725`24.08502241291405*^-12*I}, 
     {6.86637189869658835987025461312979792795725`23.95683614361332*^-17 - 
       1.09006295378134866567687806178147059055271`24.157181634366456*^-16*I, 
      9.504413271685825760250299767590351435959728`23.910591348492503*^-16 - 
       1.5088621702618775514338225440061732130798397`24.11094240233599*^-15*
        I}, {7.0869782567034635033276847709044565865`23.90554246048958*^-21 - 
       1.12508506178537494798151158330757036611`24.106408650159377*^-20*I, 
      2.260142677851381326258583369053568315034`23.86337185167622*^-19 - 
       3.588063448549371389616927012996378580071`24.064213294130383*^-19*I}, 
     {3.15310659065607345769669438635018`23.572509612301246*^-25 - 
       5.005678012358305424688247991836529`23.7732332439505*^-25*I, 
      2.47518267273999595002162064700911085`23.539873681016235*^-23 - 
       3.92944771300194280803612850975669519`23.7405836678614*^-23*I}, 
     {
      6.16273724331578390257599378934724126924892778721`23.289209619868732*^-\
30 - 9.78358245364268383100123443326843839064014001999`23.48983928473276*^-30*
        I, 
      1.27380440722657249622058404965448196769803560737596`23.250425934731492\
*^-27 - 
       2.02221349959898527106383069169741069458465206307254`23.45107607710565\
*^-27*I}, 
     {5.360424533895372172563906955134090034316311`23.144731464703746*^-35 - 
       8.509880162549108035072516732994829858533247`23.345462763029133*^-35*
        I, 
      3.123158493198328113797789676220531785228453371`23.107644472408033*^-32 \
- 4.958134255544017063833717988498567884666401214`23.30838629700751*^-32*I}, 
     {2.0935959719260920402735962607197432493`23.026052393386138*^-40 - 
       3.3236641458582720701023227699638225924`23.22672881028073*^-40*I, 
      3.6828909409703747734476751095167472990329`22.986549840576995*^-37 - 
       5.846731049233021994229409625668112289294`23.186978907825083*^-37*I}, 
     {
      3.69384522338197791248464536524736669619962296562236`22.802881295715956\
*^-46 - 
       5.86412139397182602601329709468303098603660040151592`23.00356796555799\
*^-46*I, 2.10220463106869256827710196432012234`22.762429707955935*^-42 - 
       3.33733072342153819898930646138139136`22.962877734776022*^-42*I}, 
     {
      2.95577136882123140258622061844844372270974008`22.566259930914306*^-52 \
- 4.69240075623022652069440152107942898322354194`22.766967893645063*^-52*I, 
      5.832874167744175739585715622011008819197712844885`22.52579564349821*^-\
48 - 
       9.259912131374970661412347389672966467030645164783`22.72672562017951*^-48\
*I}, {1.07529879145975146056032531101957235838`22.685740773735905*^-58 - 
       1.70707819807858012339025960144207776604`22.886997817379275*^-58*I, 
      7.88768769225600529616492061847320314277807`22.64331349043742*^-54 - 
       1.2522007650007637962217702791626128962725386`22.84272264242444*^-53*
        I}}, 
   1 -> {{-0.3681727318819627241360566100607037446`27.115538927880575 + 
       0.58448837543037883891377061885147676535`27.31603084330639*I, 
      -0.08367700639599911276109538853216290328`27.115538686916498 + 
       0.13284046669962257712606211813222402189`27.316030529826737*I}, 
     {-2.93924437611379573513800675585479611773`27.057999381872527 + 
       4.66616351951456061870339347553424503242`27.25876727278619*I, 
      -0.71139605302766946875656507818945241437`27.05799912952465 + 
       1.12936860151564336467401264059446737494`27.258766902700795*I}, 
     {-4.76529898269638778302916669793849096138`26.930689096586004 + 
       7.56509545560047590963958672630135824436`27.131427397338165*I, 
      -1.30983592607792232391120153779102185618`26.930688537854667 + 
       2.07941492190431712983149904911415961214`27.131426917742612*I}, 
     {-2.63718681488593784842490303028473524811`26.911619137986122 + 
       4.1866355209415021933056660508500285156`27.112374635554435*I, 
      -0.87957296717887219492636662141822193634`26.9116184771679 + 
       1.3963559224795577341277655144878622585`27.112373456061437*I}, 
     {-0.49280293162131223068664692266970962104`26.784728326641776 + 
       0.78234361202777658004141005151093879353`26.98545819458456*I, 
      -0.21344717955447766040100328797526176621`26.784725026838178 + 
       0.3388556088341453108636518402909494463`26.985455402489663*I}, 
     {-0.03088645177402957599252751374824588441`26.800196119688152 + 
       0.04903343038994822103223609121510821914`27.00105914028343*I, 
      -0.01861633585276671645600072925143891176`26.800187159470678 + 
       0.02955414933482478991017470911417847431`27.001046857585724*I}, 
     {
      -0.0006761818333805177754077183783328268906244991958805125888`26.646284\
735292575 + 
       0.0010734646731383213608143855747795350350881966092135769813`26.847084\
569418158*I, 
      -0.0006082465637354116294277548948790486590939990366045258348`26.646260\
247202168 + 
       0.0009656148191137622486830741851977580772551994858217798984`26.847038\
65092458*I}, 
     {
      -5.5161103458154920430713112786971264747199298162172457`26.575811193566\
416*^-6 + 
       8.7570373781892652408399430087829390228985200404840324`26.776550940705\
61*^-6*I, 
      -7.9456105267572526285821591682915096882053268629836077`26.575715087797\
548*^-6 + 
       0.0000126139623780605810814577780900289725003860222190713198`26.776381\
94316339*I}, 
     {-1.78026498854199363234631588751341520662942107297662`26.53479828316407\
2*^-8 + 
       2.82623915592448988607696105367141688160813554627706`26.73548071966631\
7*^-8*I, 
      -4.40698179083328577324058121673545899274217421641044`26.53439966319402\
3*^-8 + 
       6.99625312909166631160923406561212360864864239454353`26.73484393490605\
*^-8*I}, 
     {
      -2.37449337299369047020197431167712845024239887239`26.487520281247335*^\
-11 + 
       3.76959957614741548574303925033949806810309502934`26.688069059110703*^\
-11*I, 
      -1.084166491117060042673768451389938014499721250522`26.485929690718535*\
^-10 + 
       1.72115601242360675912122881890479576291364246185`26.685589413892554*^\
-10*I}, 
     {
      -1.34707659279402218132482382635612238233444217`26.461033746295552*^-14 \
+ 2.13853591296080815652098868569796091508058061`26.660896812865438*^-14*I, 
      -1.217502532790773829968975414893476318799890931`26.454943094187186*^-13 \
+ 1.932832108004666608605318926515974139001478663`26.650624565958182*^-13*I}, 
     {-3.3115659245414534778137330692042345364728`26.420958535548976*^-18 + 
       5.2572383008157832519000540227994191722277`26.617544818062903*^-18*I, 
      -6.35774021668105455114317557035826409587105`26.39952339901047*^-17 + 
       1.009315717560436577451248618731538286174224`26.57903290706942*^-16*
        I}, 
     {-3.571322861576546988190072399809764792`26.403210546639276*^-22 + 
       5.669612431182093301714050229635587486`26.589252362699266*^-22*I, 
      -1.56269807303971820063599306590633177199`26.331332257144645*^-20 + 
       2.48084330778739032115989023333300876102`26.469453514424103*^-20*I}, 
     {
      -1.703817899568455458031696307251727311418163442907388`26.2460271719495\
18*^-26 + 
       2.704876461267216145431659917327489596324155701005721`26.4332872129388\
4*^-26*I, 
      -1.82294892420287612323175540210667422261662337590035527`26.05271225643\
6728*^-24 + 
       2.89400154583282918357929288614257771214151810915466529`26.20915051833\
4823*^-24*I}, 
     {
      -3.6173930605450300018344260248888886907644072503`25.991295049540152*^-\
31 + 5.7427506443604554272551764545939686924444569942`26.212782110868556*^-31*
        I, 
      -1.0151442655599424618057083826850916296564438976747`25.595137532276787\
*^-28 + 
       1.6115805740736454804449821783537676219058674199848`25.841945193142518\
*^-28*I}, 
     {-3.43268595444639977608856401531182946740955`25.809414134357397*^-36 + 
       5.44952100776518734602146712595142329392317`26.016199945110273*^-36*I, 
      -2.71002628805920841885696197242353997939583544`25.23791860778648*^-33 \
+ 4.30227098673123610660818222048406370109306753`25.447483561512545*^-33*I}, 
     {-1.460689834361503302827983394958123352`25.59690143421612*^-41 + 
       2.31890130463909808494360762929591263`25.600554366986188*^-41*I, 
      -3.479269200068607347238152845010599519113`24.984578581149655*^-38 + 
       5.523473702243190092125496016364661105075`24.938518621257565*^-38*I}, 
     {
      -2.794222559406385370990734000626894716399173279848`25.176860068810775*^\
-47 + 
       4.4359358065169236634469528503811530824982737908651`25.25884897824481*^\
-47*I, -2.1534104671979897095405783324699557`24.481367108056336*^-43 + 
       3.4186219581597121872766993871512692`24.552482303182554*^-43*I}, 
     {
      -2.4077003976997652641136831295664256582726575`24.572439146192878*^-53 \
+ 3.822317005339191511652104982821409337337024`24.84101599287701*^-53*I, 
      -6.43748580024244619343787365612095464594909400254`23.845379119733707*^\
-49 + 
       1.02197563573126101209202687633234997053891671977`24.116381949759205*^\
-48*I}, {-9.359867121169494665377120993786287216`24.429288835596964*^-60 + 
       1.485914912799818174817612876994137436`24.400077933194385*^-59*I, 
      -9.30926318500723715764103458021076924405198`23.69506761710511*^-55 + 
       1.477881343261229125545984549928534337790755`23.662354461731326*^-54*
        I}}, 
   -1 -> {{-0.36826850534213935689691691387907829495`27.115538964873778 + 
       0.58464041948280457106092002820468542423`27.316030891431673*I, 
      -0.08377171769457103629602108653067550739`27.115538741624377 + 
       0.13299082452963958385790340564190809825`27.31603060099774*I}, 
     {-2.94003141411408738670409613034148079811`27.057999244040595 + 
       4.66741297261729589539206183763618925774`27.25876707064293*I, 
      -0.71222984777913194084419245295934524608`27.057998344141307 + 
       1.13069228275958980807643884377876080746`27.258765750877746*I}, 
     {-4.76663774191448938567345280565593695669`26.930689309648425 + 
       7.5672207873611439384811755105467599614`27.13142758022442*I, 
      -1.31146410823029985153396826661941083805`26.930689276555235 + 
       2.08199972370721920247736700221515578903`27.131427551818025*I}, 
     {-2.63796787507717688463621482823957095778`26.911619390501297 + 
       4.18787548404240073338696920692294626133`27.112375086263572*I, 
      -0.88074169090660994966638090236232527935`26.911619382446858 + 
       1.39821131635802503543285825531366260539`27.112375071889584*I}, 
     {-0.49295567465024625037963399280766285854`26.784729522550887 + 
       0.78258609746221821283494073198755785007`26.985459206490727*I, 
      -0.21374852940304670764157136221136362798`26.78472949418165 + 
       0.3393340133116468729732467804307144692`26.985459182485812*I}, 
     {-0.03089632932234812412302004772004053936`26.800199148739598 + 
       0.04904911137789220110957458158804551198`27.00106329253705*I, 
      -0.01864386856000650181629259728693575935`26.800199108139367 + 
       0.02959785856674841236308945883528923172`27.00106323688329*I}, 
     {
      -0.0006764013706459895210902343904784507328552426511609833803`26.646292\
37004164 + 
       0.0010738131969928341584708925644129301196285099829916399602`26.847098\
88606805*I, 
      -0.0006091729382506408818466215871245203758079127875880530152`26.646292\
303166792 + 
       0.0009670854742942226055849770172145447867449507022621214788`26.847098\
760667066*I}, 
     {
      -5.5179011219715705378634558321540158699363458816956253`26.575838942738\
976*^-6 + 
       8.7598803042280174784755402217966368864999581196994282`26.776599741614\
508*^-6*I, 
      -7.9578677554492838028739517035972712709768176986933553`26.575838781816\
35*^-6 + 
       0.000012633421200143528806967555443931387152029925607513296`26.7765994\
58605777*I}, 
     {-1.78083555750531163462502058652853262074821288900181`26.53490619076005\
4*^-8 + 
       2.82714495610348753317507748018676529147680805022326`26.73565315925988\
6*^-8*I, 
      -4.41376982762387696268766170347332293448598313776769`26.53490575858055\
7*^-8 + 
       7.00702939863181869992400745315527588214835940499628`26.73565246857778\
6*^-8*I}, 
     {
      -2.37523725114332442056548402438768609306490412209`26.48793030225732*^-\
11 + 3.7707805113268765716299938514415917368391896939`26.688709084377386*^-11*
        I, 
      -1.085814872873177763699181601495544460119074523164`26.487929163980127*^\
-10 + 
       1.723772881874523101938299234689742349550214994434`26.688707307115582*^\
-10*I}, 
     {-1.34748615791117105731891060851342725096388914`26.4625548974657*^-14 + \
2.1391861133402106354747770930096442153872979`26.663477889741067*^-14*I, 
      -1.219314107030864158140616649312370688999739917`26.462551893941985*^-13 \
+ 1.935708051801887820402387252050402844243668377`26.663472787198103*^-13*I}, 
     {-3.3125384745220174476646697979736328988886`26.426277522119484*^-18 + 
       5.2587822613238279545304346972293944275566`26.627343499833305*^-18*I, 
      -6.36694259218799681283211359144871424872876`26.426269821224054*^-17 + 
       1.010776630073609175136354445294515567221635`26.627329239789013*^-16*
        I}, 
     {-3.572333226870246785306185196555167433`26.422013577701566*^-22 + 
       5.671216424954492402285149732655855099`26.62300623285951*^-22*I, 
      -1.56488995352285587319914384544871433298`26.421992996124523*^-20 + 
       2.48432300237579190269021947710811023502`26.62296863916962*^-20*I}, 
     {
      -1.70428173018154587248790462262856068486878781288554`26.306407929167708\
*^-26 + 
       2.705612810209013957816840395714800053877150981386223`26.5071367418517\
56*^-26*I, 
      -1.82542155375558148818558531965567506374605912823342964`26.30635531756\
466*^-24 + 
       2.89792694036955779152359295575109993832104662770575339`26.50707136385\
1992*^-24*I}, 
     {
      -3.6183407413767699766210338124621712799821057733`26.172029335574166*^-\
31 + 5.7442551241380283974232321083173424870775206272`26.372802071588495*^-31*
        I, 
      -1.0164748612846182056093070890560547682415895536725`26.17188891339503*^\
-28 + 
       1.613692945974451191840018210193638071643553651036`26.372680859327872*^\
-28*I}, 
     {-3.43355223262173265996285651335509161255977`26.22628644346586*^-36 + 
       5.45089625769416209945397633836642061199169`26.427014445290613*^-36*I, 
      -2.71345995900609171550193407278160151154586328`26.22594299342912*^-33 \
+ 4.30772207145238742717089717127805866506556252`26.426678701998487*^-33*I}, 
     {-1.461045489681904134470066089698238758`26.1119069247127*^-41 + 
       2.319465921142258614368470102107910651`26.312637587813075*^-41*I, 
      -3.483534876681061358681501604675093218237`26.111521873776198*^-38 + 
       5.530245627965608738064302719373902498819`26.311934412089226*^-38*I}, 
     {
      -2.7948802781620287135717812553192468085043440200585`26.107495612794278\
*^-47 + 
       4.4369799603438814857673391960318084098447574551221`26.308058225926093\
*^-47*I, 
      -2.15596905913002568766350288675891758013392554448497405`26.10647082652\
56*^-43 + 
       3.42268382128059218329250535531747313014632631090687505`26.30666954749\
2007*^-43*I}, 
     {
      -2.4082494885646705841009185861484939896114605`25.980781366435366*^-53 \
+ 3.8231887082106987517086713505568360182273746`26.18165805621084*^-53*I, 
      -6.44491179857278978897325914475774861119508895415`25.978058638571845*^\
-49 + 
       1.023154541533943537255191866913115115966573534678`26.179343217802778*^\
-48*I}, {-9.36193997011443930640626270140810163`26.056236984830804*^-60 + 
       1.4862439855440570655253474687237167245`26.25661311030372*^-59*I, 
      -9.31970983000702525403183907515997652472147`26.052477861212566*^-55 + 
       1.479539788343083155448904648766377015679692`26.25019170940294*^-54*
        I}}|>, 
 "S0" -> {8.43742269942727058973166266034794234702`24.803365144647785 - 
    13.39473312213878187561553368550797520293`25.004086499635473*I, 
   1.37374843587959469468748344199170506274`24.870058854946656 - 
    2.18087848992226083357642598215020543252`25.070778539286373*I}, 
 "T0" -> {13.89199367496502870416948870938722846075`22.83777392523788 - 
    22.0540743825987932611788622506110872016`23.038499104497486*I, 
   2.96727484158140928115109520808640806012`22.728370464774077 - 
    4.71066296177356912687006447844983135458`22.929095652391837*I}, 
 "Sc" -> {-0.16450541026433302419700167600784091647`26.847193868993593 + 
    0.26115866730112548066927748558553335392`27.04792054209654*I, 
   -0.01865919996322701051723891067767538794`26.862591247293594 + 
    0.02962219775915850138830072388282533309`27.063333439062387*I}, 
 "Tc" -> {-5.61792837056698432478661745151095883879`26.952397243177934 + 
    8.91867740941137479889891108179626620008`27.15314046011384*I, 
   -1.60959466051659996349277651624220283646`26.941333826365977 + 
    2.55529344451391780835444051753094411536`27.14207800587044*I}, 
 "kappaFit" -> {1.00021051278132351259702962083677136603`22.56257311537987, 
   1.00162856709947269051806087278315576652`22.590570395976037}, 
 "kappaFitIm" -> {-1.0434151099277428282`3.5809413448722514*^-19, 
   -8.767439028224923679`5.5327391044104335*^-18}, 
 "residual1" -> {0.00013876788501326502468060084528651415`18.885786796243778, 
   0.00191201072207584228243655050992939068`19.801690281037978}, 
 "residualMinus1" -> 
  {1.26808708428411669053376883554655192486`22.85292449458302, 
   2.28701838763447943031371015465754845447`22.881465219649833}, 
 "neutralOnly" -> 
  {0.64647359387458594447106963939428798794`22.557148055834887, 
   1.15998414562816129396378704079168616309`22.585610752468895}, 
 "residualP2measure" -> 
  {0.04230095230395878328693273555421698671`22.60101943995112, 
   0.35444480746699727208509539984812244151`23.244661474892833}, 
 "chargedFractionS" -> 
  {-0.01949711613660171267266668192212201443`24.458625598494603 - 
    3.4794387349908332993`7.739435485709231*^-19*I, 
   -0.01358269059740894079726326737981855963`24.525154771458688 - 
    2.0768161892915002337`7.738826819636933*^-19*I}, 
 "chargedFractionT" -> 
  {-0.40440044114698509141196063372159223086`22.49433231249278 - 
    4.39980850302007286324`5.5603157060183115*^-18*I, 
   -0.54244879441594509504683283504016897492`22.3849311099665 - 
    6.38982306869325653079`5.485422590974658*^-18*I}, 
 "time" -> 1028.915017`9.463924499286488, "kernels" -> 8|>


==> anc/paper_scan/point_B_b0.800000_N5_h0.250000_P5.000000.m <==
<|"b" -> 4/5, "Ps" -> {3/10, 9/20, 7/10, 11/20}, "ws" -> {1, 2, -1, -2}, 
 "lams" -> {0, 0, 0, 0}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 5, "hstep" -> 1/4, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.125`40., 0.375`40., 0.625`40., 0.875`40., 1.125`40., 
   1.375`40., 1.625`40., 1.875`40., 2.125`40., 2.375`40., 2.625`40., 
   2.875`40., 3.125`40., 3.375`40., 3.625`40., 3.875`40., 4.125`40., 
   4.375`40., 4.625`40., 4.875`40.}, 
 "IS" -> 
  <|0 -> {{0.1185170653647802548747134044040334806`23.881117186878026 - 
       0.36659751313601539560755987137557909925`24.371519200788846*I, 
      0.03747042053984078447342921660643825098`24.07602463740849 - 
       0.11590367128807089783955367634423033057`24.566426631386413*I}, 
     {1.62502544829109068793456624473210472971`24.633034672513187 - 
       5.02653593634529650832411234683203412178`25.12330649064948*I, 
      0.49800563007579588737601599204034022261`24.710363426404296 - 
       1.54043322749851746874161404460526199275`25.200637898541338*I}, 
     {5.38316594652448974998602373455516396316`24.58673209936799 - 
       16.65123282221274607530761082392821531667`25.077137344462034*I, 
      1.41451212826080534696516424106644061777`24.648175209076186 - 
       4.37537519955538227964412299375423812206`25.138580249028635*I}, 
     {5.06382191785714082781880515050496119377`24.37242636403514 - 
       15.66343645395170413003424655443267630848`24.862834789989094*I, 
      1.0533391318694428871759177111357813711`24.413910364455877 - 
       3.25819328249195665199196351709880775539`24.904318773904883*I}, 
     {1.25215859538052963516783908102614918976`24.193142469170553 - 
       3.87318253034301730759264449251927731779`24.683548206510604*I, 
      0.19125967636961640208111183938322107659`24.226793378986887 - 
       0.59160528067831064878924524550737291199`24.717198892358887*I}, 
     {0.08029860997662088241173050626962676855`24.3734758115421 - 
       0.24838001713174330043700237491671330205`24.863612773445695*I, 
      0.00835905075819762606081179011993441491`24.40762289029257 - 
       0.02585625294299284338415978372185165792`24.89774189400946*I}, 
     {0.00148149809561721243266624540048201002`23.93136248020141 - 
       0.00458257649138864325403362202700151991`24.421749551584096*I, 
      0.00009751269463748469428573015438006369`23.962259143900848 - 
       0.00030162670028376177488123933209564543`24.452645192148484*I}, 
     {9.60693122202025733780541754771576`23.760083342346444*^-6 - 
       0.0000297162023377940435138572743613729630935322278982844416`24.250491\
904273908*I, 
      3.707492422938926329839420007936556539291960616880657`23.78792010456697\
*^-7 - 
       1.146803203434645277439371937812675678357327591393634`24.2783285843864\
04*^-6*I}, 
     {
      2.51748641820007482278453924423787459984934590556772`23.555525572999528\
*^-8 - 
       7.78710017350888897658495953926581604770748921263752`24.04593186820196\
*^-8*I, 
      5.280731910977305031764442102732456898043446602422`23.5831452310278*^-1\
0 - 
       1.6334383408362523290483383272373870824595363711494`24.073551344413257*^-9\
*I}, 
     {
      2.83373230077095016685475690379039187099036102411`23.455826976248872*^-\
11 - 8.76531334249984363878299409646454195304720021749`23.94625474607493*^-11*
        I, 
      2.994659227703395181020652845980521204244408213`23.48608098398054*^-13 \
- 9.263093227856231830572788705603765042656692679`23.976509723530842*^-13*I}, 
     {
      1.40404644509115550610018751291758049393075078`23.348094650481347*^-14 \
- 4.34300270187793891159069407306854055456921492`23.838468463886418*^-14*I, 
      6.92842007763601638690967068698461657393843`23.37607301880698*^-17 - 
       2.143101976584900152090962302350693642914154`23.866445075852774*^-16*
        I}, 
     {3.0956268942228629777783127919357385776934`23.079794885766884*^-18 - 
       9.5754068625152476090348489928124017997874`23.57020592057497*^-18*I, 
      6.6108939716803876337286087715321179156`23.107013386630502*^-21 - 
       2.04488466041966664361757773386308319968`23.59742456426495*^-20*I}, 
     {3.054195310181946048812685213415961561`22.90584745868126*^-22 - 
       9.447250502687012172716748406598572151`23.39625640192911*^-22*I, 
      2.616153580992857226112140874053532`22.934872200125668*^-25 - 
       8.092297879819884805792710496522191`23.42528114346146*^-25*I}, 
     {
      1.352938638978776197996580821047265104125235501294868`22.764599823188412\
*^-26 - 
       4.184915808948606960529361677493147431335946807908698`23.2550086279569\
97*^-26*I, 
      4.30824157466044303113802708005069221731648011014`22.790688488124207*^-\
30 - 
       1.332627197947072777525562217497002283215431885132`23.281097299233547*^\
-29*I}, 
     {2.6969172076823664648244849992891681539320231842`22.549807646428214*^-3\
1 - 8.3421162887142460850662242294877481703692210307`23.040216610083*^-31*I, 
      2.959039790893304777765924302057059227824718`22.575877953165165*^-35 - 
       9.152915027665138172958119823613410162715449`23.06628695492626*^-35*
        I}, 
     {2.42318041294946773224147563098141619519716`22.36910942654836*^-36 - 
       7.49539241908406422733900586480443044161352`22.859517404005377*^-36*I, 
      8.490632403698509103689912187554964295`22.396342636630273*^-41 - 
       2.6263261873451951400878962277713314505`22.886750595337094*^-40*I}, 
     {9.82660023787625547324698444119293556`22.10069681578329*^-42 - 
       3.039568351359361934892933210453219495`22.591105465779332*^-41*I, 
      1.01915750957431724066823308503791400638159211729465`22.12604397176361*^\
-46 - 
       3.15246253654643743556677299180891005680580104717696`22.616452601534448\
*^-46*I}, 
     {
      1.8005028465479184269660432021765085014748860959025`21.85307952941757*^\
-47 - 
       5.5693234042485891739663215755072630852727725892403`22.34348888261542*^\
-47*I, 5.1230625853532227657889898967627712400474615`21.87601926471064*^-53 - 
       1.58466799498495772451831162960261575207417599`22.366428638687147*^-52*
        I}, 
     {1.4919739885666332760132721363190389308140984`21.703274279216348*^-53 - 
       4.6149805700037779632690509915098438807468382`22.193683550733073*^-53*
        I, 1.079467074591648774891893290171923747`21.72366236631926*^-59 - 
       3.3390123510030541231196788735354033762`22.214071695550842*^-59*I}, 
     {5.59571343133038026628978939126278142`21.731301863260835*^-60 - 
       1.7308685646532180057427471045642747341`22.221729613924047*^-59*I, 
      9.541791824382832684372568226266978507683041619027`21.75198931616421*^-\
67 - 
       2.9514712863633448908568001782889805929097738854475`22.242417958450908*^\
-66*I}}, 
   1 -> 
    {
     {
      -0.0018181905373196414522412802155430196369616468151182855763`26.905692\
316676546 + 
       0.0056240350479256232597706815737977514423790874415728952979`27.396174\
00744553*I, 
      -0.0004028847025893576741025496240657878784171665920887975501`26.905692\
32329121 + 
       0.0012462047519925575123465515186878752748954093173095173368`27.396174\
013872834*I}, {-0.02326932316782526727470361642464974646`26.826237410218116 + 
       0.07197677380407036635124671471062582328`27.316797382687824*I, 
      -0.0047427053447488055836743963760926739967936045885316908158`26.826237\
41271102 + 
       0.014670157243350710514362204427101276987794692641059241984`27.3167973\
88220635*I}, {-0.05827373347817873642236266486233886212`26.74970266896071 + 
       0.18025257129425800814840628196970179487`27.240267138567532*I, 
      -0.01016314552595994366537272526959993162`26.749702671112374 + 
       0.03143668689389881426439547620390327875`27.240267144092527*I}, 
     {-0.04436933938230888040252571181850825538`26.639823164401754 + 
       0.13724343770222970640086117799990510083`27.130269506670295*I, 
      -0.0061526528952563660805345804310078406666233306662769262591`26.639823\
169641744 + 0.01903141327072017036896296222955595571`27.13026951258154*I}, 
     {-0.01066449474209017029428699828640742132`26.509420854536405 + 
       0.03298746251663583910275125576575703771`26.999833341085402*I, 
      -0.0010908464458586457521168412184391784122207488442563672773`26.509420\
860299354 + 
       0.0033742110727615049915539385305765428832761229985204217016`26.999833\
347601626*I}, 
     {
      -0.0008259090913319138267286469559261887690569025158341398115`26.577770\
23177773 + 
       0.0025547056706711361053994572573534507689077728441732175278`27.068089\
871735413*I, 
      -0.0000577740164065706147666798728849612016633392116477677245`26.577770\
238727588 + 
       0.0001787068442282080784528235551080432145708119681462133649`27.068089\
884741408*I}, 
     {
      -0.0000215464777670826198371008746791480055845907117285158259`26.417763\
3912333 + 
       0.0000666476607562057302815994698857383423794083856275535794`26.908063\
541639926*I, 
      -9.553783710909817894114200139933542751209607247751995`26.4177634034660\
33*^-7 + 
       2.9551806220302506314227940564632488467531680163959394`26.908063558516\
25*^-6*I}, 
     {
      -2.022384826651539718212828726065189181795248524935504`26.2879583519397\
68*^-7 + 
       6.255649730884987277218770850442662356614814271562288`26.7785073828018\
8*^-7*I, 
      -5.2679488457395982260916613166664657065556244245232`26.287958379143184\
*^-9 + 
       1.62948427741763820618521618225441903105333895334848`26.77850740936586\
*^-8*I}, 
     {
      -7.290066155361825162328982126274445559726618664165`26.236804163187948*^\
-10 + 
       2.2549665020197769736211194310330294106271697799266`26.727396943881157*^\
-9*I, 
      -1.03384106112321609548115267862594865136363331162`26.236804191365174*^\
-11 + 
       3.19788176343336026749016533306927152406650901168`26.72739699715979*^-11\
*I}, 
     {
      -1.0609046482956842941311758627009263756024910791`26.22449295304401*^-12 \
+ 3.2815949715138141902782057407807742819061258728`26.714939437910015*^-12*I, 
      -7.5911338112680324228172355372841661963578904`26.22449299050758*^-15 + 
       2.34809288310354624229745882467815161740103785`26.714939559020852*^-14*
        I}, 
     {-6.447651154670317687107598641453500534959966`26.182258397027482*^-16 + 
       1.9943903197362797681969619008502353541777005`26.672556265840463*^-15*
        I, 
      -2.1572730490588965340147104665054220661336`26.182258529535975*^-18 + 
       6.6728865797191614298606981115263895109798`26.67255649823917*^-18*I}, 
     {-1.673452461762900251377823536835350048692`26.08257145443357*^-19 + 
       5.176330589568674624507488475369775043933`26.572877411054396*^-19*I, 
      -2.426379968243369943762999752314167832`26.082571785104776*^-22 + 
       7.505289297733470578578187776423839158`26.57287781311031*^-22*I}, 
     {
      -1.883068722691229481287007422581603486515621483395565089`25.9904792028\
505*^-23 + 
       5.824716539158948509188539373759229465905307151200119433`26.4808825583\
61596*^-23*I, 
      -1.096542314623749425267056076846461707079939600830608`25.9904798519478\
5*^-26 + 
       3.391829559331428382572730706505397709256091893901056`26.4808832531607\
05*^-26*I}, 
     {
      -9.2844191619239652469241934169509900745795621000035`26.020034061686154\
*^-28 + 
       2.87186066006419687506457956603126886470750512928831`26.51051117653369\
*^-27*I, 
      -2.0123465009283871998707585307433031189105426657`26.020035570492393*^-\
31 + 6.2245991371596839794878204982909882765589869815`26.51051273267732*^-31*
        I}, 
     {
      -2.021242633371043894836647425485191642654570008`25.941120441956436*^-32 \
+ 6.252116693555201445378072620131033709065172374`26.431543169594313*^-32*I, 
      -1.51123798460955474248229555440472856584473`25.94112298807062*^-36 + 
       4.67456804814864889645949153638751031656863`26.43154582505756*^-36*I}, 
     {-1.9541493770584487544392327796452857705345`25.864197851854946*^-37 + 
       6.0445835350459973379322434441554168343937`26.354561844707085*^-37*I, 
      -4.67109020168556664520122277368320467`25.864201851693664*^-42 + 
       1.444863696465449799200212712810896725`26.35456629586907*^-41*I}, 
     {
      -8.42733248031532498817695213198269154487469647943377576`25.88973586539\
3032*^-43 + 
       2.606746226921052268700022635176243688380546017086072504`26.3802707558\
82638*^-42*I, 
      -5.968677149438034966410825309423135035143057850949`25.889742909223628*^\
-48 + 
       1.8462338676384268663256022645786973295822308958151`26.3802799971339*^\
-47*I}, 
     {
      -1.626726362652101096597740938670984065154493857603`25.882437216821007*^\
-48 + 
       5.031797212203625733485696317098580667130782354299`26.372724885909417*^\
-48*I, -3.163826298652736842086456127368606146577993`25.88244620315862*^-54 + 
       9.786361563295093352484872771847014330427602`26.372742267834685*^-54*
        I}, 
     {-1.409358480568416431173807161107961296276602`25.849907946320474*^-54 + 
       4.359433913616569270530231175996299950552159`26.34033853046144*^-54*I, 
      -6.97611281336025394681572007907143152`25.84991771390071*^-61 + 
       2.157854314788114720426705543838549223`26.340369982417997*^-60*I}, 
     {-5.49249415623815761166168232238929861`25.838680455150833*^-61 + 
       1.698940732622433267091121634348411589`26.329232097462842*^-60*I, 
      -6.41268688612170889940075829094054367233904912951`25.838697912061473*^\
-68 + 
       1.983575156654838120530464844249579455038723895283`26.329286140864497*^\
-67*I}}, 
   -1 -> 
    {
     {
      -0.0018120154256941739339808387031247107600053302963848821783`26.905692\
301715483 + 
       0.0056049341652108339167003062254855125888816313879479857483`27.396173\
99290839*I, 
      -0.0004026883560472732825361563663790994621748347502957404116`26.905692\
31859005 + 
       0.0012455974119962502438696768668031926141497671167207800429`27.396174\
009304907*I}, {-0.02324579779096095464811160613730459267`26.82623741298748 + 
       0.07190400500383472147364201309058817955`27.316797388831173*I, 
      -0.0047426278491401568210532834639809068000408948166793820754`26.826237\
413810894 + 
       0.0146699175335897393253145382200903448665972898186320150527`27.316797\
39065725*I}, {-0.05829397697576578755823797032169696739`26.7497026716758 + 
       0.18031518857093243751076631414148930635`27.240267145531423*I, 
      -0.01016572511863492858119857128725367067`26.74970267216627 + 
       0.03144466610142173676011476921829042386`27.24026714678886*I}, 
     {-0.0444121985716399228053047835113091825`26.63982317172774 + 
       0.13737600993708403775366845924534137807`27.13026951493415*I, 
      -0.0061549675851178003872367158837189786088739015012527374336`26.639823\
1724013 + 
       0.0190385730796833032980950809068468583200000000000000000001`27.130269\
51569372*I}, {-0.01067807130713605888172056840424399219`26.509420862736935 + 
       0.03302945760795398074557185649858026809`26.999833350357616*I, 
      -0.0010913222494165079951706057421909582292198818400993733019`26.509420\
86336028 + 
       0.0033756828304405927952161528625062786866239458245983564609`26.999833\
351062087*I}, 
     {
      -0.0008271019933443600814859907033926189876223265652499421639`26.577770\
24162207 + 
       0.0025583955604758806469077273478189473936217887318581071072`27.068089\
890158088*I, 
      -0.00005780112560656408758920225977597227896467404215125711`26.57777024\
2333948 + 
       0.0001787906985260691133118069150083240950486553876046049808`27.068089\
89148677*I}, 
     {
      -0.0000215799112881518286235076438349856749400991833706971817`26.417763\
408526014 + 
       0.0000667510774721160351776644448209167870486221443771005248`26.908063\
565498352*I, 
      -9.558464582719081185278552111974266525995244956799932`26.4177634096263\
03*^-7 + 
       2.956628511377917812579386432177205084324810010031172`26.9080635670144\
3*^-6*I}, 
     {
      -2.025675499438437107718353189517817409604311990694776`26.2879583903279\
47*^-7 + 
       6.265828454569276511985213423999624231896171791034396`26.7785074202875\
4*^-7*I, 
      -5.2706081536789745764445409608279735078978981165197`26.28795839249974*^\
-9 + 
       1.63030685573092805044562023042027352357669526240479`26.778507422408445*^\
-8*I}, 
     {
      -7.30235670060735758817323840718775564147085437264`26.236804202993966*^\
-10 + 
       2.2587682189355898587762767394431810775551648738725`26.72739701915437*^\
-9*I, 
      -1.03437538497555342014737573807994044095321875804`26.236804204978423*^\
-11 + 
       3.19953453634731337461745687866053575921402903804`26.727397022900384*^\
-11*I}, 
     {
      -1.0627460610056361500594769410615706217558002644`26.224493006001154*^-\
12 + 3.2872908374892976513861399724559287493385354315`26.714939609127647*^-12*
        I, 
      -7.5951379107336834702490472071958977123047119`26.22449300832253*^-15 + 
       2.3493314329292096915830893134384591317476975`26.71493961661097*^-14*
        I}, 
     {-6.459129697538617649181017273748441336669341`26.182258584409443*^-16 + 
       1.9979408677160092807343995349748560436212931`26.67255659448966*^-15*
        I, 
      -2.1584323731904110486876105500091371806741`26.182258591609425*^-18 + 
       6.6764726062734275201564632373907603332736`26.672556607105975*^-18*I}, 
     {-1.676500757020547798595194688758983846014`26.082571922106368*^-19 + 
       5.185759590002649149106672790401538219197`26.572877979692606*^-19*I, 
      -2.427707039202284264942215627476843587`26.08257193790145*^-22 + 
       7.50939419951951826955286675157262727`26.572877998893016*^-22*I}, 
     {
      -1.886572229858360920357286314834491335326462035885031586`25.9904801208\
94304*^-23 + 
       5.835553603093761988342241707585679737598797779608361269`26.4808835410\
45575*^-23*I, 
      -1.097152194194388409207925295443756370324166302312201`25.9904801482336\
1*^-26 + 
       3.393716041528912440138766721613862963176028639266666`26.4808835703079\
27*^-26*I}, 
     {
      -9.3020375030648619296774152493401556058994934953106`26.020036195559396\
*^-28 + 
       2.87731037317340624903479996355706600852450620577294`26.51051337735707\
5*^-27*I, 
      -2.0134838399345389637354257020912265568866175304`26.02003625179789*^-31 \
+ 6.2281171592265021120538906414375840257155600334`26.510513435358675*^-31*
        I}, 
     {
      -2.02514976989809744244038882854662264676681121`25.94112404261748*^-32 \
+ 6.264202265619377523537863986062762692779203269`26.431546924897805*^-32*I, 
      -1.51210530345821181502807419808545928867391`25.94112412694401*^-36 + 
       4.67725084266465420280911656431859939480129`26.431547012843797*^-36*
        I}, 
     {-1.9579928818384566491020823153969007098096`25.86420350789026*^-37 + 
       6.0564722811075075711072917038603812171936`26.354568138954292*^-37*I, 
      -4.67381044418313577843703217793522087`25.86420362611161*^-42 + 
       1.445705123083351946443131961104974028`26.354568270508697*^-41*I}, 
     {
      -8.44417928558353575096454005009525843893751409852878938`25.88974582505\
1822*^-43 + 
       2.611957288211343135928511135601263159952080138596057067`26.3802838226\
4584*^-42*I, 
      -5.972201581875548467738294869897327502705830053395`25.889746011666347*^\
-48 + 
       1.8473240466458395092191286245385243496300760610624`26.380284067453108*^\
-47*I}, 
     {
      -1.630028162380794374175437969070527081089421316358`25.88244992215693*^\
-48 + 
       5.042010353793712979566467819310409343040831005389`26.37274946157574*^\
-48*I, 
      -3.165719167842530565000028516581836905945534`25.882450136498576*^-54 + \
9.792216594682635419194398386050896293166007`26.37274987608618*^-54*I}, 
     {-1.412260088165560426211592122897064304120036`25.84992175528705*^-54 + 
       4.368409179127367720901121991653005335161967`26.34038299663804*^-54*I, 
      -6.98033847519279904742425166960555446`25.849921965929056*^-61 + 
       2.159161398383541951545564925466915023`26.340383674699414*^-60*I}, 
     {-5.50395353701557236247349047374509219`25.838705133695782*^-61 + 
       1.702485353375696799050552765959420481`26.329308499483833*^-60*I, 
      -6.41661674076222556216549880278252384948560442105`25.838705475385453*^\
-68 + 
       1.984790741038205382047729423546229351545426988983`26.329309557077668*^\
-67*I}}|>, "IT" -> 
  <|0 -> {{-5.49857178976591823080737081687047901327`21.859721947237894 + 
       17.00820668925421768891885121754356550395`22.350132397838014*I, 
      -1.76162600395940156540131599499253122948`21.76232893148064 + 
       5.44906938202983769390061465184420227079`22.25273936742235*I}, 
     {2.85074735506774132517669764854980960876`23.052897573324408 - 
       8.81794438404541530738697994367466464066`23.543263407575385*I, 
      0.36395540340634225340108134844957303657`22.568604142458142 - 
       1.12578847080388745533008419537870585176`23.058976920905504*I}, 
     {18.05923531409621976786551709330470386892`24.28496729059019 - 
       55.86090690744684142573428161300749270349`24.77537815303447*I, 
      5.55694854469763899845467138081629200553`24.17602550379239 - 
       17.18877792696627770093129812774867978941`24.666435646438945*I}, 
     {5.58179181450412742410155398122629088526`24.305791143366324 - 
       17.2656232395058189592197246366680939478`24.796186902515668*I, 
      2.30594367424756087074300621573292246216`24.2613324861615 - 
       7.13275521806917489657965255190287093629`24.75173084826648*I}, 
     {-0.61432464237415242278043695389968035642`23.966797247811403 + 
       1.90023171312392287888914355159756203867`24.45719073002517*I, 
      -0.30952552622454187815204313393759466582`23.89378235778827 + 
       0.95742573288313863937425245081045803739`24.38417444351068*I}, 
     {-0.0279565832777278573316821732529038347`23.84646023064667 + 
       0.08647542760066173412688631632664125646`24.336865877892237*I, 
      -0.02821957772930661031395719573159447577`23.911816218789944 + 
       0.08728892320672145179699984942779240358`24.402224124086782*I}, 
     {0.00091083683354515838189843376815352418`23.753661803331518 - 
       0.00281740454020359445348539808790029086`24.244083067734074*I, 
      0.00054698808015220114385818687339870749`23.48454806047374 - 
       0.00169194595969493540594880587750312983`23.974977707064816*I}, 
     {0.00001576547635026943795010792144329352`24.011929521825103 - 
       0.0000487658414897857209193104360941850598212872008481374208`24.502348\
80649902*I, 0.00002142391121196955110687103308450622`23.90914932481741 - 
       0.00006626853734338924463429854641156068`24.39956698324602*I}, 
     {
      6.04008533483373480652867876650922302618799989627507`23.981774165035404\
*^-8 - 
       1.868321879270381735499045894438317379619294156309073`24.4720114820171\
37*^-7*I, 
      1.514492865717430303691189256818285554943092757748088`23.91364849000025\
*^-7 - 
       4.6846360608523827578960862155972151216676254696519`24.403911428314693\
*^-7*I}, 
     {
      7.93972342556895772177556025543491563518770658404`23.820780553865603*^-\
11 - 
       2.45591877747111851378468993484072912215213734931`24.310647941039196*^-10\
*I, 
      3.79201350536722082152869147366500842286712243051`23.76876164911171*^-10 \
- 1.1729473022025421796066918619655303166273180810002`24.25870235234302*^-9*
        I}, 
     {
      4.08131485458767347104642572175165749262339938`23.765311539519285*^-14 \
- 1.262434124074723361508235653472914762028433643`24.257203050218177*^-13*I, 
      3.928922284287567363544972344240508346548197504`23.716930700046255*^-13 \
- 1.2152959865242582772137600249373886690606712982`24.208649112065373*^-12*
        I}, 
     {8.7308889696293421482103390191028057263387`23.604446428637978*^-18 - 
       2.70064245506030477014645051296345628614123`24.093045334474493*^-17*I, 
      1.804968704263602840572569345539034577184894`23.563145441099877*^-16 - 
       5.583137215174569938418747405134767717665465`24.05185948659463*^-16*
        I}, {8.056557815171812554920439479003413978`23.293467337698033*^-22 - 
       2.4920580427705049363196595738500797146`23.78444016824657*^-21*I, 
      3.82136762711860488640858835612999326613`23.258848224915408*^-20 - 
       1.182027132184202182581395721723382775122`23.749801576934743*^-19*I}, 
     {
      3.279783090273607841570606337070592897135296074482729`22.987000031687252\
*^-26 - 
       1.0145039626311995997691409165533011446866549147623711`23.477385498548\
454*^-25*I, 3.8185997631655215001814985109017955`22.95161170691048*^-24 - 
       1.18117097527654007901103766975724094`23.441997758815205*^-23*I}, 
     {
      5.9763852413697753075259631978030048204925231904`22.74617145967559*^-31 \
- 1.84861813805942683402595341221767418539163144722`23.23657877532275*^-30*I, 
      1.8289015788731729078704329512808047952888609848248`22.71128354203369*^\
-28 - 
       5.6571664892465435727561292858585530372432520684545`23.201690679052856*^\
-28*I}, 
     {4.91953947239065285486573161346290791331033`22.603880961864288*^-36 - 
       1.521714135261561695291139426550361051060853`23.094386097150807*^-35*
        I, 
      4.23954122871411440492548228377223208827591561`22.566883021033327*^-33 \
- 1.311376776416714209364017155246855659538475379`23.057370179766483*^-32*I}, 
     {1.839583794358165350350629825681552311`22.618267992244206*^-41 - 
       5.690208765644326530641096867266953138`23.105541905019525*^-41*I, 
      4.784898850682978436527758997483498595287`22.583113043834942*^-38 - 
       1.4800670383366434526484394540077370635087`23.070703092988428*^-37*I}, 
     {
      3.1344717842018346839566527622507422899966815365689`22.4764757338222*^-\
47 - 
       9.6955620487808813676916437720427283629020349155313`22.97409310453922*^\
-47*I, 2.6381399009384775892215050536223198`22.43817239769735*^-43 - 
       8.1603060623584239595361513629226274`22.9354400283776*^-43*I}, 
     {2.4372039765287177100081919187356770856225728`21.927827371557118*^-53 - 
       7.5387701682531700378804569484903854472223592`22.417910624751546*^-53*
        I, 
      7.11680545995515706944228202904658617934653975902`21.89084295219872*^-49 \
- 2.201373426740715585889808095304713617837542063948`22.38091470808427*^-48*
        I}, {8.651656040066259752892173984969462321`21.455044375324423*^-60 - 
       2.6761340900872934502165676868997247993`21.94545628308964*^-59*I, 
      9.39841032337852747121694925212727296048215`21.420904424692825*^-55 - 
       2.907120456770839900416391409739426081477049`21.91131620520083*^-54*
        I}}, 
   1 -> {{-0.14185583060758784013738445526449298294`26.89886480057512 + 
       0.43878908547493952384338234441459245437`27.38910903384469*I, 
      -0.04740938428522297795382712073850637621`26.898864800496437 + 
       0.14664691810228790514209881270072121074`27.389109033745726*I}, 
     {-1.04831219560575659407062913448888215357`26.810507223810728 + 
       3.24264394090736223724252841836036955088`27.30095342709824*I, 
      -0.37290241813530563559631066635120236464`26.81050722375184 + 
       1.15346341651346946425091816460935105479`27.300953427017664*I}, 
     {-1.49486547217553340592842042554609639749`26.71197224663949 + 
       4.62392451994765140146823820467949562686`27.202408358084398*I, 
      -0.60344591445760197549093722687772839084`26.711972246538835 + 
       1.86658158360024741018889139845984514177`27.20240835798745*I}, 
     {-0.71599832678414197312654948380134210266`26.75297360322578 + 
       2.2147292054585138930143940224991990328`27.243456524063056*I, 
      -0.3505244313215983851271047879304782717`26.752973603112924 + 
       1.08424372828000158757381292057815106062`27.243456523846678*I}, 
     {-0.11605489973379099237869120191825691569`26.542718002022262 + 
       0.35898153146728716467223475491987480705`27.03313735425024*I, 
      -0.07377596561018347255852648948048757196`26.542718001584326 + 
       0.22820414459856130873877726227862879101`27.033137353780383*I}, 
     {
      -0.0063620829030002521156344460021695958924687942841565970432`26.620442\
31177716 + 
       0.0196792231011328356796657256108883742799999999999999999999`27.110864\
25911933*I, 
      -0.0056304800622069621334786324772984780897134479088354852864`26.620442\
307514622 + 0.0174162259436132192135376673509698694`27.1108642453983*I}, 
     {
      -0.0001233185722044098456472341346489801506845726277083345067`26.404687\
92896843 + 
       0.0003814495554245756526084675742925168820697989665372425761`26.895093\
62591713*I, 
      -0.0001630254443600928987043390479938368704165580597985702845`26.404687\
92461084 + 
       0.0005042710287869159500297864139475758503271886628909450904`26.895093\
62131772*I}, 
     {
      -9.038988004068455834574929191837247349301362558678408`26.2874415355932\
63*^-7 + 
       2.7959437852757494812035610068996212356485917141820275`26.777955408618\
04*^-6*I, 
      -1.9158932782928481179023324407998810773673383376610903`26.287441524403\
66*^-6 + 
       5.9262496003793811943854031353126040192215061653995201`26.777955397352\
13*^-6*I}, 
     {
      -2.6595266228387508539182585021867283000416267689184`26.25218266414962*^\
-9 + 
       8.2264595655559105199973424384376465296885672359292`26.74284053696352*^-9\
*I, 
      -9.7020705071552523474278944051535433658140570289451`26.252182643645973*^\
-9 + 
       3.00104875972600388489231290884665383708340368290403`26.74284050398991*^\
-8*I}, 
     {
      -3.2744847675395791702826508830795210906925576097`26.238833970532937*^-\
12 + 1.01286508308912421850699089068340091499219529413`26.72961154675809*^-11*
        I, 
      -2.20682769420226912426130139369010646567436729098`26.238833939878756*^\
-11 + 6.82616922823887992794688252777986400099318356652`26.7296114486703*^-11*
        I}, 
     {
      -1.7320784994199648965023766898654066095579664`26.198676078144562*^-15 \
+ 5.3576729097142856523161373587796167588363405`26.6893319819552*^-15*I, 
      -2.3144898337216933838142245259864005523634254`26.198676000307643*^-14 \
+ 7.1591902365235870190214306001530954168696559`26.68933173107401*^-14*I}, 
     {-4.001694243447808604224559106591719112059`26.19233127445414*^-19 + 
       1.2378058412629471522099625068351343611534`26.682784200325006*^-18*I, 
      -1.13767787468185693344852038550668982638922`26.19233106374113*^-17 + 
       3.51907025646094743940038169135702937850059`26.682783577787493*^-17*
        I}, 
     {
      -4.081343493879203602749458947735818856457619619470495296`26.0870103705\
2491*^-23 + 
       1.2624429827930936168678329315224230264807014521140157402`26.577330501\
66933*^-22*I, 
      -2.648623732934056613088278169046202343`26.087009861806866*^-21 + 
       8.1927346980631615996352381156257059353`26.5773292881503*^-21*I}, 
     {
      -1.85083513425527671568506515677797424463391430512273`26.124835836413556\
*^-27 + 
       5.72501146020091268725305516186547511549346570369486`26.61531231456381\
6*^-27*I, 
      -2.9411331141645805874760922978817966098392141987510783`26.124834583250\
88*^-25 + 
       9.0975260156511793258378051263760710300501854179883255`26.615309181095\
483*^-25*I}, 
     {
      -3.750852911101465542903693605618127885941965562`26.01272677320993*^-32 \
+ 1.160215488897353371661925797644290238095378771`26.503425840113902*^-31*I, 
      -1.56544108485806576994291793379529947585079960214`26.012725002663377*^\
-29 + 
       4.842229318651818711581003289185532903432728610551`26.50342029929386*^\
-29*I}, 
     {-3.4094460005536095298620387845989119912053`25.976626586129832*^-37 + 
       1.05461135164583517351348431738370573180363`26.46702770666875*^-36*I, 
      -4.0080213629249754207006701218764350062386285`25.976623045333884*^-34 \
+ 1.23976294867064802589141992836546178295843011`26.467016228854234*^-33*I}, 
     {
      -1.39386816737359064545338239312423714034390495779639534`25.94908529734\
831*^-42 + 
       4.311519208021701560543251096101115139411131116410430665`26.4396246574\
22303*^-42*I, 
      -4.94930926056937476206569417152445393184`25.94907833675299*^-39 + 
       1.530922539367036182665728898996056332469`26.439602512927472*^-38*I}, 
     {
      -2.568372386908716364254261850503145816398130892575`25.83812644967412*^\
-48 + 
       7.944500877995504739253425147279607791083169343798`26.329124459157804*^\
-48*I, 
      -2.953648602975039558218673523651077403490041133212297`25.8381073487305\
8*^-44 + 
       9.1362389812437221444783895767193816859602912516298075`26.329090642951\
353*^-44*I}, 
     {-2.136526294230797775115643252915743105564879`25.79879994150907*^-54 + 
       6.608712625510843545880866959171982245029702`26.289172143064622*^-54*
        I, 
      -8.5321436001818270701910483282939620651277117259`25.798746365622556*^-\
50 + 
       2.63916644908382512510917773977001534198344625492`26.289111581911275*^-49\
*I}, {-8.03419818076065069292832490216996728`25.729198923004276*^-61 + 
       2.48514175072041078074404203918066078`26.21974515730618*^-60*I, 
      -1.19450355331044270381726723522764008661166`25.72909569142219*^-55 + 
       3.69484369806100124077582579688462896646541`26.219646657949266*^-55*
        I}}, 
   -1 -> {{-0.14250406156506004737280888493832961382`26.89886480047403 + 
       0.44079419635256431544110964610556705562`27.38910903371688*I, 
      -0.04796608062195182130390219592064138948`26.8988648001979 + 
       0.14836889368435772021490910662018386062`27.389109033369415*I}, 
     {-1.05326290791756802061666704731304908207`26.810507223814092 + 
       3.25795750622536801408207097929972126436`27.300953427100243*I, 
      -0.3774555574040876353837011412472123699`26.81050722372544 + 
       1.1675472071284321952630649247420113968`27.300953426978836*I}, 
     {-1.50231571834778199428770325420854384628`26.711972246643285 + 
       4.64696965450773386910625625532230619735`27.202408358088384*I, 
      -0.61130816887747873556616448147115872894`26.711972246516265 + 
       1.89090114390237073934376155363676730218`27.202408357966064*I}, 
     {-0.71978081792236447577049485041666548449`26.752973603288538 + 
       2.22642922385218108382565752944923769124`27.243456524173222*I, 
      -0.35543319700241865628913415687226213676`26.752973603222948 + 
       1.09942754409266430163418440009261260456`27.243456524047716*I}, 
     {-0.11669918762851914005265359268039465623`26.54271800224626 + 
       0.36097444564571372356864186434722157023`27.033137354489952*I, 
      -0.07487781423802771567063413170896248919`26.542718002090396 + 
       0.23161238766952134876101164428961713466`27.033137354322765*I}, 
     {
      -0.006398645183228602501714324576039068898663729355972149248`26.6204423\
13648585 + 0.01979231770877470292291798142891461687`27.11086426511976*I, 
      -0.0057187641481349505109716825028882637296270252661733851136`26.620442\
313343762 + 0.01768930667043574366523734246798954802`27.110864264140574*I}, 
     {
      -0.0001240404701785927057543553263098039424581344443978938053`26.404687\
931161188 + 
       0.0003836825334455789373966428834533983179721308077745617249`26.895093\
628231066*I, 
      -0.0001656622107805651214793752828232183064859389350465641329`26.404687\
930592377 + 
       0.0005124270863933922933880013035579548207605927227371025374`26.895093\
627630754*I}, 
     {
      -9.092123645542852878179138403640394791062608092094935`26.2874415410358\
36*^-7 + 
       2.8123797255038050864704325339186341413658592383804707`26.777955414097\
672*^-6*I, 
      -1.9473481808814828416209872143418358488301521736451175`26.287441539935\
81*^-6 + 
       6.0235460448149338378691288801589681357823207518560895`26.777955412990\
153*^-6*I}, 
     {
      -2.6750502941891143572691010756304360135238675418628`26.25218267389466*^\
-9 + 
       8.2744774547456916911439780182154786167101021124164`26.742840552630682*^\
-9*I, 
      -9.8616590329046647345110921637377669018744984131618`26.252182672390017\
*^-9 + 
       3.05041275341307961240900166192524996842919341057308`26.742840550212474\
*^-8*I}, 
     {
      -3.2933085771780444441544034990479499251116501447`26.238833984874983*^-\
12 + 
       1.01868767224956914755435615924287765794846346873`26.729611592634512*^-11\
*I, 
      -2.24284069408255864722539274761797348294592270376`26.23883398314115*^-11 \
+ 6.93756479946777303588600138907410508281736592553`26.729611587095146*^-11*
        I}, 
     {-1.7418316450024770064440835879111071439933442`26.19867611208846*^-15 + 
       5.3878413829615567552459397360884723052912308`26.689332091349563*^-15*
        I, 
      -2.35170487830522526317130454692250665017806414`26.19867610577552*^-14 \
+ 7.27430397776901447556159105611350127063852675`26.689332071015873*^-14*I}, 
     {-4.023694800441733898373351751591322925842`26.192331370985134*^-19 + 
       1.2446110633267538090719702561992230826146`26.682784485514166*^-18*I, 
      -1.15562266736543807098325051295991724587399`26.192331362934738*^-17 + 
       3.57457716891523732021765053897944791990434`26.682784461751353*^-17*
        I}, 
     {
      -4.103218079496560013882299364237872972203041712620372011`26.0870106020\
46448*^-23 + 
       1.2692092393347332047915290926117816826487665318925475593`26.577331053\
95541*^-22*I, 
      -2.6895035363745399106345657117278056606`26.08701058550211*^-21 + 
       8.3191842876867655038476228975998688258`26.57733101451129*^-21*I}, 
     {
      -1.86050273672900978006408158056958502637105630628323`26.12483640397673\
*^-27 + 
       5.75491533112405603654477476222705053034798932663846`26.61531373374454\
3*^-27*I, 
      -2.9855044959317805740825955494922911379423095305286253`26.124836368685\
152*^-25 + 
       9.2347757708674281450272693851131441016426256973650383`26.615313645540\
65*^-25*I}, 
     {
      -3.769957206290135543906501838912979609052174046`26.012727572239733*^-32 \
+ 1.1661248379728022344640703516059500228153239949`26.50342834067345*^-31*I, 
      -1.588524139127271600464703595248032568817737260751`26.01272752847125*^\
-29 + 
       4.913629924671120737158795366717068973273868958187`26.503428203771158*^\
-29*I}, 
     {-3.4263975554604631352090580900536348079764`25.976628179891936*^-37 + 
       1.05985481414088939624999218614849779355689`26.46703287310731*^-36*I, 
      -4.0658202796397030840230896954171840438042362`25.97662810222673*^-34 + 
       1.25764133526785072416559950571122811249685614`26.467032621453566*^-33*
        I}, 
     {
      -1.400642857829157451147218329529040525509797824117612378`25.9490884245\
00033*^-42 + 
       4.332474710637573262908627751513640674890220036140768584`26.4396346064\
85694*^-42*I, 
      -5.01918402547902790246011935234422786559`25.949088287818405*^-39 + 
       1.552536232692972046044014853763172017824`26.439634171782984*^-38*I}, 
     {
      -2.580594817435091546134564153594558968878957225243`25.838135019646323*^\
-48 + 
       7.982307354401715146083496996790339387255663378721`26.329139631794437*^\
-48*I, 
      -2.9945258944086257453015790737118062126267347818660524`25.838134681401\
417*^-44 + 
       9.2626808007164315187195256165554338463854060365763164`26.329139033021\
058*^-44*I}, 
     {-2.146497625949095270505120736495928916684441`25.798823957894356*^-54 + 
       6.639555993082687157895778629054145199712203`26.28919929105159*^-54*I, 
      -8.6480592668740277580280590529820875972766710859`25.79882309680599*^-50 \
+ 2.67502153460427043095530959642555909909051608699`26.289198317699814*^-49*
        I}, {-8.07103120875146981210811992541612548`25.729245172634716*^-61 + 
       2.496534959302772619896622795318485905`26.219789286460298*^-60*I, 
      -1.21045713330218629796485773166294622698521`25.729243658553482*^-55 + 
       3.74419138257030488990127756219045053793297`26.219787841790524*^-55*
        I}}|>, 
 "S0" -> {3.38111967840617670486313078516565183023`24.4396221007852 - 
    10.45849441094323686567949563858697705457`24.93001658072071*I, 
   0.8007609804614878597576705697736484285`24.519044090126183 - 
    2.47691742239827071282512580157612951396`25.009436461882007*I}, 
 "T0" -> {5.08796203276011920962935137454896989594`22.406833116834314 - 
    15.73810676461971821144677985003093733312`22.897242095190624*I, 
   1.5320112695646343086174192019164568356`22.282544051571122 - 
    4.73882406546361245856975732445378558155`22.77295325601393*I}, 
 "Sc" -> {-0.0696334212800127345867929286289135042`26.700278331593825 + 
    0.21539040807190925968485336326888479997`27.190778209384405*I, 
   -0.01130676574971665947068339984159890021`26.717879954320335 + 
    0.03497413805091888687798258403069043212`27.208391518301354*I}, 
 "Tc" -> {-1.76616483096725737178174299424544522453`26.746586233323566 + 
    5.46310890189571674871590560320627240899`27.23702795015578*I, 
   -0.73169518666727291619101643012679562599`26.738814142949742 + 
    2.26328280218729633102792191870453190486`27.22925763337662*I}, 
 "kappaFit" -> {1.00607766210977411933298076736962948623`22.341719152236884, 
   1.01507779396531037661404582428293230159`22.37193716100733}, 
 "kappaFitIm" -> {5.24721921446797098632`5.059022685357975*^-18, 
   -4.07016881518128408247`4.975056171316075*^-18}, 
 "residual1" -> {0.0031136909128066491482789384576878704`20.122813785208766, 
   0.01375870567687811510200260262303074758`20.543736477288668}, 
 "residualMinus1" -> 
  {0.98626985638314397529902759748582446236`22.633649583819082, 
   1.78758326111767157466227795309504971188`22.66276002461423}, 
 "neutralOnly" -> 
  {0.50481571689249682211278417093492487564`22.33773112463348, 
   0.9131942076919362246913063361196673421`22.368377624681226}, 
 "residualP2measure" -> 
  {0.01606485842795347070685424551508218355`22.101589603655704, 
   0.31073269305444111138269852618529361229`23.113766218139613}, 
 "chargedFractionS" -> 
  {-0.02059478158218793784020755879268570617`24.373622508974314 - 
    3.0029153498486542953`7.677612155557436*^-19*I, 
   -0.01412002585740433871238540547922652532`24.45292167280253 - 
    1.7539754247657459544`7.687267707299263*^-19*I}, 
 "chargedFractionT" -> 
  {-0.34712618128739213237969694605421584935`22.341631330818448 - 
    2.75614470819933599092`5.381946615685352*^-18*I, 
   -0.47760431088421786099511518246016424889`22.217343994277407 - 
    4.01504990716746423699`5.28246788557927*^-18*I}, 
 "time" -> 864.11217`9.38811511519949, "kernels" -> 8|>


==> anc/paper_scan/point_B_b0.800000_N6_h0.250000_P5.000000.m <==
<|"b" -> 4/5, "Ps" -> {3/10, 9/20, 7/10, 11/20}, "ws" -> {1, 2, -1, -2}, 
 "lams" -> {0, 0, 0, 0}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 6, "hstep" -> 1/4, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.125`40., 0.375`40., 0.625`40., 0.875`40., 1.125`40., 
   1.375`40., 1.625`40., 1.875`40., 2.125`40., 2.375`40., 2.625`40., 
   2.875`40., 3.125`40., 3.375`40., 3.625`40., 3.875`40., 4.125`40., 
   4.375`40., 4.625`40., 4.875`40.}, 
 "IS" -> 
  <|0 -> {{0.11854036395131067688165364634846067601`23.88094150498033 - 
       0.36666958042738266198507025006427125316`24.371343519381618*I, 
      0.03747203875787683471613246242728484487`24.075988378529672 - 
       0.11590867676728945565567318095605558659`24.56639037262428*I}, 
     {1.6251279017160051160054500701874795273`24.63300385244697 - 
       5.02685284573442367346434684789536593185`25.123275644146506*I, 
      0.49801157190415712514639731389802492211`24.710357616213763 - 
       1.54045160678840290768934425029673480661`25.200632082867703*I}, 
     {5.38343819394766607080150310170588092429`24.586718612267575 - 
       16.65207493915166065257038557143632452788`25.077123856138446*I, 
      1.41452521133112640451431550345902446603`24.648172718351297 - 
       4.37541566816662506698290460707347152413`25.138577758074803*I}, 
     {5.06406538175533895192224973148430565278`24.372419344957947 - 
       15.66418953756327620439740222883375205244`24.862827770725012*I, 
      1.05334832730697130895833764348385249774`24.41390913593472 - 
       3.25822172586017321586328138223715074417`24.904317545350246*I}, 
     {1.25221778589436642121255323717842005523`24.193136650523886 - 
       3.8733656187033898974589065441752376631`24.68354238778283*I, 
      0.19126131638704478842029648563135429695`24.226792404646186 - 
       0.59161035358750643133873755297159142946`24.71719791800371*I}, 
     {0.0803023721231852804063968723495356579`24.37346906303128 - 
       0.2483916542202108264374497901680670643`24.863606027087844*I, 
      0.00835912179158565140862678277374864652`24.40762178333208 - 
       0.02585647266378427176054036940596963966`24.897740787462944*I}, 
     {0.00148156742334344982161204277580095464`23.93135598600346 - 
       0.00458279093621945117228859509175460509`24.42174305687061*I, 
      0.00009751352180386931984029461013755853`23.96225811365076 - 
       0.00030162925887849764783309697562935554`24.452644161809214*I}, 
     {9.60738442581603737483963546363033`23.76007733501264*^-6 - 
       0.0000297176041897886520241293029992056832832207276646334464`24.250485\
89699988*I, 
      3.707524089249195195997317636211080106389494694448281`23.78791917594663\
*^-7 - 
       1.146812998471806406475652745293017551327505323344799`24.2783276557775\
63*^-6*I}, 
     {
      2.51760718475156417104024642333818185232562333240777`23.555519443689008\
*^-8 - 
       7.78747372914249956272130664212091256372902833295476`24.04592573303156\
*^-8*I, 
      5.280777700953458377283139780545847032927560159804`23.583144300961525*^\
-10 - 
       1.6334525046120197320813748993618823364189491662139`24.07355041331755*^\
-9*I}, 
     {
      2.83387144857848129354874529045163949854636645401`23.455819855001156*^-\
11 - 
       8.76574375511630721876162327092773749893839752927`23.946247608393904*^-11\
*I, 2.994685759013229361695148039068168029219501692`23.4860798960255*^-13 - 
       9.263175294621684682909518383379446502324740602`23.976508632684787*^-13\
*I}, 
     {
      1.40411731379198679569027627428983313290614163`23.348088241783238*^-14 \
- 4.34322191325820695372147350631537067757817237`23.838462039146624*^-14*I, 
      6.92848305675035015845393944317614759190869`23.37607202957221*^-17 - 
       2.143121457312526344805086344840309386173555`23.86644408379147*^-16*
        I}, 
     {3.0957878405108434251187896198071701337879`23.07978879466849*^-18 - 
       9.5759047022882837004836723874086112008587`23.570199821255606*^-18*I, 
      6.6109557643982749280287319728012624626`23.10701243771012*^-21 - 
       2.04490377417061691782913223105520610446`23.597423613905917*^-20*I}, 
     {3.054358957975759971047176288491327559`22.905840837587547*^-22 - 
       9.447756698769894670815263346315084313`23.396249777169732*^-22*I, 
      2.616178744334683783305108114897635`22.93487115202181*^-25 - 
       8.092375715180618846643552182041385`23.425280094714065*^-25*I}, 
     {
      1.353013307043301700840814621052345098655200387217386`22.764594187378652\
*^-26 - 
       4.185146772537533829402091478922067452940376628061193`23.2550029907873\
32*^-26*I, 
      4.3082842028246320389764941714052452238706361459`22.790687591771434*^-30 \
- 1.332640383709758636798775435994196648845327235869`23.281096402643744*^-29*
        I}, 
     {
      2.6970703334089202726435159875041203008208450339`22.54980185997869*^-31 \
- 8.3425899378919319914809737221176985786669105675`23.040210819413282*^-31*I, 
      2.959069880470309310974222553501559094701631`22.57587703342411*^-35 - 
       9.153008100878411096411957102109770352810322`23.06628603444816*^-35*
        I}, 
     {2.42332173661346092516310386054355664649748`22.369103196704426*^-36 - 
       7.4958295620694032441014275532664938313833`22.85951114968568*^-36*I, 
      8.490721014110203384616122724905906532`22.396341638156798*^-41 - 
       2.6263535963571084053987386857927135862`22.88674959257773*^-40*I}, 
     {9.82718791006197496484276949009935704`22.100691330360714*^-42 - 
       3.039750130380940734768306804554855789`22.591099901667153*^-41*I, 
      1.01916840871481927689504265816845565499351556130301`22.126043088639857\
*^-46 - 
       3.15249624981626122982291548136087846424068807609711`22.61645170468308\
7*^-46*I}, 
     {
      1.8006130678761739044441623607017826052794539351727`21.853075042136783*^\
-47 - 
       5.5696643413508423249276100420878475916312491040011`22.34348418901671*^\
-47*I, 
      5.1231186364094318208645662448160008227087705`21.876018536493284*^-53 - \
1.58468533272256677392804059868798991514221195`22.3664278746498*^-52*I}, 
     {1.492067319604010768543013394976063420080248`21.70327048966521*^-53 - 
       4.6152692619832468720119974579200656583428878`22.193679269269875*^-53*
        I, 1.0794791379417682437823590565207577441`21.72366175760642*^-59 - 
       3.3390496654112389379998162911149911361`22.214071001868383*^-59*I}, 
     {5.596070540247871790281935945397064787`21.73129792789319*^-60 - 
       1.7309790257422335065483978892684042268`22.221724639082073*^-59*I, 
      9.541900571731897309964790572129113846471859902517`21.75198867029226*^-\
67 - 
       2.951504924141672037951608619831277757207245251336`22.242417132753545*^\
-66*I}}, 
   1 -> 
    {
     {
      -0.001807764906014302667606422004401094935011087275624597016`26.9056914\
40827773 + 
       0.0055917864388527734335854759989184921946074746350290493149`27.396173\
156413006*I, 
      -0.0004025171444020394682134334556339785360166333954349805658`26.905692\
080329136 + 
       0.0012450678193745509373426184158750662141382498580855063903`27.396173\
77779484*I}, {-0.02320929462384139566843213310066530642`26.82623705678917 + 
       0.071791093245123596555432994638656857`27.316796598013745*I, 
      -0.0047412582371775897213087914802289684023776352742556714475`26.826237\
314206804 + 
       0.014665681043782190949548742560335460406953366790117935`27.3167971695\
2392*I}, {-0.05822859856123845692983546914508044828`26.74970234537894 + 
       0.18011295976865214246893828670146897658`27.240266307262267*I, 
      -0.01016360352058093671126969505721546645`26.749702580790228 + 
       0.03143810356489525641327859284045099572`27.240266912048117*I}, 
     {-0.04437181484809236692400871836191145821`26.639822338887114 + 
       0.13725109482398922930055675956744847561`27.130268575344655*I, 
      -0.0061539174124192106601504201547215948548928448299138023424`26.639822\
93946378 + 
       0.0190353246808263000433498540952118415700000000000000000001`27.130269\
252900288*I}, {-0.01066954321566549616821864423327322277`26.509419867540576 + 
       0.03300307847752848320828334388602597657`26.999832224998208*I, 
      -0.0010911577168749125935679253932279146611898006314241335401`26.509420\
585930943 + 
       0.0033751738976519418646017523792418281684138976864856736876`26.999833\
037347916*I}, 
     {
      -0.0008264944249464749145485032144195293544248547183676552659`26.577768\
973409015 + 
       0.0025565162272082268145613646336532330630295571540454837987`27.068087\
515967544*I, 
      -0.0000577930768528052137336192373526362090783410201811680042`26.577769\
891952904 + 
       0.0001787658020851830216633044866009200916860640828278469324`27.068089\
235550346*I}, 
     {
      -0.0000215649266446773534168518141472151802427402441422722124`26.417761\
057918522 + 
       0.0000667047269063467540978841901578913011187634614107793136`26.908060\
32211729*I, 
      -9.557203138711012685484925844281649948819914004386521`26.4177627695789\
8*^-7 + 
       2.9562383209569055286944987986511579125896289935089352`26.908062683874\
043*^-6*I}, 
     {
      -2.024323078876896641062101132849700948523096587900871`26.2879527417030\
02*^-7 + 
       6.261645141279761972851293282831929204601445017009758`26.7785019044808\
4*^-7*I, 
      -5.2699385631569804410381241793639823925025456723256`26.287956877761946\
*^-9 + 
       1.63009973769317798402823498933549469039112902290379`26.778505943287378\
*^-8*I}, 
     {
      -7.297617184648334475974285127050253366913385268701`26.236797694855515*^\
-10 + 
       2.2573021897534644450340300988712145219335358562495`26.72738471150925*^\
-9*I, 
      -1.03424763300363913617218504210394852650009292245`26.23680248381861*^-\
11 + 3.1991393733802094310507374424745312156105174747`26.727393767973368*^-11*
        I}, 
     {
      -1.0620705411831279976243167515419956341545978074`26.224483254238052*^-\
12 + 3.2852013165731042304000486705439259744465311044`26.714908077760274*^-12*
        I, 
      -7.5942200950210196627966264679444378123379803`26.224490468066602*^-15 \
+ 2.34904753376519976323299162187259716772057081`26.714931402798243*^-14*I}, 
     {-6.455088274204856203710538535662115925450249`26.182219254035974*^-16 + 
       1.9966907728548796101571319283381711613106666`26.67248761339728*^-15*
        I, 
      -2.1581760601720024759476354889276273420571`26.182248505759986*^-18 + 
       6.6756797777061341916070024422668247604305`26.672538917204164*^-18*I}, 
     {-1.675464470323691142535084859612220581924`26.082458998439208*^-19 + 
       5.182554143387899599413760915807995474557`26.572740680173673*^-19*I, 
      -2.427422887782207031121991715225162643`26.082543422565497*^-22 + 
       7.508515261084502503953997495142796542`26.572843327472327*^-22*I}, 
     {
      -1.885417202555390925481963430553150604152351261257834224`25.9902233417\
08518*^-23 + 
       5.831980867508639831194735348292153791911676886999850454`26.4806086872\
80682*^-23*I, 
      -1.097025347579635670862111619660113669854314629384764`25.9904162480404\
57*^-26 + 
       3.393323679016602926039763590808837101914368681410328`26.4808151711376\
78*^-26*I}, 
     {
      -9.2963859844031363606415369427719002106781396080605`26.019341699750083\
*^-28 + 
       2.87556224291009476607995271160642147237918027110398`26.50979710952259\
*^-27*I, 
      -2.0132535320860789649635096414694609692343716519`26.01986571437896*^-3\
1 + 6.227404769966429933361969180715350402266456533`26.51033754836711*^-31*
        I}, 
     {
      -2.023927051084991872609374603242865692558582268`25.939756961460997*^-32 \
+ 6.260420146354362988639489571251020697313580519`26.430121225625594*^-32*I, 
      -1.51193398116490479998497782838035605450049`25.940792413656105*^-36 + 
       4.67672090778584328263179083811742113740032`26.431201058564586*^-36*
        I}, 
     {-1.9568168310564124748553846841728627038769`25.861696655454566*^-37 + 
       6.052834515603509684237020982215661412191`26.35177932354531*^-37*I, 
      -4.67328541770652704364938394012474956`25.863601573840903*^-42 + 
       1.445542721660347657393537437189392872`26.35389833594178*^-41*I}, 
     {
      -8.43912951208439030801940661122374029435372401904897394`25.88460206645\
6416*^-43 + 
       2.610395290029065323875013644177240949056680571686440078`26.3735477318\
09413*^-42*I, 
      -5.971535927802601439477815435643764503100297394669`25.888520210266556*^\
-48 + 
       1.8471181462322575864059326947670104624443117132529`26.378676554245963*^\
-47*I}, 
     {
      -1.629057019526061229386563391048937247849082954633`25.874810892648306*^\
-48 + 
       5.039006410400842068528660957775069637035707922223`26.35809263944803*^\
-48*I, -3.165368853242891099121482837956977371586201`25.88064191384625*^-54 + 
       9.791133000006646833719161598663861609958298`26.369258991766348*^-54*
        I}, 
     {-1.411421417886100753698274749749399316445229`25.84026853278407*^-54 + 
       4.365815000492884173300364619009797570094682`26.31003499605514*^-54*I, 
      -6.97957118524010707321273854441610559`25.847650927758743*^-61 + 
       2.158924059914482356816239770361940474`26.333112495831372*^-60*I}, 
     {-5.50069433872176412815230513900502275`25.8188825086577*^-61 + 
       1.701477216711453755528743635832712403`26.270658653412255*^-60*I, 
      -6.4159158013596188856910873577359636773646393876`25.834032632142176*^-\
68 + 
       1.984573926150776509283325088408276884872333460737`26.31500222259149*^-67\
*I}}, 
   -1 -> 
    {
     {
      -0.0018104757054659946662464471423034728656130468760346342891`26.905692\
22289267 + 
       0.0056001714957603340249972324176035796512582140269310346836`27.396173\
91631889*I, 
      -0.0004026153022328497829719613396972114492941092144241930271`26.905692\
29911117 + 
       0.0012453714416129107190650918487682102081061745171999468003`27.396173\
990377928*I}, {-0.0232343425427772963186860119502841051`26.826237351040138 + 
       0.07186857157925945387601996437006119388`27.316797251298702*I, 
      -0.0047421255214634641481283337414981157233923484443012551137`26.826237\
398087986 + 
       0.0146683637313884434200067433947834790046075106891705352192`27.316797\
355750015*I}, {-0.05827707679497762417280652884817786287`26.74970266670159 + 
       0.18026291285663407369873137644317540218`27.240267132754514*I, 
      -0.01016509037726497143826772825676272524`26.749702670953596 + 
       0.03144270271659614533920305648447158102`27.240267143673957*I}, 
     {-0.04440342020259558623326232304861633715`26.63982316193776 + 
       0.13734885664695540536407469358413841471`27.13026950388964*I, 
      -0.0061547052975923398995386187881543035161926378071428956161`26.639823\
16995944 + 
       0.0190377617707442533424662390860663512600000000000000000001`27.130269\
51293893*I}, {-0.01067644904677923647642888856334191124`26.509420852165782 + 
       0.03302443962501085118319439018146054089`26.999833338404233*I, 
      -0.0010912864344675583444488793362150432565631443892170147406`26.509420\
860718834 + 
       0.0033755720474813824581637673186264166247113802693951828326`26.999833\
348075256*I}, 
     {
      -0.0008269975814393966988171935058251217861493866525761143143`26.577770\
22913443 + 
       0.0025580725931075648862201092100556065753622208923936857291`27.068089\
86678462*I, 
      -0.0000577995463147268607995371125979498671267905236642008136`26.577770\
239230553 + 
       0.0001787858134535416981930769129152641502573023551865298084`27.068089\
885678052*I}, 
     {
      -0.0000215775448381146981729846227975935585914414659963201711`26.417763\
38738695 + 
       0.0000667437575583474779286050409047333650995024147615746367`26.908063\
536333174*I, 
      -9.558237616073399902603800850918259180489984402424494`26.4177634044100\
14*^-7 + 
       2.9565583059542385425488797692775103360669643595407601`26.908063559817\
602*^-6*I}, 
     {
      -2.025478363200738102507961471544137691405102462749517`26.2879583451213\
53*^-7 + 
       6.265218671882985647188000528486551675706683377451241`26.7785073761436\
5*^-7*I, 
      -5.2704973406241151119491159259500923960778549229216`26.287958381402383\
*^-9 + 
       1.63027257898756670434910133137062757527078206005427`26.77850741157196\
*^-8*I}, 
     {
      -7.301721821137297954047717107244248407884096944003`26.23680415754721*^\
-10 + 2.25857183773584565875529863778533561042944087125`26.72739693322006*^-9*
        I, 
      -1.03435607018923375485243687886546723733581084564`26.23680419385614*^-\
11 + 3.19947479176445731769238827174365107692135041122`26.7273970018695*^-11*
        I}, 
     {
      -1.0626637444076334296666087496442633278552465969`26.22449294704029*^-12 \
+ 3.2870362154226380248975828663307273322586376087`26.714939418522174*^-12*I, 
      -7.595012853870379548707400459877782337242342`26.224492993939194*^-15 + 
       2.34929275028469204207023596926067599275577692`26.714939570113312*^-14*
        I}, 
     {-6.458688075100354763989260219310010809024221`26.182258379684402*^-16 + 
       1.9978042648672010209436965281371340460013574`26.672556235439018*^-15*
        I, 
      -2.1584014963074478691564389836965799521775`26.18225854182791*^-18 + 
       6.6763770977618654611490112838953054998079`26.672556519798203*^-18*I}, 
     {-1.676401034674482102975190508573193046081`26.082571417131202*^-19 + 
       5.185451128398750567745095504981721311567`26.572877365707658*^-19*I, 
      -2.427677524813766268068709932207602239`26.082571815493598*^-22 + 
       7.509302905481827363535048151949098732`26.57287785006077*^-22*I}, 
     {
      -1.886476537223692293209442206143494107685571915043430739`25.9904791342\
54095*^-23 + 
       5.835257606211060090985571430833112657619748128926588397`26.4808824849\
3991*^-23*I, 
      -1.097141205298297840923969201658558901365350061598894`25.9904799097772\
46*^-26 + 
       3.393682050626703435851340230128970292668320302696228`26.4808833150627\
66*^-26*I}, 
     {
      -9.3016459443267889748726191946058754490352259495053`26.02003389740025*^\
-28 + 
       2.87718925605058312621209867295045032199810622383349`26.510511007097296\
*^-27*I, 
      -2.0134679574729372231861644026003832642322084926`26.02003569790515*^-3\
1 + 6.2280680315257127318419189565988798258404925421`26.51051286408851*^-31*
        I}, 
     {-2.0250816784672501678960165284758630599579536`25.94112013216611*^-32 + 
       6.263991644902962941933154412816252363517459891`26.43154284650671*^-32*
        I, 
      -1.51209655449377411790410662587386332322347`25.94112318687564*^-36 + 
       4.67722378032898546685755937445033029507544`26.431546032402743*^-36*
        I}, 
     {-1.9579432538023094091155580243201960750199`25.864197278562287*^-37 + 
       6.0563187714456086271519670701044951001859`26.354561206752717*^-37*I, 
      -4.6737930473571202806912705911424895`25.86420213210086*^-42 + 
       1.445699741889399740593123071881034504`26.354566607923186*^-41*I}, 
     {
      -8.44403320662885292469583270136923886677534851709282734`25.88973464575\
4043*^-43 + 
       2.61191210300418043232402819778398263561942237383553452`26.38026915587\
4704*^-42*I, 
      -5.972191380181991868982283000358344126098745418361`25.889743336207648*^\
-48 + 
       1.847320891053456155954241874600957312908694377452`26.380280557352012*^\
-47*I}, 
     {
      -1.630012658277055162888682975932158568066932897855`25.882435325247148*^\
-48 + 
       5.041962396431144949754488848914867512754130245128`26.372721227582613*^\
-48*I, -3.165719948657247051266463345599573637440445`25.88244664991124*^-54 + 
       9.792219009902185471701960385731899846003265`26.372743132089994*^-54*
        I}, 
     {-1.412257255518704327267710635195564326755395`25.849905457531126*^-54 + 
       4.368400417171527502981421833570788138263954`26.340330518019496*^-54*
        I, -6.98035337922404427891480477448247432`25.849918079937524*^-61 + 
       2.159166008505108315446014531232240927`26.3403711614335*^-60*I}, 
     {-5.5039821696554510423958094473210294`25.838675121110718*^-61 + 
       1.702494210036585031315573858055605405`26.329215586894815*^-60*I, 
      -6.4166421004982429483018715050793339844982777689`25.838698330600984*^-\
68 + 
       1.984798585323017147505065596383590668484799517714`26.329287437085803*^\
-67*I}}|>, "IT" -> 
  <|0 -> {{-5.52575863819338554814710109191741088763`21.858900183172985 + 
       17.09230116959626213108489676345234182837`22.34931063331476*I, 
      -1.78758091450975518490272259571028697681`21.76027545656472 + 
       5.52935322665711904186012381961767186226`22.250685891603084*I}, 
     {2.84376264449564553045672679571383814963`23.049087604657576 - 
       8.79633924627201511343144458988283860571`23.539453491610256*I, 
      0.35576562108348097224103662477146461009`22.550731417177058 - 
       1.10045579973710574755943631340239081118`23.041104283726952*I}, 
     {18.10169112681237930374577043773248566466`24.28366708210111 - 
       55.9922314159638884643366709851549536738`24.77407793631691*I, 
      5.60438635821758786032589672283660389566`24.172651140749792 - 
       17.33551278250372561099614054207878376007`24.663061267600103*I}, 
     {5.60007515311042597640594236837967631026`24.305203619533543 - 
       17.32217734371235605757156088764489548757`24.795599412991006*I, 
      2.33242637022972762920349157652595542082`24.260070282143435 - 
       7.21467161093899493606250356922042238273`24.750468720036746*I}, 
     {-0.61547747569407767780617894345218679418`23.965914701557544 + 
       1.90379766227094358117857311712379428827`24.45630815634104*I, 
      -0.31125337257967833856549522701313825381`23.890893214515064 + 
       0.96277031490535254545822373759158085746`24.381285235463327*I}, 
     {-0.02810405490577965078182975440673428816`23.84678107820376 + 
       0.08693158749574105302277557908754261531`24.337186770865483*I, 
      -0.02859360962344638668023673561875154885`23.91173162528805 + 
       0.08844588032343000605998635006726650302`24.402139622169717*I}, 
     {0.00090981683310180974583063313127282849`23.75210083370319 - 
       0.00281424947030055275941950930402910645`24.242522205518835*I, 
      0.00054232101448922440096733815440705491`23.477143974517066 - 
       0.00167750977145129532360439754305737536`23.96757391125613*I}, 
     {0.00001577377975582479470338708281672993`24.01129997301825 - 
       0.000048791525620740064923328366382189284634301104860930235`24.5017192\
39886317*I, 0.00002146212422745019085847252166212451`23.90687998192462 - 
       0.00006638673801264740874264388631660422`24.397297588778663*I}, 
     {
      6.04539222655054234819363848798696309156303262922602`23.9813471956921*^\
-8 - 
       1.869963409373979720185069868712942899845300983095898`24.471584779844555\
*^-7*I, 
      1.519476688297379237154105131351276391463194593820269`23.91217761088578\
4*^-7 - 
       4.700052042998894381337381366508995850664145615342121`24.4024413474073\
7*^-7*I}, 
     {
      7.94774829626400080281373378379959066091339827418`23.820464077940844*^-\
11 - 
       2.458401034039812745052394242915219859513078952443`24.310332254721814*^\
-10*I, 
      3.80648922735480088205401986120929498559164867942`23.767677573662525*^-\
10 - 
       1.1774249389590393778772707129990101080818031761386`24.257620697286512*^\
-9*I}, 
     {
      4.08566440501699120776783680861791844077012771`23.765037806907078*^-14 \
- 1.263779528945945755847442744315452342178447842`24.25692758998061*^-13*I, 
      3.944767350144154943614249818047650903164321678`23.71600367265649*^-13 \
- 1.2201971893346913732412619619157298263497921605`24.207716793067963*^-12*
        I}, 
     {8.7403673402587477393360041775918736492105`23.60423684031657*^-18 - 
       2.70357430887445951782812074059523129555045`24.092836811853*^-17*I, 
      1.812392691628803037822506085194096701399709`23.562428359296742*^-16 - 
       5.606101125876027546692640211628439534233412`24.0511457188726*^-16*I}, 
     {8.065321063575627223396593007455366321`23.29331247407711*^-22 - 
       2.4947686946601241769134467688917594673`23.78428513273323*^-21*I, 
      3.83713622802590371870318945415788177359`23.258305807108393*^-20 - 
       1.186904682822549375019183762485617372287`23.749258593644527*^-19*I}, 
     {
      3.283327756786662751659627777679142319934833938835765`22.986843754375528\
*^-26 - 
       1.0156004004518483820969067649001423414958291989590506`23.477229211712\
984*^-25*I, 3.834280667132757780598258293146882`22.951066858211846*^-24 - 
       1.18602139945842504351031382934297645`23.44145285302883*^-23*I}, 
     {
      5.9827782918556518521239944740305337630977468947`22.746029207752787*^-31 \
- 1.85059563927603386111675042479168517058629075745`23.236436486615435*^-30*
        I, 
      1.8363486901270101315331507267499982506329107597152`22.71078535357629*^\
-28 - 
       5.6802019268630695024707945240851439623696713000233`23.20119232072768*^\
-28*I}, 
     {4.92474215727999493341904291072561031602508`22.603733639473194*^-36 - 
       1.523323432062991017876066824209856492583429`23.094238542870908*^-35*
        I, 
      4.2566431769370099726504873624149304132598492`22.566371350477276*^-33 - 
       1.316666758639104025763601137624639051673676529`23.056857665602756*^-32\
*I}, {1.841508032074766249427954924375915693`22.61815157741744*^-41 - 
       5.696160826298354034788202836385614236`23.10542786779926*^-41*I, 
      4.804033690760686174100441880137261476194`22.582703594930376*^-38 - 
       1.4859858355707408440128250708846763599187`23.070300967991294*^-37*I}, 
     {
      3.1377192159822405820272330520419455224251690209134`22.476342463345887*^\
-47 - 
       9.7056070191917813660533471359832080020332709902566`22.97395701438011*^\
-47*I, 2.6486149598455665454344705166342679`22.4377121950719*^-43 - 
       8.1927075611086121265145317299767007`22.934970607944443*^-43*I}, 
     {2.4397094259683986078968825210255177054037629`21.927706970569275*^-53 - 
       7.5465200355912477273862493694746852460478151`22.41779008675616*^-53*
        I, 
      7.14491780869308872211260450969792722766693020939`21.89042633023551*^-49 \
- 2.210069150942138477533017207172248071056510587711`22.3804975850752*^-48*
        I}, {8.660497588754522737288817732013729832`21.45495084575885*^-60 - 
       2.6788689618556868169958238731057622064`21.945362761733193*^-59*I, 
      9.43541737563950605399414808539849705818157`21.420577416681347*^-55 - 
       2.918567494617768493465852201115023589490966`21.91098923816986*^-54*
        I}}, 
   1 -> {{-0.14333675183186107695786062571754977788`26.898864799432154 + 
       0.44336987758532404460001276181712995235`27.389109032406147*I, 
      -0.04873955796260013492757365320927592693`26.898864797391024 + 
       0.15076141723086965128952175750938029501`27.389109029837268*I}, 
     {-1.05907355051768442137218918784966900522`26.810507222716556 + 
       3.27593101173167196239677628706233131825`27.300953425597818*I, 
      -0.38320467756906187570650202260390771054`26.81050722081131 + 
       1.1853304111650214691911753387051205285`27.30095342298537*I}, 
     {-1.50976049152743534021275313936992118861`26.71197224452357 + 
       4.66999785998280522625716901064650272899`27.2024083560471*I, 
      -0.61966795900047589975257716890953610927`26.71197224078809 + 
       1.91675968385184636846939924069756911684`27.202408352450412*I}, 
     {-0.72286513909140206707377892189011158176`26.752973600661864 + 
       2.23596965979532383782675552385536280898`27.243456519126536*I, 
      -0.35962268341223201765751243434928371572`26.752973595879975 + 
       1.11238648206862200038328526395258850255`27.243456509920556*I}, 
     {-0.11712078282335592155519194106303141943`26.5427179919257 + 
       0.36227852577545331249875216816015206546`27.033137343416012*I, 
      -0.07561628673101771562698993449159116052`26.542717971437916 + 
       0.23389663406573643865173787058535171279`27.033137321431482*I}, 
     {
      -0.0064178831443102020181524827695672091269097194894103937024`26.620442\
293046708 + 0.01985182465546305427949323395536017302`27.110864198815133*I, 
      -0.0057651028364195016453010042705888595453336414345052028928`26.620442\
244651333 + 
       0.0178326417069118466296973735078803517899999999999999999999`27.110864\
043004785*I}, 
     {
      -0.000124350310631208087081181174331834339902629531589389666`26.4046878\
17456324 + 
       0.0003846409333101733809428804079280675858358891868149827229`26.895093\
508214448*I, 
      -0.0001667573373682745116563809861956952950710004096789518381`26.404687\
544344846 + 
       0.0005158145368199424096119957610644165143683124881752546892`26.895093\
21994129*I}, 
     {
      -9.111140204855859827490265453378768106027508756878362`26.2874411861392\
86*^-7 + 
       2.8182619360792144068520252208242973569851156752144253`26.777955056780\
495*^-6*I, 
      -1.9578855097379345748884740753643259648361162857908348`26.287440266649\
16*^-6 + 
       6.0561401572491380574748774101435352698718369394260157`26.777954131018\
678*^-6*I}, 
     {
      -2.6798061644217472965789483666417150217801793015466`26.252181899130473\
*^-9 + 
       8.289188333678734796717614415802722449923032311622`26.742839306614723*^\
-9*I, 
      -9.9058801530727555232512202193624413351606897365157`26.252179775294863\
*^-9 + 
       3.06409124995010955292822880939284850418562921502909`26.74283589094551\
*^-8*I}, 
     {
      -3.2983848044736443902266847480224941676586799955`26.23883257708588*^-12 \
+ 1.02025785313191920516459171405882509016325100725`26.729607087591994*^-11*
        I, 
      -2.25133712497322143155477179880763095721126920886`26.23882855690784*^-\
11 + 
       6.96384599724686193780987796931878251864723622073`26.729594222814725*^-11\
*I}, 
     {
      -1.7442108181227010023058283483346812752428219`26.198671727232032*^-15 \
+ 5.3952006518272652933650482626243989952774265`26.689317957554*^-15*I, 
      -2.35941137436808589526264981459998918817337573`26.198658828237036*^-14 \
+ 7.29814174562920958295059755469514595643441868`26.68927638176014*^-14*I}, 
     {-4.028672228887833234125800930527924907133`26.192316755470596*^-19 + 
       1.2461506837050818133895099287819798654709`26.682741304759663*^-18*I, 
      -1.15898259214686368285687742599160883179124`26.192272844903663*^-17 + 
       3.58497010317667521688243248599004398663834`26.68261159039345*^-17*I}, 
     {
      -4.107907850057884579971524983873261258311596708968371413`26.0869672240\
89854*^-23 + 
       1.2706598812483415325342965758181460656827850187531059091`26.577227583\
245403*^-22*I, 
      -2.6966138999756201803818325941690217178`26.08683479575454*^-21 + 
       8.3411780959676739360721844286713515302`26.57691178658861*^-21*I}, 
     {
      -1.86250178414935062938019089617513809834592738307953`26.12470549813456\
*^-27 + 
       5.76109879348605696205059680078388943214963273322324`26.6149864784447*\
^-27*I, 
      -2.9928413113919586221751673537467660781177023431653665`26.124301098320\
903*^-25 + 
       9.2574700410449820791879947798955343406623523570523966`26.613976440861\
833*^-25*I}, 
     {
      -3.773820053850540370655552661292576354354169904`26.01250206171716*^-32 \
+ 1.167319695696379280895240137566442018679693157`26.502722992905696*^-31*I, 
      -1.592220798182699854958302233081889832945652631227`26.011799138386205*^\
-29 + 
       4.925064446884952490912481263100562997030004914794`26.50052938599749*^\
-29*I}, {-3.4297839980358746215191323131813759040579`25.97608140951491*^-37 + 
       1.06090231006285026818102747696901862014343`26.46526291153644*^-36*I, 
      -4.0749141073801777208411310907287541145405013`25.974367235959715*^-34 \
+ 1.26045424210475592691732378797901215233188242`26.45974597102094*^-33*I}, 
     {
      -1.401990027191110537762736274142115748632387033745525203`25.9477933691\
73514*^-42 + 
       4.336641780893193997339760524194667050813786665830797506`26.4355276662\
47385*^-42*I, 
      -5.03009831492113933259721686619043718156`25.9437244487586*^-39 + 
       1.555912245552225429365888696866542024293`26.42279385654133*^-38*I}, 
     {
      -2.583026721886389347756511255345119520615669204709`25.833888839758252*^\
-48 + 
       7.989829732054976854025247834715773797134844025199`26.32165003836577*^\
-48*I, 
      -3.0009112505471901161509425952717462430440922462224036`25.820672738055\
965*^-44 + 
       9.2824320126932100217782055661466506092550229738442208`26.298686561249\
323*^-44*I}, 
     {-2.148489718723908757230324183193138953263326`25.784786924800226*^-54 + 
       6.645717943304244625456916209111068806930982`26.273364838637715*^-54*
        I, 
      -8.6662564299560211340232648869108075924179806361`25.74285240982579*^-50 \
+ 2.68065028917345985171079585407357199800126005351`26.22643331128967*^-49*
        I}, {-8.07843618725186281535966613840951593`25.697827439425062*^-61 + 
       2.49882547054241089717516177741050002`26.18976343978586*^-60*I, 
      -1.21298195771967989148882284787857774661619`25.61036864565742*^-55 + 
       3.75200118067582986155404768073576098422017`26.105707391834372*^-55*
        I}}, 
   -1 -> {{-0.14351403248679123134345269960844132895`26.898864799672477 + 
       0.44391824289477957193099028657593194912`27.38910903270804*I, 
      -0.048942901306949663452219986795280453`26.89886479718468 + 
       0.15139039976702895607117143916695757112`27.389109029576968*I}, 
     {-1.0604229693013790358410868230413510734`26.810507223095748 + 
       3.28010503990861736077854002329562504404`27.30095342611521*I, 
      -0.38486204272198292911063826667987024394`26.81050722101486 + 
       1.19045698041940756792545257103101155739`27.300953423261884*I}, 
     {-1.5117787080289170579459476595339330238`26.711972246389546 + 
       4.67624061623175581268565231560713879225`27.202408357844064*I, 
      -0.62251127723365588686147694521870482394`26.71197224564744 + 
       1.92555464844306235058001073610081147312`27.202408357129496*I}, 
     {-0.72388149999451299455068756910679738598`26.752973603143822 + 
       2.2391134718563324372232312545871866008`27.24345652389479*I, 
      -0.361382675894046725604778771088736008`26.752973602684882 + 
       1.11783049863269643119917845658884362296`27.243456523012334*I}, 
     {-0.11729232581559765069737467758924402979`26.54271800181313 + 
       0.36280914332118961538892759238120025406`27.0331373540252*I, 
      -0.07600757093709856781887846437163185562`26.542718000519383 + 
       0.23510695611038999957229198680135007516`27.03313735263703*I}, 
     {
      -0.0064275257119054242847758845417699171576100213672636317697`26.620442\
31302506 + 
       0.0198816510883887626359652752232245796399999999999999999999`27.110864\
263112898*I, 
      -0.0057961496614254314838067482083282280971414362620023537664`26.620442\
311025748 + 0.01792867588395556234788770704247834493`27.110864256679402*I}, 
     {
      -0.0001245389031780494000633395430216954893718728243025384962`26.404687\
928708785 + 
       0.0003852242886139451739596758711008874217365489175163903537`26.895093\
62564254*I, 
      -0.0001676758934001018450800595168489543649593869312293898108`26.404687\
921608996 + 
       0.0005186558184185674144892341423537839088143823781059988208`26.895093\
618148724*I}, 
     {-9.12489484933895739031300975768287218084852272203451`26.28744153534440\
6*^-7 + 
       2.8225165288216634931586444392108383604846800293994229`26.777955408367\
426*^-6*I, 
      -1.9687460562053116726951199501229439311784470353357692`26.287441519037\
827*^-6 + 
       6.0897340478334534320526643270605334348272794664610781`26.777955391949\
64*^-6*I}, 
     {
      -2.6837896185238102614857337830190640601114695315077`26.25218266470795*^\
-9 + 
       8.3015099716049950526672633387060763196206980768774`26.742840537856626*^\
-9*I, 
      -9.9605271704338280103117869070030953857357910192275`26.25218263856026*^\
-9 + 
       3.08099468963890831115114528471196650262795234555623`26.74284049580737*^\
-8*I}, 
     {
      -3.3031755557036269208298545368878743369806439085`26.238833972373936*^-\
12 + 
       1.02173973043082068140528459137589583950277513616`26.729611552633727*^-11\
*I, 
      -2.26357532395914166323705579938272820843016879483`26.238833936964564*^-11 \
+ 7.00170124872219347871430677919600204577271697762`26.72961143933873*^-11*
        I}, 
     {
      -1.7466741914170043083830075963815013586320108`26.198676077809477*^-15 \
+ 5.4028203690455219501300690349987774432898314`26.689331980864164*^-15*I, 
      -2.3719708801385899520845249903017001772074555`26.198675981624252*^-14 \
+ 7.33699086467812317668756625132895946927183775`26.689331670860494*^-14*I}, 
     {-4.034190306514449636524374354369291394541`26.192331292000777*^-19 + 
       1.2478575379281279140022787632834470738964`26.682784252165987*^-18*I, 
      -1.16500118741536824330114915591784799342464`26.192331070423375*^-17 + 
       3.60358684880073314881649760942570595703762`26.682783597566605*^-17*
        I}, 
     {
      -4.113359813079046175486480038151039589044075740919557341`26.0870104136\
47448*^-23 + 
       1.2723462848722548405033070850958998771807132065640994461`26.577330604\
548163*^-22*I, 
      -2.7102494825805353273362533217301224795`26.087009886650343*^-21 + 
       8.3833557406616007694128465375058976878`26.577329347469377*^-21*I}, 
     {
      -1.86489776319103908217943906496769622606547487719486`26.124835938846193\
*^-27 + 
       5.76851004650270499823599132899043046642085895140809`26.61531257072834\
2*^-27*I, 
      -3.0075703340358339402736359025260325253308940711727227`26.124834640375\
97*^-25 + 
       9.3030299193253749163548949853537259779842585284972634`26.615309324070\
157*^-25*I}, 
     {
      -3.77853125941379306781130104302230097452555424`26.012726906265524*^-32 \
+ 1.1687769678943071980371578457266033572935056771`26.503426256580727*^-31*I, 
      -1.599851324642566832662499083825289476520774111535`26.01272504961484*^\
-29 + 
       4.94866722523164855448035155705398433164579473284`26.503420446496364*^\
-29*I}, {-3.4339461639712019685268369600382257170397`25.97662681861137*^-37 + 
       1.06218975307914003622284509552200899780732`26.467028460421677*^-36*I, 
      -4.0939527756305329861163859178814493643732511`25.976623026762507*^-34 \
+ 1.26634329142648842548996434332001681377382772`26.467016169140976*^-33*I}, 
     {
      -1.403647175202258107898494399250202992481153860877237305`25.9490856712\
47293*^-42 + 
       4.341767678483681636384453017361762524487897554540161983`26.4396258471\
84832*^-42*I, 
      -5.053045835881114128250954531671539888`25.949078005727216*^-39 + 
       1.563010382930729314118489895968632104124`26.439601460585234*^-38*I}, 
     {
      -2.586006764350522870221667410509257164129067296467`25.838127207058744*^\
-48 + 
       7.99904761264481910041748196950334684274357454975`26.329125800167116*^\
-48*I, 
      -3.0143022931289510405439690126325128786942422752446585`25.838105460157\
124*^-44 + 
       9.3238532451010695504010209231361434029965683459246312`26.329087299906\
295*^-44*I}, 
     {-2.150914197488524106671774193871312031519224`25.7988012105932*^-54 + 
       6.653217351790469202507790709725254208158072`26.28917357766244*^-54*I, 
      -8.7041516408765398616607688602820026385454475423`25.798737894779396*^-\
50 + 2.69237205265154485118769495988889499567451225204`26.28910200685465*^-49*
        I}, {-8.08737101928149905862502833334697829`25.729199541850093*^-61 + 
       2.501589196755400677383847168304093856`26.219745747759816*^-60*I, 
      -1.21818884937794523982393629415066984572773`25.72907252198259*^-55 + 
       3.76810716108644496053919812602595091470467`26.219624550396823*^-55*
        I}}|>, 
 "S0" -> {3.38129579985001659733986281870207486211`24.439605213729088 - 
    10.45903919057579783172750368956211371348`24.929999690736764*I, 
   0.80076886807033805384153875789243923835`24.51904067870386 - 
    2.47694182038500933880469959859106322336`25.00943304971235*I}, 
 "T0" -> {5.09427860169287654556678784933483469042`22.40442707471145 - 
    15.7576452037058854021677149218195943323`22.894836055094665*I, 
   1.54142859707133640917496468880076548765`22.276841074130523 - 
    4.76795378474680966018468016962753447179`22.767250281872276*I}, 
 "Sc" -> {-0.06959645534188013855774367070228795917`26.700230755762647 + 
    0.21527606486784460146866131455866173309`27.190730449337025*I, 
   -0.01130644792321400441167350349636285076`26.71787054456249 + 
    0.03497315494856882914156171463418049458`27.20838205594701*I}, 
 "Tc" -> {-1.78053559461566698395480768803791142068`26.746604801903246 + 
    5.50756061185965577489242723873332987713`27.237046512530096*I, 
   -0.74811431626022611357873422866029140102`26.738868110615606 + 
    2.31407052679141338157616716929513163476`27.229311587055875*I}, 
 "kappaFit" -> {1.00119446830232693969868418082440022695`22.34035169153914, 
   1.0052277680919450150263546259700786011`22.369150598278484}, 
 "kappaFitIm" -> {5.1427447372673024544`5.051034025401968*^-18, 
   -4.1592491296316143748`4.985906924017756*^-18}, 
 "residual1" -> {0.00061710389636128228501563928289002121`19.417017331779483, 
   0.00487909312170733036028061138636636227`20.085198432386466}, 
 "residualMinus1" -> 
  {0.99218453893056989710851056267908586009`22.633341826499365, 
   1.81937262251392163567067047026659833568`22.662090807666065}, 
 "neutralOnly" -> {0.506605426806741441985099133925458739`22.336375973330647, 
   0.92493571932411857690786519775700099338`22.36561368956326}, 
 "residualP2measure" -> 
  {0.01661218459991354922969724980395386434`22.113751974436937, 
   0.31396694573316089569190379199494492103`23.11117709091883}, 
 "chargedFractionS" -> 
  {-0.02058277638559963025338661017656954989`24.373605563435422 - 
    3.0011547763452165836`7.67759372772194*^-19*I, 
   -0.01411948987285163356069578221506048954`24.452918248112656 - 
    1.7539072967806083711`7.6872638945847545*^-19*I}, 
 "chargedFractionT" -> 
  {-0.34951672922324630360424775452850412271`22.3392253270846 - 
    2.77892625107172409402`5.380135034026655*^-18*I, 
   -0.485338287924344122797775649329012095`22.211641085994128 - 
    4.09687598511846108068`5.278550556164295*^-18*I}, 
 "time" -> 891.534955`9.401683369011845, "kernels" -> 8|>


==> anc/paper_scan/point_B_b0.800000_N7_h0.125000_P5.000000.m <==
<|"b" -> 4/5, "Ps" -> {3/10, 9/20, 7/10, 11/20}, "ws" -> {1, 2, -1, -2}, 
 "lams" -> {0, 0, 0, 0}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 7, "hstep" -> 1/8, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.0625`40., 0.1875`40., 0.3125`40., 0.4375`40., 0.5625`40., 
   0.6875`40., 0.8125`40., 0.9375`40., 1.0625`40., 1.1875`40., 1.3125`40., 
   1.4375`40., 1.5625`40., 1.6875`40., 1.8125`40., 1.9375`40., 2.0625`40., 
   2.1875`40., 2.3125`40., 2.4375`40., 2.5625`40., 2.6875`40., 2.8125`40., 
   2.9375`40., 3.0625`40., 3.1875`40., 3.3125`40., 3.4375`40., 3.5625`40., 
   3.6875`40., 3.8125`40., 3.9375`40., 4.0625`40., 4.1875`40., 4.3125`40., 
   4.4375`40., 4.5625`40., 4.6875`40., 4.8125`40., 4.9375`40.}, 
 "IS" -> 
  <|0 -> {{0.0386280228634888923111305375264513214`22.830398129184697 - 
       0.11948437193859494056989774396778592982`23.32080418030424*I, 
      0.01107171824206376790251474880924120289`23.17771466917079 - 
       0.03424708805597381208915856837879560537`23.668120160676253*I}, 
     {0.27846257971748561687449688875875506753`24.233318197830734 - 
       0.86134168874051367223690073079569979917`24.72373785406175*I, 
      0.08944700581403711658921144755375986376`24.362371964658287 - 
       0.2766778757806910869108831289751890816`24.852796546157876*I}, 
     {0.992984133904583637215107364743833796`24.570113526173888 - 
       3.07150293464082027683189963999984993428`25.06043841918383*I, 
      0.31173408298277568763147889120247756693`24.64656221059356 - 
       0.96425725045992168592571146191514455775`25.136905372442744*I}, 
     {2.45730225282054520172141859163001747381`24.605356840262782 - 
       7.60093824576965233655268229055098484095`25.095714713255525*I, 
      0.73051932672171191099554517207785886914`24.680393635457534 - 
       2.25964562697955606075661220509467379853`25.170753086288713*I}, 
     {4.47391995001611636714461977154532859695`24.565491276104062 - 
       13.83874906619913492009670855430827099052`25.05589465314043*I, 
      1.23124868977247995596144354741360800685`24.628749174340044 - 
       3.80850391741730562369971504803614525793`25.119152004684736*I}, 
     {5.98933791925634635804995717700688435172`24.60532874224528 - 
       18.5262466613782971477716239666864996229`25.095725187968668*I, 
      1.49512106811712499230648664971040839668`24.66215507452776 - 
       4.62471513044974873132890359746568705844`25.152550519881125*I}, 
     {5.8171219705295213825566890371578531614`24.477715757490657 - 
       17.99354752365247337737231579063891785801`24.968121075895244*I, 
      1.29193599243775281553982737051799423248`24.522846186365918 - 
       3.99622215164413041649449638936235161512`25.0132512919031*I}, 
     {4.05394453025254978657697999066803224719`24.34153088334342 - 
       12.53967923191237992962937268566271178943`24.831940728374867*I, 
      0.78605396014552708868027686263938652327`24.38161644372995 - 
       2.43142560181633556083657316891954737882`24.872026378075375*I}, 
     {2.01648938790135047639574750022024497615`24.26591900131575 - 
       6.23741393355054495025688094164450218221`24.756328591241157*I, 
      0.33504696631798867505969486268577015032`24.29998566960114 - 
       1.03636876476728573325942375006642423255`24.790395284127023*I}, 
     {0.71429827298815721907446773024349980352`24.164215429217663 - 
       2.20947059150374570693526994945684942125`24.65461366499463*I, 
      0.09982448970270256419948578970250943084`24.197462820653787 - 
       0.30877755505037682191480936341320976472`24.68786038655002*I}, 
     {0.18059743211228798603511509886454982546`24.311943002344183 - 
       0.55862477937113842313947251888031439303`24.802041461265027*I, 
      0.02083603513985197846968071031699130288`24.3436983711499 - 
       0.06445011646528908015705076647014698338`24.83377843667873*I}, 
     {0.03301078504105420423299803587837603167`24.23948111968621 - 
       0.10210910694987821194498540342043398594`24.730067146842337*I, 
      0.00308586112860542095087612795009023972`24.275077332445438 - 
       0.00954519935291972752294245811807705058`24.765675901658554*I}, 
     {0.00446803806749950061363736051015972132`23.925268353194866 - 
       0.01382055520106661678736339600395035581`24.41567620340191*I, 
      0.00033212091376089636856881637145986417`23.954013983535525 - 
       0.00102731788599777113109367601896089746`24.444421840875357*I}, 
     {0.00046041914797182490211205939377678836`23.938360485666426 - 
       0.00142417055406463983826549793158027623`24.428709897297058*I, 
      0.00002670591380568954964819578840992404`23.9690126582139 - 
       0.00008260685123325682437370124350104225`24.459359084650718*I}, 
     {0.00003699672117070337142895118509376767`23.812050803898096 - 
       0.00011443842229489539487188853263097851`24.302387470441715*I, 
      1.6431869013010079213922902949303200811464274944005142`23.84022978022209\
*^-6 - 
       5.0827130234835972227544549167551111063438049164133185`24.330562547619\
028*^-6*I}, 
     {2.3584786848798130795199884836367825337289683456195645`23.6644543750179\
3*^-6 - 
       7.2952567463603266866426564634072613619550742142448663`24.154858388610\
318*^-6*I, 
      7.87053901175448780860139217235893748732443413638954`23.692595691090748\
*^-8 - 
       2.434518623852648415526900498835807538458630265491973`24.1829994889934\
28*^-7*I}, 
     {1.206273640449478962271359994885606547385058782274248`23.58150242040200\
7*^-7 - 
       3.731250983891824060147370501050837130717358701149371`24.0719152031163\
3*^-7*I, 
      2.9678016422985396609615998221446565266572795015743`23.60932272181237*^\
-9 - 
       9.1800172253585619127736206981450827784292077837847`24.099735910108446*^\
-9*I}, 
     {
      4.9850319604011601659787224403845910714707159188553`23.48408346032806*^\
-9 - 
       1.54197230074995184539801957318655882677615256911619`23.97449161993744*^\
-8*I, 
      8.87224092789651528191957044805010507283541047875`23.5117760218624*^-11 \
- 2.744365505591572409138396355577957832709361972816`24.002184189316193*^-10*
        I}, 
     {
      1.671911841511167174106701343905927121731264196565`23.466701204390166*^\
-10 - 
       5.171565136161340623141685227098165841842226162258`23.957118153441478*^\
-10*I, 
      2.1120768879481977419406432795779160653660033798`23.494443015432864*^-1\
2 - 6.533085613373284857484122353650606233393849384`23.98486040069678*^-12*
        I}, 
     {
      4.5635671487099751444599239048848949173228213442`23.413057409212602*^-12 \
- 1.4116046179485188175575010077912524867259975407`23.903466070287628*^-11*I, 
      4.01497779394134680315212526365891835909570674`23.442974390798796*^-14 \
- 1.241914715003254113390611123381560002320780466`23.933383916955712*^-13*I}, 
     {
      1.015658476251872194492013835242695670158249779`23.309120255902563*^-13 \
- 3.141639311127438377492246746889473547630612611`23.799530985342273*^-13*I, 
      6.106021039183597265392938539130424191172857`23.336264766028375*^-16 - 
       1.8887171406339200008464426141964069993023727`23.82667548408295*^-15*
        I}, 
     {1.8454238281204802196725760075139165233131985`23.361307293695457*^-15 - 
       5.7082731840233705709882168577631424625955812`23.85165045768021*^-15*
        I, 
      7.4385332401356965201435316297943823689796`23.392237702166618*^-18 - 
       2.30089040664326752802095082656085065778599`23.88257998872738*^-17*I}, 
     {2.73995787241517190938403866450525172897635`23.014651561583342*^-17 - 
       8.47524986408715687110706213479889460208166`23.505060196944477*^-17*I, 
      7.26547727631430878278810151375860050359`23.041311407920478*^-20 - 
       2.247360659028437866443509966401008746161`23.53171990905382*^-19*I}, 
     {3.326461464145863661727184519013458571605`23.128454787380853*^-19 - 
       1.0289425379756942353810375972756768806138`23.618864249741144*^-18*I, 
      5.69351626529366406751311807071465267`23.156608868364366*^-22 - 
       1.7611209807059635306683195775359842949`23.647022863365834*^-21*I}, 
     {3.3039621645994476788125200233991647512`22.901463169587995*^-21 - 
       1.021983044643973787191845506489168365`23.39187225243686*^-20*I, 
      3.5814604017607240210417716035890815`22.93062441635417*^-24 - 
       1.10781892265010055107292153494518656`23.421033570571176*^-23*I}, 
     {2.68582557606850511980991848936558474`23.04160868066066*^-23 - 
       8.30780760452786095882107883906081746`23.532010186207188*^-23*I, 
      1.809171531179443457098340517654242962485808565527248`23.06942467307548\
*^-26 - 
       5.596137418063119373688114576710043265676473760846274`23.5598343383820\
43*^-26*I}, {1.787532545330415288232901980759505`22.856211969799258*^-25 - 
       5.529203610896883232134242098291697`23.346620472402808*^-25*I, 
      7.341473650728093627089447470595872088743645318124`22.8842313974419*^-29 \
- 2.2708678913259620869896526777762826891861866437123`23.374640665614802*^-28*
        I}, 
     {
      9.7427831628930254534286578914388466117562459073517`22.803948177869223*^\
-28 - 
       3.0136420164868352421972019687679808178167920194187`23.294342029765808*^\
-27*I, 
      2.3938162674147102878766122625184234514768126265`22.828793633419323*^-3\
1 - 7.4045631136560138595984888755513434984510951272`23.319199043717934*^-31*
        I}, 
     {
      4.34977803255815707480575869466846640763647149884`22.660460559713126*^-\
30 - 
       1.345475273557906124784867252225998091262317408309`23.150873496666442*^\
-29*I, 
      6.2734306680708374758357260627611073456871483`22.687575795628153*^-34 - \
1.94050036141845681744888697054610107014583605`23.177990267593966*^-33*I}, 
     {
      1.591091086883817434283724899925073731994943392`22.587788506275157*^-32 \
- 4.921570018876494166746608573110178447073794482`23.078187606038316*^-32*I, 
      1.32164720277500284787701492120283711786219`22.613395582790186*^-36 - 
       4.08812499946108071631201831079486262849855`23.103816136625586*^-36*
        I}, 
     {4.769201334942441974353763641755235414244907`22.46256967605905*^-35 - 
       1.4752114757935804528682049382358188505394731`22.952973945996497*^-34*
        I, 2.23872806397488064870948247839037400906`22.492416971699694*^-39 - 
       6.92484359374764560680080453928819848163`22.98282127516296*^-39*I}, 
     {1.1716279164469744192213025149458138854542`22.419620673502774*^-37 - 
       3.6240846764830381033907581830442876312279`22.90997945278726*^-37*I, 
      3.04953505903322874111342961436664222`22.445491794715384*^-42 - 
       9.43283539312995096401968918717701217`22.935892482953037*^-42*I}, 
     {2.3593452185552784169098110123414198359`22.19428523537103*^-40 - 
       7.2979371121760943458754653085000193358`22.684696483287127*^-40*I, 
      3.34100364419962832777702627919501`22.2184129538114*^-45 - 
       1.033440731570871356360171110700856`22.708821873283153*^-44*I}, 
     {3.8950217873619455363372688860430656`22.161841497599873*^-43 - 
       1.20480986975404244175245863097593196`22.6521807324134*^-42*I, 
      2.944356372523892712631499082983305756155406566007`22.18727548302997*^-\
48 - 9.10749621273005291886013370692783332834580269213`22.67767565370013*^-48*
        I}, {5.2722891001870567017404427855366`21.84086293525989*^-46 - 
       1.63082680685195057747432653886834`22.331274806527393*^-45*I, 
      2.087508813655463195094942851847190223468829277`21.864108341832885*^-51 \
- 6.457091536820805865164670151838029469416959158`22.35451764287361*^-51*I}, 
     {
      5.85207366188311161355388431464783074434979804001`22.03021005496042*^-49 \
- 1.810166025063582230430338822135878512131998513071`22.520504464175158*^-48*
        I, 
      1.190806350298806466233438699362416960800289`22.05510986153399*^-54 - 
       3.68340749328031432226356124872389631431294`22.545507065625017*^-54*
        I}, 
     {5.32706976284637911876817780547117548860889211`21.63028687955312*^-52 - 
       1.647771585763941827521897248314212759464322854`22.120687266159607*^-51\
*I, 5.46607547844104030630356095375098871242`21.650435404024233*^-58 - 
       1.690768895469396054278958127013434651258`22.140842943874542*^-57*I}, 
     {3.97721106831402159458804543291690116607249`21.826835759337506*^-55 - 
       1.230232694653578710266018856127875487281029`22.317161037800382*^-54*
        I, 2.01918136087329952038309295380252637`21.847303124397524*^-61 - 
       6.24574075630956597774048225984959867`22.33770039214597*^-61*I}, 
     {2.43568597894474615708520932786306376072`21.594449567954193*^-58 - 
       7.53407469138313068547374495340917190336`22.08477197848506*^-58*I, 
      6.0031736181557546291062203263299`21.616051361005375*^-65 - 
       1.85690433066914575659439132389917`22.106449283448654*^-64*I}, 
     {1.22364226314381956888278093151073869`21.625829799927544*^-61 - 
       3.78497568477752987731971735005788034`22.116234457083458*^-61*I, 
      1.43658171538310009256638539355075812366341186672`21.646019577760327*^-\
68 - 
       4.44364094449551165504020421056968944535627507269`22.136434690956364*^-68\
*I}}, 
   1 -> 
    {
     {
      -0.0004246991860311774596134761732170826803354238311568941473`26.924685\
789926574 + 
       0.0013136814090925605115246693678539893765016761547459607143`27.415117\
748664972*I, 
      -0.0000952661254779699939168995865915810355510494723424481863`26.924768\
397841174 + 
       0.0002946776025784542057500024953931120993276230146456710474`27.415197\
217248352*I}, 
     {
      -0.0044622107334433257370970914693368327570289871949514017447`26.869717\
2639054 + 
       0.0138025300654742678510665673114568100390444022357299298304`27.360225\
31978324*I, 
      -0.0009778711906770956845269494074462861656599315349940854584`26.869776\
725187727 + 
       0.0030247555115055077776647526584349019191070613422372339323`27.360290\
330999813*I}, 
     {
      -0.0150266405552193052135087113500522889087522651840150765568`26.836624\
445245715 + 0.04648047132602408542310970460420719843`27.327143170223515*I, 
      -0.003154218750187855800654965275911460388306815086116263359`26.8366620\
07978923 + 
       0.0097566434516989400744763816675538030029446291272740341697`27.327207\
367556134*I}, {-0.03290713373548936083300470315596653076`26.813246249055354 + 
       0.10178849227100117721460116117740496247`27.303756296308922*I, 
      -0.0064999226610906366292522852587420419073399561584006660096`26.813270\
555695087 + 
       0.0201055896532548851195231948819226257784923914524927459328`27.303823\
538606164*I}, {-0.05195904128984812018152334902619533177`26.773707191044974 + 
       0.16071993736228958065389718853780781029`27.26421507676068*I, 
      -0.00948866884079790606306112614292420481`26.773730694583687 + 
       0.02935039261477886440398614603705014866`27.2642855800754*I}, 
     {-0.06072770639255616370178263027744909545`26.72755758633938 + 
       0.18784321121556376535995640017430889783`27.218065029341602*I, 
      -0.01006990193385011935853642795768092609`26.72759424500096 + 
       0.0311482654005204546852749830079079413`27.21814073705204*I}, 
     {-0.05298817970590936169481475787565740686`26.666359571117574 + 
       0.16390327288312424795898898532274297336`27.1568181855004*I, 
      -0.00783298068223529750119621452729225667`26.666420595534337 + 
       0.0242290106467928869275047436080648403`27.15689963409242*I}, 
     {-0.03462534749786317112734987508229171537`26.608810179362223 + 
       0.1071032787144858028178914019791251364`27.09922863885634*I, 
      -0.0044788278709220498481787818824561683307794927726584922112`26.608901\
142497146 + 
       0.0138539302689503643669312659022380466966380865800357543936`27.099319\
983794373*I}, {-0.01697379259052905269845727251711586483`26.51366722578951 + 
       0.05250341065248508850179431530732167911`27.00407690146166*I, 
      -0.0018854665407486567733445037243853406843276489877356265092`26.513766\
12624808 + 
       0.0058321334806272503340429936817592916703563426892492046336`27.004173\
914272553*I}, 
     {
      -0.0062558351844252772035220616951289609107279860051115769857`26.542897\
84647919 + 0.01935057718599751325614497145722053477`27.03324099960356*I, 
      -0.000585601234367469280679108298730644443834051372680202329`26.5429877\
00070174 + 
       0.0018113843398647942219240806224279935201872880649422284222`27.033382\
2383389*I}, 
     {
      -0.0017398647408781742902166595294413379837688755130808457418`26.593779\
65096501 + 
       0.0053817573463856677771036473880960432076174030018086699008`27.083878\
642137243*I, 
      -0.0001346761295021661556649027602036197914813886988993047925`26.593851\
672513296 + 
       0.0004165808021175483586377689245859071832116205161795294323`27.084111\
03139039*I}, 
     {
      -0.0003672074457917000022880039225088096582817396563561616167`26.451265\
590430463 + 
       0.0011358477027585064470769723661384815840834678580615701731`26.941629\
001157512*I, 
      -0.000023062737984085110201296159592453892358823273247681291`26.4514653\
3311946 + 
       0.0000713377635959050689743924098644188594549812801211725479`26.941859\
702719462*I}, 
     {
      -0.000059250411225030581703182562116074504980613019867375415`26.3830522\
09552847 + 
       0.0001832736352400209984156918355492173451632777380112670604`26.873463\
938855163*I, 
      -2.9625848526896595917878427313190675859251888189131086`26.383341371586\
9*^-6 + 
       9.1638806285631103222097232501967677019028511626117464`26.873753991616\
375*^-6*I}, 
     {
      -7.3717190416119392777734530761927154981628942450459591`26.486853858318\
835*^-6 + 
       0.0000228022340907154843816802303619024340507049501842564442`26.976599\
928548506*I, 
      -2.879239659043249283242083982460408627442533459632147`26.4870326527428\
3*^-7 + 
       8.906076905288559589944002912980740709074440030691388`26.9771615284242\
76*^-7*I}, 
     {
      -7.134709495782252038750741361831548616713904023140963`26.3360112753388\
94*^-7 + 
       2.2069115110564967814428355394186196623517792417284091`26.826377920326\
237*^-6*I, 
      -2.13580064520805482780387593923741815433089827368377`26.33648122880810\
8*^-8 + 
       6.60646804472976897563806792226914524136622618573622`26.82700301638621\
5*^-8*I}, 
     {
      -5.41668955731665213554236947079206509722296031295449`26.28004336260938\
*^-8 + 
       1.675492820405434281988269682667420422594212952733577`26.7704379201044\
52*^-7*I, 
      -1.2193749542390768636537728728780216123753750874459`26.28095503730402*^\
-9 + 
       3.7717760259125445837086263545158757180591836867139`26.771356945367174*^\
-9*I}, 
     {
      -3.2497023336218253721497285253084531329107034957951`26.300986063992287\
*^-9 + 
       1.00519936961930181586045651820951725367543875888572`26.790006842364562\
*^-8*I, 
      -5.39769220139934179777696819372571240093249546992`26.30150906078323*^-\
11 + 
       1.669616549832913555493937650717010217630887412048`26.791699485846824*^\
-10*I}, 
     {
      -1.550291052385689026641075761702386201408268130387`26.182328349801114*^\
-10 + 
       4.795367170899435485313404089279576254519855569659`26.67269643203215*^\
-10*I, 
      -1.8641493834911743972393708775864537665026711193`26.18431006161137*^-1\
2 + 5.766195155090169221923672016584613824791318655`26.674773108253948*^-12*
        I}, 
     {
      -5.9111515065856586323608561521333105573330693161`26.19340638478935*^-12 \
+ 1.82844001023373726757153427032853810260118918705`26.682565906593112*^-11*
        I, 
      -5.04875233964029590235037853287200037432067972`26.195980093779315*^-14 \
+ 1.561682316765997451121681883840812420013479764`26.686161218357324*^-13*I}, 
     {
      -1.808968345109012798776384957407930534679604965`26.195445148827034*^-13 \
+ 5.59550892200719092976574465729633563485197661`26.68241010491242*^-13*I, 
      -1.0767852878198697837457014286689359418621809`26.19881220876333*^-15 + 
       3.3307170362448059339322217054743175999291662`26.688515161886627*^-15*
        I}, 
     {-4.458165230280363762066100150117639868338018`26.14294056393509*^-15 + 
       1.37900164971171621312025320971309739995026076`26.633361070163485*^-14*
        I, 
      -1.81460618945904536508753630253490912870149`26.152212197385566*^-17 + 
       5.61294792719862449371987851724040282200361`26.642640850621426*^-17*
        I}, 
     {-8.87235842347248368740704321663693785640572`26.18337535528007*^-17 + 
       2.744401849375323808388165236463304844850493`26.658587196289734*^-16*
        I, 
      -2.422900801115397179221512730805655765992`26.18893579199941*^-19 + 
       7.494527522515921060333251878656020697439`26.67616058369355*^-19*I}, 
     {-1.4290747851431604040906580078542414837413`26.037737029925037*^-18 + 
       4.4204204745231078419341625457557508036521`26.5295019745681*^-18*I, 
      -2.5690021127207518957549199236793496462`26.060048695365527*^-21 + 
       7.9464487486750498238151998602722703413`26.55079437345244*^-21*I}, 
     {-1.86642075224216547396486007198352827732`26.16160414708982*^-20 + 
       5.77322096300201136995688518738340314396`26.612701219226356*^-20*I, 
      -2.167080365571556035059889430226659577850926315433631401`26.1769480931\
31877*^-23 + 
       6.703222614728235992572563898312748526159990432583196455`26.6591980933\
24267*^-23*I}, 
     {-1.979589866601735291381005718017863158`25.929927620912895*^-22 + 
       6.123276170328740198210665788520800092`26.421168091515778*^-22*I, 
      -1.4565990825243009585674217797534362486610168816955845`25.979429394728\
68*^-25 + 
       4.5055587534678784152021563381007521459327777000800375`26.470128330491\
54*^-25*I}, 
     {
      -1.70733375967895263633919954974557266896337209204222418`26.04704904255\
9376*^-24 + 
       5.28113237081102689442212064364393311668965066412010581`26.46276170759\
963*^-24*I, 
      -7.8113543471084759672776161001254935437629452873546`26.08435345092959*^\
-28 + 
       2.41621159708967451229019919995092433785763172278894`26.558426978598465\
*^-27*I}, 
     {-1.198728254614802388581771262892411047139486136914118`25.8027568295699\
4*^-26 + 
       3.707911562905222972365358126294073575631441124070829`26.2903079073848\
25*^-26*I, 
      -3.34592228683994441931635873869170815682600245751`25.910265420052294*^\
-30 + 
       1.03496216829749838715376955405462698999840027719`26.400001078421145*^\
-29*I}, 
     {
      -6.857959398097818353316696852815549447818004216849`25.916987330344675*^\
-29 + 
       2.1213070478857335309284269793163550198209232659087`26.274201594974702*^\
-28*I, 
      -1.145833786237254149670914106744423260827218475`26.01208030147042*^-32 \
+ 3.544298158319327667178607240208184210416691279`26.467867029712366*^-32*I}, 
     {
      -3.1996117191301772096718054029746468214165633084`25.659111474712585*^-\
31 + 9.897053184903999728079515323103334989815452317`26.14385753913783*^-31*
        I, 
      -3.139787795188416019473457433648780650581687`25.91007865641012*^-35 + 
       9.712005557580575349405760514919850046923854`26.398632041300356*^-35*
        I}, 
     {
      -1.21825307119914402857689492347150118806958467`25.759230030854177*^-33 \
+ 3.76830581230910287691728524102222201729308526`26.00788108071769*^-33*I, 
      -6.889088989208500465516921541138612480096`25.933370111673494*^-38 + 
       2.1309360668383985448632322827365054458601`26.34305544526695*^-37*I}, 
     {-3.78779339958080920939565951131601861467503`25.341355199544726*^-36 + 
       1.171641937205768356331898828960277151328352`25.835013820497448*^-35*
        I, -1.2110916673145780991070506839376648954`25.736136214954357*^-40 + 
       3.7461541259965539437984214506918356785`26.22812981027572*^-40*I}, 
     {-9.62235541137858813472039626943859964394`25.552016434003814*^-39 + 
       2.976391250884404862508029588298048883564`25.66942958706535*^-38*I, 
      -1.70680529314695737725445891057900729285650710217237631`25.86088293157\
4242*^-43 + 
       5.27949771578637886913187590894370731520372121688162874`26.17480195618\
4606*^-43*I}, 
     {-1.998171574121022158808717654770633754`24.966351253101177*^-41 + 
       6.180753190582531340520400012677848895`25.473640894527712*^-41*I, 
      -1.92926907983368227690049123991673993938528269393004`25.48572036204683\
*^-46 + 
       5.96762368913173289086259517373351830876605305494671`25.98610680343202\
3*^-46*I}, 
     {
      -3.3933334450610681295612620211879742199799162158579607`25.237170765477\
074*^-44 + 
       1.04962740882236811950425635750095431066982922105339939`25.28301389738\
7946*^-43*I, 
      -1.74980541734318037883598877715308457652328895485`25.69470764549563*^-\
49 + 5.4125058909918347177718350025872693549604643723`25.902914580525337*^-49*
        I}, 
     {
      -4.7144204521592209691130450980885937200916391854739`24.6044405368102*^\
-47 + 
       1.45826662879279951678370194368953164270345965283033`25.107903633277477\
*^-46*I, 
      -1.27391549250001339658170607223530499181637101`25.262583044673253*^-52 \
+ 3.94048106117492443657022883897996699610698316`25.76356226618534*^-52*I}, 
     {
      -5.3602623486215015793378078828680054958059282502`24.828759551309144*^-\
50 + 
       1.65803873114227199662148019624580087858313929068`24.911421637605628*^-49\
*I, -7.4472076719975943288619560742183487053502`25.425937541423234*^-56 + 
       2.30357358576065911973118047584904431200184`25.596024578647857*^-55*
        I}, 
     {-4.98921623754267983721233581732835564004798`24.26943832675529*^-53 + 
       1.54326658321435997231442726816222489759198997`24.71447389075087*^-52*
        I, -3.4968821209031756939001646398230580331`24.967247369230176*^-59 + 
       1.08165713123863443918665279110503101125`25.417522883502144*^-58*I}, 
     {-3.8026499671514933193777662107581344921005`24.170902927549307*^-56 + 
       1.17623737728723401723231500646766870099542`24.520537794881324*^-55*I, 
      -1.31923600314730761644741051641869029133096837236157295`24.88283505605\
2667*^-62 + 4.0806666660598870166588931329125806`25.244214077201235*^-62*I}, 
     {-2.3738626361341135590866320494430872894`24.06437779035456*^-59 + 
       7.3428424527282032020159164752922016966`24.327153629728574*^-59*I, 
      -3.9996825643361670239149798402845631133549222232992`24.78548884072932*^\
-66 + 
       1.23718358778638188779117876159108472057393947671879`25.062836471829744\
*^-65*I}, {-1.2140517301416775993705648413852446`23.650482071604454*^-62 + 
       3.7553102054843566741769578745867922`24.135226271126562*^-62*I, 
      -9.747366969865289297818462462535240169342214053`24.392476334860635*^-70 \
+ 3.0150598816958636649617514589764961242740423586`24.87744258396205*^-69*
        I}}, 
   -1 -> 
    {
     {
      -0.0004246409680485434621324127287600685350546835492806714029`26.924789\
07735654 + 
       0.0013135013289700251657947369396913919540597333443021922106`27.415217\
110794256*I, 
      -0.0000952649530002712833647030804169251724096042099612859208`26.924789\
18110346 + 
       0.0002946739758652274499795709943673550754186467154059124299`27.415217\
210598186*I}, 
     {
      -0.0044617476124082296950565372644017368882330630965146621608`26.869792\
167728036 + 
       0.0138010975374309465928693618510423609929222099472924803073`27.360307\
215035906*I, 
      -0.0009778625983716311460989272520031250176754213439762656036`26.869792\
253624894 + 
       0.0030247289337480708233992253947991320932468313153653365964`27.360307\
30895058*I}, 
     {
      -0.0150256748168182635377909818153008159897815569033527820288`26.836671\
785948642 + 0.0464774840997113839649598250981306597`27.327224079435688*I, 
      -0.003154204327217753670590470055596541056951463702615196716`26.8366718\
32916835 + 
       0.0097565988385037415436074617310240883312769774180076847488`27.327224\
159708553*I}, {-0.0329060285373124842779538183526791559`26.813276872591807 + 
       0.10178507366709026899265431377223952966`27.303841014862748*I, 
      -0.006499914348628645300950418839061931488744774815671592967`26.8132769\
1560144 + 
       0.0201055639411105227922646515374874325843986417334087581695`27.303841\
13384813*I}, {-0.051958383192855255340446711946751345`26.773736821112696 + 
       0.16071790173374744637384761561259391144`27.264303959008952*I, 
      -0.00948867806283106256144800902477615018`26.773736848543123 + 
       0.02935042114041279589392710614632623553`27.26430404129148*I}, 
     {-0.06072778227040631714936520591160334762`26.727603805865375 + 
       0.18784344592126697143497705358878474552`27.218160483328976*I, 
      -0.01006992676359398781007595227852265453`26.72760384202913 + 
       0.03114834220399450259702603994531498295`27.218160558015395*I}, 
     {-0.05298874258858142527666780135219902337`26.66643571603389 + 
       0.1639050139943062599453053137288727952`27.15691981584201*I, 
      -0.00783300783175726999131592702951866075`26.666436411313025 + 
       0.02422909462581487260185632474094209987`27.156920743854286*I}, 
     {-0.03462593943852710490166012557925962247`26.608924786990478 + 
       0.10710510970797736703464878483283234477`27.099343727544824*I, 
      -0.0044788464623180527507684885437862856230566148586545872896`26.608924\
90709559 + 
       0.0138539877759390787223890638544635602480367421592055054336`27.099343\
848154106*I}, {-0.01697416085315948260246737212605127879`26.5137917924267 + 
       0.05250454976408965789352167245001165417`27.004199090508813*I, 
      -0.0018854752762253465519024414940193289821352220712783314295`26.513791\
926891273 + 
       0.0058321605012425572846853196864674448713615660134185304063`27.004199\
22240666*I}, 
     {
      -0.0062559920021285221168802775839242933643777803200931823615`26.543011\
017087913 + 0.01935106225521390283866098013343947293`27.033418892541256*I, 
      -0.0005856041526089080566096949104819824412416203773791638036`26.543011\
10573091 + 
       0.0018113933665821778573980887156551256427645984828641594253`27.033419\
031884872*I}, 
     {
      -0.0017399127961829005780764667869988973578133973454149860949`26.593870\
31510734 + 
       0.0053819059912677480734590784137506906847926392125713809409`27.084171\
198752692*I, 
      -0.000134676836166707443125979144672283104936913715249351241`26.5938703\
67776418 + 
       0.0004165829879754470505139429421522857740798381504214861189`27.084171\
36872288*I}, 
     {
      -0.0003672183229111748347700092724563546588697284075691988498`26.451516\
820292333 + 
       0.0011358813479127910542914146447868436299598861944870026774`26.941919\
17275175*I, 
      -0.0000230628637702626225770476859621086578251554937002728999`26.451516\
95801159 + 
       0.0000713381526782681952699193176734711320164573782385349154`26.941919\
33182317*I}, 
     {
      -0.0000592522626788298027709736587215002620782455582361765875`26.383415\
50876652 + 
       0.0001832793621651384201287922102766856243141107827549165591`26.873828\
357262095*I, 
      -2.9626015135484630463901319495452005573348385178241745`26.383415703064\
195*^-6 + 
       9.1639321640055823209421149565196151917065789882855519`26.873828552158\
532*^-6*I}, 
     {
      -7.371959507411415312031471875523429223918392172885322`26.4870781954617\
45*^-6 + 
       0.0000228029779005947692825953420441967647655637915848621035`26.977304\
65897228*I, 
      -2.879256270156439106598499130052590279155406705911821`26.4870783037058\
7*^-7 + 
       8.90612828685767849383013921193172202120968301822996`26.97730499915871\
5*^-7*I}, 
     {
      -7.134950784446104615248059179105304041700744173028582`26.3366002507321\
75*^-7 + 
       2.2069861465731998071946557132109282876822669840139327`26.827161365684\
063*^-6*I, 
      -2.13581324527368916346614961341860849937243209549846`26.33660051394476\
7*^-8 + 
       6.60650701930876889322150370684216146932257411212397`26.82716171587622\
3*^-8*I}, 
     {
      -5.4168786034338060413295798809993630683988209641922`26.281184794425833\
*^-8 + 
       1.675551296234382065502916565776424074960514052938782`26.7715885574094\
66*^-7*I, 
      -1.219382295192284659273076025610797090917633380959`26.28118526279401*^\
-9 + 
       3.7717987329816214515710599336648789347768055370837`26.771589029559735*^\
-9*I}, 
     {
      -3.2498190092275077924103946055232492935577110878013`26.301639989075866\
*^-9 + 
       1.00523545976948834289945760817417302360184092529693`26.792123941057643\
*^-8*I, 
      -5.39772531970722741587442499003965575295825245231`26.301640234541853*^\
-11 + 
       1.669626794002622594250783277513813819094378600955`26.79212473703707*^\
-10*I}, 
     {
      -1.550348186283558479519893854084392940711361217144`26.184803871642092*^\
-10 + 
       4.795543897726160751052939101848910756281269763598`26.675290652620934*^\
-10*I, 
      -1.8641610310976233572732105861784816945072585379`26.184804721515725*^-\
12 + 5.7662311835181853333964893449720962538065608142`26.675291543365034*^-12*
        I}, 
     {
      -5.9113747651997061824934788578521695747665021996`26.196617234472825*^-\
12 + 
       1.82850906868742418071556665243812127478597770925`26.687052573855528*^-11\
*I, -5.04878444792183351868026118729602963549590527`26.19661823862517*^-14 + 
       1.561692248513907789711078496448383493960406572`26.687053979049928*^-13\
*I}, 
     {
      -1.809038282694179342997727324093564359728289775`26.19964000724684*^-13 \
+ 5.595725253256348002819866159907888049947787814`26.690022027022994*^-13*I, 
      -1.0767922556496332280538304950788408267879633`26.199641199327637*^-15 \
+ 3.3307385891667870149977468128818498193564262`26.690024198652267*^-15*I}, 
     {
      -4.4583415017695185110121475046333445009158446`26.154491832824053*^-15 \
+ 1.37905617408705576351877625843507782757772361`26.64492251598613*^-14*I, 
      -1.81461813448912355937650619315207372131762`26.154494832036697*^-17 + 
       5.61298487561873195145804393080598779160029`26.64492551787641*^-17*I}, 
     {-8.87271692202274083708754971006123481716964`26.190283903873034*^-17 + 
       2.744512740306163708688474902366012624151551`26.680495667857326*^-16*
        I, 
      -2.422917022873709487282911687668153304955`26.190285517775113*^-19 + 
       7.494577699730803001294394569717742631638`26.68050087534747*^-19*I}, 
     {-1.4291337574183187409939691560798059250338`26.065541484457064*^-18 + 
       4.4206028878266306582971526358857222075253`26.556028479952232*^-18*I, 
      -2.569019603563649919329155262387910523`26.065547511178845*^-21 + 
       7.9465028514280106110470522936373924546`26.556034221136997*^-21*I}, 
     {-1.86649936575691525232505233481908819864`26.180654166566466*^-20 + 
       5.77346413067510087353668724992664257186`26.670951773645378*^-20*I, 
      -2.167095366860426866225646860396120871229168933655873583`26.1806578725\
7749*^-23 + 
       6.703269016781619234361163437783947390041643879985225905`26.6709636366\
18513*^-23*I}, 
     {-1.979674926322978059327188340281872667`25.991884311548535*^-22 + 
       6.123539277436393135380850832852448051`26.482437110095695*^-22*I, 
      -1.4566093323358940350041957554626513983675394334744113`25.991895814355\
058*^-25 + 
       4.5055904582306361602616196449726880957273994845790834`26.482448476015\
552*^-25*I}, 
     {
      -1.70740855998361835720953867629426094815914620148643896`26.09348893184\
125*^-24 + 
       5.28136374344574299536241146279461609024367829501962348`26.58400195154\
6202*^-24*I, 
      -7.8114102106846706475328646042348673503066078867595`26.09349660987649*^\
-28 + 
       2.41622887683588221747551412848151112139328414138396`26.584023859769022\
*^-27*I}, 
     {
      -1.198781775255822574189591291745652837414019935163798`25.9392736888780\
57*^-26 + 
       3.708077113189809044275843991365616497532292245080567`26.4296997705731\
48*^-26*I, 
      -3.34594659977919118805605564732291925075454855724`25.939296468677796*^\
-30 + 
       1.034969688786667992550018641453551708200441863954`26.42972311131501*^\
-29*I}, 
     {
      -6.858271281499043950262709467680667851718030986279`26.037027516516865*^\
-29 + 
       2.1214035197979647319363288905998675159097866700431`26.527428258879915*^\
-28*I, 
      -1.145842243772437951559714623906118961021181567`26.03704531452015*^-32 \
+ 3.544324319204733487436268347561901591140025562`26.52747250839082*^-32*I}, 
     {
      -3.1997598593796514329916905980828643304623370711`25.994630409060434*^-\
31 + 9.8975114129818334697950592393378768767864781752`26.485060460979465*^-31*
        I, 
      -3.139811329093519112081969492371413158692603`25.99468946278247*^-35 + 
       9.712078352760397077930861041715138635880922`26.48512096036304*^-35*
        I}, 
     {
      -1.21831046612182122206021515731267460070032181`25.984294008947778*^-33 \
+ 3.76848334653892313144552309849363794150501617`26.474408368554702*^-33*I, 
      -6.889141408216281419372986060240902671537`25.984330702091516*^-38 + 
       2.1309522811091741573593320410030600350464`26.47451254093347*^-37*I}, 
     {-3.78797489443401407869606214283405418093973`25.909963310373556*^-36 + 
       1.171698077274396535213654910885516883197076`26.400589132816272*^-35*
        I, -1.2111010190324791059661333662360210742`25.91007602068463*^-40 + 
       3.7461830527719133129816259584136573375`26.40070076852622*^-40*I}, 
     {-9.62282409954041994587252907998766190544`25.973814841393803*^-39 + 
       2.976536225714852269167798417618394844962`26.46418429686201*^-38*I, 
      -1.70681866321435549681805186293280325638821285487401646`25.97387695313\
1423*^-43 + 
       5.2795390721382555002929687150530393848969802067255111`26.464382403944\
62*^-43*I}, 
     {-1.998270462115281785982115564375601175`25.791949396973134*^-41 + 
       6.181059071365716518262963612802051632`26.28239608815323*^-41*I, 
      -1.92928440554798195985479716199700043020254135727899`25.792145162267737\
*^-46 + 
       5.96767109469929401993538048138378026778751997158641`26.28258309655605\
*^-46*I}, 
     {
      -3.3935039869071651195791504657523636764095868785097915`25.921594266418\
86*^-44 + 
       1.04968016090197146813877813948335948070479933750685445`26.41176984425\
3104*^-43*I, 
      -1.749819508142490248438920030550325389220781154`25.921714194726302*^-49 \
+ 5.41254947671486285441407824576833907529873167865`26.412159301262825*^-49*
        I}, 
     {
      -4.7146609516803392996432430332101921293006247137902`25.89849108221841*^\
-47 + 
       1.45834102021152138386795069689846418605830829135421`26.38904469637703*^\
-46*I, 
      -1.2739258879166945414422648874069012460452558`25.89902307300285*^-52 + \
3.94051321632398749169314648211325106626996498`26.38956026264319*^-52*I}, 
     {
      -5.3605397727968005844726809929289961748636937237`25.864591365414988*^-\
50 + 
       1.65812454411142997948647466149269596212908790159`26.354351593023726*^-49\
*I, -7.4472692302862570885881442174043217475089`25.8648471592437*^-56 + 
       2.30359262699785750800771865332699490931567`26.355045348194455*^-55*
        I}, 
     {
      -4.9894780904339866838105639609194494153971545`25.799046332037886*^-53 \
+ 1.54334757966703546359538996120364734905741877`26.289276774494883*^-52*I, 
      -3.4969113895156481930210213044306730857`25.79982437645682*^-59 + 
       1.08166618461884794261508191854181092274`26.290142833777097*^-58*I}, 
     {-3.8028522581952567942328293613547756309659`25.814923725902148*^-56 + 
       1.1762999500427651516567728575255748510126`26.305246292662453*^-55*I, 
      -1.31924717972207501770386001101093760815518187829095875`25.81585529346\
895*^-62 + 
       4.08070123749061302278298602585480126131594331923820699`26.30654307242\
068*^-62*I}, 
     {-2.3739905784034948834204128030045528251`25.793224773278123*^-59 + 
       7.3432382043242776517126085456377919366`26.282922786755897*^-59*I, 
      -3.9997168502190230225852641652034197135987422882246`25.794264905292774\
*^-66 + 
       1.23719419311089949690318871699776956185457554121898`26.28469177091983\
*^-65*I}, 
     {
      -1.21411799320025271415287529405205880735899934184206445`25.71039225289\
38*^-62 + 
       3.75551517067153588710889360236670407073310352999351368`26.20076054420\
3312*^-62*I, 
      -9.747451482428378703702955622489532118446716805`25.712456708060188*^-70 \
+ 3.015086023159425868350843710349120223121907196`26.20285220969649*^-69*
        I}}|>, 
 "IT" -> <|0 -> {{-5.79184907465386549378714418676672453867`20.97278112568320\
6 + 17.91537328984703283823651592356997156132`21.463189717652916*I, 
      -1.83621968436559848212568866132997024044`20.86777489086671 + 
       5.67980288566838528941893033965634807162`21.358183482660383*I}, 
     {-4.84756696791080796334243836755852316977`22.27961272098207 + 
       14.99451568199645756310069512824679697119`22.770024318683028*I, 
      -1.65699352780764610207998599944400461461`22.195407541689494 + 
       5.12541974193424477259077176103115195995`22.685819122849363*I}, 
     {-0.88588253189969501930792333615948685529`22.240841839639483 + 
       2.74021578348644063316013526251963983316`22.731245408878195*I, 
      -0.67360602897723993523106821871848810966`22.500857182395887 + 
       2.08360116154096730266332775702193032954`22.99126089430826*I}, 
     {7.5049419401746788855685844586835807839`23.638519271478728 - 
       23.21431975243475908037568126053818793564`24.12886150673434*I, 
      1.73055690056381375487666563272459833285`23.40153431151451 - 
       5.35296629337225315380615945894773676519`23.891890307120264*I}, 
     {16.2368648853854393221861488620000725134`24.224017417111714 - 
       50.22394260089965261193872109877997421609`24.714417163414538*I, 
      4.70101684076188083003693082981888316604`24.088498953842365 - 
       14.5412061776039452768107336288581213587`24.578901167617968*I}, 
     {17.39659129523427225876694667599391446548`24.310554756990495 - 
       53.81121348429670591275593018798557567205`24.800965856368972*I, 
      5.7655582321607188057310519341655388494`24.216187041410855 - 
       17.83405033904182010134515339002089701835`24.706597398999165*I}, 
     {9.98353306007617555492251560384681113708`24.33459092825866 - 
       30.88110881644175997431544040840914493639`24.82500273079599*I, 
      3.81891240694435213198691636033844278963`24.27108017680176 - 
       11.81267682389066157698825728533334391918`24.76149226627931*I}, 
     {2.23322576760297239032849443356257414698`24.160023157257424 - 
       6.90782386616375485004034256140063683788`24.650428894767778*I, 
      1.05452965854161277226985117284584766336`24.14646792350464 - 
       3.26187582488360512698171794907293981059`24.636876579834514*I}, 
     {-0.53545561668104800548310856335489271488`23.820448962700034 + 
       1.6562736924493346124913807750531273095`24.31085806256586*I, 
      -0.21877784914959558769263961102954925376`23.67595122965535 + 
       0.67672461497955837129697125277104165125`24.166358918522086*I}, 
     {-0.42634610956832197861600527636579749221`24.03304713899465 + 
       1.31877568029463664002237703543111813631`24.52346384360135*I, 
      -0.24836934247287713745548955754957605809`23.983599457007763 + 
       0.76825715359673356708667979439403512355`24.47401668327946*I}, 
     {-0.09141136208889606782411550337010515345`23.894528235808664 + 
       0.28275403133736104402036852497600013846`24.384933696831116*I, 
      -0.07288320043340991707180653420163552147`23.899065730166917 + 
       0.22544263938737275958936545937595058854`24.38947139911602*I}, 
     {-0.00483576841636985130959880723728856119`23.450492958761586 + 
       0.01495802034995116562633795955962080465`23.94092854223446*I, 
      -0.00860405249364637238497987560358052891`23.761641734120794 + 
       0.02661409339958087294519947457660177724`24.252077589035526*I}, 
     {0.00154986314491094572324079188451944924`23.5737392593041 - 
       0.00479404356559744707914927798128656197`24.06415642955291*I, 
      0.00042856438388271096618300953103782377`23.000454495123783 - 
       0.00132563725625929277043616478476165004`23.490868785650186*I}, 
     {0.00040656337602122974320055175777687706`23.877547113002183 - 
       0.00125758364099569931908382380233345558`24.367971316652028*I, 
      0.00032392026796660794144845014246879793`23.694540698083138 - 
       0.00100195161199290668102249768130888592`24.184990929717188*I}, 
     {0.00005187081246817732846260029466937459`23.981175401892397 - 
       0.00016044702757911310701631150533130253`24.471577211907448*I, 
      0.00006018191593354771786819609059864811`23.85263566621402 - 
       0.00018615496974291169382090133938990031`24.343038754173808*I}, 
     {
      4.3961191727640548954059120021736629609549780476684417`24.0004691785810\
14*^-6 - 
       0.0000135980953563484324517197200447284213252270245814513817`24.490843\
088635767*I, 
      6.9810054985917685078535795444952573892489939175604223`23.9098289665179\
9*^-6 - 
       0.0000215936772235766055241336706927233794773125944980799488`24.400207\
11473153*I}, 
     {2.708095733353017885287634749249448973481208370682676`23.94097141226699\
7*^-7 - 
       8.376693753982345820846579506650762817135542313612669`24.4314554812794\
9*^-7*I, 
      5.836690025543132713801119003741203796774257626517122`23.86798798655661\
7*^-7 - 
       1.8054075518357905381184327698196113299630042750253351`24.358460693089\
58*^-6*I}, 
     {
      1.26386138210834227228906375363371588003888670274564`24.00764022874167*^\
-8 - 
       3.90938164224284159215785483753478452995540693382398`24.497795888496153*^\
-8*I, 
      3.71809432155320405792939617519504181181768994201237`23.947954743296002\
*^-8 - 
       1.150082587424245169852959373618165222192694836297713`24.4381193114562\
44*^-7*I}, 
     {
      4.574279897152575246582042241424502144581848378813`23.768094400908634*^\
-10 - 
       1.4149182900562598409607432891940429079580794211709`24.257990425707437*^\
-9*I, 
      1.8571560761387800750386307718491596797430636236756`23.712189448329674*^\
-9 - 
       5.7445634257177769588157535605453458678163491706522`24.202160501352854*^\
-9*I}, 
     {1.30309740809165044940796384609371681255831426004`23.80302373314761*^-1\
1 - 4.03074669213291792611754261521139874497253047655`24.29343487661405*^-11*
        I, 
      7.40070779274110368449166242102782017146851722349`23.75046074876982*^-11 \
- 2.289190222450005739987494960707149047485373095721`24.240871135384776*^-10*
        I}, 
     {2.95182021736508220454652223417845813970809797`23.85676380232404*^-13 - 
       9.130583410751879885239782716102283469818538456`24.348775398545044*^-13\
*I, 2.3801042531934183617163126573104881956099462195`23.80179031187812*^-12 - 
       7.3621490503464588615647249289084015789751265737`24.293575227466814*^-\
12*I}, 
     {5.3564810838663171221042946547109012271609021`23.73945529825068*^-15 - 
       1.65686910864826621146246456239392118169563315`24.229053543355832*^-14*
        I, 
      6.228294934503583396570854876247054681937009`23.692953883293672*^-14 - 
       1.926538956258360059989015245948102849095928675`24.18264195738671*^-13*
        I}, 
     {7.8303066946075705965270609148250517613184`23.67552525762374*^-17 - 
       2.422073945638304738946496192075298549611418`24.16546633766057*^-16*I, 
      1.3342486137175803615021431729236062900384007`23.626838701853444*^-15 - 
       4.1271037397741901359507333556544358045151042`24.116826041977586*^-15*
        I}, 
     {9.261437331258842134934466777639650615846`23.508056175753804*^-19 - 
       2.8647519099924972576920979017486969831202`23.99933880661191*^-18*I, 
      2.35088515119252522663776981196703093091664`23.468213316599257*^-17 - 
       7.27176839422222434909646422724480177199575`23.959383159927604*^-17*
        I}, {8.8935502411026207567968686001819630356`23.27440719201693*^-21 - 
       2.75095691181987010168494466545572635934`23.76479847587979*^-20*I, 
      3.419404258565879550643580197017218646952`23.233307927330436*^-19 - 
       1.0576916444384837538580528133703244816085`23.723699819299625*^-18*I}, 
     {6.95291179678546492358458117664022974`23.248350227228908*^-23 - 
       2.150677766033468184446581924104333809`23.738952945210183*^-22*I, 
      4.1178104091511405642350537937163253155`23.210597595017937*^-21 - 
       1.27372294522662629898407395975913709788`23.701179132766303*^-20*I}, 
     {4.435228593539617754382475538901791`22.893876090728547*^-25 - 
       1.3719068790447848850825939581882308`23.38428183098972*^-24*I, 
      4.11528561782223727193881788949654753`22.855935653573873*^-23 - 
       1.272941975651060386203471936561595359`23.34634146003054*^-22*I}, 
     {
      2.31258184091593279612028727550751260136867650768864`23.013570468750853\
*^-27 - 
       7.15328842470024360865554821632388702580610057660374`23.50397124244489\
*^-27*I, 3.419571262755773011809148733846738`22.974303108669915*^-25 - 
       1.0577433022487216513630987268300917`23.4646792686269*^-24*I}, 
     {
      9.87027930461421111314293007887532895025456370197`22.630646931212233*^-\
30 - 
       3.053079179688267067649951480738989629791849946595`23.121055035375758*^\
-29*I, 
      2.36612911793495621238089758309903323945934793825802`22.594891031976783\
*^-27 - 
       7.31892109987634729895891305120958351820054180708421`23.08529819675558\
4*^-27*I}, 
     {
      3.452267149340746097142562593815261013984219957`22.794936770398895*^-32 \
- 1.0678568084133975536699541112823948573154102586`23.28533099798669*^-31*I, 
      1.364968781500919516524277867707460794860233986712`22.757550551037713*^\
-29 - 
       4.222127499245941966897946456951322155593926572214`23.247907203165582*^\
-29*I}, 
     {9.903915169225945688022466713479335078427659`22.473771937998933*^-35 - 
       3.0634834402738622519451941782255737459466806`22.96418456626167*^-34*
        I, 
      6.571053284862905726646427017424137651139085231`22.439231822119975*^-32 \
- 2.0325611214729326598766628103819435761269486876`22.929636477038155*^-31*
        I}, 
     {2.3320263963810985880623293359451371652622`22.57449711971913*^-37 - 
       7.213434410054149265775690708319523919561`23.06453053111259*^-37*I, 
      2.6417555415032076832369701028551194426576803`22.539143392330143*^-34 - 
       8.1714899778159832019577428296495615071617143`23.029117273534936*^-34*
        I}, {4.5092815922684419789299287690324413381`22.45758719716947*^-40 - 
       1.39481298551211286956005777619646223372`22.947507646147503*^-39*I, 
      8.8743340177641427684981520503314320012361`22.421765678639726*^-37 - 
       2.74501294107969093851058993894513218756692`22.91165850960502*^-36*I}, 
     {7.1629501811669545228415679862140174`22.44605914764881*^-43 - 
       2.21564693240686222515334159673471491`22.937954382091203*^-42*I, 
      2.49195940414291080202527969377324985661`22.412136735331206*^-39 - 
       7.70813990021659997681712046205690261217`22.9040159392497*^-39*I}, 
     {
      9.3497918053829364705536681388923862484038539858289`22.471704597635945*^\
-46 - 
       2.892081755183354938777765429699786425054821882347661`22.967214947745333\
*^-45*I, 5.85103854507882924260104187397228159`22.431037373544445*^-42 - 
       1.809845842273702684272732201413999382`22.925963476316582*^-41*I}, 
     {
      1.003028771179712802120385074350327275015060537263`22.068926331139735*^\
-48 - 
       3.102573051287468387514057905003606331094369255272`22.559019599558045*^\
-48*I, 1.148933645053552058833381275568436`22.030961187248646*^-44 - 
       3.553886655382842694757671055969694`22.521098214822555*^-44*I}, 
     {8.84447257243704183301469103576994518871151605`22.01858877079451*^-52 - 
       2.735776185544648062484405604232365309810237644`22.508203098030158*^-51\
*I, 
      1.8870236453828870529657162513666330031567047327204`21.980179924003423*^\
-47 - 
       5.8369499236014502832763332184316905141355068993289`22.46951590016894*^\
-47*I}, 
     {6.41061960272373825292244911460654453958089`21.646617526549402*^-55 - 
       1.982935703636406770580863808113409808473841`22.137027795313756*^-54*
        I, 
      2.5924194626302998917201875763589396847528071817`21.6104798751167*^-50 \
- 8.0188833994570435859428095098948761528099235509`22.100893315927276*^-50*
        I}, 
     {3.81946647550117205935184356033140853088`21.64873049805147*^-58 - 
       1.181439067121716056539688886994633978244`22.13913468265791*^-57*I, 
      2.9790986139197447836614541526628741611654179`21.613777378220185*^-53 - 
       9.2149610681714715767416539124597374886998087`22.103930920960753*^-53*
        I}, {1.87056447662078763232100118184156103`21.3411787846569*^-61 - 
       5.78603834966266728928237510186201862`21.83156600617039*^-61*I, 
      2.8635746691440857733179471021829267587836`21.303761437608856*^-56 - 
       8.8576218889402037560091487352741258480822`21.79403743122902*^-56*I}}, 
   1 -> {{-0.03635985268014845443583637572052297856`26.92520811158146 + 
       0.11246845785042040017721287151324468158`27.415318324228778*I, 
      -0.012376494922784012006815339571427752747199400740848140288`26.9252079\
98348387 + 0.03828302908166217724666512073144823995`27.415318195159774*I}, 
     {-0.31616607889133113809038014930153667988`26.876100891063956 + 
       0.9779663198948138222219579825648579998`27.36644043308327*I, 
      -0.10929144251835873657585037398844886877`26.876100801258094 + 
       0.33806077555970688646499558833886568289`27.366440309407988*I}, 
     {-0.79964702181448513722285992162959709572`26.834865768328243 + 
       2.47347172056224695561791653799668441022`27.3252999109444*I, 
      -0.2851159481931890802792679563604930844`26.83486567552486 + 
       0.88192191766926068048294474748535361024`27.325299776331516*I}, 
     {-1.2940724220371889000165066550391853326`26.783683199847136 + 
       4.00283056517287245665055118560614488721`27.274129949078777*I, 
      -0.48350265359151485526518943885356405908`26.783683075965264 + 
       1.49557255620326346817891049966523526477`27.27412979434741*I}, 
     {-1.53908063967247328969882577148247580625`26.730940068620868 + 
       4.76069107248910019659762804773211529008`27.221378890257014*I, 
      -0.61237157906699646087380460908036236384`26.73093989349757 + 
       1.89419048902512423286940847042350039563`27.22137871111864*I}, 
     {-1.39215129484665067434229452633566235028`26.70399648499067 + 
       4.30620857029361975038960425985334036021`27.194432341891623*I, 
      -0.59963200071743358593224830467058253155`26.70399622353538 + 
       1.85478436867463632011365502983038293326`27.194432091750475*I}, 
     {-0.96352781930296128811356246097862371941`26.726267358915397 + 
       2.98038853144605572093746375659284340426`27.216718546419607*I, 
      -0.45684017515446297247146517469686863277`26.726267027454522 + 
       1.4131000594452521521404660686164410711`27.216718130597627*I}, 
     {-0.50926632171130259197182798218433052957`26.7553492658595 + 
       1.57526484889466323413166622788732921718`27.245837673574542*I, 
      -0.27034190811241324716313603562949545866`26.75534900380157 + 
       0.83622279125304291947198097901910739748`27.245836830852305*I}, 
     {-0.20499149518663953667619229942109187615`26.604983185144935 + 
       0.63408060365108973803530950937366490025`27.09540587436562*I, 
      -0.12394564021475158535385888742371832522`26.604982422625245 + 
       0.38338920498011337285129838034289277996`27.095404686186576*I}, 
     {-0.06280979073392131302674045936804870087`26.520721461820614 + 
       0.19428352375059493105760189507068655566`27.011143699600325*I, 
      -0.04401316176533227397634444931136321571`26.520719282968695 + 
       0.13614170751496556249457435859740136697`27.011141625504816*I}, 
     {-0.01469106281712813121762805011627224906`26.572363845538284 + 
       0.04544246077564986092329155973119060141`27.0627873602116*I, 
      -0.01214112376257060829878798859285646962`26.572360662117976 + 
       0.0375549779631789969787103639518947743`27.06278230103942*I}, 
     {
      -0.0026386939153572137304904674725628056315983243426444345344`26.523452\
655855642 + 
       0.0081620197422181051448258714345576501772113489756793339904`27.013847\
707761716*I, 
      -0.0026174537764783576510010676354899144939611071392312721407`26.523448\
781644042 + 
       0.0080963196502719694840712016603065653453001337691537670144`27.013837\
752123116*I}, 
     {
      -0.0003668670336942461811595887415003460653321871324993827943`26.384619\
376997442 + 
       0.0011347947385462735066986062819751674880162729737611897554`26.875062\
069080073*I, 
      -0.0004445776526797024172167486920174657413485653832722342926`26.384602\
55145555 + 
       0.0013751695704461749035473953929907512594086511435988241379`26.875045\
95683668*I}, 
     {
      -0.0000398320246799561668425455125998257352331828319724783564`26.462888\
723668414 + 
       0.0001232085957064517022142897533732965470971889797644941718`26.953232\
184275745*I, 
      -0.0000600212643739921843309161874367582531067325142092385925`26.462864\
938940683 + 
       0.0001856580416251487906194260405523670165147761772375574372`26.953188\
933944997*I}, 
     {
      -3.4061092858644402043195026216541496422271196477261851`26.336501957677\
772*^-6 + 
       0.0000105357923757573991844761493434571120192028909473000446`26.826961\
368887876*I, 
      -6.49623766316266733459011342108267823242909825694397`26.33645708715449\
3*^-6 + 
       0.0000200941912012923176799943628940862196276294096782571078`26.826888\
962113813*I}, 
     {
      -2.311394131716979682541616068124387504652992635073484`26.2962223345826\
37*^-7 + 
       7.149614597328967947191549200239051249723355077604327`26.7866436208331\
93*^-7*I, 
      -5.679498037129436507761230501876842944537901701745657`26.2960743075271\
3*^-7 + 
       1.7567848561421327568526326427517974534356170885060811`26.786496785826\
365*^-6*I}, 
     {
      -1.25267237580458425125885471770469041366562314104065`26.33178620141981\
*^-8 + 
       3.87477175823333507337233182322904626601039021790687`26.822142686143632\
*^-8*I, 
      -4.03653248700054222720778739816074402128962549034335`26.33167266396301\
2*^-8 + 
       1.24858202223667408980178198935534596692690797700327`26.82177379340661\
*^-7*I}, 
     {
      -5.449838895007298822431555253209363433217855423657`26.224636074756337*^\
-10 + 
       1.6857465882675504578061924405602268648619999856729`26.71523526843633*^\
-9*I, 
      -2.3441678934509407462923101579222307255039028234569`26.22403291793769*^\
-9 + 
       7.2509905427322943502853463546825134118028533618973`26.714638095109372*^\
-9*I}, 
     {
      -1.91111804813938797200714722068228967813029358888`26.28658411599933*^-\
11 + 
       5.91147883725322278079296748655954909024396782227`26.776819543810397*^-11\
*I, 
      -1.116914502922737734959330526398909199018956851602`26.285834240244057*^\
-10 + 
       3.454844902687771141841369819680072377959667797532`26.775344410073295*^\
-10*I}, 
     {
      -5.419362903393678689036065019050253150358324334`26.17687576841185*^-13 \
+ 1.676319741001698975269185918116111470302333118`26.667447412588263*^-12*I, 
      -4.3801984549297843899560498544671110721929472178`26.17492023886646*^-12 \
+ 1.35488493212106059005029940383934323777377858758`26.665025211695134*^-11*
        I}, 
     {
      -1.24586046598524420685033966932924568038752347`26.16103220341351*^-14 \
+ 3.85370112851608115299632606846821954519543747`26.651215061070825*^-14*I, 
      -1.417442166860731745151636372489142191725967598`26.157193694353627*^-13 \
+ 4.384438407970300904628594801190434745955179498`26.646373315391674*^-13*I}, 
     {-2.326626334433859329967704099948617330749669`26.1582189225158*^-16 + 
       7.196730914446714946393883660341294304651935`26.647801098658253*^-16*
        I, 
      -3.79246150958390897552705164835939346994057`26.152450282118988*^-15 + 
       1.17308587906588319851069185835027649774872435`26.638023371721886*^-14*
        I}, 
     {-3.5352570195902063530510478518682866029672`26.100032058173213*^-18 + 
       1.09352727194977342363138204754743794586934`26.59013848376855*^-17*I, 
      -8.40297617564113320987519187143167451047546`26.084186671824085*^-17 + 
       2.599212323938169910711382810268289849381355`26.573041329448955*^-16*
        I}, 
     {-4.37642724413406359116896285261145282499`26.17195719331404*^-20 + 
       1.353718419522248148171222113653368341971`26.656936593570236*^-19*I, 
      -1.5438294511706477490302269171535007414537`26.154554572581457*^-18 + 
       4.7753801173133556638118382214189403033039`26.618397278565556*^-18*I}, 
     {-4.418621787977953069761030214760341079`26.0125484610631*^-22 + 
       1.3667700545703052891596761322281994566`26.502610524097822*^-21*I, 
      -2.35437109686134611888531514659807113882`25.961926500139455*^-20 + 
       7.28255113685232963028574512122532447245`26.4507381410599*^-20*I}, 
     {
      -3.64171555304268790323243919756939908457257490350796587`26.08907177829\
5096*^-24 + 
       1.126457072814877219317914477835604151773667968510894526`26.5617482909\
2893*^-23*I, -2.982875379348030232201715098403878828`26.04344163452993*^-22 + 
       9.226643375769886751146560991983940351`26.454810970563045*^-22*I}, 
     {
      -2.451871678246470951879543904906722234231647375979028`25.9241400128414\
06*^-26 + 
       7.584140368370074709858852949603009850860098925078391`26.4136173542047\
07*^-26*I, 
      -3.14189961625312023655941877279615836823092154159048993`25.78830926619\
614*^-24 + 
       9.71853785188035375059631631369989449825151138177438378`26.27513794086\
3203*^-24*I}, 
     {
      -1.3493733348254725717909001183265170268150534290183`25.976332897797104\
*^-28 + 
       4.1738875943014476401840699695431314976470972802156`26.42397099998772*\
^-28*I, 
      -2.753018252025377471472156484367802096382058260808618`25.8507677150299\
03*^-26 + 
       8.515648288322218440825752926567599539534191401367563`26.1891651235815\
74*^-26*I}, 
     {
      -6.0734976099107925519607571014764353982632468077`25.868986258962106*^-\
31 + 
       1.87865697904167653586396151902944243873760756086`26.352274193389874*^-30\
*I, 
      -2.0077428505063785368059719693473440848059250707868`25.55436295732534*^\
-28 + 
       6.2103591052211487044933479264527827066366037291237`26.026393227772395*^\
-28*I}, 
     {
      -2.23673618508998428511674341034704139955850199`25.824028984678435*^-33 \
+ 6.91868230513072340748729934359288292708635169`26.23917038985158*^-33*I, 
      -1.21921285919941217386732962927667429203438182127`25.51804697955847*^-\
30 + 
       3.77127463281569510681096603195394347866112774106`25.830528685878633*^-30\
*I}, {-6.74263492203646666185081913032098642934274`25.679497555116583*^-36 + 
       2.085634829713877637243898174488497736866893`26.132993006717516*^-35*
        I, 
      -6.16718780201102263894187708125128539450041399`25.20363202406473*^-33 \
+ 1.907637270886961029347605959914185601438378901`25.629216989270546*^-32*I}, 
     {-1.66429767790568576853449378505052219453`25.585952378735403*^-38 + 
       5.148012971468506010765701214283064929385`25.996043557165326*^-38*I, 
      -2.599398619121313551128962152818388975581252`25.04249112940592*^-35 + 
       8.040471357319393879422550090478290974342585`25.413588888299245*^-35*
        I}, 
     {-3.364710588335520838267475436156263063`25.445505459102904*^-41 + 
       1.0407737740634093161828226534324386285`25.80670675967751*^-40*I, 
      -9.131883310538273871409135110171170948643`24.87165084842536*^-38 + 
       2.8246782027446817504275281126010816539693`25.18476781844557*^-37*I}, 
     {
      -5.5730504636263944208515977094798408179167964499380513`25.154547748986\
467*^-44 + 
       1.72385844541345888132402527315718220575989435016581538`25.61832516307\
9597*^-43*I, 
      -2.6745949776200360440948020839916881804`24.50076328882986*^-40 + 
       8.2730690675113302890936890166452630662`24.959007063648283*^-40*I}, 
     {
      -7.5642651993659876452482345048739290484383964636792`25.366662598592885\
*^-47 + 
       2.3397818721327721745198334406411771434901397874786`25.444153713500572\
*^-46*I, -6.5322301350393697831917629453025977`24.721288610739315*^-43 + 
       2.0205523275209313078526815493847316`24.739113423764262*^-42*I}, 
     {
      -8.4150694292989407407028736352297694916719040907`24.71033921100053*^-50 \
+ 2.60295301453241468197256398761719085439477577273`25.21773793807718*^-49*I, 
      -1.330624039722075282962377801821710895095258956353033`24.0033754794142\
*^-45 + 
       4.115892191387925112056533222101085852665531419720739`24.5121258541893\
46*^-45*I}, 
     {
      -7.6744076028757891467384621669540243454444572`24.975849689717503*^-53 \
+ 2.37385116932068236694155043605181026749048801`24.998468266489546*^-52*I, 
      -2.261075256203552090405178749606630940761951904975`24.28572161111996*^\
-48 + 
       6.993968028033259351494009437582704394593153880076`24.274580385917584*^\
-48*I}, 
     {-5.7385070600488263740839276452195969454485`24.319378493615215*^-56 + 
       1.77503755332818965479628895700139738711793`24.80681054530089*^-55*I, 
      -3.205588336848053540345108408770883797188996226`23.589865694091777*^-51 \
+ 9.915540085381955828439874424186137983754797486`24.077216077586183*^-51*I}, 
     {-3.5187092572082583415610136089323869249`24.338877488354505*^-59 + 
       1.08840871073792064369809964520838964381`24.598756174731438*^-58*I, 
      -3.792223837803153724308264990825346516790644`23.60983483406916*^-54 + 
       1.1730123623250667525204541663808452956321533`23.864494901362796*^-53*
        I}, {-1.7695201085798980970786995874869061`24.058170027672276*^-62 + 
       5.473487461514022712004649436447741`24.392232947081247*^-62*I, 
      -3.743932999062738112693793742631585803188`23.32369907511593*^-57 + 
       1.1580750186311436597765079745202233804902`23.655428223734805*^-56*
        I}}, 
   -1 -> {{-0.03637030518097959218060034596003883584`26.925208138636563 + 
       0.112500789572429827742918339739445736`27.415318355067505*I, 
      -0.0123920601898425033120409996312640268672161373789546872831`26.925208\
07127621 + 
       0.0383311756348811414693220812112190325299999999999999999999`27.415318\
278286644*I}, {-0.31625762703284442815692399231923312817`26.87610091957455 + 
       0.97824949701287440472208273679032191321`27.366440472345086*I, 
      -0.10943012110505730525904770146143071596`26.876100891981167 + 
       0.33848973678020653349238688245291409143`27.366440434345265*I}, 
     {-0.79988175063173020279510833398634549957`26.834865803681158 + 
       2.47419778478260665986452513592502203597`27.325299962221848*I, 
      -0.28548390295467447943562724471752204893`26.834865798200628 + 
       0.88306007697224312430117252756541810971`27.325299954272555*I}, 
     {-1.29445944375003197809967046641009435401`26.783683247551522 + 
       4.00402770245450545568495400743864500162`27.274130008660848*I, 
      -0.48414136876859174111373344972557112127`26.783683241980903 + 
       1.49754823282669257719589838037484352355`27.27413000170325*I}, 
     {-1.53955109250646102862113728174446525735`26.730940129411728 + 
       4.76214627928532709508768034943896605966`27.221378952441427*I, 
      -0.61320321856259520576797345276215063813`26.73094009533887 + 
       1.89676292000773267046893636522668105806`27.221378917587405*I}, 
     {-1.39258673357465155418817624317995275398`26.703996583143685 + 
       4.30755547130164681797338318236321316685`27.194432435797598*I, 
      -0.6004709051244577441774461963944708096`26.70399656686715 + 
       1.85737927151354252099147846097516087263`27.194432420225347*I}, 
     {-0.96383599599858589260001307126500892659`26.726267484760033 + 
       2.98134178497013452509643095579994307079`27.216718704290663*I, 
      -0.45749855326243057460278658974259438634`26.726267474049745 + 
       1.41513655753387123574700964673304323191`27.216718690854904*I}, 
     {-0.50943252132353575094242437875512876061`26.755349364003276 + 
       1.5757789382736173662295024295492423972`27.245837989160687*I, 
      -0.27074251318649223607836701073333111264`26.755349360961958 + 
       0.8374619446479992311874123947885695614`27.245837979384287*I}, 
     {-0.20505953324865553655029628186265796878`26.60498346199743 + 
       0.63429105928679831285913165309285285788`27.095406305760726*I, 
      -0.12413390274095940956389877690032952372`26.604983453121296 + 
       0.38397153946259543699395750362326049317`27.095406291930633*I}, 
     {-0.06283090925402749650004252779985534984`26.520722226993104 + 
       0.19434884765081310581667195508799418079`27.011144427984572*I, 
      -0.04408141288063797376477913363809424818`26.520722209875416 + 
       0.13635282216805639395045605257240050802`27.011144411689774*I}, 
     {-0.01469604549038579445409631801110569391`26.572364919742082 + 
       0.04545787320270757216410021650153934036`27.06278906736258*I, 
      -0.01216025960930655669554178105686633729`26.57236490216766 + 
       0.03761416904931970490289159950986974911`27.062789039434033*I}, 
     {
      -0.0026395928149225751013707802129393535304428841272088723457`26.523453\
900434323 + 
       0.00816480022234732754363891050226926714238628020751433728`27.01385090\
599702*I, 
      -0.002621627638155023501830791344374953669770903753376923648`26.5234538\
52963485 + 
       0.008109230257753937467331348916995462945507628195254370304`27.0138507\
840118*I}, 
     {
      -0.0003669920478832990153671634236018664795352222795241539415`26.384624\
580158732 + 
       0.0011351814329912669445812377321293320741195451152605555248`26.875067\
051654607*I, 
      -0.000445291705189848821140039836591906966574343995302487751`26.3846245\
1437092 + 
       0.0013773782808429646581400333137176361986143253329258365223`26.875066\
98865577*I}, 
     {
      -0.000039845550431858351811933206917997080809950543208549742`26.4628957\
27518855 + 
       0.0001232504336223279863081003906479948953413695745988399192`26.953244\
9204926*I, 
      -0.0000601179539630136951366315359517145163969877671514878389`26.462895\
465917377 + 
       0.0001859571222914843138266307703209564672723555518120166793`26.953244\
444780037*I}, 
     {
      -3.4072579297490771657209393526400142205911293150092576`26.336514759450\
29*^-6 + 
       0.000010539345366124573240607163592278137851679774751558593`26.8269820\
27720284*I, 
      -6.5066934505804796540547466587050631151987281419388884`26.336514646181\
08*^-6 + 
       0.0000201265330893862487445426507869158677907269060279457578`26.826981\
844932565*I}, 
     {
      -2.312165931208108198942675721082084936714710378405987`26.2962631494712\
33*^-7 + 
       7.152001930943890862499783004379036169337735382392902`26.7866841069723\
13*^-7*I, 
      -5.688600043610194231288372213895406498902749133745955`26.2962629155649\
56*^-7 + 
       1.7596002928306159889278721073907903123408783369252425`26.786683874950\
104*^-6*I}, 
     {-1.25308548820998473588187771690803048615393930515159`26.33181655502343\
3*^-8 + 
       3.87604959936110282450775152936949861868193106779119`26.82224134429599\
3*^-8*I, 
      -4.04295453385328553082703430452908289142576354537971`26.33181639557980\
7*^-8 + 
       1.250568492622362781833638304790843828651348366227421`26.8222408260305\
34*^-7*I}, 
     {
      -5.4516102169003402320833948999912226665462873077`26.224793234232806*^-\
10 + 
       1.6862944943424719947624797126761448954137408313999`26.715390867493348*^\
-9*I, 
      -2.3478609817721714837638937433740348129720984333402`26.224792641358658\
*^-9 + 
       7.2624140199352422244561189551659297721171557345697`26.715390280506718\
*^-9*I}, 
     {
      -1.9117291918120680448241724370887400584385403368`26.28677510465245*^-11 \
+ 5.91336922957675650898129987466777691421057308498`26.777195645231135*^-11*
        I, 
      -1.118653264348868687735781884786619960713426708185`26.28677450946205*^\
-10 + 
       3.460223247256078878104225180359308002961848294345`26.77719447292676*^\
-10*I}, 
     {-5.421065717914562045452639057547418298004508728`26.177365100687656*^-1\
3 + 1.6768464563458280088721288162948167413048392595`26.66805392787348*^-12*
        I, 
      -4.3869249528592753751782724792581210666181542998`26.177363823816062*^-\
12 + 
       1.35696557544907092828423235068518715035495267618`26.668052345014562*^-11\
*I}, 
     {
      -1.24624472151670102440664445098626466720085211`26.161979387139716*^-14 \
+ 3.8548897094331605322467271707108918595357044`26.652411527934966*^-14*I, 
      -1.419586489639227047354576537449427159409162512`26.16197730460538*^-13 \
+ 4.39107123671557706901653835108047982301906029`26.6524088965661*^-13*I}, 
     {-2.327330229780914596564417932429872424221058`26.159625976437027*^-16 + 
       7.198908206661504774356802304647661109614615`26.650199827609192*^-16*
        I, 
      -3.7981076609598165721409086608585387322488215`26.159623355549908*^-15 \
+ 1.17483234911796087916766562915287138850278113`26.6501953544816*^-14*I}, 
     {-3.5363057092698811163558906885279520269429`26.103905156540538*^-18 + 
       1.09385165310740409428889885830843010909876`26.594325126443387*^-17*I, 
      -8.41527870103833276169631994412593965727481`26.103898996514584*^-17 + 
       2.603017746559819033870609050848908680459776`26.59431846533752*^-16*
        I}, 
     {-4.37769987723741623574466238116474766881`26.17617495485529*^-20 + 
       1.354112070959184834412796852167570188097`26.66656941421998*^-19*I, 
      -1.5460511439146170715468115668569929709711`26.176169209291846*^-18 + 
       4.7822522671795766946623257318948286247847`26.66655621003723*^-18*I}, 
     {-4.41988136659219438280334558893419649`26.025308877673602*^-22 + 
       1.3671596679868701872281834831494916668`26.515710439800326*^-21*I, 
      -2.35770054425270988694978416403147040541`26.025293768467737*^-20 + 
       7.29284979831542275360122404184379848353`26.515694922520776*^-20*I}, 
     {
      -3.64273336556726484235552867548288002097974313004468014`26.10039635158\
954*^-24 + 
       1.126771903037174874886915403011258827383516720698794144`26.5908743276\
64647*^-23*I, 
      -2.987020288824492429413130816371800815`26.10038477062052*^-22 + 
       9.239464428177555454956252092449954039`26.590843921508508*^-22*I}, 
     {
      -2.452543740936810506317947804357526897697652604354566`25.9625828532576\
72*^-26 + 
       7.586219195669684816658756557455871284936417647322648`26.4529767058152\
17*^-26*I, 
      -3.14618997047682321169696676882298835540564140571658536`25.96254758407\
2716*^-24 + 
       9.73180879462637207867537519926903320741969251947501407`26.45294055713\
199*^-24*I}, 
     {
      -1.3497362197215452915518775938756752857021641790523`26.011070576999256\
*^-28 + 
       4.175010071474211097957561485248654084926753408321`26.501989654821113*\
^-28*I, 
      -2.75671334426765697350596771951408397578738937579912`26.01104286246362\
2*^-26 + 
       8.527077964062657408791844278932165228955016020349245`26.5019241621532\
9*^-26*I}, 
     {
      -6.0751009011438756869612240572788383295952610489`25.98963697857692*^-31 \
+ 1.87915290979820682576352346475267454543037539762`26.480069424680394*^-30*
        I, 
      -2.0103924469301792829879271931764503316164528166312`25.9895434912423*^\
-28 + 
       6.2185548486509221981493943139081682109603853404712`26.479969545148453*^\
-28*I}, 
     {
      -2.23731610248188061026545976729366745471975654`25.938768967944878*^-33 \
+ 6.92047610818380418459875313893074864732329652`26.429352186895137*^-33*I, 
      -1.22079550236411189500721994627401745113302493834`25.938685796284037*^\
-30 + 
       3.77617007168413883310111408913459525601966709208`26.429201068407274*^\
-30*I}, 
     {-6.74435291474823033860860654708065902599771`25.93921129109024*^-36 + 
       2.086166239982753164549577232814965369637572`26.42968046911053*^-35*I, 
      -6.17506600096871292026624255951510497727543985`25.939025157173816*^-33 \
+ 1.910074158888693707617596782238673305653507429`26.429457595689353*^-32*I}, 
     {-1.664714682136802196657522219115580790338`25.94435514439327*^-38 + 
       5.149302850808868989242440942706585525312`26.434718703999025*^-38*I, 
      -2.602668066884611682703662003444567430781179`25.944096282480082*^-35 + 
       8.050584427666386985948498385255207493968863`26.43436634760378*^-35*
        I}, 
     {-3.365540175355473412281370041763213821`25.862189358167775*^-41 + 
       1.0410303822889914089200512980425828659`26.352474214322587*^-40*I, 
      -9.1431985556487635488839111729324241088`25.861899831277302*^-38 + 
       2.828178239389415174180571210940100379247`26.352022329014225*^-37*I}, 
     {
      -5.5744034826430353451327632428462280551450031433621255`25.821315960949\
697*^-44 + 
       1.72427696185680789146173856856213062843732006665002385`26.31198126473\
7835*^-43*I, 
      -2.6778617119352626505323701332668744633`25.820730778142373*^-40 + 
       8.2831737446086931998300311882808233667`26.31134848186146*^-40*I}, 
     {
      -7.5660747360108444546334982968656304277768285799021`25.992410851099883\
*^-47 + 
       2.34034159881170336725225339830120739454635059031607`26.48297813030660\
6*^-46*I, 
      -6.54009923285454916068698543519883148420153045361941395`25.99194638760\
9698*^-43 + 
       2.02298640035321904194323578197191551123610890224285514`26.48154853028\
918*^-42*I}, 
     {
      -8.4170543312832514510000904803459099880795329507`25.76313179067214*^-50 \
+ 2.60356698529605737302616998939859018079881385781`26.253581530013026*^-49*
        I, 
      -1.332205957292745057941403743219683589613336282866276`25.7617998142242\
4*^-45 + 
       4.120785385845691727119230556152276041329774025219027`26.2523054056298\
16*^-45*I}, 
     {
      -7.6761936522706390448822007460835106137939483`25.850398961694342*^-53 \
+ 2.37440363091300646564908640967836913875840641`26.340632247959114*^-52*I, 
      -2.263729646502899008559626173985199527789854938705`25.84964092698473*^\
-48 + 
       7.002178599900170577860362008457640602949336464325`26.338186177105907*^\
-48*I}, {-5.7398256046151287307092411846898958383869`25.81478957787709*^-56 + 
       1.77544540611924357049460492342811385833454`26.3052731912846*^-55*I, 
      -3.209306527301239533416949366512341242694035862`25.81160011541354*^-51 \
+ 9.927041208610991887206868201572696217298931259`26.30206058249669*^-51*I}, 
     {-3.5195079847072110390392407765266738966`25.796362302715213*^-59 + 
       1.08865577348275673302037324061965975703`26.28634636912228*^-58*I, 
      -3.796572338352613638208568537222450914592413`25.793719185136492*^-54 + 
       1.1743574424469850722567704925415796442566288`26.281799885471752*^-53*
        I}, 
     {
      -1.76991716579087681032048705960116853888353709831139572`25.72696605704\
8262*^-62 + 
       5.47471564064307474318475378980569767945965567210953588`26.21686614992\
3675*^-62*I, 
      -3.748179548499476031824320879852558779969`25.723010753589545*^-57 + 
       1.1593885631895797946013547457232931943597`26.211177518285623*^-56*
        I}}|>, 
 "S0" -> {3.38138314695038352906810973492617820084`24.44132774285958 - 
    10.45930937301472004001984784635875131664`24.931725169962522*I, 
   0.80078571853764460938934949731822715648`24.526260110426847 - 
    2.47699394232534552533361967202422002859`25.01665722612277*I}, 
 "T0" -> {5.09672781182825673585931690035913528331`21.79647130942026 - 
    15.76522111137803674880982840346048447558`22.286879796205152*I, 
   1.54449257795364986105892143372621874074`21.67118264570506 - 
    4.77743130402468912726342068148728120729`22.161591177504015*I}, 
 "Sc" -> {-0.06963108386665813731250045695698016688`26.700118927737915 + 
    0.21538317797453611873414999371024235897`27.19060255851769*I, 
   -0.01130744193462152138517504711414519302`26.717664575817807 + 
    0.03497622962907077179519818982016369401`27.208173583772965*I}, 
 "Tc" -> {-1.78422811037292152808499629331203228683`26.745342368383387 + 
    5.51898231800516869063847839160688780221`27.23578133982386*I, 
   -0.75369670773201616900000538793599194557`26.73766097754116 + 
    2.33133800489350019995544475172463059558`27.22810116187517*I}, 
 "kappaFit" -> {1.0004360431985194847408896175829743363`21.734799386726916, 
   1.001774801548612635703100346634589979`21.765404552279975}, 
 "kappaFitIm" -> {5.12307267836566239323`4.444142131066932*^-18, 
   -4.17618781156383106813`4.385416055562237*^-18}, 
 "residual1" -> {0.00022575312323158279402788253184973009`18.374142697550617, 
   0.001668942208619053767461952752671967`19.013786376009673}, 
 "residualMinus1" -> 
  {0.99389381265231229195126758600855591327`22.033799079442126, 
   1.82995769149092797940602008325382792557`22.064332012201337}, 
 "neutralOnly" -> 
  {0.5072908305067160385310989290369559518`21.733813970934374, 
   0.92872143221300952451645592455131582202`21.764535717082147}, 
 "residualP2measure" -> 
  {0.01698656448342591205886922479773489817`22.04895953505472, 
   0.31434648195465172039669386463692294152`23.034284412418888}, 
 "chargedFractionS" -> 
  {-0.02059248563105228626043113776721149816`24.375326939933355 - 
    3.0024806767663804236`7.679300154398295*^-19*I, 
   -0.01412043405977645782168745248517205877`24.46012549664503 - 
    1.753987996839094843`7.69445496519733*^-19*I}, 
 "chargedFractionT" -> 
  {-0.350073258028840604728027736571815837`21.73127414386541 - 
    2.78302441843878064685`4.772134886796214*^-18*I, 
   -0.48798985407272999329599441314993163931`21.605985900483088 - 
    4.12239521530283912624`4.673227532766452*^-18*I}, 
 "time" -> 1714.936312`9.685792989676191, "kernels" -> 8|>


==> anc/paper_scan/point_B_b0.800000_N7_h0.250000_P5.000000.m <==
<|"b" -> 4/5, "Ps" -> {3/10, 9/20, 7/10, 11/20}, "ws" -> {1, 2, -1, -2}, 
 "lams" -> {0, 0, 0, 0}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 7, "hstep" -> 1/4, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.125`40., 0.375`40., 0.625`40., 0.875`40., 1.125`40., 
   1.375`40., 1.625`40., 1.875`40., 2.125`40., 2.375`40., 2.625`40., 
   2.875`40., 3.125`40., 3.375`40., 3.625`40., 3.875`40., 4.125`40., 
   4.375`40., 4.625`40., 4.875`40.}, 
 "IS" -> 
  <|0 -> {{0.1185437823934017849193380657329015557`23.880915926561418 - 
       0.36668015436764639128142406081851724347`24.371317945020717*I, 
      0.03747221430794701869727169264673917557`24.07598449783617 - 
       0.1159092197795464856479431230130579604`24.566386492602575*I}, 
     {1.6251420155869575123407152690734307893`24.632999312671828 - 
       5.02689650282275897688970421021127652089`25.123271057888235*I, 
      0.49801217790789119274532922006408101917`24.710356986530925 - 
       1.5404534812818454895047596951030489942`25.20063144659606*I}, 
     {5.38347452727471898658428244785869758867`24.58671671157955 - 
       16.652187325560323068355843408253086491`25.077121927744468*I, 
      1.41452650157327015269164952359732180844`24.6481724603393 - 
       4.37541965914935641905795435254884920747`25.138577496265643*I}, 
     {5.06409736586074111702368341411637029389`24.372418361522637 - 
       15.66428847094020572066568279894430323048`24.862826782335166*I, 
      1.05334921925962687891452276800951880526`24.413909009629936 - 
       3.25822448485209020760681471185869899637`24.904317418390566*I}, 
     {1.25222548359223492271697798401343066482`24.19313582461408 - 
       3.87338942925663621214532547789773802371`24.683541558233543*I, 
      0.19126147382071118500985498389766000035`24.22679230315542 - 
       0.59161084056202277829793954299710926269`24.71719781603698*I}, 
     {0.08030285781498363968137276313574906568`24.373468082280546 - 
       0.24839315656423935130741741948871884077`24.863604971206655*I, 
      0.0083591285595478564702483933155517876`24.407621664857114 - 
       0.02585649359847503327722586108768564986`24.897740659118924*I}, 
     {0.0014815763291679342662972719429664245`23.931354997701522 - 
       0.0045828184837553134083562729728573596`24.42174203578617*I, 
      0.0000975136002136060063287216508984715`23.962257997302714 - 
       0.00030162950141584352661969983795402527`24.452644041181006*I}, 
     {9.60744247983490859105401556208205`23.760076221334085*^-6 - 
       0.0000297177837627377478740338940682116410756498470232653823`24.250484\
785194956*I, 
      3.707527082102259233224842433681804787452912745724998`23.78791904476025\
*^-7 - 
       1.1468139242224458444311746938313897938326367786145422`24.278327524834\
147*^-6*I}, 
     {
      2.51762263740777507953442201900238281472441293465594`23.55551834424713*^\
-8 - 
       7.78752152736734447448619759282521848501000481815192`24.04592433717026*^\
-8*I, 
      5.280782023275569914350161251666038790669783872294`23.58314417344096*^-\
10 - 
       1.6334538415946156015076867467017845644673252427225`24.07355024742506*^-9\
*I}, 
     {
      2.83388925514627319615938885152103964525848728942`23.45581845521901*^-11 \
- 8.7657988344709124609345182948991368350811466832`23.946245269293676*^-11*I, 
      2.994688263391658507898966024854070829519312656`23.48607973087688*^-13 \
- 9.263183041176168213979884390952612118643785433`23.976508345310265*^-13*I}, 
     {
      1.40412639086861682317203539107059280236684154`23.348085489217862*^-14 \
- 4.34324999051196674872133527125643061344527836`23.83845815728625*^-14*I, 
      6.92848900626439623711222034997447095732737`23.37607168718656*^-17 - 
       2.143123297618854338308229431095623735282076`23.866443595336055*^-16*
        I}, 
     {3.0958084829586607041400579205805892841932`23.07978395277911*^-18 - 
       9.5759685535995827346821175111481202459366`23.57019433152823*^-18*I, 
      6.610961609287139267088027686359484892`23.107011824708067*^-21 - 
       2.04490558211423721259271359706152031054`23.5974229172962*^-20*I}, 
     {3.054379980644165609549536667952948068`22.905831507354865*^-22 - 
       9.44782172618120686984735455615292464`23.39624010814471*^-22*I, 
      2.616181128181676585447118060198114`22.934869954909722*^-25 - 
       8.092383088906727979244525725119682`23.425278853706015*^-25*I}, 
     {
      1.353022915672484801211094751648267898843043955607732`22.764576206716598\
*^-26 - 
       4.185176493992012381315801227666204153646745802360145`23.2549848635845\
2*^-26*I, 
      4.3082882479867755209726020511279640106961408982`22.79068528667436*^-30 \
- 1.332641634961110050364379901396771651909266451283`23.281094078687122*^-29*
        I}, 
     {
      2.6970900731095948918345091041269239104959939913`22.549773339653363*^-31 \
- 8.3426509968217586125097654781417711734233004232`23.040181770971092*^-31*I, 
      2.959072740738659364309435410510575044045843`22.575873371378496*^-35 - 
       9.153016948273179131863676622333627222212931`23.06628230441966*^-35*
        I}, 
     {2.42333998690881972568359608573704894407436`22.36905747500896*^-36 - 
       7.49588601396408982068257727188660508475174`22.859461860337163*^-36*I, 
      8.490729451874199989935436517906671829`22.396335743806752*^-41 - 
       2.6263562063300165800590597332793608097`22.886743237539214*^-40*I}, 
     {9.82726393177525378542318981091676218`22.100637830965034*^-42 - 
       3.039773645451067201904035947446271832`22.591033091896325*^-41*I, 
      1.01916944833433528896162371163784965330871074635992`22.12603621429291*^\
-46 - 
       3.15249946557196699847373489390278618995791442620746`22.616443118052768\
*^-46*I}, 
     {
      1.8006273500290799761104166865287725179879080351384`21.853022758109766*^\
-47 - 
       5.5697085189696643927055316672448235626345045894422`22.343391520777143*^\
-47*I, 5.1231239917303803517919533279937030194105849`21.87601184909428*^-53 - 
       1.58468698923282184517846357686775888180395471`22.366416017386413*^-52*
        I}, 
     {1.492079432660184035024825453657618169050534`21.703219369559992*^-53 - 
       4.6153067301424181285713972133047940138162109`22.193517026906985*^-53*
        I, 1.0794802923639569270188982879404035722`21.723655252249596*^-59 - 
       3.3390532362750818611122267334889541637`22.214050343222247*^-59*I}, 
     {5.596116959685343139950169536771230721`21.731171010120022*^-60 - 
       1.7309933842232554595550164903871223252`22.221327587029954*^-59*I, 
      9.541910994508363501673533730743268197207201092739`21.75197248662335*^-\
67 - 
       2.9515081481195192111343517701965472235702900988672`22.242366481915557*^\
-66*I}}, 
   1 -> 
    {
     {
      -0.0018111071522180036293070806773232511605706672413046831448`26.905602\
387819737 + 
       0.0056021246896590507500737764226017235412449994992863615612`27.396086\
626377866*I, 
      -0.0004026340958682119057332880604602119656162400973177535879`26.905673\
69466227 + 
       0.0012454295741693095268965809147299526750443896118147390524`27.396155\
91305673*I}, {-0.02323856372111787802250802219179420948`26.826200135369007 + 
       0.07188162854685646567227763342638572851`27.31671463018543*I, 
      -0.0047422408528844027288954711396454646736178001356417380219`26.826229\
675280732 + 
       0.0146687204750520870787416689813739186384041311359274582016`27.316780\
209927373*I}, {-0.05828209896884660647401733900054056083`26.749667023756388 + 
       0.18027844746715821107285088074031269381`27.24017556908694*I, 
      -0.01016520559174058941195658566515465478`26.749695269639986 + 
       0.03144305909852400372942125340917153467`27.240248129372922*I}, 
     {-0.04440528935589401567070113425898918988`26.639726623073848 + 
       0.13735463832024241404876219257673478551`27.130160592588688*I, 
      -0.0061547378470417091267399990307761591291021797699723722751`26.639803\
14474728 + 0.01903786245284565349521502156829485079`27.13024692103794*I}, 
     {-0.01067666044362161089251479624257120134`26.509296336307152 + 
       0.03302509351866288129112641872039819789`26.999692539415843*I, 
      -0.0010912888559863709945598836714543153484997010855003470822`26.509395\
090837238 + 
       0.0033755795377341321133392673487193096786277577016878238405`26.999804\
207794032*I}, 
     {
      -0.0008270035357815962847874998634417220523211396638554987812`26.577597\
682670362 + 
       0.0025580910111053107005181088144563511305605613802174091982`27.067766\
9008249*I, 
      -0.0000577995741365243136188981078558034366950825666787909278`26.577734\
720100654 + 
       0.0001787858995120491864190217040797131892998567304531642532`27.068023\
39316989*I}, 
     {
      -0.0000215775305067947888873340727245113062115976052643138405`26.417414\
085891618 + 
       0.0000667437132286450630891464293388629428106188954428879015`26.907581\
640593683*I, 
      -9.558231852282895280565224269928731665037885778298111`26.4176921233232\
85*^-7 + 
       2.9565565230959989060005442290488814548041012968854699`26.907965208603\
056*^-6*I}, 
     {
      -2.025466151995189967150799056171241865752426049940032`26.2870316215041\
45*^-7 + 
       6.2651809001277319987353337093251447806384903264586`26.777602420441273\
*^-7*I, 
      -5.2704902703155937938309143941405482804839249795656`26.287771065755447\
*^-9 + 
       1.6302703919965936812750231477951295596118277742206`26.77832449946181*^\
-8*I}, 
     {-7.301648885090628765137883410611675400094629727718`26.235609819289593*\
^-10 + 
       2.2585492771254857917089411977310512197029350613806`26.72514104349353*^\
-9*I, 
      -1.03435412058235121709417899449916745797374603491`26.236565144952785*^\
-11 + 
       3.19946876123178650456847179075986455194665599886`26.72694503982456*^-11\
*I}, 
     {
      -1.062649810001052640807473803618171827992450018`26.222475728570114*^-12 \
+ 3.2869931134542943051459666922853395918605270227`26.708450315489813*^-12*I, 
      -7.5949952982188144571710258114828523787832671`26.224093834434274*^-15 \
+ 2.34928731996275027257779871281825657132676089`26.713650214661435*^-14*I}, 
     {-6.458586622847338440025256216935001812069509`26.173089832260104*^-16 + 
       1.9977728836112246283826193042029520700768893`26.65660083674364*^-15*
        I, 
      -2.1583957467616270892407465788460364661778`26.180457149618956*^-18 + 
       6.6763593132411884426490211455755359353714`26.669401892547285*^-18*I}, 
     {-1.676370949270982585749705949318573909977`26.053175566148703*^-19 + 
       5.185358068094981907693862671494808871291`26.537388056008098*^-19*I, 
      -2.427670325276459496145697589457370253`26.07677093173084*^-22 + 
       7.509280635841043827191999417280837487`26.565834686856256*^-22*I}, 
     {
      -1.886438944276745400104063601757019135670025125234256095`25.9174819688\
81855*^-23 + 
       5.835141323540545363399110846949761804633298207354842794`26.4031797895\
52258*^-23*I, 
      -1.097137660824276393125839972036933776506762898390696`25.9756942586084\
14*^-26 + 
       3.393671086843912842758233382492432491977913662684386`26.4650753057301\
85*^-26*I}, 
     {
      -9.3014440003842381640009989645713209447590295099`25.823701881331587*^-\
28 + 
       2.87712679066055330374081297448197684707362798644521`26.3092513858425*^\
-27*I, 
      -2.0134609764612586213110156633407215599609291727`25.976048569078696*^-\
31 + 6.2280464378293731205484048808357484716902584322`26.46521519876854*^-31*
        I}, 
     {
      -2.025034429147215249236717951351723509532941416`25.57886965343179*^-32 \
+ 6.263845493096310831578673917346069887843918089`26.058866213406368*^-32*I, 
      -1.51209098949106501312593743462721278436642`25.84783070596819*^-36 + 
       4.67720656663788137323574553425758743133908`26.334662779005324*^-36*
        I}, 
     {-1.9578946652242096727271788533078934492509`25.28766865809804*^-37 + 
       6.0561684770399603435993457618460691397029`25.743436444760786*^-37*I, 
      -4.67377494303790379976989971442528096`25.68715351862647*^-42 + 
       1.445694141853336280318708142937687644`26.161413395280643*^-41*I}, 
     {-8.4438121457086523693629499736357967`25.00823373318485*^-43 + 
       2.61184372434213066685205224670949092`25.394629231905647*^-42*I, 
      -5.972167196469388082628204402222247044217396112674`25.549965174164406*^\
-48 + 
       1.8473134105367291709069739284217424426373132537243`25.97257628521334*^\
-47*I}, 
     {
      -1.629967939214470644248226232603675739050025284552`24.788683906320504*^\
-48 + 
       5.041824071228079888499444157376861733749907617994`25.00969938517844*^\
-48*I, 
      -3.165706622219139860949885264688789769972121`25.401602520499214*^-54 + \
9.792177788504625379859486706107178513546356`25.68090642996843*^-54*I}, 
     {-1.412216876448645197621670505369009541724515`24.601368831903912*^-54 + 
       4.368275516452623769158433255435796540127574`24.601177202597945*^-54*
        I, -6.98032297445894292319981033773078674`25.254334793778103*^-61 + 
       2.159156603689658882231994621622189143`25.320433105566128*^-60*I}, 
     {-5.50381892616386387462785789416498322`24.224433014040926*^-61 + 
       1.702443715487241186521136771780109768`24.231430962908558*^-60*I, 
      -6.41661329522750833767444574162274446634105285689`24.93573084869227*^-\
68 + 
       1.984789675263875862017740329411200979155177194539`24.973934881718225*^\
-67*I}}, 
   -1 -> 
    {
     {
      -0.0018108844657807977991369943574122262355197471727653785835`26.905692\
032541165 + 
       0.0056014358749821305040349242699910476973991005219855067026`27.396173\
731360754*I, 
      -0.0004026297404861784591988680442759805681416485073790242617`26.905692\
264473846 + 
       0.0012454161020822535031080119943087683887015799238898756184`27.396173\
956722006*I}, {-0.02323745789210002786294921834669111051`26.826237131498235 + 
       0.07187820799162545518562917351390981698`27.316796763878006*I, 
      -0.0047422276522234079680417619166234477601667804785553099196`26.826237\
357047486 + 
       0.0146686796427088499584540856779377233937512517221794971648`27.316797\
264633042*I}, {-0.05828180717476669080720031583129408366`26.749702634666342 + 
       0.18027754488841382812439308118822142466`27.240267050455266*I, 
      -0.0101652238375755576764745502938131866`26.749702665061363 + 
       0.03144311553662179047782709548837944318`27.240267128536715*I}, 
     {-0.04440591752122200539650840988274182467`26.639823086667423 + 
       0.13735658136402577570152274983552832172`27.13026941897169*I, 
      -0.0061547614791997043558922825636993789620327437540601626625`26.639823\
156015648 + 0.01903793555194175770015353917320126871`27.130269497207944*I}, 
     {-0.01067691140375620099978362980566983662`26.509420742385394 + 
       0.03302586978966616545705123490887208227`26.999833214265745*I, 
      -0.0010912941174989733095530412802809638341026057944306307073`26.509420\
840935793 + 
       0.0033755958126682895336788216885667954840199567657844980912`26.999833\
325704806*I}, 
     {
      -0.0008270272516637144802611114194145917543264575464225991293`26.577770\
122050374 + 
       0.0025581643691772440358698901245776486163224657868834519531`27.068089\
66631859*I, 
      -0.0000577998837291315996636536973002398768664839700072924226`26.577770\
219482986 + 
       0.0001787868571452775070271505691202245803386061645700001036`27.068089\
84870975*I}, 
     {
      -0.0000215782201249869334384463792953762179217725645371221608`26.417763\
194990656 + 
       0.0000667458463587008523000853558154755886666004589639887735`26.908063\
270866034*I, 
      -9.558286323696732881980705351107313670211049171936341`26.4177633691698\
97*^-7 + 
       2.9565733722179278072484061105010596557291975915543969`26.908063511193\
53*^-6*I}, 
     {
      -2.025535770819397052211746449445508214312788917456138`26.2879579042531\
23*^-7 + 
       6.265396245384073075985705572974524812938225781397017`26.7785069456415\
03*^-7*I, 
      -5.2705216863682754988209319909352343413119344532249`26.287958301069345\
*^-9 + 
       1.63028010962396676472999480881145650481386546437543`26.778507333127784\
*^-8*I}, 
     {
      -7.301914547304802798965676720524199118776609965156`26.236803678211807*^\
-10 + 
       2.2586314518796029739254779974347921996163922475859`26.727396026749815*^\
-9*I, 
      -1.03436052546598933380391262907287437307760955502`26.2368041068127*^-11 \
+ 3.1994885728463116554804478487948980822915413934`26.727396837261743*^-11*
        I}, 
     {
      -1.0626904219404707019473520598516171034395800057`26.22449227155809*^-12 \
+ 3.2871187344857336818994122568600135847993312488`26.714937234427172*^-12*I, 
      -7.5950440221815610961806626337969331781600459`26.224492871721875*^-15 \
+ 2.34930239128055422977801050125258895168817089`26.714939174936905*^-14*I}, 
     {-6.458844796366890315043667359780729310876891`26.182255823355764*^-16 + 
       1.9978527419589941941786993209723851456819224`26.67255175182343*^-15*
        I, 
      -2.1584100760268019864560647626602354784749`26.182258081000192*^-18 + 
       6.6764036365878897429901336790940984044793`26.672555711538056*^-18*I}, 
     {-1.676440843355866858620095424592722771374`26.082564500045894*^-19 + 
       5.185574264788872595195370652333048197`26.57286895529276*^-19*I, 
      -2.427686991977666227661808013201602519`26.082570573582526*^-22 + 
       7.509332189355263598805007057606745896`26.572876340031097*^-22*I}, 
     {
      -1.886520797795043102715710905066147872987551661699308121`25.9904641571\
50246*^-23 + 
       5.835394513207004050327827901861093390039596023950596398`26.4808664533\
0346*^-23*I, 
      -1.09714544410928665606200532846535432347147810224033`25.99047723082235\
4*^-26 + 
       3.393695162135686301942228910658699005251695409573427`26.4808804474803\
88*^-26*I}, 
     {
      -9.3018631573040970561571898019245155563371068896589`26.019995257414376\
*^-28 + 
       2.87725644446522782085779311824239775565339593416828`26.51047115484402\
6*^-27*I, 
      -2.0134757226784937538932501597531196359824714751`26.02002881029581*^-31 \
+ 6.2280920508940395827837727486693953299532855668`26.510505760382436*^-31*
        I}, 
     {
      -2.025129012687975106225038920929549736919191444`25.941047421761716*^-32 \
+ 6.264138059324806619390702688624332456855043435`26.43146701360565*^-32*I, 
      -1.51210240922720912543393350868300995878073`25.941110267451993*^-36 + 
       4.67724189021645814357360302102312763071082`26.43153255811973*^-36*I}, 
     {-1.9579892577375561419671001159015527286189`25.864069440421822*^-37 + 
       6.0564610710225009039917145669183397304393`26.3544189462231*^-37*I, 
      -4.67381129427076212821909927296122292`25.864179483051256*^-42 + 
       1.445705386032834207365291968331930418`26.35454140328661*^-41*I}, 
     {
      -8.44423328218046455320467306793319254710792113461341308`25.88948202732\
003*^-43 + 
       2.611973990462694854934269460053491294731978471024610862`26.3799377600\
5518*^-42*I, 
      -5.972214964689923011365595079748534977314958887202`25.88969869416571*^\
-48 + 
       1.8473281862239275830754560252846925735111437897542`26.38022198924641*^\
-47*I}, 
     {
      -1.630051697363832914966167182447629513148126497526`25.88207301389325*^\
-48 + 
       5.04208315230780942547913960837599817401109759711`26.372020702410317*^\
-48*I, -3.165732623115653896783457792173143857657398`25.88238277170265*^-54 + 
       9.792258214593239830270220103828229853053494`26.372619581617897*^-54*
        I}, 
     {-1.41229150138874022233841719374163863256182`25.84946224233219*^-54 + 
       4.368506346648870679994971213697825048727189`26.338905008363774*^-54*
        I, -6.98038175715499462056966694568465007`25.84984010306445*^-61 + 
       2.159174786379317671592934238392288458`26.34012011495726*^-60*I}, 
     {-5.50411745359714934671732090115219675`25.83778360478627*^-61 + 
       1.702536056125535335467406238511857197`26.326461707047823*^-60*I, 
      -6.41666861591005818318666121534613009617873854561`25.838541722312847*^\
-68 + 
       1.98480678708198014918859345700510577767466553331`26.328802766296057*^\
-67*I}}|>, "IT" -> 
  <|0 -> {{-5.53239093449935222536433966116541287617`21.85869688787351 + 
       17.11281621799595951430683018154265065985`22.349107337892832*I, 
      -1.79592026798691477363401170348222843364`21.759609315984044 + 
       5.55514855188289359745864040964263356962`22.250019750691234*I}, 
     {2.84182738874994251447436039386062937266`23.048122499112853 - 
       8.79035310460141869434657204576306019744`23.538488399249964*I, 
      0.35284903874176855814051499344212638121`22.544606648001075 - 
       1.09143421427987820794455591296586478259`23.034979543640535*I}, 
     {18.11152547570121058627714111422415072695`24.283341340896666 - 
       56.02265106763903749264121648609690615299`24.773752193055955*I, 
      5.61888234389745549733177295008110669626`24.171533263661868 - 
       17.38035182981170921740836112569248903694`24.66194338531115*I}, 
     {5.6044607825282167760827715329675171146`24.30506899776893 - 
       17.33574299211201713279637348349473942827`24.795464799554704*I, 
      2.34079923853010579912524433567205907501`24.25969732066384 - 
       7.24057060436484944712006829067751781191`24.750095782771268*I}, 
     {-0.6157175112156470339178750898235064421`23.965696181799913 + 
       1.90454014121269589918242072212911512475`24.456089630101754*I, 
      -0.31171147302939700343859528581399695916`23.889938718974093 + 
       0.96418731325167895683157623476441624884`24.38033071956982*I}, 
     {-0.02813840387684059591040686270457239614`23.84686052618444 + 
       0.08703783588563297392994054003689156162`24.33726622844489*I, 
      -0.02870773508684724252445622413328234109`23.911715499098456 + 
       0.08879889371386012505969274525025095391`24.402123519162537*I}, 
     {0.00090953852560851601977117175876705636`23.75173176931933 - 
       0.00281338860832582723896587877656503744`24.242153165864522*I, 
      0.00054071130541523805526976181962936226`23.474788759982307 - 
       0.00167253061219199731528534193601314355`23.965218785100664*I}, 
     {0.00001577521352411330052090667096222832`24.011153817722892 - 
       0.0000487959605591800417857357109853932702779259139406168064`24.501573\
079239197*I, 0.00002147014353584573711085346247056202`23.906176701858435 - 
       0.00006641154337300483510674453954852112`24.396594285522685*I}, 
     {
      6.04645292391271516061287991271507953564471425308734`23.981247779413685\
*^-8 - 
       1.870291504753295482196100165050532422073928570504258`24.4714853903223\
46*^-7*I, 
      1.520776691597225823657567574533116341712549531634349`23.9117212919422*^\
-7 - 
       4.704073218981657098739498377816682016278503017837252`24.40198506160042*^\
-7*I}, 
     {
      7.94939329389866378508065806155303453646771119481`23.820390022364982*^-\
11 - 
       2.458909865439009108054588425890668844819210176174`24.310258229569882*^\
-10*I, 
      3.810380508445241132412434101051422733484002321513`23.767339305347182*^\
-10 - 
       1.1786285917547594848485529644345552317912091103128`24.25728225710436*^\
-9*I}, 
     {4.08656267269347981403589204936826374152601115`23.76497390567342*^-14 - \
1.264057381502721137640575858800669062922706951`24.256862768650908*^-13*I, 
      3.949062413390929369842096809380633334525033666`23.715714403273044*^-13 \
- 1.2215257402064018105223167490224436327417692852`24.207422823500213*^-12*
        I}, 
     {8.7423270503169915559223846846215957937325`23.604187153834175*^-18 - 
       2.70418048726033889277306862324852790623972`24.092786284702534*^-17*I, 
      1.814406924376715432738688271795283917339381`23.562199462476205*^-16 - 
       5.612331559560738497828216707639535061132729`24.05091135169097*^-16*
        I}, {8.067129253754516873134961908886846292`23.293274132025704*^-22 - 
       2.4953280048496042102305113496040269946`23.78424509726072*^-21*I, 
      3.84140209579749904708103796411328295266`23.258122580906765*^-20 - 
       1.188224202936906416880396142642092788363`23.74906519060065*^-19*I}, 
     {
      3.284056243750526634279964444557658589316540647956451`22.986803868816022\
*^-26 - 
       1.0158257363631642205948541817594374810516282396045413`23.477186479320\
91*^-25*I, 3.8384999717713930771897636128748061`22.950875048412122*^-24 - 
       1.18732651664380775727028039231844353`23.441243814536108*^-23*I}, 
     {
      5.9840851270575152715842796095005351646180654111`22.745991268759326*^-31 \
- 1.85099987012127729195376100584769924434730384537`23.236392234810097*^-30*
        I, 
      1.8383379386359476153126789923348731783047525787943`22.710599269865646*^\
-28 - 
       5.686355079188783128575615203692769855009782889714`23.20096784286046*^\
-28*I}, {4.92579887124219736781526740154151579322923`22.60369075335233*^-36 - 
       1.523650295295258220222177131170486574036808`23.09418030647841*^-35*I, 
      4.26117124563665016632574432087002856975166952`22.566157273783332*^-33 \
- 1.31806738286101508915030122848010931933852301`23.05655031826447*^-32*I}, 
     {1.841896066010882321979643860175040557`22.61810171334005*^-41 - 
       5.697361094593512353701059514659712512`23.10533345002243*^-41*I, 
      4.809049275305375111993124156627701402954`22.582432843303796*^-38 - 
       1.4875372584104368618901754795809052992875`23.069755408489005*^-37*I}, 
     {
      3.138369033593478726590926186796479057918747641322`22.476243529298095*^\
-47 - 
       9.7076170379138845960925593105119511677525617126092`22.973793544955086*^\
-47*I, 2.6513305686549506669443089181179605`22.4371486170953*^-43 - 
       8.2011074943427548796771254648183146`22.93401410753844*^-43*I}, 
     {2.4402067287339916446612976919022458954885247`21.92759431315259*^-53 - 
       7.5480582947152059593117191874151659539032919`22.417663367288107*^-53*
        I, 
      7.15212099417276945596141941106853106475464825263`21.889769352002055*^-\
49 - 
       2.212297243474957782166720077391662087394010118172`22.37975400700645*^-48\
*I}, {8.66223804354202614032602220728706384`21.45483918933231*^-60 - 
       2.6794073201038098921334401220294649203`21.9452546630447*^-59*I, 
      9.44478524281646100432170188327252071291114`21.419909222143335*^-55 - 
       2.921465167454917826014527869597535743960087`21.910343205132325*^-54*
        I}}, 
   1 -> {{-0.14372812177999548780688256438320294088`26.898864761177517 + 
       0.44458046484767860944403881774750059555`27.389108984258236*I, 
      -0.04920684554324552121480258486819229743`26.898864663889608 + 
       0.15220683325139534206644081809761666011`27.3891088618102*I}, 
     {-1.06190930308284696926001991157840680837`26.81050718330419 + 
       3.28470257416496352019550784739252994002`27.30095337155086*I, 
      -0.38681484363041148649681887145716759412`26.810507082880243 + 
       1.19649739286529658542600562515320409301`27.300953233837845*I}, 
     {-1.51366417916286226057140149581708496962`26.711972161485907 + 
       4.68207276392007902538285568597994232469`27.20240827609544*I, 
      -0.62532522805866676188231856285896268557`26.711971947526564 + 
       1.93425877363685560393880164033943911035`27.202408070087586*I}, 
     {-0.72465137322484427815308284775887631304`26.752973489245115 + 
       2.24149484715279932710196936061524440165`27.243456304599245*I, 
      -0.36277415313905737118267988559013634799`26.75297319124567 + 
       1.12213462222904263966295776947266568598`27.243455730818024*I}, 
     {-0.11739558737894332175449501921409194993`26.54271750072787 + 
       0.3631285524477027127941824365338836942`27.03313681633046*I, 
      -0.07624853598882882033177508392516062086`26.542716108204576 + 
       0.23585231027896573498240656218544945045`27.03313532206746*I}, 
     {
      -0.0064321299665676628578491790242435406553438110926264860672`26.620441\
409032683 + 0.01989589298936586159758953643005622098`27.110861352643234*I, 
      -0.005810937770381066074563556998169325300320960172227821568`26.6204386\
77178573 + 
       0.0179744185282779986596869546773120073499999999999999999999`27.110852\
557249792*I}, 
     {
      -0.000124611086969892662258214994998917105692933021756790763`26.4046806\
6270299 + 
       0.0003854475678395741570982911711126352159009608440681786264`26.895085\
95626803*I, 
      -0.0001680161413531693482979903186811104949820816430039120077`26.404656\
730235484 + 
       0.0005197082748986553327755235755680825831707601560080190845`26.895060\
695250088*I}, 
     {
      -9.129194351207733599038319147206767206293594148282559`26.2874145988771\
24*^-7 + 
       2.8238464526499035102261078562449188114767366451689793`26.777928288175\
99*^-6*I, 
      -1.9719196440285283921369253330394014528455166059472874`26.287318674534\
44*^-6 + 
       6.0995506037878985073115108323209670846364453922633658`26.777831709660\
123*^-6*I}, 
     {
      -2.6848312867944152618420894867713568049056722330761`26.25211170829344*^\
-9 + 
       8.3047320645275723302855551690853354044035993579466`26.742726427137196*^\
-9*I, 
      -9.9733929310866524328887295431200868607045248725814`26.25184299072179*^\
-9 + 
       3.08497433244006245726259518044760291627099990415151`26.7422943834983*^-8\
*I}, 
     {
      -3.3042524941709994408524751000286073549121364396`26.238676781814736*^-\
12 + 
       1.02207284951601244264835112376986467611941049775`26.729108725522423*^-11\
*I, 
      -2.26595877861373365626825416275961994970680903993`26.23805365179245*^-11 \
+ 7.00907376124903118095518747244185645387837530866`26.72711935966644*^-11*
        I}, 
     {
      -1.7471638709606345993343307502988210616769119`26.198076440337722*^-15 \
+ 5.4043350479854359501997069975122281158812087`26.687402091722774*^-15*I, 
      -2.37405585442785127372729987754580196644799459`26.195624485910372*^-14 \
+ 7.34344011641282629332155168322105008022380431`26.679571464510808*^-14*I}, 
     {-4.035187193583037061386859728342883748847`26.1898888096034*^-19 + 
       1.2481658954790820950774264687721396207639`26.675607130643872*^-18*I, 
      -1.16588009565073680234892692233884562899018`26.179760986425467*^-17 + 
       3.60630549165920395384909758689328247656158`26.646647985244353*^-17*
        I}, 
     {
      -4.114277444513997043678089239316002919426227361502402181`26.0782137913\
05064*^-23 + 
       1.2726301270354007312587830795442260301252406150113344225`26.556633469\
063154*^-22*I, 
      -2.7120557418844972319381738110753352624`26.042405022496414*^-21 + 
       8.3889428699654959501930327713617269625`26.477638656924356*^-21*I}, 
     {
      -1.86528153609712567491989772839862919631601329803407`26.093349709433014\
*^-27 + 
       5.76969713456084498170608277629183314725346373042805`26.54048949546830\
7*^-27*I, 
      -3.0093901627365576446070154310054313855700878475852862`25.978059702075\
73*^-25 + 
       9.308659021547620047751510161958928599638590480629218`26.3131061466542\
74*^-25*I}, 
     {
      -3.779261845376188651567495093267594802295448985`25.949400656588235*^-32 \
+ 1.1690029530687814006927057780215363284053342099`26.32986928546188*^-31*I, 
      -1.600751656162658469270603444454280763596770882132`25.74628216816866*^\
-29 + 
       4.951452134689604524596902174204869278909501370619`25.9410867092149*^-29\
*I}, {-3.4345794220909147124068719286953954840999`25.812585288607114*^-37 + 
       1.06238563276207459980405014585111229318203`26.071217721692772*^-36*I, 
      -4.0961386692270639532345958453543933310447856`25.433414097446654*^-34 \
+ 1.26701943300491998906208540492691850873738468`25.508855014633404*^-33*I}, 
     {
      -1.403896990856726084211102289203307462987913957177374737`25.5865487936\
89957*^-42 + 4.34254040937596731066475046361908709`25.727853192797923*^-42*I, 
      -5.05564607614917742975926629582416999565`25.039341424275893*^-39 + 
       1.563814690405685918475569365581622860252`25.06554769007147*^-38*I}, 
     {
      -2.586455012397006520517896643598527113203356981901`25.051680509036174*^\
-48 + 
       8.000434135493686536261737202774704163339339726766`25.326656873601422*^\
-48*I, 
      -3.015815066956752872145757764462483912948012468334711`24.3748291171872\
8*^-44 + 
       9.3285325638262040208969676266552582330385414655050142`24.624301105062\
276*^-44*I}, 
     {-2.151279816357320991812689881477009681084946`24.47083616141077*^-54 + 
       6.654348285699809590153281097005983257999656`24.910340480036933*^-54*
        I, 
      -8.7084491982338830073123048440186642637993873104`23.747189629991542*^-\
50 + 
       2.69370137500264448226731687905522465913795937062`24.184778430734298*^-49\
*I}, {-8.08872609810930120193336046923661155`23.983945863067504*^-61 + 
       2.502008350340453212272451618299937446`24.494498712115103*^-60*I, 
      -1.2187842730247686079622998532989089107305`23.248504595343505*^-55 + 
       3.76994892815615752582069035028086781473467`23.75936345938125*^-55*
        I}}, 
   -1 -> {{-0.14376955317003956616148329725792167368`26.898864797212134 + 
       0.44470862060743505212441143690956903749`27.38910902961143*I, 
      -0.04926893941908417183421870437508849446`26.89886478505496 + 
       0.15239890230401120655305778961078081549`27.389109014310336*I}, 
     {-1.06222377762556026006989831850792964117`26.810507220945993 + 
       3.28567530821763723335407499783831681056`27.30095342316724*I, 
      -0.38731956193177711874364381851374744062`26.810507210343243 + 
       1.19805858975745199733979544227038608379`27.300953408627798*I}, 
     {-1.51413220118120166158148627531859325499`26.711972245388303 + 
       4.68352045170654281504755050357236032803`27.202408356880024*I, 
      -0.62618707090323972508872798463780465368`26.71197224096515 + 
       1.93692462975269905719529455224793454226`27.2024083526212*I}, 
     {-0.724885575735330256565225429323758905`26.752973602402562 + 
       2.24221928339875353813164912424958968296`27.243456522467692*I, 
      -0.36330446681483349724931404296033815522`26.75297359904029 + 
       1.12377499084704016518337899782069318829`27.24345651599545*I}, 
     {-0.1174348250800369356322244341487413141`26.54271799942381 + 
       0.36324992267905141937257379693588567158`27.033137351461313*I, 
      -0.07636561913080210909781899329278141912`26.542717988926405 + 
       0.23621447237389652914682994431447543488`27.033137340197104*I}, 
     {
      -0.0064343174761984609500579014210548042127271235881969647616`26.620442\
310116484 + 0.01990265940387455204975957057885087623`27.110864253748876*I, 
      -0.0058201553793494027981777929303281927601067038951862173697`26.620442\
296774627 + 0.01800293047729101108379431327289610657`27.110864210798123*I}, 
     {
      -0.000124653494478711207373554610973137310593290910436446296`26.4046879\
13655106 + 
       0.0003855787429342604978132019559638222330760883280818840298`26.895093\
609753157*I, 
      -0.0001682865367417367858888602196628206606367699765113368604`26.404687\
848157046 + 
       0.0005205446631158894608896971837341040880447751794550432045`26.895093\
540619133*I}, 
     {
      -9.132258860430626544212883973115767133984360761006971`26.2874414969685\
44*^-7 + 
       2.8247943680042342378314013373861230808533608220107439`26.777955369729\
81*^-6*I, 
      -1.9750879288206529687373895464931860480532033637188184`26.287441331504\
9*^-6 + 
       6.1093507563830089676628550881581810871521528070016612`26.777955203137\
594*^-6*I}, 
     {
      -2.6857104968276835670715743266567678569360818671199`26.252182527235277\
*^-9 + 
       8.3074516409086474631598195315020238619706518732874`26.742840316765253\
*^-9*I, 
      -9.9891872847737324745277105927504566427933087415482`26.252181944684654\
*^-9 + 
       3.08985984893969295283857939209284714694719800911005`26.742839379877285\
*^-8*I}, 
     {
      -3.3053000410269408868824317764857430855180178039`26.23883386703006*^-12 \
+ 1.02239687717489818789262793920793502644924635969`26.729611215525328*^-11*
        I, 
      -2.26946300683481197040404139941241594949401387932`26.238833419619887*^\
-11 + 
       7.01991305555111664506423790359263511292310272883`26.72960978379725*^-11\
*I}, 
     {
      -1.7476976110180867097991119770329463095318521`26.198675784519164*^-15 \
+ 5.4059860151024564187002572616376008856900829`26.68933103549298*^-15*I, 
      -2.37761910295271861314663938354902775693427792`26.19867454683317*^-14 \
+ 7.35446197258080840152622246673328283162367161`26.68932704607004*^-14*I}, 
     {-4.036372344637023343461521396523731566595`26.192330430742224*^-19 + 
       1.2485324869296421011869882498457655454675`26.682781707562746*^-18*I, 
      -1.16757246938682007426748931920882116626872`26.192326845850445*^-17 + 
       3.61154034961856416840199227701045869811775`26.682771116095914*^-17*
        I}, 
     {
      -4.115438709150424025930367208215529400446607043140341341`26.0870080821\
94913*^-23 + 
       1.2729893299286689956539436003515900380176476700079892933`26.577325042\
929758*^-22*I, 
      -2.7158575166932502799636148638729954848`26.086998447191682*^-21 + 
       8.4007025366945220504445969539584985583`26.577302059381132*^-21*I}, 
     {
      -1.86578793694820966064933574851058330081096436861065`26.12482942732836\
*^-27 + 
       5.77126353592326446573349403946927129378873263935022`26.61529628898929\
2*^-27*I, 
      -3.0134641730466614260216778881163457073573817453700453`26.124802669990\
31*^-25 + 
       9.3212607683389168517243269682091889770437084599710017`26.615229387515\
257*^-25*I}, 
     {
      -3.78025048454150465377913616557479914649031881`26.01271639883377*^-32 \
+ 1.1693087593746312725182168643991193931134694075`26.503393374559998*^-31*I, 
      -1.602846673078630070859745290390535405818753410412`26.012673412935236*^\
-29 + 
       4.957932450321865435589319930124087172760839729067`26.50325887210337*^\
-29*I}, 
     {-3.4354471603156120651512135478789025355602`25.976602709706395*^-37 + 
       1.06265404193525823102582885172775067701716`26.466950312673642*^-36*I, 
      -4.1013304464888913779376884138692510309376176`25.976504427263574*^-34 \
+ 1.26862535585416027011365574424602545784390599`26.466631836287583*^-33*I}, 
     {
      -1.404240439008439323435866060371737706848035308403287682`25.9490311603\
99162*^-42 + 
       4.343602764724724117710680362168172097657204652637476771`26.4394524453\
88685*^-42*I, 
      -5.06186513509909355595036792971651655444`25.948809574082706*^-39 + 
       1.565738372483088289847522196133164991856`26.43874805679475*^-38*I}, 
     {
      -2.587069353793222784723388571610321766320943242004`25.8379550097985*^-\
48 + 
       8.002334419029869313336492336168043139723857842741`26.328820983545835*^\
-48*I, 
      -3.0194239143779125073576796181599900246308235088017176`25.837256951601\
898*^-44 + 
       9.3396954667027850271267200255344413421797802047702211`26.327586261543\
768*^-44*I}, 
     {-2.151777249380101654174753040268111792566703`25.798245458996632*^-54 + 
       6.655886947735878810948297883443120641646931`26.28854541366239*^-54*I, 
      -8.7186104294225878674032311497741427764916045878`25.796001107906996*^-\
50 + 2.6968444515483841161608638912137597566340058053`26.286009694883738*^-49*
        I}, {-8.09055148228157149181967582530030184`25.72796899176377*^-61 + 
       2.502572978983604709806101919044687019`26.218571537518415*^-60*I, 
      -1.22017414256729179479619244600244563115004`25.723024829758124*^-55 + 
       3.77424807880002679835410954591727945465133`26.213852210743596*^-55*
        I}}|>, 
 "S0" -> {3.38131931037481626085762360446259456308`24.43960278850792 - 
    10.45911191343556111897415001231104357849`24.929997250841822*I, 
   0.80076965007757346030163151720687277604`24.519040318066967 - 
    2.47694423929326421339915356572709856606`25.009432686815604*I}, 
 "T0" -> {5.09562304291768167434948562016245217743`22.403822225606998 - 
    15.76180383527555945857540547271387536293`22.894231206490325*I, 
   1.54418836974355605427010138757404937668`22.2749442876524 - 
    4.77649032583768544307153350924110028446`22.765353496454846*I}, 
 "Sc" -> {-0.06963107280001904676266219512022937082`26.700205351430792 + 
    0.21538314374315891678896776916815524204`27.190688052582882*I, 
   -0.01130744143547566432852725426601769944`26.717865412727217 + 
    0.0349762280851105891336893802876053258`27.208373165177647*I}, 
 "Tc" -> {-1.78422801024208793022394244278939645239`26.746610188493804 + 
    5.51898200828002934272749190223969204264`27.237051882282053*I, 
   -0.75369665685083169527870148564868735419`26.73888857448988 + 
    2.33133784750759433003032151037059522797`27.229331972349968*I}, 
 "kappaFit" -> {0.99982899485424200250043413252774976576`22.339971372526996, 
   1.00138674462027385444403169209930019108`22.36809967005896}, 
 "kappaFitIm" -> {5.11736334664090378017`5.049097700178312*^-18, 
   -4.18438092841106004376`4.989134896755132*^-18}, 
 "residual1" -> {0.00008853638330950372907527912192349581`18.573068443825907, 
   0.00130405767287753441067473773547594962`19.5095040952981}, 
 "residualMinus1" -> 
  {0.99361053891200379917443037034107589379`22.63325929237461, 
   1.8296390214788658283597125444642707785`22.661873281843704}, 
 "neutralOnly" -> 
  {0.50699255976296312976736670206188437663`22.33599909329763, 
   0.92838023967812080208725379209563504564`22.364571266217915}, 
 "residualP2measure" -> 
  {0.01669638635252916651757023390747861873`22.115369538543952, 
   0.31453536077153190680170541328063135753`23.1097435542371}, 
 "chargedFractionS" -> 
  {-0.02059287112766067061137457668287880216`24.373603061754494 - 
    3.0026250525484433517`7.67759099095297*^-19*I, 
   -0.01412071678088732637584821851779772854`24.45291786975662 - 
    1.7540595221092726646`7.687263471721603*^-19*I}, 
 "chargedFractionT" -> 
  {-0.35014913686010497480250344057018972085`22.338620487601926 - 
    2.78493937909301821978`5.379683830233295*^-18*I, 
   -0.48808595610391649563440786049415408431`22.209744322322884 - 
    4.12594398594886589096`5.277272552606678*^-18*I}, 
 "time" -> 917.33152`9.414071309849842, "kernels" -> 8|>


==> anc/paper_scan/point_B_b0.900000_N5_h0.125000_P5.000000.m <==
<|"b" -> 9/10, "Ps" -> {3/10, 9/20, 7/10, 11/20}, "ws" -> {1, 2, -1, -2}, 
 "lams" -> {0, 0, 0, 0}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 5, "hstep" -> 1/8, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.0625`40., 0.1875`40., 0.3125`40., 0.4375`40., 0.5625`40., 
   0.6875`40., 0.8125`40., 0.9375`40., 1.0625`40., 1.1875`40., 1.3125`40., 
   1.4375`40., 1.5625`40., 1.6875`40., 1.8125`40., 1.9375`40., 2.0625`40., 
   2.1875`40., 2.3125`40., 2.4375`40., 2.5625`40., 2.6875`40., 2.8125`40., 
   2.9375`40., 3.0625`40., 3.1875`40., 3.3125`40., 3.4375`40., 3.5625`40., 
   3.6875`40., 3.8125`40., 3.9375`40., 4.0625`40., 4.1875`40., 4.3125`40., 
   4.4375`40., 4.5625`40., 4.6875`40., 4.8125`40., 4.9375`40.}, 
 "IS" -> 
  <|0 -> {{0.01893168228354766882830520598640095895`22.612607179094304 - 
       0.08956988515603870995325734789979237818`23.287578766503273*I, 
      0.00767545057590136896803630223265702853`23.012633748259365 - 
       0.03631421742175497669569796283703452058`23.687604840292074*I}, 
     {0.16197813886436527296668695108198710326`23.93787072114698 - 
       0.7663536223866587671798094065849099056`24.612902345796943*I, 
      0.06776251478622240315323035525922969937`24.033074753010496 - 
       0.3205991193165606058598371896015100205`24.708116314851843*I}, 
     {0.59677448999944224045777477244792354367`24.282310295391596 - 
       2.82346923705540232409840189702856248703`24.957375246334358*I, 
      0.24162859679042424621635431497514313707`24.374730420820804 - 
       1.14319717290741467574032734711169180199`25.049800859612525*I}, 
     {1.49130775931061240403174052996281856579`24.31956841540105 - 
       7.05569968548667650944167197354187082475`24.994512502233007*I, 
      0.569840783674226699981085559536723012`24.40298866920549 - 
       2.69604004474994427595249501088327096313`25.077933974516448*I}, 
     {2.7113744355462758579332868944615011483`24.354967993934128 - 
       12.82809911816190524320893996770496754104`25.029952166531032*I, 
      0.9569209431435902289645136821874109117`24.422002286301513 - 
       4.52740003223410902476426446140933553411`25.096987699277054*I}, 
     {3.59117070316622713589965391704554798063`24.373300189442745 - 
       16.99060562292791204995897378305944847623`25.048291335646926*I, 
      1.14771433079216191343953790845818010677`24.42544376729638 - 
       5.43008483141148649214045739504304100917`25.100436741431402*I}, 
     {3.4093344458117865037551685442445566956`24.238649288327352 - 
       16.13029894523793254373942698668224982525`24.913633177514*I, 
      0.96827508957763146277658201775867023654`24.280171099421835 - 
       4.58111895572490333795110764767483400448`24.95515567665951*I}, 
     {2.29432050362507422107733494641227489158`23.990249923478657 - 
       10.85492672774419328667644855857239994481`24.66522345227145*I, 
      0.56847145315611265182761669419175185038`24.023585161943053 - 
       2.68956144578493218525222706479292237881`24.698558755285173*I}, 
     {1.09170854028202871766058641433223271918`23.84036311690933 - 
       5.16510931846273782011276665887809279379`24.515336679614826*I, 
      0.23169491810775135380319803366665437189`23.870888730487632 - 
       1.09619878969678840098945060060304453004`24.545862330131314*I}, 
     {0.36631017447212702698279779064814045998`23.817260981029182 - 
       1.73309269443372941275260203168954954175`24.49223437284586*I, 
      0.06537516116690578759063521874882467525`23.850998861068437 - 
       0.30930403278878427189635195923025382629`24.525972282901762*I}, 
     {0.08658783495360544073050039694342346307`23.806615430136592 - 
       0.40966578228731599531001020419659122363`24.481603106983744*I, 
      0.01275612961878349442200577766089651537`23.838495904347663 - 
       0.06035200928672425036027560162151229653`24.513484547614652*I}, 
     {0.01462367165685289481279436433089116731`23.865734444750544 - 
       0.0691877547513161412070006718607369599`24.540521065748298*I, 
      0.0017454429589889798802004143211868656`23.897896431880994 - 
       0.00825806830272679323125579241192725971`24.572671658085767*I}, 
     {0.00182113761673524025935675359691717351`23.701339905725607 - 
       0.00861619610667532458536542484228590244`24.376109319659253*I, 
      0.00017283100323142757153671644987617145`23.732965436547936 - 
       0.00081770087195552721103006503758410551`24.40772293006312*I}, 
     {0.00017332751425901962496337136719589406`23.468469285888478 - 
       0.00082004997305779855130810588574020778`24.14345370817559*I, 
      0.00001283463149952080142997062196812173`23.499301992406547 - 
       0.00006072341867004593801779429644376194`24.174287150691526*I}, 
     {0.00001296872482068070290004010995434091`23.24986278807704 - 
       0.00006135784318639874764345699980530867`23.924835088336255*I, 
      7.352464672344183293097423587866015304156011588687492`23.27630750439923\
*^-7 - 
       3.4786101227148410377975937917226582680949177436168963`23.951279780467\
203*^-6*I}, 
     {7.767624277404153339838333995412695780147522920177855`23.20694615112879\
7*^-7 - 
       3.6750311147307712539703857128043620329043601044802767`23.881921622316\
2*^-6*I, 
      3.3083410712795675377286117190923413852713953531871`23.236102564372153*^\
-8 - 
       1.565247743825900674868090167829126360301670787543105`23.91107821928062*^\
-7*I}, 
     {3.76317626822498494359846228412327640345725041709616`23.08777935075538*\
^-8 - 
       1.78044011682874709972701665404705685100979387092892`23.762752982109234\
*^-7*I, 
      1.181461946743280643260421280647677715442659663091`23.11533701963162*^-\
9 - 5.589752104491546943164944169797235364506018527633`23.790310692105372*^-9*
        I}, 
     {
      1.4831212388497565649640682443777242485749649797703`23.125305954700124*^\
-9 - 
       7.0169674858583817387637769655062651331011039492874`23.800260914261553*^\
-9*I, 
      3.3677211532616783915779826500457067905178584839`23.154827801911562*^-11 \
- 1.593341745426152627541721595283218067125427508395`23.829781774780407*^-10*
        I}, 
     {
      4.76991731911470381916738264509853386335274022316`23.058050540555502*^-\
11 - 
       2.256751090990972651731430040616549960037487867936`23.733034713959174*^\
-10*I, 
      7.686226728088955286667085452191977377604628268`23.086152285258446*^-13 \
- 3.6365201729404654257855094417458766095116930182`23.761137042515127*^-12*
        I}, 
     {
      1.2540489566819689879198683859510147878356645099`22.80950923556553*^-12 \
- 5.9331769542567092627177654358724721609974947635`23.48448199330971*^-12*I, 
      1.40704356966249287308824011293216108776477368`22.839722408564935*^-14 \
- 6.65702757190980910509703661134165804161077481`23.514695160631234*^-14*I}, 
     {
      2.69790476453788569501319669102862427366218246`22.806375437460893*^-14 \
- 1.276437119017122074001046512184093764470269955`23.48134759724804*^-13*I, 
      2.068038586993551948875701200644284756394582`22.832806275716283*^-16 - 
       9.784338019249681288417943142787657652514176`23.507778446247777*^-16*
        I}, 
     {4.752416099817628517512481753192196599134948`22.669449650406985*^-16 - 
       2.2484708854654008049332927079893926159067342`23.34442270964849*^-15*
        I, 
      2.4419386241291159989317833655159962843698`22.69847562602994*^-18 - 
       1.15533399961725909899422049278171299337578`23.373448699266564*^-17*
        I}, 
     {6.8572535621947561040336187218591579950941`22.539891279315267*^-18 - 
       3.24431503155638241866399041366888200695852`23.214863954804304*^-17*I, 
      2.3174447268334725101919114220544438002`22.568180645097737*^-20 - 
       1.096433243116141361991886005869795176715`23.243153297537628*^-19*I}, 
     {8.10684872014968479213251057036934492797`22.83191864168554*^-20 - 
       3.835525538436901103847011367173132800672`23.506899424280597*^-19*I, 
      1.768081026337505019752275611680534044`22.860670879599372*^-22 - 
       8.365173897580777516913738671079167874`23.53565213839808*^-22*I}, 
     {7.854288823908427007241974885191030867`22.414616027761337*^-22 - 
       3.7160339868540556726260373372730837215`23.08958994812352*^-21*I, 
      1.084679023047437171800832030576317`22.441966520724993*^-24 - 
       5.1318511514403203847044514911483919`23.116940505130103*^-24*I}, 
     {6.2371023723155416215216659329151822`22.492715670606266*^-24 - 
       2.95090808533310622847092728684999605`23.167674187140708*^-23*I, 
      5.35150660389227889555077415860340768473808798250158`22.520270045258204\
*^-27 - 
       2.531913565541892364403807497472955723869889720803107`23.1952277762387\
88*^-26*I}, {4.06010450217302926870433223239909`22.378840483700944*^-26 - 
       1.920923288984256755382692634858501`23.05375023097583*^-25*I, 
      2.123658864861382611426531073925034178885712045355`22.406223193666865*^\
-29 - 
       1.0047489588474265720894554454069709653106982919389`23.081129321509184*^\
-28*I}, 
     {
      2.1668069352463100141157404975386402111346765443908`22.218246424818293*^\
-28 - 
       1.02516324454693000368427666939188202467476618551299`22.893222448241907\
*^-27*I, 
      6.779199675465477965203065527852718372411841915`22.24747959023443*^-32 \
- 3.20738604888287982211110265291981636167614845`22.922455801356012*^-31*I}, 
     {
      9.4815196505560457679819883249634122394177213286`22.121973999257374*^-31 \
- 4.4859120995451133668390445967954028456703479953`22.79695909214445*^-30*I, 
      1.741019871907021494127497259941324694538567`22.150661654080455*^-34 - 
       8.2371417207136920802156897667367957876715478`22.82564752752737*^-34*
        I}, 
     {3.40215145383873787393440585464323073980276498`21.8056911391173*^-33 - 
       1.609631465602194430081476167392291105434035252`22.48066371964692*^-32*
        I, 
      3.5975289655797164668333268114081785229749`21.833555560132307*^-37 - 
       1.7020687938153457433711872750381065770213`22.508528116480267*^-36*I}, 
     {1.001125420123373729011943200031097057396809`21.613025131086594*^-35 - 
       4.736540977405955551960486039757887712184754`22.287998151541565*^-35*
        I, 5.9816578934083814901522910985832313061`21.63522416930181*^-40 - 
       2.83005177527717195983135665035972691035`22.310197243548973*^-39*I}, 
     {2.416139635271138431864632536725952797452`21.529249012164225*^-38 - 
       1.1431279397726699055849206845442301392083`22.204221812479144*^-37*I, 
      8.0037808128093874342626230969129133`21.55342472869711*^-43 - 
       3.78676188138111634602381658999183504`22.228397521145542*^-42*I}, 
     {4.782911365023313582021823545624887083`21.47977126957615*^-41 - 
       2.2628988552646504927820442565250262735`22.154744136108746*^-40*I, 
      8.6191253514391345920213546256353`21.50107981079579*^-46 - 
       4.07789469689641127388781103237637`22.176052728478442*^-45*I}, 
     {7.766691222378561144999549370374547`21.450930518277158*^-44 - 
       3.6745896662104758622253671332533656`22.125903814141715*^-43*I, 
      7.47071432142654814116688594014845121347550215631`21.470491396559616*^-\
49 - 
       3.534556590279565954649080541829783005708423250328`22.14546470412916*^-48\
*I}, 
     {
      1.03463783878968844140625202369699426240452601779018`21.486165689502464\
*^-46 - 
       4.89509548124255512307563878199232789276711231791838`22.16115159964088\
*^-46*I, 
      5.21227116995244253791556048909407539630019271`21.5076705437244*^-52 - 
       2.466038269090544159639676384064502213844204198`22.18265718370179*^-51*
        I}, 
     {
      1.13079279453770023658633873028134779775739579915`21.494637239589853*^-\
49 - 5.35002538205902164738153454933933546049545867328`22.16960378417343*^-49*
        I, 
      2.92746229433608184742353654644548334730961`21.51633488596996*^-55 - 
       1.385045753331125496800248871727436698900335`22.19130114812394*^-54*
        I}, 
     {
      1.01403354099115563099212325669789822466676486`21.376688122067893*^-52 \
- 4.79761209017984153563489528371270166190244394`22.05166649046894*^-52*I, 
      1.32369221263339143796339195551188539029`21.398295492037615*^-58 - 
       6.26267426696712563958156776774566018685`22.073274140711785*^-58*I}, 
     {7.4615141891350154340192736801460096127061`21.203681132738456*^-56 - 
       3.53020380862908094363465662600565864160848`21.878654419165862*^-55*I, 
      4.8188624837767212783126620304949551`21.22380585310551*^-62 - 
       2.27990810742671248096525115575952383`21.898779155934367*^-61*I}, 
     {4.5054297068972318040288495318158251195`21.066253835722907*^-59 - 
       2.13161627889966867756380550000472130635`21.741226198092924*^-58*I, 
      1.41251398025186050323017340437`21.087011530271866*^-65 - 
       6.6829092680524424527570394088154`21.761983884646973*^-65*I}, 
     {2.2325840175907685184732696419572783`20.954675598279042*^-62 - 
       1.05628380543212634375168866533883629`21.62964860067155*^-61*I, 
      3.3339498088158137626000227323254230375290808356`20.973901846779555*^-69 \
- 1.57736379165515676813888147701962128875461496129`21.648874855864825*^-68*
        I}}, 
   1 -> 
    {
     {
      -0.0004229414287783225258607656432902689461151267032670858177`26.782860\
119205882 + 
       0.0020010274119340593211313662113667605810790821643078850339`27.457863\
511894534*I, 
      -0.0001147713712343986825858434048054406371244716947472406708`26.782860\
122309934 + 
       0.0005430081905399355502080371135076839448128834401690678775`27.457863\
514938165*I}, 
     {
      -0.0041060504010011709437663430692972431935266804905596157952`26.712890\
343806627 + 
       0.0194266128785709995453433332343451648833112174161943330816`27.387960\
126296175*I, 
      -0.0010945723396304309407741262492400247477292997254914976629`26.712890\
345944203 + 
       0.0051786585728239958506619396769300243754524865804355316432`27.387960\
128852704*I}, {-0.01233910885181431813990667826165118442`26.699331852373092 + 
       0.05837899380687049035249882219367605536`27.37441133267367*I, 
      -0.003171981284259595843320041149343073626382291352563939859`26.6993318\
5350455 + 
       0.0150073297815240506193701354096484756764618329094719799296`27.374411\
335186394*I}, {-0.02405957153177297168722815682158372984`26.68576995844057 + 
       0.11383103871741970675630563226648531574`27.36084659110613*I, 
      -0.005851618023485210073985082306142468103184005802997317632`26.6857699\
59372145 + 
       0.0276852709912665150944064360948574836084026285603355099136`27.360846\
59554858*I}, {-0.03412168041388501974761818220735952464`26.641738075904726 + 
       0.16143705299020111198391178282201412826`27.316815996877814*I, 
      -0.0077018800251092084998894670231392161931784156307764805633`26.641738\
07645952 + 0.03643926086453136425287794895079724691`27.316815999550762*I}, 
     {-0.03620110688536823725059039263638264835`26.619266265021917 + 
       0.17127526955498258371420686628278801243`27.294362334618352*I, 
      -0.0074388646014900013404901664235569914976059275776373030912`26.619266\
265645884 + 0.03519487798640160313797851857765490447`27.294362337593974*I}, 
     {-0.02895663012867332565268077341846296175`26.60181479638508 + 
       0.13700008252225587535475205200670589052`27.276886303729782*I, 
      -0.0053138873421929779682967235881714681062980614649620201473`26.601814\
79770142 + 0.0251411507885901585996354405797605528`27.276886307049367*I}, 
     {-0.01749274152637210152951934173676172705`26.54722550579718 + 
       0.08276194508836889507727189814740462675`27.222210253832266*I, 
      -0.002812426959511736874267616599476281784600662703167504384`26.5472255\
08358807 + 
       0.0133062004739077740941954523195117601079906021099010260992`27.222210\
257445482*I}, {-0.00798302333480866551591447261552172355`26.418917017809136 + 
       0.03776941069406093829779292902503312024`27.093876377366904*I, 
      -0.0011031705301926539823574228367312974987421204210848427241`26.418917\
021170937 + 
       0.0052193384727754826197979087019239277431336438638190017888`27.093876\
38083647*I}, 
     {
      -0.00275470732506606702420071908424084852271405995281874944`26.35803655\
2223872 + 
       0.0130331163944733725242252253361047873039161062374607159296`27.033016\
92378815*I, 
      -0.000320999815039345283775168252494693399261088414077774398`26.3580365\
5854936 + 
       0.0015187195800961809917376295407323728895483899662044853331`27.033016\
93018256*I}, 
     {
      -0.0007206938902069334190624192793223699917823103826063482992`26.421999\
52902088 + 
       0.0034097587320378959204973549806436194881668699805551996273`27.096843\
19469549*I, 
      -0.0000694773530581419561833147020223009989451194044399112349`26.421999\
53292388 + 
       0.0003287123902227862209883524800145566453333689787761232576`27.096843\
200984623*I}, 
     {
      -0.000143659224691140194591242804880411814023078788039012709`26.4145983\
6642296 + 
       0.0006796828757459845798678581126954680126973398814033996041`27.089278\
586617418*I, 
      -0.0000112409602985861165478751351627714968807755112640565098`26.414598\
368147455 + 
       0.0000531834153937254812941949124781138595038402264954023921`27.089278\
59490658*I}, 
     {
      -0.0000219712601065660438880391322991761985777637234826487017`26.253381\
371348176 + 
       0.0001039507855141224360144086056395981050936190549663738815`26.928425\
9109703*I, 
      -1.3690554987706225647100429308398572200780379402553102`26.253381377686\
96*^-6 + 
       6.477297788992297125860963306926417047260995430625779`26.9284259188961\
67*^-6*I}, 
     {
      -2.5996767683759676413506228828785055294948228608847605`26.278789229526\
98*^-6 + 
       0.0000122996332866105040781817565584151840047645007541391189`26.953768\
14061807*I, 
      -1.265622086074460640884985962698804015808654513360895`26.2787892420790\
64*^-7 + 
       5.987931933505508778891039902877826323431359869903582`26.9537681531474\
08*^-7*I}, 
     {
      -2.400399692564879856095183641677574180841502038957525`26.2106956437260\
12*^-7 + 
       1.1356810323109685766807741309298316816349900375077095`26.885592388129\
93*^-6*I, 
      -8.9580288483326385591065291003041048723843811556761`26.21069565110374*^\
-9 + 
       4.23823727417465151773873429219197012485240791197763`26.885592404942226*^\
-8*I}, 
     {
      -1.74379121996269472556367264702938315926663481613721`26.17141460924524\
*^-8 + 
       8.25025356800452470773363733355708647855885546671314`26.846563678012053\
*^-8*I, 
      -4.894360602355464980396664626524474117883024429132`26.171414621353303*\
^-10 + 
       2.3156279008875730578248693973072336609409278664339`26.846563701222433\
*^-9*I}, 
     {
      -1.0038538356155763101359449049117000062645619137979`26.099583352388716\
*^-9 + 
       4.7494497014497042821576539118291039720705670890152`26.77456115775185*^\
-9*I, 
      -2.07909989917665120948992103504857938437393494427`26.099583383261255*^\
-11 + 
       9.83667148053823436036110963047341788357105065206`26.774561187958668*^\
-11*I}, 
     {
      -4.60708354155986705951138386914829039290821557518`26.129662808800376*^\
-11 + 
       2.179710907574265819268123957646902898039945530588`26.804638645188078*^\
-10*I, 
      -6.90823821473105668674076108345596591724545936`26.12966283351664*^-13 \
+ 3.2684369738327623723174801760246186677546902037`26.804638694808517*^-12*
        I}, 
     {
      -1.693920297264169433950053296956857453363412775`26.145855137069745*^-12 \
+ 8.0143034420817732954264028668622261587810464993`26.82069210687319*^-12*I, 
      -1.80428583343526530307131001569968974038835577`26.14585518263071*^-14 \
+ 8.53646667364099376629024052532839967229684701`26.820692185562418*^-14*I}, 
     {
      -5.00941173920105986997637989295196205904125198`25.997306569777688*^-14 \
+ 2.370061083105548242011030324901749719511386203`26.67228847250166*^-13*I, 
      -3.718833020397647297041113670611371594126721`25.997306655393988*^-16 + 
       1.7594603668210409123511646233265358285277579`26.672288557643537*^-15*
        I}, 
     {-1.1953221208750761081637768309086197672522957`26.13635036993098*^-15 + 
       5.6553275872528512757186984830110499589629314`26.810938916979197*^-15*
        I, 
      -6.0680665517871112260872371320930870258696`26.136350407521817*^-18 + 
       2.87093358119107498708716927051172337068983`26.810939094687356*^-17*
        I}, 
     {-2.30727319332098400226709199705593490110935`25.939610715587733*^-17 + 
       1.091620870528575888367607466959225358168078`26.61475400116672*^-16*I, 
      -7.85866734887071096186126365373326978274`25.939610863326763*^-20 + 
       3.718105561752300343636674997713935446281`26.61475417183217*^-19*I}, 
     {-3.61021650951930733249834665171901565053`25.92106958406487*^-19 + 
       1.7080715453750080951184476353625827925863`26.595989084152276*^-18*I, 
      -8.094831008277143930838099560177683868`25.921069777721073*^-22 + 
       3.829839698921118733632926055392714944`26.595989329564507*^-21*I}, 
     {-4.587025483289619535027576540277984495`25.96993763657045*^-21 + 
       2.17022100620781137997374739125343678133`26.645036904207547*^-20*I, 
      -6.64310960628540926666866586901085247511264382375960955`25.96993779853\
0065*^-24 + 
       3.142998892555144045310814793074108754188523576768975265`26.6450373144\
71118*^-23*I}, 
     {
      -4.739260600731192570446946209662656646630836794403323904`25.8597817562\
65303*^-23 + 
       2.2422467342003399340461115985285720846753563737856894814`26.534751159\
369424*^-22*I, 
      -4.349691523337739598317732781847555566785785114637661`25.8597822349679\
9*^-26 + 
       2.0579331745289978057937813732438284006265073889472844`26.534751631861\
774*^-25*I}, 
     {
      -3.9864860423539579024240201745572255589853188303991549`26.034336257267\
416*^-25 + 
       1.88609280275161553364236763681350096500407814629300208`26.70891781258\
0555*^-24*I, 
      -2.2750360912471278379283471501677336838237984038204`26.034336477568573\
*^-28 + 
       1.07636880001908865115234186702970312830672875227275`26.70891887097767\
3*^-27*I}, 
     {
      -2.73281124171972120955298465295567325731376405989785`25.79255231357277\
*^-27 + 
       1.292952128647794480646723499918189070950020629887097`26.4676000809098\
*^-26*I, 
      -9.5148298588759336383341446847562794623452406425`25.792553164302912*^-\
31 + 4.50167187983814489226759580650466528464627215177`26.46760095704568*^-30*
        I}, 
     {
      -1.528073637884369282419967225763310132388292023716`25.870020118788602*^\
-29 + 
       7.229647012099806131714549145194030801492693171347`26.54478141631148*^\
-29*I, 
      -3.18473071737581827200285295848952037074764707`25.87002087311378*^-33 \
+ 1.506765010820822752715480487926375728085479278`26.54478294169802*^-32*I}, 
     {
      -6.974569880524683877199745116325715151827978068`25.773597144051156*^-32 \
+ 3.2998199201465569735654332653568322786660635882`26.448754754531222*^-31*I, 
      -8.53742788799465414074192198216592990329647`25.773598563135277*^-36 + 
       4.039241859241387814552088844065285613218276`26.44875652558679*^-35*
        I}, 
     {
      -2.6002141955876268214719753919923205989710944`25.726314686648614*^-34 \
+ 1.23021759710326843488436185227048434869427607`26.4012865335489*^-33*I, 
      -1.834190581577822179165498144443987372055`25.72631638070739*^-38 + 
       8.677952507632453315989146950954751091272`26.401288818513123*^-38*I}, 
     {-7.9225212239326652619560969634351635472544`25.852095551649334*^-37 + 
       3.74831621165866205655946532452331230503361`26.526928483277562*^-36*I, 
      -3.159870801335173986666526442604886858`25.85209821012122*^-41 + 
       1.4950032466447761391550777453585178184`26.52693284725382*^-40*I}, 
     {-1.97375872279903682209415371023229145973`25.71281021722693*^-39 + 
       9.3382795822891998804670588879254186093`26.38769674498732*^-39*I, 
      -4.3673269916010365380727827349072252663983961888077549`25.712814168592\
185*^-44 + 
       2.06627689614527069792615332931745287198845058088117804`26.38770124562\
5717*^-43*I}, 
     {-4.02243668175930531148872993439229246`25.70678574437692*^-42 + 
       1.903101828122918687103911789375796092`26.381777345466485*^-41*I, 
      -4.8447569740977113822411723981883656252363812516676`25.706788573110355\
*^-47 + 
       2.29215935107871138138633311820245296305201670671583`26.3817836154387*\
^-46*I}, 
     {-6.708341459994215031701568114495531082143783423600418`25.6896468702122\
7*^-45 + 
       3.1738614939748333432769114497085676612872113384830683`26.364574559533\
906*^-44*I, 
      -4.315237322139269197247680327021927865736469583`25.68965484901259*^-50 \
+ 2.04163214645199513909717540462476203497966513289`26.364583018165735*^-49*
        I}, 
     {
      -9.158396567936771423187271350877321619257937938804`25.69746820335862*^\
-48 + 
       4.3330355777016237479401448987003108459199825150784`26.372536714768188*^\
-47*I, 
      -3.0871768480066942471484260470603479046406734`25.69747244102656*^-53 + \
1.46061016443660475040519044837163416346207669`26.37254873360206*^-52*I}, 
     {
      -1.0238432518772066169097200342557405555165303955`25.604456543270302*^-\
50 + 4.8440239549193204582867650218318526288817319953`26.279424659831342*^-50*
        I, 
      -1.7744919113592731395833441957222671441526`25.604469564249282*^-56 + 
       8.3955051817500311945861528922678123299064`26.27943811105618*^-56*I}, 
     {-9.375073019691224988512512908295703559981707`25.69581735222917*^-54 + 
       4.4355498952830589860612617322409358306715471`26.370470318997757*^-53*
        I, -8.197091464167809927066042830501103176`25.695824676835663*^-60 + 
       3.8782213332256993790960670724574116051`26.370493189767593*^-59*I}, 
     {-7.033123735577999221685099758600559495019`25.60938338153842*^-57 + 
       3.3275230159096133677851499490805091079719`26.2842962558783*^-56*I, 
      -3.0438562953095168031491006451719037033698095820216863`25.609408271581\
643*^-63 + 
       1.44011427362316996937443776453359516237435376717213923`26.28432196520\
6935*^-62*I}, 
     {-4.323633763782114174960511768332046621`25.56315240348362*^-60 + 
       2.0456046846681185989213519097106187123`26.23827191878449*^-59*I, 
      -9.087864459987225311663074205721555084608477842078`25.56316348535841*^\
-67 + 
       4.2996653113183538529803712857694966687116719597009`26.238303441010608*^\
-66*I}, 
     {-2.178521761184162147535547239104024068927035467804607`25.5028998420399\
4*^-63 + 
       1.03070578217326053847932824629452024708516166403007061`26.17786726408\
2792*^-62*I, 
      -2.182017699469353070871706364580715817301779721`25.50293497642223*^-70 \
+ 1.0323597862180530719376888417787474352405653441`26.177904450647066*^-69*
        I}}, 
   -1 -> 
    {
     {
      -0.0004226625250221895090311209978898274133012421907612100826`26.782860\
12303512 + 
       0.0019997078579170276765609221514821372211606391617527119418`27.457863\
515649205*I, 
      -0.0001147788150542650244451329833941046240885474792700429247`26.782860\
123785152 + 
       0.0005430434088623521430143731006740591123057140717245766654`27.457863\
516384656*I}, 
     {
      -0.0041050386377462014461262368315457213107509467890757664768`26.712890\
346681082 + 
       0.019421826007695215146623175188054910519865220020860377618`27.3879601\
29733997*I, 
      -0.0010947374573803077923407597313342199647507374967320274999`26.712890\
347049726 + 
       0.0051794397806254042764247482803717604085043430546777004035`27.387960\
130174683*I}, {-0.01234296540445518626087726102898508562`26.699331853869005 + 
       0.05839723999186171892765306525374653057`27.374411335993234*I, 
      -0.003172827218083519077828847477263439617201762127517611484`26.6993318\
54089237 + 
       0.0150113320774808267313732330748742051288799136197843615744`27.374411\
336481316*I}, {-0.02407903302470407267853500590661366504`26.68576995931268 + 
       0.11392311525138513510020678360316442087`27.360846595249868*I, 
      -0.005853776466297964615948361636106063061778790520014236188`26.6857699\
5969253 + 
       0.0276954830512387191325500974710919568350977896619280695296`27.360846\
597059084*I}, {-0.03416210625902031787000156916373315815`26.641738076648426 + 
       0.16162831641052859065217592778811841983`27.31681600044195*I, 
      -0.0077053118314726536672772494153055073298203497401262538752`26.641738\
076754233 + 0.0364554974829812035842409037080772845`27.316816000948915*I}, 
     {-0.03625375067143785586156996573554516648`26.61926626588248 + 
       0.17152433869748201058486971199492880046`27.294362338698626*I, 
      -0.007442584125073418837620435418854988599810049649828302191`26.6192662\
6598222 + 0.03521247585727287847017803662102848624`27.29436233917123*I}, 
     {-0.0290042794094848609588273314013850305`26.601814795069597 + 
       0.13722552157971174943586484766180957907`27.276886300395862*I, 
      -0.005316747303418413649031279708486909427845764810813734912`26.6018147\
97468613 + 
       0.0251546818839612031327359662603855761100000000000000000001`27.276886\
30644783*I}, {-0.01752392794827943563113384782148591632`26.5472255093868 + 
       0.08290949479825892539241363285722167568`27.222210258892833*I, 
      -0.0028140167027379535922568589010594999801663229483821301759`26.547225\
509738052 + 
       0.0133137218930858028093888074400422389594618294291757268992`27.222210\
25938761*I}, {-0.00799805757839035311078796655663942478`26.418917022314275 + 
       0.03784054095342462561953026111494372275`27.093876382016333*I, 
      -0.0011038156708085504287908318483455037602778798684357899517`26.418917\
02289317 + 
       0.0052223907726191979475203520813940303322270154560008508085`27.093876\
382613733*I}, 
     {
      -0.002760102851053290255703422830833281405308626465928726628`26.3580365\
60099688 + 
       0.0130586437953558599976920319629842695001344064184922406912`27.033016\
931749735*I, 
      -0.0003211921990260899819379489240261959464700401469816504065`26.358036\
561184353 + 
       0.0015196297903638421265652878617972601148106220690802615499`27.033016\
932846188*I}, 
     {
      -0.0007221474541821106324556522894912629519680135036470531198`26.421999\
53433351 + 
       0.0034166358577139761098692553248354286981837636765109099034`27.096843\
203254352*I, 
      -0.0000695197680844342127763207258179483818344264993309871274`26.421999\
53488519 + 
       0.0003289130648895689691583620225760207869824127378146491797`27.096843\
20414185*I}, 
     {
      -0.0001439556471215839692998441650834372000181566608132791384`26.414598\
36886302 + 
       0.0006810853144017186325354832299264903158640166583895036333`27.089278\
598338552*I, 
      -0.0000112479230405760985215147372447707974799906540570667972`26.414598\
369047294 + 
       0.0000532163576326175733314003498158053607038732124329809137`27.089278\
599215362*I}, 
     {
      -0.0000220174384335078823983780245890907402638144127648444689`26.253381\
38029085 + 
       0.0001041692651705485837991061470849670417283948268270696148`26.928425\
922151813*I, 
      -1.3699136921384690244878662492651242881524448574439637`26.253381380927\
49*^-6 + 
       6.4813580875039873870853521921722027828377489717705841`26.928425922947\
113*^-6*I}, 
     {
      -2.6052259925780638754433681231157358724620291101471114`26.278789246938\
04*^-6 + 
       0.0000123258878670034372134612578299697683045738671481489056`26.953768\
157997576*I, 
      -1.26642364243630678749749894704566499052071977770773`26.27878924832570\
5*^-7 + 
       5.99172427008718933760043647319884476353498195278994`26.95376815938273\
7*^-7*I}, 
     {-2.405593135503893284578212678765872169208215209762729`26.2106956541510\
6*^-7 + 
       1.1381381625366122224107593874517561827159368070797391`26.885592411887\
178*^-6*I, 
      -8.9637547665548278869347295841389469205592014440122`26.2106956547934*^\
-9 + 
       4.24094632997800223351390995140532033065654497099078`26.8855924133464*^-8\
*I}, 
     {
      -1.74761000284869018485813746669613144048253386586393`26.17141462609723\
*^-8 + 
       8.26832105611316002174484230342334867123269581428022`26.846563710316193\
*^-8*I, 
      -4.897515879357886375565035623341135170890304644621`26.171414627279102*\
^-10 + 
       2.3171207307085551041213996716166035320580981692476`26.84656371257786*^\
-9*I}, 
     {-1.0060768420697458426338459001794277090405410524437`26.09958339602766*\
^-9 + 
       4.759967225979161215402883200753022953859300745338`26.774561200449735*^\
-9*I, 
      -2.0804511683598459526470068190684152910601723344`26.099583398420215*^-\
11 + 
       9.84306462741978907283846810123109935159954861504`26.774561202790824*^-11\
*I}, 
     {
      -4.61739305792324304795343506420133937157806564792`26.12966284375753*^-\
11 + 2.1845885628341175923145970739188093202551772467`26.804638715368256*^-10*
        I, 
      -6.912763486951081389727623602602588560268651863`26.129662845548854*^-13 \
+ 3.2705779780339562096102646972647837864817377098`26.80463871895831*^-12*I}, 
     {
      -1.6977488055841641858555909023804946174536869525`26.145855201533692*^-\
12 + 8.0324169433229639923642768735446018494358518`26.820692218211384*^-12*I, 
      -1.80547686181045285454970449595613917979293637`26.14585520461537*^-14 \
+ 8.54210168658835563224433193343800945002003445`26.82069222352765*^-14*I}, 
     {
      -5.02084269699343091485527527504719029196822326`25.99730669095425*^-14 \
+ 2.375469316570230779767544427151741622461360733`26.672288593006712*^-13*I, 
      -3.721306541287207958959841468676268841500956`25.997306696356414*^-16 + 
       1.7606306430737833795184366775989888810712165`26.672288598378998*^-15*
        I}, 
     {-1.1980751348370067055815448617711364610850043`26.13635042314623*^-15 + 
       5.6683526919799355703650968210244466620648108`26.81093916856512*^-15*
        I, 
      -6.0721330100204912850286404300392260580544`26.13635042536738*^-18 + 
       2.87285751056776968879866871426440639314149`26.8109391790285*^-17*I}, 
     {-2.31263534360981881861794896813976057062063`25.939610924780727*^-17 + 
       1.094157819851762774939469475731880912823377`26.614754242823924*^-16*
        I, -7.86397303079536136224195783107888346473`25.93961093291209*^-20 + 
       3.720615794670578285696312274454792220752`26.614754252215253*^-19*I}, 
     {-3.618680803773701082169888552758742603463`25.921069858312386*^-19 + 
       1.7120761861297910084987530374912073963958`26.595989431697852*^-18*I, 
      -8.100336486443786216401680575938852516`25.921069868275637*^-22 + 
       3.832444459764500158555531215628030898`26.59598944432018*^-21*I}, 
     {-4.5978725859280433375896851338161280342`25.969937831867455*^-21 + 
       2.17535300516621201793824295849036082297`26.64503739893316*^-20*I, 
      -6.64766073103537019433514818033802565237626930341690083`25.96993786188\
4155*^-24 + 
       3.145152128147625243507085920633224252980962820251298982`26.6450374749\
5034*^-23*I}, 
     {
      -4.750561910810747336330539201239319516429133950792761344`25.8597824343\
21037*^-23 + 
       2.2475936285268847643274553085033846453727274360546022477`26.534751828\
628245*^-22*I, 
      -4.35269293736992018526369280591001439493486866284794`25.8597824558911*^\
-26 + 
       2.0593532084496059438679996831406304039242995994600804`26.534751849918\
738*^-25*I}, 
     {
      -3.9960702317158271161025919533704230507283427151925037`26.034336569314\
37*^-25 + 
       1.89062729011306033389266279997876675836065022194042676`26.70891931186\
09*^-24*I, 
      -2.2766170854513924059378770509774452657720440832217`26.03433657863431*^\
-28 + 
       1.07711680258530224127372247272337556088055831034126`26.7089193565505*^\
-27*I}, 
     {-2.73943390499444027351395626685788518013188055962284`25.79255351872420\
5*^-27 + 
       1.296085453938485666880362058234833892397809249689351`26.4676013220522\
96*^-26*I, 
      -9.5214882038098582444616039685660531480542750014`25.79255355244554*^-31 \
+ 4.50482208689385489443163506211373577619279438117`26.46760135677992*^-30*
        I}, 
     {
      -1.531805583133061750361474947206256977176514180099`25.870021187399782*^\
-29 + 
       7.247303652557189127798543763099593189271525376122`26.544783577284967*^\
-29*I, 
      -3.18697462350885906538408964456324632479048062`25.870021215500103*^-33 \
+ 1.507826651364051493666516545889347613521694528`26.544783634080453*^-32*I}, 
     {
      -6.991732569453096461431745421471283509779758967`25.77359915447346*^-32 \
+ 3.3079399596299084770098127979964167843680593106`26.448757263604485*^-31*I, 
      -8.54348358894220286320132929514166422406955`25.773599204187615*^-36 + 
       4.042106942387657530013325182166646002984802`26.448757325641022*^-35*
        I}, 
     {-2.606659775327660684877403222246906152726043`25.72631708668506*^-34 + 
       1.23326714034212071553985577106115517130546834`26.401289770760254*^-33*
        I, 
      -1.835500130977761411152222970036898948122`25.726317142581713*^-38 + 
       8.684148269192462757713077586447793881356`26.401289846142372*^-38*I}, 
     {-7.9423004185263581241947104408297065516966`25.852099318073975*^-37 + 
       3.75767417658592905796991907857566249889436`26.52693466604612*^-36*I, 
      -3.162141283754630171225259716330172358`25.85209940079903*^-41 + 
       1.4960774610041425472024536331887367921`26.526934801810096*^-40*I}, 
     {-1.97872051581624513730442809533814286642`25.712815815486355*^-39 + 
       9.36175489864318323848920648135635201307`26.387703121463332*^-39*I, 
      -4.370484646449495134849309803869556506750123569909707`25.71281593156817\
*^-44 + 
       2.06777085097666270647009669701959257827996223719155303`26.38770325367\
4466*^-43*I}, 
     {-4.03261650683549010663708672830814698`25.706789752133343*^-42 + 
       1.907918123628653156336381474656882844`26.381786228869437*^-41*I, 
      -4.8482810714747972073786848457315150798417013593984`25.70678983070982*^\
-47 + 
       2.29382667779916130523687621320282521340069462305988`26.381786402980733\
*^-46*I}, 
     {
      -6.725429032027181877311785823793619371913596159094525`25.6896581748232\
47*^-45 + 
       3.1819459940296354882735458185255277908369678300796738`26.364586543993\
777*^-44*I, 
      -4.3183947474754372331038767053564713024256935133`25.68965838456036*^-50 \
+ 2.0431259926961564961625019642035360486225008263`26.36458676634002*^-49*I}, 
     {
      -9.181871650995464755203277583610172705061589281551`25.6974742074376*^-\
48 + 
       4.3441421474300990736784174701825796602522090864629`26.372553743696763*^\
-47*I, 
      -3.0894486330890403442045268604165632944683535`25.697474313026607*^-53 \
+ 1.46168499511397026144070411066594146848626271`26.372554043061434*^-52*I}, 
     {
      -1.026483551403885852536104944081583148565754777`25.604474992253202*^-50 \
+ 4.8565157832650624632192314786729017530843108758`26.279443718422897*^-50*I, 
      -1.7758049626987262324780618054257552252691`25.60447529998681*^-56 + 
       8.4017175117435998929490961361900136463999`26.279444036322328*^-56*I}, 
     {-9.399391553569334368061075258803723268615837`25.695827730237966*^-54 + 
       4.4470555198440544832625376177224756559247367`26.37050272438004*^-53*
        I, -8.20318956013135852095169045416665695`25.695827894697988*^-60 + 
       3.88110647437134507666820374995520763`26.370503237743062*^-59*I}, 
     {-7.051470802416269265582614940929344114037`25.609418648351078*^-57 + 
       3.336203410208656413124236887652529145429`26.284332683560184*^-56*I, 
      -3.0461324975680116752688532982572960798227416435864745`25.609419179637\
744*^-63 + 
       1.44119119416214647737223475687615615905105020363706903`26.28433323233\
185*^-62*I}, 
     {-4.334974401581699734104165288766626165`25.563168105448483*^-60 + 
       2.0509701857899489609434833025708185045`26.238316583456577*^-59*I, 
      -9.094694561121079532204652457644195065049787352913`25.56316833064833*^\
-67 + 
       4.30289677994856166197870192262411272140491929662`26.23831722390326*^-66\
*I}, 
     {
      -2.1842660633345066671375554492088759067933326778940656`25.502949625426\
98*^-63 + 
       1.03342353581079690605073191468063061584508084855941825`26.17791995535\
5726*^-62*I, 
      -2.183665595037621093708813357830231927610590399`25.502950305678947*^-70 \
+ 1.0331394412671301599444563212741510592768616865`26.177920675336594*^-69*
        I}}|>, 
 "IT" -> <|0 -> {{-4.04614775122284213982981025856462344985`20.70962204677369\
2 + 19.14320048125593829232741517688011827455`21.38459484353798*I, 
      -1.65217329324227357111794243507077962338`20.605353995399994 + 
       7.81678933320094415549943630578360727855`21.280326791840437*I}, 
     {-3.32791865855733350843829750854033523728`22.150030768131703 + 
       15.74510323969795411906565353884913256227`22.82500126804559*I, 
      -1.45593152372336871624267015522170063208`22.06370649228906 + 
       6.88832706052159043793943395654144351209`22.73867696639325*I}, 
     {-0.44534375039004904247376942209464443883`21.98727739380831 + 
       2.10701764269843120667552406939127292113`22.662202772129195*I, 
      -0.49937045293992228543311046885337095979`22.33564300547129 + 
       2.36262966228936971057831713114078839771`23.01057688995487*I}, 
     {5.25357053242456307926275433742389435018`23.545079720398075 - 
       24.855778910749667726419728877416917071`24.21995014573867*I, 
      1.6417189788961755910964479229613809576`23.339111787640345 - 
       7.7673277100160420004719487201105449227`24.01400319736998*I}, 
     {10.40950559938854620739494499637816644559`23.956661247904975 - 
       49.2496233088934260168349985044050112106`24.63162370285209*I, 
      3.95237374029052794873033952691093234073`23.835040712045753 - 
       18.69953534553116329465478910891354601235`24.510005001980396*I}, 
     {10.02943169171142553170819977406363208918`24.100117335411337 - 
       47.45141141459012235681103775193947927867`24.77509269020723*I, 
      4.33260866135280858230083428212152819469`24.01661960317679 - 
       20.49850902899833393883413482377169329792`24.69159434084273*I}, 
     {4.73708376245707606660622495296834846254`23.977657465499885 - 
       22.41216824912324326023117424806594976146`24.652637843448364*I, 
      2.37197052862085099235389427004952281587`23.921459174954663 - 
       11.22230579723552381619485868599938608368`24.596439705064757*I}, 
     {0.39140568723412304568588312866758549537`23.34698674975895 - 
       1.85182499525927755047990471769444187308`24.021949293549824*I, 
      0.28848714587753577212718364359618192853`23.40978424664216 - 
       1.36489510748339431448791472697814091231`24.084752132533954*I}, 
     {-0.56863529094369588784118040170660215199`23.770856286505815 + 
       2.69033659780778249571680925209307407756`24.445836849676862*I, 
      -0.34388075573216102299722782286425968253`23.684227605732165 + 
       1.62697426129261563269389170852502274523`24.35920335566191*I}, 
     {-0.22322773813420809777915018686764030241`23.796077631974974 + 
       1.05613872918727620835535916544840642896`24.471022983166606*I, 
      -0.17826149215377965231014091193376896924`23.771557641011526 + 
       0.84339369004908425879760879718727538126`24.446505625018933*I}, 
     {-0.02376701023626587710475216534818885329`23.352982849194138 + 
       0.11244686792650988202035274949557987922`24.02795905222112*I, 
      -0.03106218946714828580963162334705610895`23.465417708651945 + 
       0.14696193933517754922364801493234214983`24.140393533090705*I}, 
     {0.00374142607159757749640842485632239097`23.349905265071158 - 
       0.01770149628192498862261630907477030986`24.024851858955515*I, 
      0.00061228204243006603147588362291884221`22.535081869027838 - 
       0.00289683882299385578063757328148842295`23.210050719812152*I}, 
     {0.00152242506070925303173248012477856654`23.66724288670615 - 
       0.00720292237129438910339750034179086395`24.342220192644955*I, 
      0.00129652261264739476388116162889208044`23.486455382091076 - 
       0.0061341290107089539180445758382684226`24.161431690233243*I}, 
     {0.00024072580609689904476153008258552046`23.80774029669426 - 
       0.00113892587479835841799529118249350702`24.48269272175382*I, 
      0.00029292103788980182783620867544253603`23.697527020706023 - 
       0.00138587280996037411716571285762036065`24.372481143244116*I}, 
     {0.00002424291976102563009782878944550241`23.81936704641843 - 
       0.00011469849886130763772379882188244586`24.49444390465461*I, 
      0.00003948538574467149426006463191039394`23.74235745490004 - 
       0.00018681390346200998411906970241546574`24.417418993564272*I}, 
     {
      1.7490537273347782237479936370879180962971335194285957`23.7941579225956\
37*^-6 - 
       8.2751516290373935684004986389118413766380706249384932`24.469218865193\
18*^-6*I, 
      3.7856253039224031794177864150007153047149817190416384`23.7286496638840\
3*^-6 - 
       0.0000179106124134988163165012119129112358373941015855178476`24.403701\
193619085*I}, 
     {
      9.51031526745467789328644468385568782065034463783524`23.75113062510473*^\
-8 - 
       4.499535928953963604468792514763207728005305404650825`24.426098445568776\
*^-7*I, 
      2.753576466525755908738926211207641590015980548750342`23.68983546175572\
*^-7 - 
       1.3027766058033874070272595909644859241176926007773721`24.364804009564\
097*^-6*I}, 
     {
      4.0053468915065304567188385867346277466583381408189`23.734261730828184*^\
-9 - 
       1.89501627858033713466318425229329605804288502963835`24.411551106834064*^\
-8*I, 
      1.56957270060646353855967771904035146241646296020536`23.680417681049256\
*^-8 - 
       7.42598805704392431134192862411346467526870494207233`24.357372134030843\
*^-8*I}, 
     {
      1.328710097024560496754619207271951575968046651384`23.64440694773209*^-\
10 - 6.286414963744969296613749894649423808707713559867`24.3193866941974*^-10*
        I, 
      7.146151811530273934817234442431145980962459079691`23.590526761814303*^\
-10 - 
       3.380999044245747424264440495513370853032273708484`24.26550594998866*^-9\
*I}, 
     {
      3.5111379264976425874065419558680997611587314805`23.557307162145744*^-12 \
- 1.66119532397135916910212193361203774228269992595`24.229674488161255*^-11*
        I, 
      2.63129697251654161901734068685250927882864912978`23.506870452975143*^-\
11 - 
       1.244923531410410891171776988713243755358010166802`24.179521888384247*^\
-10*I}, 
     {
      7.45021789356401651724496640539538061224534105`23.465049741736284*^-14 \
- 3.524859286773061314134443460237840679935372816`24.14158500541083*^-13*I, 
      7.904068829766391833760866807289378711272604418`23.41983693013718*^-13 \
- 3.7395859847217975909814082017834570347265924082`24.096128666925722*^-12*
        I}, 
     {1.276948157750899644383317620184683245186356`22.97902211870637*^-15 - 
       6.0415180292435970380689290667345880155650055`23.653985435353157*^-15*
        I, 
      1.94932522645225574533159905909934699387440508`22.946983768746954*^-14 \
- 9.22267942436550612799788333534888724993157328`23.62194718787748*^-14*I}, 
     {1.77593378945155721728692181512691610673165`23.020606468038483*^-17 - 
       8.40232701898580503382443636801758277687322`23.69556479934295*^-17*I, 
      3.966114272033857417688143876667886006250523`22.986086981979494*^-16 - 
       1.8764544774265811203376681124883266831805447`23.66104649955262*^-15*
        I}, 
     {2.01117348575737010319411058477743483642`22.73727923257696*^-19 - 
       9.515296921325937780154970208070482304209`23.41224734338697*^-19*I, 
      6.6819929256657596180513166239302628260827`22.704313105515144*^-18 - 
       3.16139543227747130239034346178739156467383`23.379281478835914*^-17*
        I}, 
     {1.8596129544504027571151349209886438386`22.615916398349317*^-21 - 
       8.7982312543645916689483551142940694093`23.290884440818644*^-21*I, 
      9.3488343547653229483820788864234185655`22.582415811729895*^-20 - 
       4.423135815177364572040854613085734978675`23.257384043806095*^-19*I}, 
     {1.40689182260872814154650984414789983`22.656306429085966*^-23 - 
       6.65630962376495022474243212848061676`23.331268656046504*^-23*I, 
      1.0886516749680606635882867904374384478`22.623866835633343*^-21 - 
       5.1506466272446576258214135634760489889`23.298828505336033*^-21*I}, 
     {8.72299546076828223118626329985524`22.42296927135219*^-26 - 
       4.127037893070367541725360910450289`23.097942012475286*^-25*I, 
      1.05692842328890598474682572883826058`22.393110930495066*^-23 - 
       5.00055705954964262586309983565734348`23.068083670369514*^-23*I}, 
     {
      4.4377891195110570788864224432342444583950856583776`22.547112264409677*^\
-28 - 
       2.09961405345781013752917183007747307411672857977634`23.2216004815169*^\
-27*I, 8.56626418201570360052607610108684`22.51617497054049*^-26 - 
       4.052884933877631645582657447875497`23.190662515187146*^-25*I}, 
     {
      1.85418644764224903573340019538382164598347647771`22.3079388735155*^-30 \
- 8.77255727651537379826911840410504065951253987939`22.982996199549227*^-30*
        I, 
      5.8015491972770094593469969277066519515851596688291`22.27665674845058*^\
-28 - 
       2.7448384541021109438543294056870029324332593776922`22.9517136060596*^\
-27*I}, 
     {6.36653460363599030440904253899491280147211637`22.42680277141207*^-33 - \
3.012145274512922202919226180018988878814130511`23.103034370488444*^-32*I, 
      3.28550390724363386582513982513414169708502349149`22.39594221072672*^-30 \
- 1.554442987389986757698301873113648786610709658317`23.072147891969585*^-29*
        I}, 
     {1.797229446649444282234688125637899809289341`22.126949194787482*^-35 - 
       8.503081380958845908980178006167646436592257`22.801976725664638*^-35*
        I, 
      1.556573300670593686919752851757773162227198058`22.093539804439494*^-32 \
- 7.364485083251277814445778784599402122600411462`22.76856487254886*^-32*I}, 
     {4.1722700068813935527457101567848462707`21.9694249392759*^-38 - 
       1.9739912162015274420137685696728201390353`22.643781581880738*^-37*I, 
      6.171293511035238542128129505768807610427697`21.930603375889866*^-35 - 
       2.9197724891469011740661305800914966554586049`22.60502173688051*^-34*
        I}, {7.966615736985273301300522002103928402`21.705985371375604*^-41 - 
       3.7691782798632873587288603729458352224`22.380971247356452*^-40*I, 
      2.0478293520241466791735765659520129790307`21.67148977094329*^-37 - 
       9.6887237559129580378315747066053600756222`22.346474525195358*^-37*I}, 
     {1.2512154933400290132061405985189448`21.569599214718487*^-43 - 
       5.9197712261072792699514314008275871`22.244581720238585*^-43*I, 
      5.6878867154077915190866506973913748178`21.5319315835532*^-40 - 
       2.69106227460040689635265673261299752614`22.20691357368256*^-39*I}, 
     {1.6163768640464370701617795443935`21.37507677993115*^-46 - 
       7.6474286813580932396262205795857`22.050048996010283*^-46*I, 
      1.32234577640486594917511223607498039`21.34136256414308*^-42 - 
       6.25630398583877749905550090203833252`22.016334789694508*^-42*I}, 
     {
      1.71743855065642149152157007253169954644833399637`21.231052004289552*^-\
49 - 
       8.12557338755842827508020215055255366895643223205`21.906026643805166*^-49\
*I, 2.57306994172012899623764153077208`21.1969025023297*^-45 - 
       1.217375063275276116021028251300143`21.871876884526742*^-44*I}, 
     {
      1.50075933139718855270571827345408728193170722`21.112343667329963*^-52 \
- 7.10041711808034581021442844662637672565599526`21.78732541404255*^-52*I, 
      4.190173552501263485529690824472506782153460172736`21.08012847283296*^-\
48 - 
       1.9824617710161946440734653627421891367036502814545`21.75511035399568*^\
-47*I}, {1.07842057103021254182821797236194941177873`21.06855141801929*^-55 - 
       5.10224106080009496100887758793284829269449`21.743524153690416*^-55*I, 
      5.710043493108689350196780711648029039050825146`21.033578248507858*^-51 \
- 2.7015451255405766383766796497460860909192910863`21.70855096767926*^-50*I}, 
     {6.3718474071631192350917202975512316153`21.08109012963836*^-59 - 
       3.01465887681709935296243864735482548397`21.756086944407713*^-58*I, 
      6.510630679235958736832690395883713300263723`21.047691600026834*^-54 - 
       3.0803202457064057776213398792693568252847359`21.722688945439234*^-53*
        I}, {3.0952461082479490382785786547542614`20.959587153846144*^-62 - 
       1.46442790605352988885873703232450514`21.634566242322663*^-61*I, 
      6.210570710411644901347807117555660188696`20.925371628369415*^-57 - 
       2.9383553820195761666657006540061427467066`21.600350845188085*^-56*
        I}}, 
   1 -> {{-0.02035954873493159315616584108626767039`26.779240361956983 + 
       0.09632543028684639798349486258200059379`27.454078871957172*I, 
      -0.00899520059230685826048612762611580792`26.779240361899486 + 
       0.04255824030538685600346766426870783417`27.454078871893035*I}, 
     {-0.17352992947871293686668329100316700067`26.716473876064548 + 
       0.82100764325900945589813333727481618268`27.391411333766957*I, 
      -0.07785422812868996347957535102390240529`26.716473876007385 + 
       0.36834519869683930437266199925544161863`27.391411333696418*I}, 
     {-0.42238767429406770099388389992653950522`26.672777152837543 + 
       1.9984074796524759722089116456862558993`27.347751421888734*I, 
      -0.19544305495499681261424741530534422934`26.672777152799537 + 
       0.92468338125860183119062039116706624502`27.347751421841302*I}, 
     {-0.64879908517529738187026446171052132414`26.627675383119552 + 
       3.06960885346129988953897320915820440921`27.302655324533585*I, 
      -0.31454300414489587955676446711108442986`26.627675383077296 + 
       1.4881710106860188586262860142854146691`27.30265532448584*I}, 
     {-0.72673562953061797153376542813040470008`26.584256169034774 + 
       3.4383435080371970787812028322343108359`27.25923874869909*I, 
      -0.37515950245328248147803704446569304447`26.584256168978076 + 
       1.77496077985311305342752267218415638751`27.259238748642108*I}, 
     {-0.61756094004472661079139264037721968562`26.561912546297844 + 
       2.92181442981071620040830188556436547293`27.236905241347525*I, 
      -0.34510342415488234825583688386801192483`26.56191254621573 + 
       1.63275897015085756190466890369397805329`27.236905241265656*I}, 
     {-0.40187539007655586759632240265397101286`26.594520429421618 + 
       1.90135942474996860209889546506709929871`27.269543246952626*I, 
      -0.24722318673533554221856086878631210241`26.59452042932883 + 
       1.16966638844545029143497905627666825247`27.269543246831372*I}, 
     {-0.20018960733938282436884381868385457577`26.657005434693016 + 
       0.94714034760680883788868020475101964338`27.332077933555162*I, 
      -0.13790616543313328345385614170526682078`26.65700543460585 + 
       0.65246390759948342179448570980410303757`27.332077933160477*I}, 
     {-0.07616510760147103815047790561596294875`26.48871535189192 + 
       0.3603536040053740318136148588241500764`27.163690300745117*I, 
      -0.05977969871855542545240823876833546554`26.488715351704837 + 
       0.28283068924819365060859460442904879431`27.163690300359086*I}, 
     {-0.02212313767736284370602523658535574164`26.373478207046627 + 
       0.10466935116350846961979149176079765897`27.048458414893734*I, 
      -0.02013188476487003372672956651801578856`26.37347820656048 + 
       0.0952483027845375845967906774849038547`27.04845841439634*I}, 
     {-0.00491958036270615155873265033818636242`26.400468035527183 + 
       0.0232755991519269854508894598518162788`27.075442416334315*I, 
      -0.00528255795128641373637729511122109793`26.40046803462973 + 
       0.02499292466143038331317419854451395476`27.075442415305847*I}, 
     {
      -0.0008425084770475710125635552035393719628975948130987899658`26.427746\
52066524 + 
       0.0039860898995606154814729355019821811682076264174544733915`27.102600\
668685852*I, 
      -0.0010865373109139433652056044324757348965671656193744490237`26.427746\
5202106 + 
       0.0051406431134167403111688282441860465065510365587637313797`27.102600\
666507318*I}, 
     {
      -0.0001120139729135586785142175181012564187308591917972423763`26.255056\
909003635 + 
       0.0005299623424622014464009497449252221391902893589465564761`26.930071\
600959334*I, 
      -0.0001766021107801628316167206818996876202822924813289734196`26.255056\
90691598 + 
       0.000835542797728009486981931726203865719924817677786596935`26.9300715\
98201547*I}, 
     {
      -0.0000116638925930160635061809070893840444268299853556964684`26.283377\
032610616 + 
       0.0000551843995890809650363293890016281918474639673435366912`26.958341\
993475752*I, 
      -0.0000228840238923621792011982281530632778252763020349679305`26.283377\
02709622 + 
       0.0001082692684806045044753195525394363141642271419786857388`26.958341\
987884925*I}, 
     {
      -9.593070957708705779042081386383451074255895148792971`26.2760819485129\
03*^-7 + 
       4.5386894366087015480382625026545800120206531371341162`26.950870690074\
204*^-6*I, 
      -2.3841198483050512297625983571709253478149126240587372`26.276081945630\
903*^-6 + 
       0.0000112797868574254839123382816289966523382555982771981688`26.950870\
679086417*I}, 
     {
      -6.278248396187843602816024070127736369365028851638`26.183395776185876*^\
-8 + 
       2.970375159508805654295819947094478920359594696102534`26.858764305834562\
*^-7*I, 
      -2.011895048163483636927002163704339148564062310506076`26.1833957647500\
77*^-7 + 
       9.518710789194427804391191038105631258444619441858929`26.8587642906230\
2*^-7*I}, 
     {
      -3.289703545451663370329735514266255776147653412999`26.164707712965388*^\
-9 + 
       1.556429927094159316582801175736135695648934999548`26.839592875062987*^-8\
*I, 
      -1.38365935356494856880445500026391913753055376722517`26.164707684660673*^\
-8 + 
       6.54639178587919833994415107852227905841200746877997`26.83959284523595*^\
-8*I}, 
     {
      -1.38690366262229438006669071935531222902634921371`26.18974498861302*^-\
10 + 
       6.561741314004847059454043070188571864369251882679`26.86518917236666*^-10\
*I, 
      -7.793366614387503939952912196041357536572407960901`26.189744978247568*^\
-10 + 
       3.687210371347859588917864012649626119213623569313`26.865189122222187*^\
-9*I}, 
     {
      -4.72258285420785844844099838505502825465692354`26.10614344907678*^-12 \
+ 2.23435613146159257366711151417173838729322185969`26.781341929400188*^-11*
        I, 
      -3.6087396501884194865702042597530315124813221137`26.106143383146055*^-\
11 + 
       1.707372811270568752287683278455101385578095510308`26.781341859101975*^\
-10*I}, 
     {-1.302743159367325954739340840597546561079704914`26.072305504910727*^-1\
3 + 6.163559763188681154860869372712942656340807855`26.74739225956345*^-13*I, 
      -1.3778813019471420664954250912572460958008187985`26.072305353323426*^-\
12 + 6.5190545734708561106406154921541052841450255087`26.7473920428807*^-12*
        I}, 
     {
      -2.9180972357452017933175134176444179697876379`26.128762720293164*^-15 \
+ 1.38061494147825987816106223986611667926127281`26.80390314550645*^-14*I, 
      -4.3480902149588619020040467920046272357214552`26.128762616351345*^-14 \
+ 2.057175560887234321909039652137430017682925047`26.80390293322856*^-13*I}, 
     {-5.31741822701640507189893422647629387187117`25.96584244847673*^-17 + 
       2.515785616867190696770694852909534647446814`26.640827306232627*^-16*
        I, 
      -1.136064817066509148176350300870437144610785`25.965842207622*^-15 + 
       5.3749684613550751952104244062054637155375612`26.640827065237804*^-15*
        I}, 
     {-7.893980736491902894513036813319305266718`26.03674150291682*^-19 + 
       3.7348130895162202896618094558437284089098`26.711502114130234*^-18*I, 
      -2.4612115285930808507471235025835054959695`26.036741404394427*^-17 + 
       1.164452427729469686495578795205111806490638`26.711501638598858*^-16*
        I}, 
     {-9.5586172421575678670142155802436690965`25.918821826989742*^-21 + 
       4.52238863830195989603563234073672457386`26.594028802008058*^-20*I, 
      -4.426245822237987601387394744084580269287`25.9188212734054*^-19 + 
       2.0941526697539690458331571131552168783348`26.59402823680213*^-18*I}, 
     {
      -9.44957583802655228974320806366610905135818155213216293`25.94809081811\
0725*^-23 + 4.470798790664615998836134912917273847`26.622950607188407*^-22*I, 
      -6.6140562884066428773597940275954816517`25.94809034884464*^-21 + 
       3.12925313923630407870030366395833744858`26.622949650878468*^-20*I}, 
     {
      -7.6328861703020416027461740454298536772426642586771045`25.956544173775\
85*^-25 + 
       3.61128360091490827714003464804742125342365435338602404`26.63216463340\
9623*^-24*I, 
      -8.218228654805521832636976835139494703226161538575368192`25.9565429721\
80753*^-23 + 3.888221795464527785617446357432074923`26.632163106987633*^-22*
        I}, 
     {-5.04089939776145395203854129983131528126325312477481`25.84891434328198\
7*^-27 + 
       2.384958575673010362961384548260873819115341527175319`26.5239507147390\
62*^-26*I, 
      -8.4965374342711165613562154946986199993368107006413495`25.848912924843\
2*^-25 + 
       4.01989570083274776217538099376915886963890510460082783`26.52394887824\
0294*^-24*I}, 
     {
      -2.723379262046478834508899259384127596301049152947`25.915726352826017*^\
-29 + 
       1.288489654983419751553020726726856554265590598159`26.59081259141989*^\
-28*I, 
      -7.31290267176189091393804981933360943420935437298266`25.91572455508564\
*^-27 + 
       3.459892484231230645424557148399183436419634460623049`26.5908093231687\
27*^-26*I}, 
     {
      -1.2041781463067436824221870620656726600604086193`25.804993353489625*^-\
31 + 5.6972273597597442156626805634065333932002605962`26.479941454656508*^-31*
        I, 
      -5.242235716220949317707300126341040729762809867336`25.804989826390017*^\
-29 + 
       2.4802151442761532676734158922307559793099608737079`26.479937634400475*^\
-28*I}, 
     {
      -4.3594135417564037150743414421699056546637531`25.789407371370352*^-34 \
+ 2.0625328717994373981004040909688106692212353`26.464405528138542*^-33*I, 
      -3.1310371842213629510789362017362858331590898567`25.78940550387857*^-31 \
+ 1.48136143851153040942334876551489983690931181814`26.464400024924178*^-30*
        I}, 
     {-1.29261205961836493426088417327983092520411`25.811103380611822*^-36 + 
       6.11562733819719419461031904669005014808325`26.48604029561267*^-36*I, 
      -1.5586452821371703478159815392861880728786309`25.81109491870125*^-33 + 
       7.37428807588600462290327960919324069536768876`26.486031746064597*^-33*
        I}, 
     {-3.14007020057823166092386138421647948131`25.80866439700284*^-39 + 
       1.485635153998507894477761614583465376006`26.48439910369972*^-38*I, 
      -6.4686972515600994254684855790750795080217`25.80866176611922*^-36 + 
       3.060480633751928944531480292509178175915567`26.48438657738969*^-35*
        I}, {-6.25105336181746447093029764556548243`25.680560753948242*^-42 + 
       2.957508600325704249464279526335790077`26.355528036083395*^-41*I, 
      -2.23874103008794644986910205563322731916`25.68054714004323*^-38 + 
       1.0591968212637486201858063976030712418742`26.35551459294306*^-37*I}, 
     {
      -1.0200173685104107734710197625799121489209303470633921`25.843099282245\
67*^-44 + 
       4.8259228728996783150638502614245948570376441612434879`26.518076691738\
848*^-44*I, -6.462521276259055753041676520173628447`25.84309334167143*^-41 + 
       3.0575586462066290299855702906986413649`26.518048119661877*^-40*I}, 
     {
      -1.3645472028339069270659256544528516155041756813577`25.632394335169124\
*^-47 + 
       6.4559680654498743112841901010896602064352203435526`26.30741041480438*\
^-47*I, 
      -1.55630067042153294202760546036254110085057421762822103`25.63236921697\
928*^-43 + 
       7.36319521055265551958108170895536926951082382995981988`26.30738574082\
3456*^-43*I}, 
     {
      -1.4968297046954237503283255331578180172597398366`25.686159129266322*^-\
50 + 7.0818252038926817736244243602904578448082517967`26.361262881599597*^-50*
        I, 
      -3.12716747822591395978993365802280441110637965606576`25.68615078022729\
4*^-46 + 
       1.479530596875754508342171202812687547954966600706419`26.3612226588114\
42*^-45*I}, 
     {
      -1.3465633042143477948455366108564382073239515`25.626784628242035*^-53 \
+ 6.370882349881342246394387113229547331274853`26.30178661067201*^-53*I, 
      -5.24371966898163620106079379697920293358861573291`25.62673547540321*^-\
49 + 
       2.480917234435711992864801327976471586214945032334`26.30173824411631*^-48\
*I}, {-9.93601297375253449347272852118937264036`25.74975689327171*^-57 + 
       4.7009427246797810573387717290652019479838`26.425379553880127*^-56*I, 
      -7.33864811858367964968703794538386098320619206`25.749737985322813*^-52 \
+ 3.472073212180180710780852335237835579455219003`26.425288868894846*^-51*I}, 
     {-6.014266618029365922100582385711638714`25.542105331427926*^-60 + 
       2.8454796684541625416380647462479909403`26.217083038864512*^-59*I, 
      -8.57299363771505638877673625827257891158843`25.54202825378991*^-55 + 
       4.056068784974835532260595235325161788760949`26.21700630533786*^-54*
        I}, 
     {
      -2.9866688298346275109093106429617415377586773113972294`25.594227380707\
615*^-63 + 
       1.41305764633441492544567501775975956607003986628063823`26.26906870912\
9414*^-62*I, 
      -8.36055553512691976962074483332505636457`25.594197584473758*^-58 + 
       3.955559722089693778953019907861319410432`26.268949844433266*^-57*I}}, 
   -1 -> {{-0.02046189230088771660764519603060308613`26.7792403617963 + 
       0.09680963984159451598472264896716011667`27.454078871777767*I, 
      -0.00911229489531344621149450436920264425`26.7792403614839 + 
       0.04311223878875677012269947917926453211`27.454078871429193*I}, 
     {-0.17440937905524603496504675427010515457`26.71647387599091 + 
       0.82516850949322956119558855104770634492`27.391411333675215*I, 
      -0.07887766377374296862807646775169269775`26.716473875846283 + 
       0.37318729417567891208866298419669953837`27.391411333496638*I}, 
     {-0.42456155184566866646637397883020148397`26.67277715283683 + 
       2.00869256471379684156335152787164985658`27.34775142188624*I, 
      -0.19806041954098290232413393008366364533`26.6727771527716 + 
       0.93706669943746178973556477697826427469`27.34775142180476*I}, 
     {-0.65220896472991335641553802535941453503`26.627675382962263 + 
       3.08574173143423633144315948740339622877`27.30265532435442*I, 
      -0.31886414109973390694960364075976041842`26.62767538262166 + 
       1.50861524458934779039946866944268236236`27.302655323969045*I}, 
     {-0.73064955751733224241236616485847005007`26.584256169062368 + 
       3.45686114820400155721025491129453724378`27.25923874872676*I, 
      -0.38047068831220079069219291830506648082`26.584256169009205 + 
       1.80008914933980732494598230249756305923`27.259238748673326*I}, 
     {-0.62097347626540174960234218028367367274`26.56191254633565 + 
       2.93795987704560481879058476454505306366`27.236905241385244*I, 
      -0.35014874033652063628888636989120873379`26.561912546270175 + 
       1.65662945266777420598115706138776308597`27.236905241319967*I}, 
     {-0.40415234071300016829286978274381490969`26.59452042940603 + 
       1.91213217087773993325735727345015030048`27.26954324692772*I, 
      -0.2509549705577931020165635071030915463`26.594520429222243 + 
       1.18732226516038793391802302587212910464`27.269543246687267*I}, 
     {-0.20134999872129981212946462074358174446`26.65700543473802 + 
       0.95263041031004181877245289604842603687`27.332077933706056*I, 
      -0.14005120185451613263782940191977710952`26.657005434690383 + 
       0.66261253903334974560689690247446915203`27.33207793349111*I}, 
     {-0.07661530074771767658799075061662223013`26.488715351707377 + 
       0.36248356518914003928095711484622190095`27.163690300350975*I, 
      -0.06073470139900958876294488140626324956`26.488715351289713 + 
       0.28734901356458710231426319481842102895`27.16369029948801*I}, 
     {-0.02225596580039610320200906985940757327`26.373478207224675 + 
       0.10529778975377155009448397137761072121`27.0484584150756*I, 
      -0.02046086736181234893582451149286544975`26.373478206964197 + 
       0.09680479063306155852783435390787103146`27.048458414809105*I}, 
     {-0.00494946155255075234830942416937669408`26.40046803599603 + 
       0.02341697352651347536522357882441131427`27.07544241686952*I, 
      -0.0053704714834597823998706254363213421`26.40046803579423 + 
       0.02540886260410722055100832233528087203`27.075442416638367*I}, 
     {
      -0.0008476646100059354336656431752193392161434763295490893212`26.427746\
520888043 + 
       0.0040104846802257927293684471011330979808361129386678915782`27.102600\
66970488*I, 
      -0.0011048711677790332975266376187787333717072697458167099843`26.427746\
52077946 + 
       0.0052273845571657966789835998076454017644586398111806059338`27.102600\
669187076*I}, 
     {
      -0.0001127020953544319641700910437906761486890361914576345899`26.255056\
91005214 + 
       0.0005332179986199152469771549150647027312883695864581588038`26.930071\
602340696*I, 
      -0.0001796107211472967783304269698816641649453728369326215937`26.255056\
909747474 + 
       0.0008497771843518355116310909680814736373636805886172783511`26.930071\
601938536*I}, 
     {
      -0.000011735573703743780530961748568808756782210173790814271`26.2833770\
3532575 + 
       0.0000555235384336684073701300493561933757232564541749768982`26.958341\
996228317*I, 
      -0.0000232761064529328230464569011583503917490499954027610282`26.283377\
034654226 + 
       0.0001101242959100748208052411759542111612959324224889144869`26.958341\
995547496*I}, 
     {
      -9.651873505481763769543868553869639583083431022864519`26.2760819493638\
92*^-7 + 
       4.5665101942784647215648453905840876451855872918716678`26.950870693288\
79*^-6*I, 
      -2.4250598762151003987184842589748625886348710887832295`26.276081947802\
197*^-6 + 
       0.0000114734829877147016021671857501506120817919967006602983`26.950870\
687336945*I}, 
     {
      -6.31653589094679982384310822345391039558940186912147`26.18339578166824\
*^-8 + 
       2.988489801710742582226603223534912745914332326047383`26.8587643131226\
73*^-7*I, 
      -2.046417355164690349916935825184882022559577399758202`26.1833957806632\
1*^-7 + 
       9.682043293253340563103506261684069007002817317713422`26.8587643117865\
76*^-7*I}, 
     {
      -3.3096215879294211283231919446401385544729101437971`26.16470772621622*^\
-9 + 
       1.56585358395964704096196397840008385519437430108281`26.839592889025834*^\
-8*I, 
      -1.40732384764145814029526898779595395818401357297171`26.16470772397715\
*^-8 + 
       6.65835362767234706295015970843512265871631851029852`26.839592886666512\
*^-8*I}, 
     {
      -1.395226588882601851681462248720759797857964094368`26.18974499349813*^\
-10 + 
       6.60111887898467834002663991880080556165950284153`26.86518919595633*^-10\
*I, 
      -7.925939941303005182749958829190599394418036193699`26.189744992810063*^\
-10 + 
       3.7499336808177996612841903513887675203840297346472`26.865189192639683*^\
-9*I}, 
     {
      -4.750635804195362734849369620799396785342175445`26.10614347988855*^-12 \
+ 2.247628589085987026834328636607675967671181103`26.781341962252313*^-11*I, 
      -3.6696953952101591757983643636731314646814650558`26.106143476018016*^-\
11 + 
       1.736212293147690519388507637510212877373278433095`26.781341958125743*^\
-10*I}, 
     {-1.310395586059035476475490521766697222179629857`26.072305621824913*^-1\
3 + 6.199765049632616909316791222251880599558397242`26.747392426680783*^-13*
        I, 
      -1.4009605636257288719036095678864821357937194506`26.07230561773895*^-12 \
+ 6.6282475541619415730055429591809797798587374072`26.747392420842896*^-12*
        I}, 
     {-2.9350358618736863830519786203276987949965778`26.12876276836369*^-15 + 
       1.38862897200288967365361281289788569611937718`26.803903243671243*^-14*
        I, 
      -4.42023780416765321629845853097880156053736185`26.128762763421985*^-14 \
+ 2.091310146408630013148166070271233255019733487`26.803903233587395*^-13*I}, 
     {-5.34790562365247563632174484176421582041052`25.965842559405274*^-17 + 
       2.530209863875458769316685363112521954530762`26.64082741722568*^-16*I, 
      -1.1547252745615659024791476696564590796501294`25.965842548995667*^-15 \
+ 5.4632551233515052040851901205801005883179842`26.64082740681002*^-15*I}, 
     {-7.938674746699185004299629850326958834225`26.036741548139958*^-19 + 
       3.755958792795363324676219888468390338314`26.71150233239895*^-18*I, 
      -2.50121056758150358999482803348521492187161`26.036741544272385*^-17 + 
       1.183376838539271022834444597477341952219541`26.71150231376796*^-16*
        I}, 
     {-9.6120550872872749171063440758747555636`25.91882208034669*^-21 + 
       4.54767123907438898000884220919499444517`26.594029060683884*^-20*I, 
      -4.49739821664946700962623575393706487688`25.918822060200224*^-19 + 
       2.1278164070835979644468561497672301976852`26.59402904011479*^-18*I}, 
     {
      -9.50174262888667882737304508216260748146240799167782354`25.94809103235\
717*^-23 + 4.495480028160140961903449834739004706`26.62295104380269*^-22*I, 
      -6.7192085754127741320520257789709440848`25.948091016563193*^-21 + 
       3.17900296141253510210008634388361444076`26.62295101163281*^-20*I}, 
     {
      -7.6745035039110296902882588869433191063534636654209002`25.956544721264\
74*^-25 + 
       3.63097366192494903326227798407955825913782046548888221`26.63216532890\
3447*^-24*I, 
      -8.34744805509736269763635593491403114639293435405664256`25.95654468372\
6978*^-23 + 3.949358289679470108513005140884671239`26.632165281224825*^-22*
        I}, 
     {
      -5.06805195740710434920335997361362416370633505692382`25.84891497970519\
*^-27 + 
       2.397805039144811492384423908950969367381004507420506`26.5239515387394\
57*^-26*I, 
      -8.6286787894475106655884354759003641013811625151322138`25.848914920610\
74*^-25 + 
       4.0824146351262878735220024696198742525256973075828655`26.523951462235\
146*^-24*I}, 
     {
      -2.737876013896854261572084525980113267638736470239`25.915727169401144*^\
-29 + 
       1.2953483819519266081107236552102088685499048410621`26.590814075945456*^\
-28*I, 
      -7.42541997053019481642608986130889727070024034135723`25.91572712045488\
2*^-27 + 
       3.513126852829857355564911285894994534966575881461811`26.5908139869885\
5*^-26*I}, 
     {
      -1.2105150492509947432351709413822078996933956094`25.804994953716434*^-\
31 + 5.7272086187128797586246744372880974871549190755`26.479943187888644*^-31*
        I, 
      -5.322052189019307101838742544568700978754038182728`25.80499486366554*^\
-29 + 
       2.5179780445563986833412050188835683098145259102461`26.479943090356354*^\
-28*I}, 
     {
      -4.3821026296076183021270188391370219241924869`25.789408217820633*^-34 \
+ 2.07326757018857459481998887638803718583169165`26.46440802253179*^-33*I, 
      -3.1782267078923325484266744364212387754164299328`25.78940817296605*^-31 \
+ 1.50368782320609148287699407062730308253156304025`26.46440789041626*^-30*
        I}, 
     {-1.29926859932509217415230465857892487684278`25.811107213064908*^-36 + 
       6.14712086783382413370345037516081400771048`26.48604416775812*^-36*I, 
      -1.58190669479211163110970226477774416853348111`25.81110702152552*^-33 \
+ 7.48434285225846539837034305397060904379816713`26.48604397423566*^-33*I}, 
     {-3.1560770277669850315486690710488131568`25.808665587770772*^-39 + 
       1.493208330283296708007898856766911946422`26.484404773402787*^-38*I, 
      -6.56432794383291931842473196850241403583036`25.808665531472958*^-36 + 
       3.105725583439853959136509008353027244722499`26.484404505534517*^-35*
        I}, {-6.2826107449351362941110861314346068`25.680566912808246*^-42 + 
       2.972439081089853731063890988418155261`26.355534117688222*^-41*I, 
      -2.271538657445384839455486372015685334159`25.68056663715303*^-38 + 
       1.074714088413056645936644725395251029518`26.35553384548982*^-37*I}, 
     {
      -1.0251192795271317592763933755104867254358518054715909`25.843101968615\
137*^-44 + 
       4.8500611178268688472589342692323517469092663178351455`26.518089612854\
673*^-44*I, -6.556378559696911539816730285869759449`25.843101854472785*^-41 + 
       3.1019645578032562589650600889261754206`26.51808906416054*^-40*I}, 
     {
      -1.3713124599357347731604226009779045358396448914109`25.632405690843935\
*^-47 + 
       6.4879759606060485697409663986865630479334982226114`26.307421569647747\
*^-47*I, 
      -1.57871659119166961695123585769020930472656327496976531`25.63240523250\
9377*^-43 + 
       7.46924978187793334183948234184485635655599494223396936`26.30742111941\
728*^-43*I}, 
     {
      -1.5041888447554314440794559185356632006448334296`25.686162902817863*^-\
50 + 7.1166428878232284537997744528659691775883777877`26.361281062404284*^-50*
        I, 
      -3.17185427900248704529156909237308127610754413729059`25.68616275779598\
*^-46 + 
       1.500672889217237719524174001017672893843290441993006`26.3612803640333\
55*^-45*I}, 
     {
      -1.3531311552246676629936476203347740195093953`25.626806842393204*^-53 \
+ 6.4019562741055809920668771074403692820748959`26.301808469440108*^-53*I, 
      -5.31808959321737932518653090786486923301476561811`25.62680602905436*^-\
49 + 
       2.516103254743308915308311502029792433974186060321`26.301807669110815*^\
-48*I}, {-9.984110967283154110631580104782134577763`25.749765437262194*^-57 + 
       4.7236989261216223751588070953967174135721`26.425420537176603*^-56*I, 
      -7.44198705112499080023244766053923045119647903`25.749765138633833*^-52 \
+ 3.520965097123320317683325372560736871368541117`26.42541910528705*^-51*I}, 
     {-6.043172430844775907526035590097657859`25.54214016279652*^-60 + 
       2.8591556339359424650654095435742039173`26.217117714708866*^-59*I, 
      -8.69289536962492721425155612824418925063766`25.542139000007744*^-55 + 
       4.112796888670672257906721798544829648113029`26.217116557111336*^-54*
        I}, 
     {
      -3.0009261952300715419676954882730959914314427114299362`25.594240844482\
226*^-63 + 
       1.41980311439145806011439431462374754730833785284669094`26.26912242776\
364*^-62*I, 
      -8.47673310674479022476494617234783052659`25.594240414478822*^-58 + 
       4.01052584497124735092592949275407365842`26.26912071253596*^-57*I}}|>, 
 "S0" -> {1.97955382871925658382687362521911821251`24.15822890862158 - 
    9.36569748229232130451182023936493002316`24.83320923229561*I, 
   0.60500590619115394340794003370479511845`24.248821464607055 - 
    2.86241384810055529012429373331329286607`24.923804419668823*I}, 
 "T0" -> {2.77393596773602362224299459297211399527`21.431298519986246 - 
    13.12409126347121506637941817537864816158`22.10627078998586*I, 
   1.05359057953479666528253462192509588962`21.295274665997425 - 
    4.98476499853512822562949301029845678958`21.97024703370776*I}, 
 "Sc" -> {-0.04235870669670020630251625501984917825`26.60990007850588 + 
    0.20040820659022719175497905574701383849`27.284955617979133*I, 
   -0.00875355715046624031923533483421693612`26.623202776980566 + 
    0.04141497289733493226027395082359782813`27.29826562865551*I}, 
 "Tc" -> {-0.83114673318955416242529208476581024475`26.606355301558196 + 
    3.93233503101312827027394731334526356633`27.281345662556223*I, 
   -0.45039088683208338960966249222556929686`26.60100092291382 + 
    2.13089673726113369048185834039705651968`27.27599366697246*I}, 
 "kappaFit" -> {1.00709203529468600916369123473206283732`21.49832713715608, 
   1.01573087960438945599686045854685440355`21.53484614129937}, 
 "kappaFitIm" -> {1.049949602595340434406`4.516427867800738*^-17, 
   -3.5885640678310197712`3.0829896035686146*^-19}, 
 "residual1" -> {0.00288773828734011536737274205741008591`19.34602567948818, 
   0.0116516835081709551941654664717698629`19.724812710533794}, 
 "residualMinus1" -> 
  {0.78300625659058199132334826261878466711`21.796465741303265, 
   1.45044118452925562844796783443962809691`21.831296680765245}, 
 "neutralOnly" -> 
  {0.40129352760804741236877947554222569825`21.497631706602622, 
   0.74145503168346036958369796443954201171`21.53423248386339}, 
 "residualP2measure" -> 
  {0.01366658351908338806286045088730246468`21.86302394705897, 
   0.26177264829085059570729514841801356208`22.873381422074214}, 
 "chargedFractionS" -> 
  {-0.02139810803937859557779160393986441161`24.291282140134197 - 
    2.7723223062645332368`7.623023589928645*^-19*I, 
   -0.01446854825860248678084642437756748276`24.381777350482825 - 
    1.5913714630295005097`7.642330737337205*^-19*I}, 
 "chargedFractionT" -> 
  {-0.29962722386411215352234985732635709378`21.56485543373001 - 
    1.87569128594310137248`4.581047151225637*^-18*I, 
   -0.42748188488069945937484805539396780497`21.428831911758266 - 
    2.76423039583404438472`4.459100191751828*^-18*I}, 
 "time" -> 4021.827398`10.055968421839081, "kernels" -> 8|>


==> anc/paper_scan/point_B_b0.900000_N5_h0.250000_P5.000000.m <==
<|"b" -> 9/10, "Ps" -> {3/10, 9/20, 7/10, 11/20}, "ws" -> {1, 2, -1, -2}, 
 "lams" -> {0, 0, 0, 0}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 5, "hstep" -> 1/4, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.125`40., 0.375`40., 0.625`40., 0.875`40., 1.125`40., 
   1.375`40., 1.625`40., 1.875`40., 2.125`40., 2.375`40., 2.625`40., 
   2.875`40., 3.125`40., 3.375`40., 3.625`40., 3.875`40., 4.125`40., 
   4.375`40., 4.625`40., 4.875`40.}, 
 "IS" -> 
  <|0 -> {{0.06617149814822882309294130298614478311`23.53732185505415 - 
       0.31307167535188580316993332063431748874`24.212300754259818*I, 
      0.02772963884977451807208407599708111865`23.744611544498035 - 
       0.1311949212960960805801742803700457321`24.41959205716351*I}, 
     {0.98328248972397157368529732553058546344`24.302829381448966 - 
       4.65212221298781264565820000833003100024`24.97768219854866*I, 
      0.38785954704234786155370888147859490691`24.39203637675371 - 
       1.83504743872905050246303911204297622816`25.066897070308855*I}, 
     {3.24949345012718020717040632140204683796`24.383451087573047 - 
       15.37405660965114608607920366611103310491`25.0584413261582*I, 
      1.09395410681841995503822584111566961811`24.44155313356799 - 
       5.17573357962253911876104284981696726074`25.116545385841945*I}, 
     {2.9204776227912217952501413284425414694`24.158402092010192 - 
       13.81741154094474359039443525456253709148`24.833378309854258*I, 
      0.77650097361272773985432265183262325686`24.196317575961867 - 
       3.67379411868150520734731636885426072033`24.871294003254135*I}, 
     {0.66077217022637422470414552794703707536`23.772272189406635 - 
       3.12625610946983897666613265200405412636`24.44724572716408*I, 
      0.12889672892689084682055388759542822201`23.801990089446026 - 
       0.60983831410502436250175918554515016763`24.476963656121935*I}, 
     {0.03704922531031477534741327978774841833`23.85113115614514 - 
       0.17528790133188497367461661311139205888`24.52604869734128*I, 
      0.0049243829349748019852264514036607765`23.883929243369796 - 
       0.02329832116046875290201279532290200005`24.558843446301236*I}, 
     {0.00057986390469327588059526340493830904`23.604246180509946 - 
       0.00274346159900672356857714627060762522`24.279269416288816*I, 
      0.00004872471505705132661599602309137147`23.6368540345099 - 
       0.0002305271695645088579700784778991855`24.311880787677772*I}, 
     {3.26083607132515643023280192297927`23.24615908086755*^-6 - 
       0.00001542772100475641666133343907003394`23.92113456564734*I, 
      1.606156091164840416609324279317217371005244096068407`23.274346976009213\
*^-7 - 
       7.599071993371108481964669163808072750951379856603951`23.94932260017421\
*^-7*I}, 
     {
      7.6642154950983845050069708165239444113298761109068`23.125596368224905*^\
-9 - 
       3.62610618235272365129871637660947433708835974841511`23.800565356172868*^\
-8*I, 
      2.051215788621823675471313842404796492383732591466`23.156074674661145*^\
-10 - 
       9.704745720182327352363795796630523983316653911078`23.831043433917795*^\
-10*I}, 
     {7.9308779012669280092550172707806343797725825661`22.971366314325692*^-1\
2 - 3.75226993652003669421110762617628724225539535089`23.646341637681385*^-11*
        I, 
      1.068932975231109208404530145386624558955801541`23.000852496845756*^-13 \
- 5.057353192228413785324524687333553239617228849`23.67582795868412*^-13*I}, 
     {3.6712265330732345219967692094240502985766811`22.82932405789435*^-15 - 
       1.73693670760016171467001394497009000169117014`23.50429907687333*^-14*
        I, 
      2.30950334889126096607345756351194159977587`22.855408390214862*^-17 - 
       1.092676005383052402461055559505155802234738`23.530383489892955*^-16*
        I}, 
     {7.643845443597522347071253633541108790837`22.671171058526642*^-19 - 
       3.616468670238294145302503151324249945579`23.346148704916068*^-18*I, 
      2.0801633620607070389440154981984690757`22.69989890922127*^-21 - 
       9.8417029535457610770051572151464235177`23.3748768298571*^-21*I}, 
     {7.17527333231509738082657836020811172`22.41433019777323*^-23 - 
       3.394777065835266544308041958030716121`23.089304797277602*^-22*I, 
      7.8291181847231040419607568500116`22.44095555844177*^-26 - 
       3.70412521283512092910080291172061`23.11593026981548*^-25*I}, 
     {
      3.04060267502496460835328397245551484170031767450404`22.246188299801986\
*^-27 - 
       1.438574915467633803881159877044637904970670926423773`22.9211618733016\
35*^-26*I, 
      1.2329429123783333339540640586112686689807394402`22.27329852700566*^-30 \
- 5.83331969191442105689660905540881990737192623095`22.948272150684744*^-30*
        I}, 
     {
      5.822184113925150436197348297767008721915580928`21.916657152694214*^-32 \
- 2.7546012796487502284397959431389604992846359255`22.591630042160794*^-31*I, 
      8.13213295184130910452175339335429938485859`21.94283647108526*^-36 - 
       3.847488055528678421530941319200270846706084`22.617809356596638*^-35*
        I}, 
     {5.0415666112639736260634161211348399058776`21.58529442310143*^-37 - 
       2.38527424881800219464657147718787233477315`22.260267296420075*^-36*I, 
      2.248272361420462234031534073781610306`21.606996773649144*^-41 - 
       1.0637063003479730447079834601080303443`22.28196964933189*^-40*I}, 
     {1.97567396232280213844795224039668059`21.436558175974483*^-42 - 
       9.34734099488117282551944423859469785`22.111530400537227*^-42*I, 
      2.6073184255145295424552759663015074740015493267503`21.457417043456996*^\
-47 - 
       1.2335787619971162557483431867671150581990783185188`22.13238922679813*^\
-46*I}, 
     {
      3.506132699126382848290191237116694172427781255429`21.384904237051366*^\
-48 - 
       1.6588272426038341574934304932740190600393917892553`22.059922571646524*^\
-47*I, 1.2692062233915129078802569856021093235040745`21.40562452629289*^-53 - 
       6.0048892626590166971465115373972530037039235`22.080645032403616*^-53*
        I}, 
     {2.819516314573563523374406360394670402001454`21.21926546428346*^-54 - 
       1.3339741746645101060311113181137956632554832`21.894213539215748*^-53*
        I, 2.594963211825279867684996805697234094`21.239706957911096*^-60 - 
       1.2277332430697228511201358142267187916`21.914653953769427*^-59*I}, 
     {1.028016405998463470787657043281507485`20.9396971740504*^-60 - 
       4.863768050021390955575617237916872634`21.614669907487944*^-60*I, 
      2.229638696017330168574714052246040755772193909785`20.95943925730593*^-\
67 - 
       1.0548903100673527111281677514943134024667140523595`21.634411989704407*^\
-66*I}}, 
   1 -> 
    {
     {
      -0.0017465781009350259353043745377560104142753467290428300301`26.737802\
897474683 + 
       0.0082634389048856631302987863081994239138148010021593602319`27.412850\
959295582*I, 
      -0.0004708234249407957907737878366722406999808547455578589287`26.737802\
900142118 + 
       0.0022275674960681422726449422167665347046395285640690723086`27.412850\
96202021*I}, {-0.01799253890593054457473285700093850426`26.698599896206648 + 
       0.08512659463286515096252018990410775959`27.373679779461554*I, 
      -0.0045097603294455084863185432339395368216776640270654504961`26.698599\
896947485 + 
       0.0213366519012803819788661304807475000624389439806926487552`27.373679\
782047372*I}, {-0.03641847213219292339872891541569189502`26.62683315163777 + 
       0.17230367156930968641503862077694286821`27.30191975938812*I, 
      -0.0078621442235876473446764357434021811`26.626833152213674 + 
       0.03719750546410470762698251301769485559`27.30191976215723*I}, 
     {-0.02330955359964572659571999432087245492`26.603615733837984 + 
       0.11028254159817594951509560232324738314`27.278649944325913*I, 
      -0.0040134413502760971946299299911361122970112556177578524671`26.603615\
73599324 + 
       0.0189884594216506251270574735475210164698730723456418054145`27.278649\
94824959*I}, {-0.00485562697533983779227652918462801154`26.380548519692745 + 
       0.02297302183861983772089362315008202648`27.05552028674186*I, 
      -0.0006176384930000934727876351055482469101118614855559819364`26.380548\
523293314 + 
       0.0029221813496227900545719932571323319309755143348246800996`27.055520\
290268433*I}, 
     {
      -0.0003327609640265610638302638189383486085616039227143374393`26.502662\
336312138 + 
       0.0015743641207297125829830835776478611225520098488076028951`27.177313\
510968492*I, 
      -0.0000289700301703036217974878679562323098834035197223640761`26.502662\
33879536 + 
       0.0001370634810185931404518707794505121326219199986999309003`27.177313\
519434726*I}, 
     {-7.799795518235271433756534814623442970022716772791641`26.2403520237430\
5*^-6 + 
       0.0000369025202486126221292518590102013900547470925697308388`26.915441\
99495036*I, 
      -4.306189090323882497325971250407142673778186026826434`26.2403520329008\
16*^-7 + 
       2.0373512322023739495982111030323174872190626787321086`26.915442004185\
426*^-6*I}, 
     {
      -6.66349008332614496817208070871679661002491141390052`26.2048004869002*^\
-8 + 
       3.152641337218133067518387998723515857852200319776449`26.87985474190023*^\
-7*I, 
      -2.1617264385575554914064205652639097696227292121034`26.204800491175583\
*^-9 + 
       1.02275955163604559290245435679393530901938567257362`26.879854762545936\
*^-8*I}, 
     {
      -2.211601882544278520413829068395049101268132278398`26.065466099206528*^\
-10 + 
       1.046356703347594781039117572958233256424287609083`26.740437476069324*^\
-9*I, 
      -3.9067287311932393231068129736979292942693131288`26.065466129857892*^-\
12 + 
       1.84835789312222522907518172640235726149574166614`26.740437510653056*^-11\
*I}, 
     {
      -2.992735709581302398432010816656000258143809726`26.014895044103337*^-13 \
+ 1.4159280184124283517295228764229586564516862792`26.68985684040318*^-12*I, 
      -2.6675795349187279662274719414364443586030837`26.01489511180292*^-15 + 
       1.26208959673336995003536284425171190137815742`26.689856912284437*^-14*
        I}, 
     {-1.705068132618395684305217662086405562010186`26.01046167571911*^-16 + 
       8.067046263214167626432202259614284442175041`26.68543928307677*^-16*I, 
      -7.106927982616405488839160293117356139508`26.01046174053*^-19 + 
       3.3624414020955195613639940960728267351582`26.685439446649664*^-18*I}, 
     {-4.17633691228194941118364606355431789297`25.95423355334946*^-20 + 
       1.975915357142368998861581074930096189309`26.629255920476943*^-19*I, 
      -7.54371446321224624903463887335976957249259394299854848`25.95423363406\
6373*^-23 + 3.569094536870969735266609278001268269`26.62925624446161*^-22*I}, 
     {
      -4.45947531564800793695538683050885184328277298681021239`25.89697901424\
8007*^-24 + 
       2.10987426207709521098153445028858387817751957812023878`26.57190340271\
455*^-23*I, 
      -3.23510855882389365312326916780831969276031028167249`25.89697946175408\
2*^-27 + 
       1.530599857641776570790588860068709094680817287079128`26.5719040284281\
8*^-26*I}, 
     {
      -2.0961204807063120659740446832838981925071086198141`25.866910099498796\
*^-28 + 
       9.9171995345202933555592729862761189118467104550569`26.541797634576604\
*^-28*I, 
      -5.659892236354282271801682908073825250036953374`25.866911295708572*^-3\
2 + 2.6778174808393629337871903207856441569177593606`26.5417988903956*^-31*
        I}, 
     {
      -4.36749519287297629873657027324525954633031145`25.769041598936376*^-33 \
+ 2.066356475806418068376273021166675748107715179`26.444026706661408*^-32*I, 
      -4.0680550711593377068483050189249497207266`25.76904374675794*^-37 + 
       1.92468487519906399961177687230335770474158`26.444028809995302*^-36*
        I}, 
     {-4.055032877583573526416283016440872505164`25.685421706165528*^-38 + 
       1.9185237936554837745700459587589369488103`26.360397994465085*^-37*I, 
      -1.207507954405146604750803215125125492834694510162878149`25.6854252605\
2611*^-42 + 
       5.712981402348172192914446719121592411236675309454604322`26.3604015426\
3914*^-42*I}, 
     {
      -1.68432622741043107255073852767020202014427803594534673`25.64394185540\
192*^-43 + 
       7.96891182172243755367983700292235541324349411307975648`26.31907826634\
5638*^-43*I, 
      -1.486086709682351499460270576355133770124612906955`25.64394800500578*^\
-48 + 
       7.030997770010115095344863454287613273964625979473`26.31908470088556*^\
-48*I}, 
     {
      -3.13955139752711001642808835617798174212917592959`25.67362418604374*^-\
49 + 
       1.485389697049613545203318960661989115554274488697`26.34858217969563*^-48\
*I, -7.60660128673916334335250799889785628487625`25.673636534319982*^-55 + 
       3.598847653771886241076645218284478830131879`26.34859558371706*^-54*
        I}, 
     {-2.63254776676480498349986934139401151499026`25.55414208918818*^-55 + 
       1.245515309232851771408690496610057770995139`26.229211893387212*^-54*
        I, -1.6232614831842788940560459096795034`25.55415977005706*^-61 + 
       7.68000130413084559933821632630628531`26.22923124957785*^-61*I}, 
     {-9.9494449941942940484417336414948122`25.580382191968585*^-62 + 
       4.70729770418114058494846185852711888`26.25542720767747*^-61*I, 
      -1.44705556788355157258371089061120094919304742408`25.58041790739384*^-\
68 + 
       6.84633299294137368401472842995857817887770669959`26.255465415741316*^-68\
*I}}, 
   -1 -> 
    {
     {
      -0.0017457222472791933026429870814422177709530383850455345288`26.737802\
901006184 + 
       0.0082593896760577567988827001904949271494436772895216068485`27.412850\
962902834*I, 
      -0.0004708705863270695954404259461127009858127566809022729918`26.737802\
9014942 + 
       0.0022277906267909737710855673050499325740418122609844280206`27.412850\
963401286*I}, {-0.01800288251835941563069417883300006549`26.698599897205863 + 
       0.08517553250132693563539706649569278307`27.373679782941768*I, 
      -0.00451120701663898096137164777112006586653026215255867392`26.69859989\
7339175 + 
       0.0213434964914142789018972880522626641027427286170730496`27.373679783\
405166*I}, {-0.03646694528711171709984782197016970739`26.6268331524499 + 
       0.17253300855342970583393563542774522531`27.301919763271954*I, 
      -0.00786588031849631840531010277929223669`26.62683315253144 + 
       0.03721518173750131664024434990335339518`27.301919763661004*I}, 
     {-0.02334963928326258064773553920022190511`26.603615736733346 + 
       0.11047219564075848170589633151179003464`27.278649949590687*I, 
      -0.0040156602387943208813760208759520518744568634884568907776`26.603615\
737107475 + 
       0.0189989574633341191388848389051878888175468350037532082175`27.278649\
95027064*I}, {-0.00486496693438612017663839682845781454`26.38054852458976 + 
       0.02301721120576681525629522938500504683`27.055520291538308*I, 
      -0.0006180044905203066216569157246252235014446841478659971755`26.380548\
52514925 + 
       0.0029239129630822751516046710127956157508520260465834574893`27.055520\
292086335*I}, 
     {
      -0.0003334402429076840648893040382892912969752215339849512295`26.502662\
33976939 + 
       0.0015775779360927553290847224291043938250155336205532375034`27.177313\
522747955*I, 
      -0.0000289878517514973157893048768739905138322769725150273804`26.502662\
340081816 + 
       0.0001371477987752990732237931335972223384945385476319362367`27.177313\
523806795*I}, 
     {
      -7.816321285457251560275242055572102435730199943256629`26.2403520366495\
44*^-6 + 
       0.0000369807072290414320345254123008490882031794386581097042`26.915442\
007965805*I, 
      -4.308902789377468514709057426953097901446452923074391`26.2403520375421\
*^-7 + 
       2.0386351419412828029101589609635004886152205284784657`26.915442008865\
86*^-6*I}, 
     {-6.67799665874824843719172524487491142133644882118293`26.20480049293761\
5*^-8 + 
       3.159504711930978352410390219568334682931871616656387`26.8798547710556\
73*^-7*I, 
      -2.1631142055845887756039825479875018041320049192555`26.204800493305857\
*^-9 + 
       1.02341613424382964428617611360308073949836891305511`26.879854772820995\
*^-8*I}, 
     {
      -2.216525446701866448431682401412403860122309371395`26.065466142545723*^\
-10 + 
       1.0486861480823439329956793954801075988178946206802`26.740437524968847*^\
-9*I, 
      -3.9092778865324857182033361357684372250726345665`26.065466144842123*^-\
12 + 1.8495639536696263841260817949417537016436176545`26.740437527559095*^-11*
        I}, 
     {
      -2.999532483364048600659732913090161232825767602`26.0148951399068*^-13 \
+ 1.4191437191517187520544227598646064264427963917`26.68985694212443*^-12*I, 
      -2.6693471395458160311751091228187068457766803`26.01489514432813*^-15 + 
       1.26292588872833518424514378379115956682223231`26.68985694681833*^-14*
        I}, 
     {-1.70901303638284751095132526487932225251796`26.0104617674796*^-16 + 
       8.08571045648771756249618853707025037479874`26.685439514673533*^-16*I, 
      -7.111708389378321434975598430265482688407`26.010461771173887*^-19 + 
       3.3647031159688612180354335086049858534869`26.685439523982787*^-18*I}, 
     {-4.18617083712079094181398476575728543342`25.954233667659356*^-20 + 
       1.980567999761528208746977926140793034171`26.62925637932836*^-19*I, 
      -7.548863869808038398896981082149531436837901810555420672`25.9542336716\
81706*^-23 + 3.571530832549815341825925529103282265`26.629256395438755*^-22*
        I}, 
     {
      -4.47015323216378735166582366880302740325325124537210529`25.89697964813\
3964*^-24 + 
       2.114926215420170777334380340134080170170183424701923041`26.5719042890\
39146*^-23*I, 
      -3.23734882507101292736027910062790398038733832157948`25.89697966765761\
8*^-27 + 
       1.531659776076219158706947646128330534309243519957999`26.5719043163292\
74*^-26*I}, 
     {
      -2.1012200625058946636303840911440416321179795206883`25.86691179409366*^\
-28 + 
       9.9413267594172264494696188613341148288533046214334`26.541799413618502*^\
-28*I, 
      -5.663866568510954740196389284776417443957202388`25.866911840045816*^-3\
2 + 2.6796978233758234406256069316318345766358131361`26.54179946185889*^-31*
        I}, 
     {
      -4.37828228433241514487113769249681130014291864`25.769044641810638*^-33 \
+ 2.071460082177571284206696598463138243024653318`26.444029686507612*^-32*I, 
      -4.0709500981406151816643040341364120342068`25.769044714816417*^-37 + 
       1.92605457510397949891439293522224793715431`26.444029758002053*^-36*
        I}, 
     {-4.06519187591000238172060775563916095798`25.685426741916494*^-38 + 
       1.923330235575277631257760918468676995963`26.360403021450956*^-37*I, 
      -1.208378312404988493971964943788247817469257795868189242`25.6854268493\
56585*^-42 + 
       5.717099254365909984768871300627042154532904480248024498`26.3604031287\
04124*^-42*I}, 
     {
      -1.68860280020924798098749082097637934145096101997185131`25.64395056829\
2617*^-43 + 
       7.98914521296122651114689076158906285277728479850834811`26.31908738294\
4826*^-43*I, 
      -1.487170900359100499809340067930945454183971875238`25.64395073442487*^\
-48 + 
       7.036127310689553221738837605864861432506334122856`26.319087556772015*^\
-48*I}, 
     {
      -3.14762342313237215156115677920048565402613711974`25.673641681793296*^\
-49 + 
       1.489208747018924809460372061472666757467513744992`26.34860117130622*^\
-48*I, -7.61221443844124015946256367229080381235419`25.673641981367073*^-55 + 
       3.601503357294627950974711867266347608771193`26.348601496485944*^-54*
        I}, 
     {-2.6393959854809129371401686572039707127204`25.554167141065204*^-55 + 
       1.248755349683236291395212070815774006673287`26.229239319048745*^-54*
        I, -1.62447224395853186214546949842651163`25.554167528041*^-61 + 
       7.68572967532771065140136879303521759`26.229239742684545*^-61*I}, 
     {-9.9756112223161058132915821154693588`25.580432798396245*^-62 + 
       4.71967751286763094173078180604740199`26.25548134609031*^-61*I, 
      -1.44814578385246916584351283966437379163434643029`25.580433506700746*^\
-68 + 
       6.85149104058176168079628121381882220339135432585`26.25548210382288*^-68\
*I}}|>, "IT" -> 
  <|0 -> {{-3.84532945154752358233127970148213534055`21.62337743521538 + 
       18.19308565417684387033558567398085657942`22.29835065407787*I, 
      -1.60380154776331023951323167930000434336`21.52355901071841 + 
       7.58793213908285383782552041049887155882`22.19853222505232*I}, 
     {2.15228799386822933082265041902353615911`22.91033119669302 - 
       10.18294019232677243510456576980080876139`23.585209495135107*I, 
      0.4417243229579945661461622976446778916`22.521070192876405 - 
       2.08989334837718802654353884483927575973`23.195967084583188*I}, 
     {11.0678304189089903827842001936826106109`24.052068404897593 - 
       52.36430047263707294386626446333941361704`24.727042068646135*I, 
      4.48393939010150900609497350763940391836`23.951023895883186 - 
       21.21448745033388815472647140685201910732`24.62599716462974*I}, 
     {2.13424405278228625836452684856600619896`23.90531534961921 - 
       10.09757040285831245325495016315922457954`24.580320953691665*I, 
      1.18665239958845413238404170644982930532`23.872768133785954 - 
       5.61430925996703819140661179651120441814`24.547776292817332*I}, 
     {-0.41839034049050443313789903307271056196`23.773756373439706 + 
       1.9794952285195347814524976300935873854`24.448704904122376*I, 
      -0.28998285997826569387213358453723440413`23.717089635546987 + 
       1.37197165452354164734405798246503212864`24.392035366798048*I}, 
     {-0.00083280551257366108418818076110414273`22.238554884652434 + 
       0.00394018307519157981379128019410920006`22.91356879494906*I, 
      -0.00708553382182966708762318576843356485`23.168036252863413 + 
       0.03352319361719091677415233295856285585`23.84305258593832*I}, 
     {0.00064895216503747742355358484791155039`23.67317424243512 - 
       0.00307033310741136398066882801995065103`24.348157552582347*I, 
      0.0006719325780753976967130324530696669`23.529541481734213 - 
       0.00317905841379544797695887597992945849`24.204523863451428*I}, 
     {
      6.7620363811308839861178462310804054116801177603538943`23.82385166478467\
*^-6 - 
       0.0000319926572296854850349273596085084554468475550140727296`24.498832\
442507968*I, 0.00001269219343955934646540405616478465`23.75311307463068 - 
       0.0000600495133888611193583246559588789111209185417470410751`24.428091\
236227594*I}, 
     {
      2.01259587909673034130192543651960150666964205368477`23.80001349744639*^\
-8 - 
       9.52202657197934594761758935151914814701914945386205`24.47628655811949*^\
-8*I, 
      6.76809815577541330868730334452759057596269879319514`23.74132314835495*^\
-8 - 
       3.202133679712282532127487468373324755867642783319201`24.41745909190075*^\
-7*I}, 
     {
      2.22097112269045011386442108860494131666285866846`23.541274799488086*^-\
11 - 
       1.050789493584215876402290539448662974561193271787`24.216470387673777*^\
-10*I, 
      1.407279199239679806417129659039470397139924897903`23.489684198491148*^\
-10 - 
       6.658142386422944508284299801575880553593865547378`24.164850997753877*^\
-10*I}, 
     {
      1.00144202864701784135805209391412586721030318`23.220837552109714*^-14 \
- 4.73803892083571753504891946015217512027005345`23.896296966710157*^-14*I, 
      1.2718310143649026675124062382533554625499863`23.177899167982883*^-13 - 
       6.017307716681503156740879458659660631800389653`23.85330695577635*^-13*
        I}, 
     {1.9387026893679431721752347606424171514431`22.969302009124075*^-18 - 
       9.1724219030076028702329739339247600657499`23.644261548246572*^-18*I, 
      5.26978096802860555209928428867034118537241`22.933684256769098*^-17 - 
       2.49324739890658170886591234235710321982988`23.60864410600565*^-16*I}, 
     {1.658384262534971962683367303418606663`22.75252775780048*^-22 - 
       7.84617477280043063267100677347767113`23.427499438708477*^-22*I, 
      1.03213602117239221787244779297001745872`22.719598753131418*^-20 - 
       4.88325884077222894246849563709429540066`23.394570397762603*^-20*I}, 
     {
      6.37715335504073336151070114264323250250593242326235`22.521165314861072\
*^-27 - 
       3.017169235561664586873741881193924965603037666888224`23.1961781988088\
45*^-26*I, 9.731744411742940087778009642773687`22.48827830026419*^-25 - 
       4.6042988482080182304769261304089995`23.16329417617743*^-24*I}, 
     {
      1.1134463471606553752949531532260723249867650218`22.314937106834126*^-31 \
- 5.2679555862433881980767100123226652237598834884`22.98975653285639*^-31*I, 
      4.464471679692125189956721419380045493973863009655`22.283333619290204*^\
-29 - 
       2.112238150013537135894089669935884857394288675017`22.958157542565793*^\
-28*I}, {8.8735891540001954917110008964613692666812`21.99380288243449*^-37 - 
       4.19828702775399724499203893606522146787858`22.668803854798657*^-36*I, 
      1.00216065439256579071795031360785718388914909`21.958896351056143*^-33 \
- 4.74143889472851878405364319379816703666825983`22.633894330985076*^-33*I}, 
     {3.23525203560491424128440815980796478`21.569504501807003*^-42 - 
       1.530667739611644247359054578451329643`22.244443417871352*^-41*I, 
      1.103518085526290799500450002662658575706`21.53242103569578*^-38 - 
       5.220982832261079051057844497710966757704`22.207361932388423*^-38*I}, 
     {
      5.399120041317373458874414142634505210833670345736`21.194675398230547*^\
-48 - 
       2.5544405130065568934771692046760632302105349816757`21.869657204466517*^\
-47*I, 5.964326528098813065430545174060997`21.161778072893203*^-44 - 
       2.8218519313487824538209213312045744`21.836759923331353*^-43*I}, 
     {4.122603923962488961494660378220693682689439`20.9900341469691*^-54 - 
       1.9504931177417854498629954231331570652324037`21.66501534893505*^-53*
        I, 
      1.58165028609676561382783128361249474935840757892`20.956566833440984*^-\
49 - 
       7.48312972724502091039489194386419904627552839716`21.631548804332912*^-49\
*I}, {1.439176701073493064109643565092644435`20.954692172396737*^-60 - 
       6.809056369307311613313956845959268823`21.629626911897272*^-60*I, 
      2.05619765830630957613370656273093992016502`20.920457512821358*^-55 - 
       9.72831602360021296559613630519006509102838`21.59539537032013*^-55*
        I}}, 
   1 -> {{-0.07987483352760644632080554268885720055`26.74331254578448 + 
       0.37790512004011602647534922026499472047`27.41820928878594*I, 
      -0.03549352805173598969890874405407576551`26.743312545739915 + 
       0.16792756099332127569525314237478373927`27.418209288733397*I}, 
     {-0.54721695411663605435246073343640670294`26.65058832381481 + 
       2.58900181196572850933073879841067411352`27.325567075776952*I, 
      -0.25866189609679173928318173828040062064`26.65058832377638 + 
       1.22378539744283454985995240527440155899`27.32556707573086*I}, 
     {-0.6928011137845420683474582315465055826`26.56867276618825 + 
       3.27779197158746207830567663753069280831`27.243658956395382*I, 
      -0.37132907672373657074091852337909441846`26.568672766089186 + 
       1.75683820693246344022902269533991710371`27.24365895629839*I}, 
     {-0.29331928695818753324938290425867912265`26.647138932487564 + 
       1.38775701247257134558298307891029344914`27.322191770995904*I, 
      -0.19053603202034385766424373268799472188`26.647138932390103 + 
       0.9014671940158614637405031141913713008`27.322191770811493*I}, 
     {-0.0424534969722011557429844750321832307`26.413731897179034 + 
       0.20085667989351665918707207222632848896`27.08870287929929*I, 
      -0.03579969237886589626896271405518175597`26.413731896627716 + 
       0.16937609067014420062104568094277129066`27.088702878596703*I}, 
     {
      -0.0021024575883347868236329992141306571400096709790060773377`26.473663\
158507847 + 
       0.0099471817618787789984411318972177771103102086577192435712`27.148572\
784526237*I, 
      -0.002468648850764934367169483506281616658556237896677694574`26.4736631\
575602 + 
       0.0116797118577127507631112773417413976494366229440411729921`27.148572\
78283181*I}, 
     {
      -0.0000372465727482967681293807641722270136278692326663059908`26.234671\
969710003 + 
       0.0001762215947612980308458231191216441217403901371663295809`26.909730\
232308103*I, 
      -0.0000653624276040931451961529246237273792758815274054459256`26.234671\
96610363 + 
       0.0003092437875479401328805735670991935890186837539046464267`26.909730\
22867361*I}, 
     {-2.524190418740731718246483529205590650519884204303215`26.2274114451210\
5*^-7 + 
       1.1942491033407127175899705712361177673756354858527063`26.902534839235\
113*^-6*I, 
      -7.107660229751514973902486376534428433394262868407485`26.2274114416135\
6*^-7 + 
       3.3627878440588658019502847418644420744061990944227553`26.902534826780\
304*^-6*I}, 
     {
      -6.938903426030395546225745484205419585413188522345`26.147023549342162*^\
-10 + 
       3.2829453488056215361413259848920204781875276368015`26.821955733012427*^\
-9*I, 
      -3.3659251864385049925318240586335649406833545401452`26.14702352960867*^\
-9 + 
       1.59249203466253571220819256358731493035509930641724`26.821955699509292*^\
-8*I}, 
     {-8.051589794173833921964520827112580023309229946`26.032172506540572*^-1\
3 + 3.8093813449131020502892018153944135802236494984`26.707139006115334*^-12*
        I, 
      -7.2224881144929896592704057372039560120846294485`26.03217242882267*^-12 \
+ 3.41711540087584707378634821267141529273328055344`26.70713892852014*^-11*
        I}, 
     {-4.041683680379534194645108265936753253790574`25.982828326370434*^-16 + 
       1.9122079996199467882976246835464432619463339`26.657803730581158*^-15*
        I, 
      -7.1954228401983387372671276350595742444086154`25.982828145203168*^-15 \
+ 3.4043102339922082217868571226036617301084014`26.657803535264996*^-14*I}, 
     {-8.91004193495481401374172444251098199126`25.924956853825805*^-20 + 
       4.215533627156553177270017621243362375035`26.600025166705617*^-19*I, 
      -3.3780992034075239616575415858319434462504`25.924956587554345*^-18 + 
       1.59825182550135786691185273385015201075517`26.600024713530086*^-17*
        I}, 
     {
      -8.709620573742191627376339733547873316675369165206705`25.9585917851949\
76*^-24 + 
       4.120709944623954135233885996680704628872581221189991419`26.6342235525\
5493*^-23*I, 
      -7.544316811259260825119305487687039183`25.958591525852196*^-22 + 
       3.5693795207650949091256219183923212226`26.63422231856687*^-21*I}, 
     {
      -3.799243281767094469218827100859238234471981970446`26.008492271290084*^\
-28 + 
       1.79750420132214880806845772820361369142991784691535`26.683942583294648\
*^-27*I, 
      -8.065010705433567636479799878813670192746081664990596`26.0084915780303\
87*^-26 + 
       3.8157310684200743448504032285090148679753945991892999`26.683939263422\
157*^-25*I}, 
     {
      -7.42857135986060615439978169735336827039473754`25.88489710607504*^-33 \
+ 3.514617843309093381838221601496687076582508054`26.559606000090064*^-32*I, 
      -4.14476457784039789154394644276060449330336711971`25.884894886429013*^\
-30 + 
       1.960977802583388304849864785904794041086076745439`26.559600385147387*^\
-29*I}, {-6.531569763702620437566519198824031054199`25.76161666518048*^-38 + 
       3.0902269796272303891781770372557023665211`26.43656549413688*^-37*I, 
      -1.0271851133251711387274472286725486816982651`25.761611577293184*^-34 \
+ 4.8598350245125231925571912025532276006446695`26.43655625272503*^-34*I}, 
     {
      -2.58862826073955029018609395741612526522520137306202746`25.76638247230\
496*^-43 + 
       1.224736040640273038403966790109055219468616935322238534`26.4414704695\
93252*^-42*I, 
      -1.23039950892900751870685924954435137001`25.766370025713613*^-39 + 
       5.82128629987580968613484968447811180776`26.44145080080294*^-39*I}, 
     {
      -4.63287633971942078679486048218252414256167236522`25.71155200873997*^-\
49 + 
       2.191914038465659519951532904626252321142602104115`26.38624513749973*^-48\
*I, 
      -7.135876841679821817646830704362189513820308459640398`25.71152884221964*^\
-45 + 
       3.376137733688628519914086286376460587535433929069879`26.386209915674748\
*^-44*I}, 
     {-3.74951043633564780292669965276840536539303`25.610387805179737*^-55 + 
       1.77397451607252424589036362439859493145204`26.285446366434073*^-54*I, 
      -2.006496364971021358687020532156240916154407594`25.610353105793248*^-50 \
+ 9.4931684508908258209160299486175447493406100512`26.28539133031101*^-50*I}, 
     {
      -1.373813526498844453463782249203863310589779497279295886`25.6646970050\
21445*^-61 + 6.49980904767512665023152742958712081`26.339462549292026*^-61*I, 
      -2.7383113766647609430182913256730913701896`25.66463110598485*^-56 + 
       1.29555436149742376146929030444308763047682`26.339343217707658*^-55*
        I}}, 
   -1 -> {{-0.0802775947347308685506387383656749908`26.743312545768422 + 
       0.37981067045698483086101533939920020317`27.418209288766633*I, 
      -0.03595728123654999271620266941465266327`26.743312545689466 + 
       0.1701216776535525631779192418584663313`27.41820928867352*I}, 
     {-0.55006133820923631160738708341047679797`26.650588323790792 + 
       2.60245920855088428084258467091317860573`27.325567075746534*I, 
      -0.26216778565298858262809942887099231178`26.650588323682364 + 
       1.24037251950705826672385951916396076504`27.32556707561633*I}, 
     {-0.6965804279529343567745421991243465346`26.56867276622982 + 
       3.2956727246532193294010953064031906359`27.243658956436306*I, 
      -0.37667063608441332241822856627729758483`26.568672766161395 + 
       1.7821102800279307519853735708957238329`27.243658956369305*I}, 
     {-0.29500082699324842630812913951354903964`26.64713893251855 + 
       1.39571274221543607752823707709460973102`27.322191771040213*I, 
      -0.1934565825438194574987737636183536337`26.647138932410964 + 
       0.91528495046571761402537945502908165058`27.322191770836433*I}, 
     {-0.04270652913369886296670153676536378836`26.413731897442094 + 
       0.20205382979845827034429209793595866816`27.088702879631498*I, 
      -0.03637843122605658839727012697892820515`26.413731897174884 + 
       0.1721142293786760512103965660753378001`27.088702879291052*I}, 
     {
      -0.0021152823710830646481229353381052111137039065792689209344`26.473663\
15899472 + 
       0.0100078585839757073000111482666447948487378534631827570688`27.148572\
785384015*I, 
      -0.0025100399187009694743561873335628993024193492962359902208`26.473663\
158796455 + 
       0.011875541955957021551952303189210037527604099494489096192`27.1485727\
8503017*I}, 
     {
      -0.0000374755207927057115229676587931745311623736759422971012`26.234671\
97114136 + 
       0.0001773047974971811446410455449628256588970613081808503763`26.909730\
233750512*I, 
      -0.0000664796391771428466474753277359062425858053290866821803`26.234671\
970064824 + 
       0.000314529557232550905370094271335527433885620821580313371`26.9097302\
3266559*I}, 
     {
      -2.53962787507430774124192104893151404333882286561203`26.22741144681238\
*^-7 + 
       1.2015528979543663138341532798806497335057815542031796`26.902534845211\
104*^-6*I, 
      -7.229709133759963453461301876196480352336450524604076`26.2274114464700\
57*^-7 + 
       3.420531821333179945786653812460826298909845256027332`26.9025348439994\
9*^-6*I}, 
     {
      -6.980737643159730316875372380207291827501513908911`26.147023558665836*^\
-10 + 
       3.3027380221018750812025159824682201179328185101749`26.82195574883486*^\
-9*I, 
      -3.4233509075245460560277733050122756061222479545319`26.147023557268366\
*^-9 + 
       1.61966138583609412447753195308271092950034145289924`26.821955746464454\
*^-8*I}, 
     {
      -8.099155787515383654705589228812794371433660118`26.032172542751297*^-13 \
+ 3.8318858455545375263285403554213917808717275917`26.707139042268892*^-12*I, 
      -7.343990392721533026701733657171365303465431005`26.032172538437116*^-12 \
+ 3.47460075766627542959618963688859903819400996587`26.707139037961515*^-11*
        I}, 
     {-4.065001070202562149790741175999374089463104`25.98282840997134*^-16 + 
       1.9232399612665998941348049330319938095710605`26.657803820710846*^-15*
        I, 
      -7.3142211820077742346285253213153546905338629`25.982828401767744*^-15 \
+ 3.46051629995733472030803948726943970057394804`26.657803811867247*^-14*I}, 
     {-8.96017028051889662930096298498181790517`25.924956975857775*^-20 + 
       4.239250432076415315751258013543098818428`26.600025374395525*^-19*I, 
      -3.4327015000992294782841115956454027047996`25.924956965759133*^-18 + 
       1.62408535350315743799269661325912473136938`26.60002535721593*^-17*I}, 
     {
      -8.75740328745368190958604969104991929390896416239955834`25.95859190347\
2993*^-24 + 
       4.143316980361615151954460154862457222655314015975921888`26.6342241153\
5246*^-23*I, 
      -7.663596550831635054516527317074090864`25.958591895059715*^-22 + 
       3.6258133464279333640533987468271386703`26.634224075377567*^-21*I}, 
     {
      -3.8195860687194786597540788238425511092284950153117`26.00849258639347*^\
-28 + 
       1.80712881398883341538081934015550871495355887863725`26.68394409228655*^\
-27*I, 
      -8.189764986422622326331113343488606151206201863020515`26.0084925668672\
7*^-26 + 
       3.8747550180805048261414439724778504388406938783751889`26.683943998885\
702*^-25*I}, 
     {
      -7.46744631077905020862460786174740034665939413`25.88489811260249*^-33 \
+ 3.53301042373094888560490064254661053147341838`26.559608546289404*^-32*I, 
      -4.20754852396292128424627408241071273261075254101`25.88489805764815*^-\
30 + 
       1.990682245958314449330235106796361359619848538591`26.559608407332068*^\
-29*I}, {-6.565032866063262431704944770925264944306`25.761618968728374*^-38 + 
       3.1060590973995227316441093735538169804929`26.436569678242254*^-37*I, 
      -1.0424418921495902696576047298645942688688221`25.761618856798854*^-34 \
+ 4.9320181462598116231730889879899585041278399`26.436569474978054*^-34*I}, 
     {
      -2.60163540343429554309649290673742232810860904587321239`25.76638810187\
95*^-43 + 
       1.23089000128638535012336864235367223619495679024299643`26.44147936588\
4867*^-42*I, -1.2483459025901819128699099073661964`25.766387856472164*^-39 + 
       5.90619457137122721500059739782369787096`26.44147897812072*^-39*I}, 
     {
      -4.65574826269874729848157232594340091267137905796`25.711562480792548*^\
-49 + 
       2.202735240109933776075943296057135343904086800748`26.386261059308563*^\
-48*I, 
      -7.238246704981748491000378289915101614470247481536905`25.7115620684872\
68*^-45 + 
       3.4245711310067388957427940375970865675792852957588296`26.386260432493\
14*^-44*I}, 
     {-3.76772876796371991280459397132152336154023`25.610403486005527*^-55 + 
       1.782594002958162259903594386061845255648414`26.285471238417934*^-54*
        I, 
      -2.0348508356666478144642507239399398078355646987`25.61040292520634*^-50 \
+ 9.6273195868453218238302175954964145641805273878`26.285470348984465*^-50*
        I}, 
     {
      -1.38039367006944385029590079084598519320067003681355878`25.66472678402\
554*^-61 + 6.53094113066180500828572659232266502`26.33951647874363*^-61*I, 
      -2.7764842302044459436920071478723648629299`25.66472581183845*^-56 + 
       1.31361476445801659036877221196881530355558`26.33951471825749*^-55*
        I}}|>, 
 "S0" -> {1.97945739718505151131950284717186236237`24.180652737699496 - 
    9.36524124383898136287602025958509159034`24.855619946825392*I, 
   0.60497856593025759659789966385340855137`24.26753184385339 - 
    2.86228449541060707178476526379729258906`24.942498544247556*I}, 
 "T0" -> {2.77261640058962535556972829178952977025`22.06496065952358 - 
    13.11784810578515517720097638476475701988`22.739931326634714*I, 
   1.05303271591947594367075926753395931066`21.924741607153784 - 
    4.98212562506537411746125035509618548129`22.59971287891272*I}, 
 "Sc" -> {-0.04235871929161518619640729682410845506`26.61681646001936 + 
    0.20040826617949513967262319465933778029`27.29187282963246*I, 
   -0.0087535635489497247338971168266456845`26.629097534107363 + 
    0.04141500316994474517091301406893464003`27.304160970975047*I}, 
 "Tc" -> {-0.83114634305284757800005524304390286219`26.60992597647063 + 
    3.93233318519195503570087526632632798049`27.28491684509448*I, 
   -0.45039072834808564430565286946140361766`26.604942139471767 + 
    2.13089598743904896993384855394367991399`27.279935483361285*I}, 
 "kappaFit" -> {1.0055418968448022185721590285972977218`22.129728240573627, 
   1.01452999362723692443866669077694754939`22.163164870925847}, 
 "kappaFitIm" -> {1.049421429727819993221`5.148284047241204*^-17, 
   -3.7461213315044942648`3.730487587715531*^-19}, 
 "residual1" -> {0.00225666337664079049642520843671591096`19.87097833030137, 
   0.01076269053537363956675276957954276909`20.31913696203071}, 
 "residualMinus1" -> 
  {0.78243842962464730877008647213657223737`22.42405668733986, 
   1.44964109267558908729537929552334690743`22.456193859658796}, 
 "neutralOnly" -> 
  {0.40069516248872544492945709221761222673`22.126909184359082, 
   0.74061161042996415552005926582969030094`22.160672924933916}, 
 "residualP2measure" -> 
  {0.01451924880933639949769759060731215933`21.964954428911305, 
   0.2615194991416416729244112862412675363`22.94835350067679}, 
 "chargedFractionS" -> 
  {-0.02139915683553114494556183414021915141`24.313676581406202 - 
    2.7726543138724123732`7.645441266073738*^-19*I, 
   -0.01446921269927907156193197399697432257`24.400456051417496 - 
    1.5914981401999090068`7.661017905776597*^-19*I}, 
 "chargedFractionT" -> 
  {-0.29976968428668882816906349519605360382`22.198513089997896 - 
    1.8779881831773071401`5.2150283588385635*^-18*I, 
   -0.4277082008366836247109010693409778389`22.058295641166335 - 
    2.76995410403779046102`5.0892312703054765*^-18*I}, 
 "time" -> 2267.175653`9.807030162574144, "kernels" -> 8|>


==> anc/paper_scan/point_B_b0.900000_N6_h0.250000_P5.000000.m <==
<|"b" -> 9/10, "Ps" -> {3/10, 9/20, 7/10, 11/20}, "ws" -> {1, 2, -1, -2}, 
 "lams" -> {0, 0, 0, 0}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 6, "hstep" -> 1/4, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.125`40., 0.375`40., 0.625`40., 0.875`40., 1.125`40., 
   1.375`40., 1.625`40., 1.875`40., 2.125`40., 2.375`40., 2.625`40., 
   2.875`40., 3.125`40., 3.375`40., 3.625`40., 3.875`40., 4.125`40., 
   4.375`40., 4.625`40., 4.875`40.}, 
 "IS" -> 
  <|0 -> {{0.06618134127878227536795344275138996975`23.53708217722053 - 
       0.31311824533230507107410121332880825492`24.21206107433533*I, 
      0.02773069992492029622526502504474627187`23.744562994944665 - 
       0.13119994147219695830368463040060076903`24.41954350701996*I}, 
     {0.98334658030740296211901156777071996523`24.302786010988445 - 
       4.65242543940538895163932623181529073442`24.977638796516555*I, 
      0.38786442923302617415833828977362316281`24.39202815574251 - 
       1.83507053742951550922046226786458359222`25.0668888424212*I}, 
     {3.24967508764067626476329135994364118108`24.38343198846092 - 
       15.37491597602863959021087442517758809431`25.058422225620568*I, 
      1.0939653403304119070144975028629559949`24.441549633480538 - 
       5.17578672779838255838913686488779730666`25.11654188546943*I}, 
     {2.92063679242039387918262753998270650439`24.15839330658422 - 
       13.81816460690009519262780250895064665294`24.83336952406843*I, 
      0.77650868487936212345358073682470607153`24.19631604247236 - 
       3.67383060235244920864303334293855758004`24.87129246969927*I}, 
     {0.66080785157584955409000937813653488682`23.772265336653465 - 
       3.12642492565462648261257535990439158876`24.447238874406867*I, 
      0.12889799631823198687391042932809393717`23.80198895113295 - 
       0.60984431040768639933711050083191729451`24.476962517808076*I}, 
     {0.03705121733708454502311515371481593778`23.85112276678161 - 
       0.17529732604155016191531014554809611158`24.526040308928277*I, 
      0.00492443113623456734178979824677823033`23.88392790969067 - 
       0.02329854921105807170452328349040089534`24.55884211280435*I}, 
     {0.00057989527708933582479309757822577129`23.60423708202527 - 
       0.00274361002860056906527134577332785258`24.27926031674062*I, 
      0.00004872519449989926323812467573712617`23.63685261080836 - 
       0.00023052943791236011506765515764632458`24.311879363786133*I}, 
     {3.2610158115465051882560063289368`23.24615104950513*^-6 - 
       0.00001542857139463424173772473380545259`23.921126532862946*I, 
      1.606172164918263062665420826179305001195792938214893`23.274345752267518\
*^-7 - 
       7.599148041776449832310579215083420425279344216501492`23.9493213761819\
95*^-7*I}, 
     {
      7.6646502454125638746474939703941357888486276052478`23.12558726528325*^\
-9 - 
       3.62631187213311067374651830491262735050645369691713`23.800556253099444*^\
-8*I, 
      2.051236868018019611405560989802235632475610365793`23.1560732699593*^-10 \
- 9.704845451366706536597213595369701127917769952974`23.83104202919119*^-10*
        I}, 
     {
      7.9313437443902990889402709343849223653823420418`22.971357518014145*^-12 \
- 3.75249033698121144830424799831576249995885309035`23.64633284062371*^-11*I, 
      1.068944324567691517538163677976681364047789134`23.000851132067588*^-13 \
- 5.057406888395455321426432911378974980577550881`23.67582659377592*^-13*I}, 
     {3.6714504312650666095132336685601469331300863`22.829316972033368*^-15 - 
       1.73704263867923160373549612724370333475012437`23.50429198237113*^-14*
        I, 
      2.30952875633476258249988223170917023515847`22.855407283706384*^-17 - 
       1.092688026194317157618397274777955159317732`23.530382381875604*^-16*
        I}, 
     {7.644329573394457033973866241411954516682`22.671163149866782*^-19 - 
       3.616697722520402965887472974051555769659`23.346140781733396*^-18*I, 
      2.0801870857171952273015889885636798535`22.69989765380964*^-21 - 
       9.8418151952977249280790129809372971544`23.374875571893266*^-21*I}, 
     {7.17574465816838416496852948624750354`22.41432337717968*^-23 - 
       3.395000060294594961069649731068006305`23.089297969934204*^-22*I, 
      7.82921065565014799571932346280925`22.440954468118292*^-26 - 
       3.704168962831510830366923740602945`23.115929178311426*^-25*I}, 
     {
      3.04080937559632109379494422466959230862132558177959`22.24618122559341*^\
-27 - 
       1.438672709980349552331152255046838840272165897735008`22.921154798130576\
*^-26*I, 
      1.23295796609875430209513952238846578198100218925`22.27329739073592*^-3\
0 - 5.83339091432292561375178887515505965844531309205`22.948271014246206*^-30*
        I}, 
     {
      5.822592696218723021842144144142093466984973177`21.91665052396316*^-32 \
- 2.75479458877238735408916297388197344314359648`22.591623414589023*^-31*I, 
      8.13223536131444644377150542945363282499579`21.942835401115993*^-36 - 
       3.847536507666266713475238272907521795107133`22.617808286830435*^-35*
        I}, 
     {5.0419309031789560482830642024318342205854`21.585289105224703*^-37 - 
       2.38544660320521167302721476875824786277548`22.260261977505483*^-36*I, 
      2.248301494733654693241599474798380768`21.606995926776566*^-41 - 
       1.0637200839488056638028968098118276515`22.28196880228*^-40*I}, 
     {1.97582058503558718455896404180615932`21.436553587191923*^-42 - 
       9.34803469866030499201929191025960321`22.111525804939387*^-42*I, 
      2.6073531090530691191663723322554049236198915706367`21.45741630002163*^\
-47 - 
       1.23359517152965154135296054787351588130994907766936`22.132388482183334\
*^-46*I}, 
     {
      3.506399319836696522819532856440383415129426187192`21.384899717568587*^\
-48 - 
       1.6589533866307903847782422372011816370793390400351`22.059918031210923*^\
-47*I, 
      1.2692235168663563074813902051021258875747244`21.405623788025917*^-53 - \
6.0049710818303123620145359968798446756076054`22.080644290518187*^-53*I}, 
     {2.819735533250985780089900652078739039305136`21.21926119557564*^-54 - 
       1.3340778917640614981046641310617335069378331`21.89420924014682*^-53*
        I, 2.594999352925124943781328409107783426`21.2397062517466*^-60 - 
       1.2277503422060492159261183549916451541`21.91465324234348*^-59*I}, 
     {1.028097966888985359155001685832416882`20.939693424295594*^-60 - 
       4.864153932241885640999390242494073188`21.61466613154785*^-60*I, 
      2.229670376920061384095013318506310484443092983564`20.959438625337707*^\
-67 - 
       1.0549052989879186492343366259120165561174825161972`21.6344113532025*^\
-66*I}}, 
   1 -> 
    {
     {
      -0.0017433972021314832401914587227896469528842885434506834068`26.737802\
600207186 + 
       0.0082483893843909155592419267239288648012208007442366814966`27.412850\
655651095*I, 
      -0.0004707555659801384072572826433053915954385675391851108089`26.737802\
816069593 + 
       0.0022272464406425411309639348058052256928655763615224312786`27.412850\
87614417*I}, {-0.01798377235049092491394116857610504398`26.69859980601149 + 
       0.08508511816224937456686329243157814194`27.373679464443693*I, 
      -0.0045103232766282162915924548607345920142991882496226885633`26.698599\
871428947 + 
       0.021339315326207382428685950166824946270601155155797801233`27.3736796\
9292063*I}, {-0.03643550637398097029225637077399215971`26.62683307802467 + 
       0.17238426425292985752142931030407621048`27.301919404982726*I, 
      -0.00786461829837930015441871061382581775`26.62683313140434 + 
       0.03720921084726277876189157971585179847`27.301919661971947*I}, 
     {-0.0233320708346061885239269564810706827`26.60361546075072 + 
       0.11038907550885713847233760063746443597`27.27864944696961*I, 
      -0.0040150937209495769625020684991141726998720913049433145344`26.603615\
658970146 + 
       0.0189962771448324370739406860662927918545935017023411060736`27.278649\
80797231*I}, {-0.00486160861884570844484527699791102578`26.380548000021914 + 
       0.02300132228830205151339826561815155704`27.055519777758153*I, 
      -0.0006179240426737758152685712506413387781350625157197130429`26.380548\
377382365 + 
       0.0029235323469137333322342466689312062096241802221699833659`27.055520\
14735817*I}, 
     {
      -0.0003332226290842505521331380743713158436194118628481950812`26.502661\
95793283 + 
       0.0015765483580087070254355845214735919983740963405439606947`27.177312\
219685646*I, 
      -0.0000289842708832886747220025176950620754339139746889217951`26.502662\
23357704 + 
       0.0001371308569130069079053171262353654560749702854069485825`27.177313\
160358917*I}, 
     {
      -7.8114101965680514267742759693206049172507206445040015`26.240350543127\
494*^-6 + 
       0.0000369574718048879731226271240512720910848860115711094077`26.915440\
501830876*I, 
      -4.308389413057936596686704776779664906753632870492215`26.2403516272299\
1*^-7 + 
       2.038392252496522446323116021789788247702296665957254`26.9154415950885\
9*^-6*I}, 
     {
      -6.6739112118565982531398987327383137065181491836228`26.20479972330673*^\
-8 + 
       3.157571798609196000251632840886620181028284722902593`26.87985105164397*^\
-7*I, 
      -2.1628632431374245234191361435683126101388794462041`26.204800284635507\
*^-9 + 
       1.02329739847996931740000400953825920217419963873356`26.879853764386095\
*^-8*I}, 
     {
      -2.21519546701267085194047635118048736292433420334`26.06545994266095*^-\
10 + 
       1.048056905914442992464022697377761122386688696603`26.740430529494628*^-9\
*I, 
      -3.9088336470579257856508696532069075865927825682`26.065464489374254*^-12 \
+ 1.84935377436214512803900983869249955569363045339`26.74043565965561*^-11*
        I}, 
     {
      -2.99775870111337778992709370669040201660272907`26.014879563446247*^-13 \
+ 1.4183045043893704805763222507579901717954499915`26.689840403405764*^-12*I, 
      -2.6690489390895787832350393197097307716527921`26.01489105344468*^-15 + 
       1.26278480364028751279733955800544769006470371`26.689852603211566*^-14*
        I}, 
     {-1.708013743189331003751487144345150996246057`26.010444606052143*^-16 + 
       8.080982584170830582140659277156588061506755`26.685396198399342*^-16*
        I, 
      -7.110925501482050401545638570533884459568`26.010457339543102*^-19 + 
       3.3643327147656887517252262931752795267037`26.685428338092095*^-18*I}, 
     {-4.18374501207373316046575641652449454748`25.954208840252324*^-20 + 
       1.979420289443874965768528347243369541351`26.629156721656386*^-19*I, 
      -7.548043632340622798272729607563711120492848016097542144`25.9542273652\
2709*^-23 + 3.571142760456396880556039874578906063`26.629231079599553*^-22*
        I}, 
     {
      -4.46758184114008905282452492536761014211061979574429813`25.89681869262\
815*^-24 + 
       2.113709634689339047022985458178739505534960059848823306`26.5716792501\
17878*^-23*I, 
      -3.23700121738550106062369811203193280494727863480185`25.89693940790357\
7*^-27 + 
       1.531495315358971056850183504297509697636343946209301`26.5718480242948\
7*^-26*I}, 
     {
      -2.1000188063336586261472351429471802309966990852908`25.866406753559296\
*^-28 + 
       9.9356433565490265241251419267918730187057978479843`26.541269220484253\
*^-28*I, 
      -5.663265061761011451610876253423006230831303088`25.8667872635564*^-32 \
+ 2.6794132375175459463950783904722471708677975972`26.54166867821622*^-31*I}, 
     {
      -4.3757924587230698728938954239118727809781055`25.767978238329647*^-33 \
+ 2.07028209180911138781226751525242534311747129`26.442985345423686*^-32*I, 
      -4.0705221815061238462718656539893128625845`25.768784897695994*^-37 + 
       1.92585211848531409727981752441921251626601`26.443775321024738*^-36*
        I}, 
     {-4.062890764142602521775242069443761502539`25.68335141399307*^-38 + 
       1.9222415298086679084992530889444236879298`26.358331297220662*^-37*I, 
      -1.208252518041386630521392774834396081477347716499546574`25.6849265278\
8557*^-42 + 
       5.716504094013420461930497960919504846024695231571339949`26.3599036775\
87386*^-42*I}, 
     {
      -1.68765087908961077792140012695107490517379470585831419`25.63973683899\
3286*^-43 + 
       7.98464146817581939683556975723304244565702611920889372`26.31467939718\
4143*^-43*I, 
      -1.48701749486873739000355994696555417356021635072`25.642943216011815*^\
-48 + 
       7.035401516122101043391910811826914709414721692571`26.318033411375037*^\
-48*I}, 
     {
      -3.14585554717796217399867093114183056402072539691`25.663769928089838*^\
-49 + 
       1.48837232665313283404518434933683890484197851003`26.337895698789474*^\
-48*I, -7.61143601097914807261538657251509620614813`25.671290846502558*^-55 + 
       3.601135066419376535364649153766189485379904`26.34604992764018*^-54*
        I}, 
     {-2.63791853059609688303469676928352827600269`25.53773348478592*^-55 + 
       1.248056333809347435924945300660615882950016`26.211280221859578*^-54*
        I, -1.62430748966984267266812692478122322`25.550261478873917*^-61 + 
       7.684950187139823622119132352829403`26.22496538017541*^-61*I}, 
     {-9.9700443632482573348064061140436665`25.542609553736057*^-62 + 
       4.71704371139178237088038813028147217`26.21513715361608*^-61*I, 
      -1.44800005925374825547197770449543991573321250194`25.571334807126703*^\
-68 + 
       6.85080158597459320412307226248845672380793906513`26.245755396258414*^\
-68*I}}, 
   -1 -> 
    {
     {
      -0.0017452604371213694198336541073153216533700265313053615295`26.737802\
66366961 + 
       0.0082572047522786310323241849138200621445544158207583280977`27.412850\
720474918*I, 
      -0.0004708439191500475199862378079474458564284663650191478962`26.737802\
84860726 + 
       0.0022276644586064707587177157043508760844266211177379731458`27.412850\
909379816*I}, {-0.01799989897921957125447069885150824518`26.698599895783467 + 
       0.08516141673210411043491815990756080352`27.37367977797542*I, 
      -0.0045110504535160400373590495369613215926387310529471315968`26.698599\
896982305 + 
       0.0213427557574038800408019380697099041026971621256018788352`27.373679\
78215916*I}, {-0.03646344260783098836543324293090119138`26.62683315142259 + 
       0.17251643661987333319439837698337313459`27.30191975832855*I, 
      -0.00786572754878306977323019045446009568`26.626833152271452 + 
       0.03721445895093295697234900950279302618`27.301919762409934*I}, 
     {-0.0233482179281298061376358545113716932`26.603615732848937 + 
       0.1104654709020848775830772772126173883`27.278649942517344*I, 
      -0.0040156126608629491443421469664765176200909685064363671551`26.603615\
736135286 + 
       0.0189987323618463009209750772819500178337881147167574327295`27.278649\
948500327*I}, {-0.00486475926067618188736037984389360263`26.38054851816085 + 
       0.0230162286565104680646238133291655287`27.055520285241574*I, 
      -0.0006179995410617163287398798112373010832038306083485162376`26.380548\
523525494 + 
       0.0029238895461227637208957268127453196975177124671697263484`27.055520\
290495963*I}, 
     {
      -0.0003334296813507235335342422571592652604016450652283240426`26.502662\
335430802 + 
       0.0015775279670815573194153602637981469711840553240189435729`27.177313\
50794886*I, 
      -0.0000289876870394682496144968758895617828266491577982116857`26.502662\
338998434 + 
       0.0001371470194870506064461856699964213926084076294342643186`27.177313\
52011136*I}, 
     {
      -7.8161398469185889218633636177031882525747135520364397`26.240352021786\
688*^-6 + 
       0.0000369798488040569278785508897717698180112828199836536763`26.915441\
992977463*I, 
      -4.308886290260537956531137967397613317738129260239552`26.2403520338459\
4*^-7 + 
       2.0386273358520694294449400359928953863963986927443592`26.915442005138\
495*^-6*I}, 
     {
      -6.6778949049478169734825858499575702938155298437089`26.20480048624054*^\
-8 + 
       3.159456570006334090049148085412821662439989274608682`26.879854738708637\
*^-7*I, 
      -2.1631098905121720740782995795065397766007942757958`26.204800491646154\
*^-9 + 
       1.02341409268970352296777264067333967988238417341569`26.879854764804627\
*^-8*I}, 
     {
      -2.216510100555128514171335285297565626729162899371`26.06546609592325*^\
-10 + 
       1.0486788874882756550447358220227283316169546472891`26.740437472364825*^\
-9*I, 
      -3.9092778528331472810294667894517286950178246798`26.065466133330645*^-\
12 + 
       1.84956393772574021255597550892775086627070101365`26.740437514570715*^-11\
*I}, 
     {
      -2.999538359428247033340571078181277214863985001`26.014895039468275*^-13 \
+ 1.4191464992448321914026224573466091596062220307`26.689856835482043*^-12*I, 
      -2.669352920394026165853896266785191954446353`26.014895119621695*^-15 + 
       1.26292862377270435915817498071515177588645916`26.68985692058584*^-14*
        I}, 
     {-1.709032473249406502794085956213164603137466`26.010461673049328*^-16 + 
       8.085802416508988102482730270999513104959257`26.68543927635127*^-16*I, 
      -7.111740424959847964884274603676416338686`26.010461748029993*^-19 + 
       3.3647182726956394390816363893705901039886`26.68543946557249*^-18*I}, 
     {-4.18625948440996346361362388263510223469`25.95423355129631*^-20 + 
       1.980609940712108586886215288772002066645`26.62925591229116*^-19*I, 
      -7.54891643390223921792628990753732171490124977001201664`25.95423364326\
094*^-23 + 3.571555701760117852161388422086148884`26.629256281368637*^-22*I}, 
     {
      -4.47029269504776457625229730458621711554587608128536282`25.89697900500\
959*^-24 + 
       2.114992198328156855696960144909294539639907077442729216`26.5719033898\
16498*^-23*I, 
      -3.23737955499683798058199288440172023425634198118253`25.89697951108568\
6*^-27 + 
       1.531674315069034369896125274102908039290276553128897`26.5719040974088\
83*^-26*I}, 
     {
      -2.1013068012837943230659529691682965453544444219737`25.866910067988616\
*^-28 + 
       9.9417371393432512671697961144409321564775275595292`26.541797601501056\
*^-28*I, 
      -5.663934802273577848112320404151654113282314589`25.86691142106117*^-32 \
+ 2.679730106245303177602006464992347062283377731`26.541799021996066*^-31*I}, 
     {
      -4.37850682043980579715701433076189593575213994`25.769041509617644*^-33 \
+ 2.071566315068294590327201589608339444797166802`26.44402661918999*^-32*I, 
      -4.0710094942092667699994935647258733642121`25.769043956576017*^-37 + 
       1.92608267666921898278604296413040683699002`26.444029015466704*^-36*
        I}, 
     {-4.065440263320892201096425450016434378535`25.685421472733992*^-38 + 
       1.9234477530337601311553720528404933088247`26.360397761439536*^-37*I, 
      -1.208398965394828875013724055475801269719643781254780182`25.6854255769\
0519*^-42 + 
       5.717196968129558943918788715941744442350203273268240331`26.3604018584\
67462*^-42*I}, 
     {
      -1.6887220969462291563588889701336997893577472070690115`25.643941253775\
72*^-43 + 
       7.98970963163627368521922571964385567922869729081269257`26.31907763685\
5333*^-43*I, 
      -1.487199942402748777677345952584285431421830634419`25.64394849000728*^\
-48 + 
       7.03626471488191776038207916314922272883954097818`26.31908520836217*^-48\
*I}, 
     {
      -3.14787481067086584775264326290688391912078550548`25.673622489649755*^\
-49 + 
       1.489327683902690852366320049551434192226482481735`26.34858033830265*^\
-48*I, -7.61238102821040958786237846679203775049129`25.67363736594733*^-55 + 
       3.601582174518946383418932141044781065340248`26.34859648645679*^-54*
        I}, 
     {-2.63963013571847539321708025221776479520705`25.554138840484423*^-55 + 
       1.248866131226966055540468352674922763683912`26.229208336912283*^-54*
        I, -1.62451147300237500510508468950165558`25.55416073420713*^-61 + 
       7.68591527642217150092590184754258149`26.229232305098748*^-61*I}, 
     {-9.9765805197957861953406481697501912`25.580373747833967*^-62 + 
       4.72013610847808263018685424937023528`26.255418174300836*^-61*I, 
      -1.44818389064046666112590532188869258380928548968`25.580419353233474*^\
-68 + 
       6.85167133204099282274059335691329271243872356841`26.25546696250764*^-68\
*I}}|>, "IT" -> 
  <|0 -> {{-3.8643427764615729409578190268245371828`21.622526872665517 + 
       18.28304180828290760164661335409525349698`22.297500091365272*I, 
      -1.62743722264809806424060643303510671471`21.52143277927125 + 
       7.69975763104432120057383313981661746438`22.196405993282315*I}, 
     {2.14918290633066772065728453765453173561`22.907012176416796 - 
       10.1682493513347630224491249359379227318`23.581890606849917*I, 
      0.43676393288130397719946939009667839926`22.50826434550284 - 
       2.0664246696383500851467502078521193785`23.18316144958072*I}, 
     {11.09489012678429423699155489405648663861`24.0508336598404 - 
       52.49232580553911713756590631834872280522`24.725807318950917*I, 
      4.52358498377635442501330767248849937981`23.94785137638881 - 
       21.40205933217794771039115402571433948456`24.62282463636079*I}, 
     {2.14207882496947706361779572381742954704`23.904913010382057 - 
       10.13463840529570079569032765782095240364`24.57991867392652*I, 
      1.20173069030074265968081588211080293376`23.872086469369886 - 
       5.68564791583613313099117005230142297073`24.547094766320722*I}, 
     {-0.41943490948882351389664354681777221678`23.773011896147676 + 
       1.98443731046532716567961244286129783761`24.44796037250541*I, 
      -0.29226603464132366502784865690811548516`23.71486172302765 + 
       1.38277384786792294141661616160837854727`24.389807328755754*I}, 
     {-0.00088615331856730879063529826524489757`22.264256571952917 + 
       0.00419258308828128970518760797537726244`22.939270528198175*I, 
      -0.00726922012437294221062434699754352249`23.174914004073134 + 
       0.03439225325896594261719708310387291546`23.84993045562477*I}, 
     {0.00064909299866927071335432831416805645`23.67222439754199 - 
       0.00307099942179573304675038086867300608`24.347207697488816*I, 
      0.00067212145376703382968153019621967873`23.52606873483193 - 
       0.00317995202555985614168147712185298535`24.201051088543124*I}, 
     {
      6.767910230645041254188407999941312218796806980616258`23.823394487476378\
*^-6 - 
       0.0000320204476826693774874363882740516247607949576959426559`24.498375\
224955478*I, 0.00001273326804175583469211397085912633`23.75152773046316 - 
       0.0000602438462192174929340549083036557702127118905082118144`24.426505\
77038932*I}, 
     {
      2.01471408012691320498539241117769996098410531303753`23.7996474181626*^\
-8 - 
       9.53204823937103688194588120420542628411887918099503`24.475919073912813*^\
-8*I, 
      6.79495395682622091351458651770496877854517428055374`23.740096938931348\
*^-8 - 
       3.214839740271859492205228079544349611876766585366304`24.4162287036490\
36*^-7*I}, 
     {
      2.22345728080649965839588661660327455104763047586`23.54097941433229*^-11 \
- 1.051965748782243545115188966721736321694582212835`24.216174712680562*^-10*
        I, 
      1.413227767026122306647204407668663651952146345922`23.48869979414599*^-\
10 - 
       6.686286347719907714386261701124708168273758445928`24.163865723345566*^\
-10*I}, 
     {1.00258453447273084108147465021890203412449673`23.22059584083948*^-14 - \
4.74344436310262858983924911026702938052345229`23.896054719359842*^-14*I, 
      1.2773152873835655190393863034052364942508731`23.1770861198224*^-13 - 
       6.043254998972041721440475747517507867494353193`23.852492259746697*^-13\
*I}, {1.9409160255459727321867098129467287198722`22.969131036893735*^-18 - 
       9.1828936753682716567184548888887168030503`23.64409057757624*^-18*I, 
      5.29254892771547869635480024914691053763478`22.93309522513807*^-17 - 
       2.504019413267729296898538412652004889206727`23.60805507531141*^-16*
        I}, {1.660263365769363426481551852694623435`22.75239108995199*^-22 - 
       7.855065216786333496688875757808389941`23.427362762585584*^-22*I, 
      1.03656894992785032326633149307712070468`22.719120693479518*^-20 - 
       4.90423198587282864365802210291435749207`23.39409230021508*^-20*I}, 
     {
      6.38430292999559289184277936316608077829998833633888`22.521038809087695\
*^-27 - 
       3.020551854169086576069617323025129458503586180475875`23.1960517122443\
5*^-26*I, 9.773178684847394716210959230522947`22.487835212013792*^-25 - 
       4.6239022993324615277614666163724735`23.162851131151985*^-24*I}, 
     {
      1.1146811980921984408232378348951461723597152606`22.31483432087594*^-31 \
- 5.2737979331868117228670014248853296612203887717`22.98965376615409*^-31*I, 
      4.483315584475888845084325795351805637819263783238`22.282969573570647*^\
-29 - 
       2.1211536090947409012441873566731796382554651692214`22.957793537530833*^\
-28*I}, {8.883337094551063556457099688935778699134`21.99368162757985*^-37 - 
       4.20289898934606372038923655172291167864074`22.668682562336635*^-36*I, 
      1.00636055672176512285064663722440411521428068`21.958475595970498*^-33 \
- 4.76130954138626122309528713134879820134849229`22.633473437697486*^-33*I}, 
     {3.23877954267345051505242417739478152`21.569368818880978*^-42 - 
       1.532336679530895685242458755902111539`22.244307741285173*^-41*I, 
      1.108119937152078161713084119622454200106`21.53195838979793*^-38 - 
       5.24275518801127046104775994775667653053`22.206899291498612*^-38*I}, 
     {
      5.404975638308550969710935924963081341610061189644`21.194580321433055*^\
-48 - 
       2.5572109226413931412850399317954501679647608533925`21.869562119033617*^\
-47*I, 5.989132636485289737620246213353629`21.161447900356603*^-44 - 
       2.8335882379594031402517090349979438`21.8364297093229*^-43*I}, 
     {4.127060265637348819655668968119867749898`20.98994763552767*^-54 - 
       1.9526015094106037281860978112119664787264453`21.664928829700685*^-53*
        I, 
      1.58822460052870369469057209138292234792199622613`20.95626828888997*^-49 \
- 7.51423423131544976953743437902870265598841944938`21.631250212763554*^-49*
        I}, {1.440729856284970176066153258828227118`20.95460359976674*^-60 - 
       6.816404682671016508112575377871487349`21.6295383256722*^-60*I, 
      2.06475405578307925140203727621866592995243`20.920157548757775*^-55 - 
       9.76879819142162519445463711367418813785203`21.595095305713123*^-55*
        I}}, 
   1 -> {{-0.08073509079686875252551308831938770959`26.74331254512762 + 
       0.38197518331597367515274948996597788318`27.41820928801103*I, 
      -0.03651905707411383265838530109136435587`26.743312543962737 + 
       0.17277956069323144964373413866607359411`27.418209286636863*I}, 
     {-0.55300194937018774173121325383303249934`26.650588323135274 + 
       2.61637187621718465362763280010538846231`27.325567074960528*I, 
      -0.26600994125601159163321371367106264722`26.650588321963042 + 
       1.25855058899713592300014302449819123894`27.325567073552264*I}, 
     {-0.69988963161985387191103911074750827182`26.56867276489325 + 
       3.31132928321809182527082938149600262255`27.243658955127614*I, 
      -0.38156800357710568060924425870225187772`26.56867276250344 + 
       1.80528078528559507449859016143524922806`27.243658952788028*I}, 
     {-0.29619842879461552610848848531326967415`26.64713893061078 + 
       1.40137885546435410861776019192793984151`27.322191767429747*I, 
      -0.19559458225372181267424173892444494999`26.64713892706034 + 
       0.92540028969502735905769805275693271382`27.322191760684245*I}, 
     {-0.04285133128888137823781208725423253069`26.413731890285785 + 
       0.20273892012565629865917001314930518038`27.088702870511856*I, 
      -0.0367107203255620832586244184207763596`26.41373187604034 + 
       0.17368636100625866303726953513508004179`27.088702852352153*I}, 
     {
      -0.0021212273737158593615956252834182316685436892933966004224`26.473663\
13785295 + 
       0.010035985677759365739919844840782945053781694250527752192`27.1485727\
4757462*I, 
      -0.0025287430197150897042188730318002177067243743269487640577`26.473663\
090621432 + 
       0.0119640303736689742222832073593294956260248570399350063104`27.148572\
66307833*I}, 
     {
      -0.000037563310322080183527970263858883983976348210434115924`26.2346718\
81662962 + 
       0.0001777201487557857558524961154859056785941667443086379219`26.909730\
14357419*I, 
      -0.0000668840835505495841407846077280667900177028633344494755`26.234671\
661329585 + 
       0.0003164430710732902081353444217719564153178959265517637054`26.909729\
921521947*I}, 
     {
      -2.544664060330914232991888084609649522397768474068777`26.2274113443831\
53*^-7 + 
       1.2039356261678584298626777113486322667877874426815624`26.902534481408\
18*^-6*I, 
      -7.266080462107793052113069034061073749611019241060458`26.2274110744248\
47*^-7 + 
       3.4377398837456724674471059679488749236842127245417325`26.902533522504\
758*^-6*I}, 
     {
      -6.99271334351365360219592053963068506116960199456`26.147022861059845*^\
-10 + 
       3.308403985059093224386468501355451244224446553587`26.821954564384374*^\
-9*I, 
      -3.4379020283780789261180596056178201916082239374549`26.147020924076596\
*^-9 + 
       1.62654583595638391865642054053967773865903573878253`26.821951275607503\
*^-8*I}, 
     {
      -8.111471394486492402315088587208211831785124841`26.032169160600674*^-13 \
+ 3.8377126256869495382850283497403129771974431969`26.70713566545918*^-12*I, 
      -7.3710735528562463031521038916415956816157305793`26.032159420240152*^-\
12 + 
       3.48741438672784601558425431940601480351708601418`26.707125940479937*^-11\
*I}, {-4.070612137369706092202004024884801019654799`25.98281863794734*^-16 + 
       1.9258946785507615096093614618826455943433833`26.657793285477574*^-15*
        I, 
      -7.3382825983014695222971717983311373651610515`25.982789754425156*^-15 \
+ 3.47190027662585749091858214412113537510556379`26.657762146217127*^-14*I}, 
     {-8.97163991440974721739024754871273424904`25.92493915933431*^-20 + 
       4.244676964040128269089853463983352484638`26.599995051812588*^-19*I, 
      -3.4430403691217701650715162013711751437299`25.924885493707485*^-18 + 
       1.62897689614116731152324794893640628391`26.599903721619853*^-17*I}, 
     {
      -8.76798706765021252352585987137033106737086712655264728`25.95857043417\
054*^-24 + 
       4.148324395775214399085229972173995299431640847442093343`26.6341219658\
27312*^-23*I, 
      -7.685207678456275773801653352125083443`25.958504856460284*^-22 + 
       3.6360380385099136594053816233900622887`26.633810068857223*^-21*I}, 
     {
      -3.824007185407200197551445091781526662942210546698`26.008421906590176*^\
-28 + 
       1.80922053995406790528585641239846378028019730527186`26.683605712160343\
*^-27*I, 
      -8.211782548820067199075957060522452150054478998746806`26.0082037939300\
36*^-26 + 
       3.8851720032475804983876821135544539455053088878660662`26.682562808817\
302*^-25*I}, 
     {
      -7.47581649476164892436668824207100052628180024`25.88462101898247*^-33 \
+ 3.536970538879869448980819799145349933408604903`26.558907922486483*^-32*I, 
      -4.21848326299375775289477375241567367219045199094`25.88375994901099*^-\
30 + 
       1.995855707590165473792308198104798824418922827057`26.556735077171215*^\
-29*I}, {-6.572218421579878588894970394912263401708`25.760846257644207*^-38 + 
       3.1094587391892276535659880583076141282347`26.43516715757167*^-37*I, 
      -1.0450878448021315058364848381068734192911428`25.758436041396948*^-34 \
+ 4.9445367207671809050713629759597510621235751`26.430805451948395*^-34*I}, 
     {
      -2.60443316560784976019435230900878284634638069177641451`25.76410556590\
5616*^-43 + 
       1.232213683106235754981168285551908596381910630816182017`26.4378777880\
49693*^-42*I, 
      -1.25146368260957043275213453077653469905`25.757003143804155*^-39 + 
       5.92094546324104844190717192287753613839`26.42674002070931*^-39*I}, 
     {
      -4.66068984187231651018760594667958382619855461895`25.70647235066735*^-\
49 + 
       2.205073208138536903505582393877286115836377457791`26.378545341501404*^\
-48*I, 
      -7.256128685849596109195264042849152781919568030264029`25.6907827549444\
47*^-45 + 
       3.4330314830700498130202236732861690228236526044914135`26.355048122183\
444*^-44*I}, 
     {-3.77168891840216277670753445562506388556026`25.60133736681325*^-55 + 
       1.784467635816876669801962892709525521552616`26.27117762051302*^-54*I, 
      -2.0398418833230355601007279974690536068195359199`25.57381871851963*^-50 \
+ 9.6509333132271271732136664116371037865729310065`26.228792550582355*^-50*
        I}, 
     {
      -1.381833954974086036910487173216106023539966528449109103`25.6445414973\
38086*^-61 + 6.53775543018197432423299410278436242`26.303622300658716*^-61*I, 
      -2.7832629133336672849301245800229172634419`25.586064353555365*^-56 + 
       1.31682190611769456948884182677421548745765`26.206101056410564*^-55*
        I}}, 
   -1 -> {{-0.08084477643839112548141662530351474121`26.743312545529452 + 
       0.3824941298188401032612976752012378248`27.418209288484714*I, 
      -0.03668677248639640369325189050881537575`26.743312544843516 + 
       0.17357305859754090775932750185796304575`27.41820928767556*I}, 
     {-0.55377380060711287930290009862601819787`26.65058832297948 + 
       2.62002367142552763015861549406923953856`27.325567074771797*I, 
      -0.26727332791866493437357478428101022171`26.65058832061306 + 
       1.2645279446587546669226833183689766679`27.325567071928766*I}, 
     {-0.70090852045698690778779625047887843892`26.5686727658712 + 
       3.3161498667648633496160685144955785702`27.243658956085223*I, 
      -0.38348024594416860959361846009048491094`26.568672764819837 + 
       1.81432801767852331585021144584199141632`27.243658955055952*I}, 
     {-0.29664793111927760196847388628452019044`26.64713893217349 + 
       1.40350554822172959103458962828614714599`27.32219177038469*I, 
      -0.19663111644429959909348144837101837131`26.64713893127627 + 
       0.93030435722689393881159382522617245399`27.32219176868076*I}, 
     {-0.04291832698757813787853594075206968234`26.41373189677674 + 
       0.20305589127213662215081153539128078283`27.088702878783355*I, 
      -0.03691414328418602419112044984857709614`26.4137318950371 + 
       0.17464879903839711450446845780357928548`27.08870287656596*I}, 
     {
      -0.002124589357201790731226292326426469371338765516295634944`26.4736631\
58382454 + 
       0.0100518919490680210042281746148775722583325708324748394495`27.148572\
784288856*I, 
      -0.0025431479571450787017720516526545906721932230684194111489`26.473663\
156562527 + 
       0.0120321832494651897331806931095152512605972567975450902528`27.148572\
781034265*I}, 
     {
      -0.0000376227365123578900536045131459071527427087925172582883`26.234671\
969048645 + 
       0.0001780013069201112149189741277212010148912329210384738967`26.909730\
231641475*I, 
      -0.0000672691366987440569511450924341776398466316801582827322`26.234671\
96236354 + 
       0.0003182648408318458143135403367367032567291495346255164266`26.909730\
224904234*I}, 
     {
      -2.548632847704843357459144795103664916761335074259426`26.2274114452016\
96*^-7 + 
       1.2058133453476298795211512784136632964010927081419091`26.902534839491\
064*^-6*I, 
      -7.307758569736057880662957901080099317088629458648766`26.2274114405718\
85*^-7 + 
       3.4574586982592083630182743320422649212017083020469986`26.902534823052\
93*^-6*I}, 
     {
      -7.003371542427670499810630390718459206989420430229`26.147023550703828*^\
-10 + 
       3.3134466095781426450452517503136952597377216663603`26.821955735317065*^\
-9*I, 
      -3.4573441785686320924486558402456036058298722532624`26.147023527995927\
*^-9 + 
       1.63574433788385219876670218824211994300697752565544`26.821955696765883\
*^-8*I}, 
     {
      -8.123488622220626094211479345767218453412468563`26.032172513734295*^-13 \
+ 3.8433982361462785199956777052690056135991190486`26.707139013297695*^-12*I, 
      -7.4118867782308604412740947001556923586009113094`26.03217243164068*^-12 \
+ 3.50672400673361061648162832621268951230606322823`26.70713893133371*^-11*
        I}, 
     {-4.076458217598914976588769245937722358518868`25.982828345262586*^-16 + 
       1.9286605855995940606328064892464846057239569`26.65780375094858*^-15*
        I, 
      -7.3779052113047095847471004250911527277246584`25.982828163452385*^-15 \
+ 3.49064659215729118892672157914282093666248239`26.657803554940276*^-14*I}, 
     {-8.98412194557347356446851830802099663645`25.92495688173902*^-20 + 
       4.250582483059009441962023955250692992813`26.600025214214394*^-19*I, 
      -3.4611373364913084797946552319664923993997`25.924956619412267*^-18 + 
       1.63753896297011883254154159349394264530163`26.600024767766424*^-17*
        I}, 
     {
      -8.77981291872665767387672501710206409529704402754010627`25.95859181320\
057*^-24 + 
       4.15391946179694944404621136860309792346445045768099665`26.63422368584\
9335*^-23*I, 
      -7.724523318163980615256774763833045373`25.958591561848664*^-22 + 
       3.6546391183332087566797691295407659537`26.63422249000723*^-21*I}, 
     {
      -3.8290151831462182406714615439608432358677074261434`26.008492342857245\
*^-28 + 
       1.81158993204309196351082421643763827143153294197577`26.68394292610100\
7*^-27*I, 
      -8.252707158143787587683367976271115932484172101413091`26.0084916667192\
37*^-26 + 
       3.9045343214096961753416326954860563755709817018708871`26.683939688490\
05*^-25*I}, 
     {
      -7.48534287561725187931378460301658605660515073`25.88489731759044*^-33 \
+ 3.541477675786189557400959661724844687488662684`26.55960653521289*^-32*I, 
      -4.23899543961426073695660431056811232170682288063`25.88489511505388*^-\
30 + 
       2.005560462173943233789620466454857587054401619264`26.559600963720563*^\
-29*I}, {-6.580386400063254876772763406911379837459`25.761617096107308*^-38 + 
       3.113323186541319554117931090244126758175`26.436566276908174*^-37*I, 
      -1.0500553172198035894257947042276923121951905`25.76161191597508*^-34 + 
       4.968038907593617573204705738148673128655849`26.436556868077634*^-34*
        I}, 
     {
      -2.60759745834087061716545670258844802915250024922486252`25.76638336641\
878*^-43 + 
       1.233710778464438935386906508181106630625007637356540189`26.4414718826\
03654*^-42*I, 
      -1.25729013182622335761452199220028112504`25.766370280843734*^-39 + 
       5.9485116551613841376552735162189547866`26.441451204220627*^-39*I}, 
     {
      -4.66623825962772016594405476326910409526778732629`25.71155332879096*^-\
49 + 
       2.207698284630450766860341393927345390960630904733`26.386247144604866*^\
-48*I, 
      -7.289285033610356501938793825071767722909110886585835`25.7115280569290\
6*^-45 + 
       3.4487184686038492283202210559637254310754386069158357`26.386208722110\
41*^-44*I}, 
     {-3.77609794116066414682411482001928074519846`25.610389204472032*^-55 + 
       1.786553639882519188074191593865938946661261`26.28544858603384*^-54*I, 
      -2.0490076275930743129023246371247611261947071496`25.610349785738112*^-\
50 + 9.694298432572619689107727138438659887476344857`26.285386065091764*^-50*
        I}, 
     {
      -1.383423248622050815806736620322623139495418164364635911`25.6646984557\
67006*^-61 + 6.54527472230801728789277329232414964`26.3394651768722*^-61*I, 
      -2.7955828594085652313611423260132702341267`25.66462028812136*^-56 + 
       1.32265073917399500114841563479328004318017`26.339323631167236*^-55*
        I}}|>, 
 "S0" -> {1.97957050863141890606196998812857547422`24.180629084457742 - 
    9.36577639856581541303283545910241315829`24.85559628949201*I, 
   0.60498511695978351262213818307942896771`24.267526919948263 - 
    2.8623154897487489096155391952177581182`24.942493619260446*I}, 
 "T0" -> {2.77553597497344014380994240808907987051`22.062444293775048 - 
    13.13166124390706742832852168419621048707`22.73741496599899*I, 
   1.05894801308935132737707570457538786641`21.918735648700753 - 
    5.01011217587655178836621722506220628772`22.59370692808925*I}, 
 "Sc" -> {-0.04236508710383586237530701805489877471`26.616796963518293 + 
    0.20043839367692292255559289778080936584`27.2918532109666*I, 
   -0.00875469676181862604506328412774362377`26.62909389277402 + 
    0.04142036464522225098233245264744066433`27.304157295206533*I}, 
 "Tc" -> {-0.83802282524710740353944128762002995289`26.60993909800191 + 
    3.96486731032634205441417395405772429707`27.284929958306055*I, 
   -0.46064885476382177714556479268836521255`26.604980421196483 + 
    2.17942940307597312460564408287922495822`27.27997374486119*I}, 
 "kappaFit" -> {1.00038675951228447174209268568486799397`22.12830468028914, 
   1.00457792624872900989108920407440455007`22.160437808213945}, 
 "kappaFitIm" -> {1.03478152309491053313`5.142991436979158*^-17, 
   -5.2313837350409856886`3.8770764840366128*^-19}, 
 "residual1" -> {0.0001588516092975821769697558100665431`18.715584396578244, 
   0.00346969570401622035180801044951927605`19.81911938440007}, 
 "residualMinus1" -> 
  {0.7871779931281719541505021132126860472`22.423751152061758, 
   1.47596266997675300112517851876759125456`22.455603792901798}, 
 "neutralOnly" -> 
  {0.40208998005952002930771194165406104135`22.125494656694602, 
   0.75037035358961574604030313524842226825`22.157961377379877}, 
 "residualP2measure" -> 
  {0.01360560176985342450482994646381054232`21.93454613227476, 
   0.26634858770876193350548990986575641911`22.948935655613656}, 
 "chargedFractionS" -> 
  {-0.02140115086535870361147696458193611047`24.313652929736197 - 
    2.7729064234843598237`7.645416639839765*^-19*I, 
   -0.01447092914584970778514638385304219435`24.400451128435776 - 
    1.5916857778907873489`7.661012668533406*^-19*I}, 
 "chargedFractionT" -> 
  {-0.30193189092248269138837658929895355444`22.195996752439576 - 
    1.89452592483466693413`5.213198456183855*^-18*I, 
   -0.43500610895896113241116336445087919694`22.052289730792612 - 
    2.83065786758573629452`5.08529241374912*^-18*I}, 
 "time" -> 2448.125678`9.840378702664294, "kernels" -> 8|>


==> anc/paper_scan/point_B_b0.900000_N7_h0.125000_P5.000000.m <==
<|"b" -> 9/10, "Ps" -> {3/10, 9/20, 7/10, 11/20}, "ws" -> {1, 2, -1, -2}, 
 "lams" -> {0, 0, 0, 0}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 7, "hstep" -> 1/8, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.0625`40., 0.1875`40., 0.3125`40., 0.4375`40., 0.5625`40., 
   0.6875`40., 0.8125`40., 0.9375`40., 1.0625`40., 1.1875`40., 1.3125`40., 
   1.4375`40., 1.5625`40., 1.6875`40., 1.8125`40., 1.9375`40., 2.0625`40., 
   2.1875`40., 2.3125`40., 2.4375`40., 2.5625`40., 2.6875`40., 2.8125`40., 
   2.9375`40., 3.0625`40., 3.1875`40., 3.3125`40., 3.4375`40., 3.5625`40., 
   3.6875`40., 3.8125`40., 3.9375`40., 4.0625`40., 4.1875`40., 4.3125`40., 
   4.4375`40., 4.5625`40., 4.6875`40., 4.8125`40., 4.9375`40.}, 
 "IS" -> 
  <|0 -> {{0.01893883008665959367503003102312704149`22.611873191811547 - 
       0.08960370295914062796518710435970228929`23.28684478138222*I, 
      0.00767631335251410966692323320684817611`23.012451958111047 - 
       0.03631829940458994422614241755409871795`23.68742305091672*I}, 
     {0.16199710052122344780908493212523648203`23.937725616213328 - 
       0.76644333408801300451778941932356010069`24.612757214214724*I, 
      0.06776425788429728546002197958504131656`24.033047462522312 - 
       0.32060736629070925837197456676910559297`24.708089018506158*I}, 
     {0.59682332055083818343403068474490378585`24.28224899937599 - 
       2.82370026495958607462050817924631584915`24.957313942039256*I, 
      0.2416324150481869995340886238866569591`24.37471927738302 - 
       1.14321523791105163088786512121215470767`25.049789715176008*I}, 
     {1.49141143033739469066997646174472129014`24.319530214757176 - 
       7.05619017554581762087338827494495770662`24.99447428323818*I, 
      0.56984803761004468560894195086559542085`24.402981709032794 - 
       2.69607436468984263836215938888004319011`25.07792701117254*I}, 
     {2.7115496644814298669287013287449941651`24.354942556006122 - 
       12.82892816416863013314580828485695325893`25.0299267192918*I, 
      0.95693201416024801062762157232831479002`24.42199770324524 - 
       4.52745241160936717907663197814206878627`25.096983114886953*I}, 
     {3.59139602861216588319289944718874554485`24.373283817688495 - 
       16.99167168636660635096686498049910511055`25.04827495363696*I, 
      1.14772710225318543153095658181338319955`24.425440892316036 - 
       5.4301452559569662916151199560291721554`25.100433865007233*I}, 
     {3.40954578929635371416983503799426152549`24.23863799029696 - 
       16.13129885699208304291675491116407075738`24.913621872136698*I, 
      0.96828569742111643723987153964212993169`24.28016917225669 - 
       4.58116914372766356311184094963070314123`24.95515374849805*I}, 
     {2.29446179518884383053531947715209015135`23.990241635935956 - 
       10.85559520870382565439273113207509336515`24.66521516180894*I, 
      0.56847763367596489617038634658084781138`24.023583798797993 - 
       2.68959068716164022519161388231495795816`24.698557391753642*I}, 
     {1.09177542485299956100139217069772012574`23.8403552280133 - 
       5.16542576383990198389456968277434206961`24.515328790145958*I, 
      0.23169742382703179200974901001645575002`23.870887451298355 - 
       1.09621064479686987479397317502724086342`24.545861050866275*I}, 
     {0.36633252101940150468150775544222957867`23.817251874320796 - 
       1.73319842078403629502795606141927024562`24.49222526624768*I, 
      0.06537586522470731743559940868718444617`23.850997421015347 - 
       0.30930736383858120646980946120240579002`24.52597084286269*I}, 
     {0.08659310309783783330328210171514010552`23.806606426980377 - 
       0.40969070701755462394690253332835104503`24.481594098036265*I, 
      0.01275626662942090585110858233738952691`23.83849451173113 - 
       0.06035265751369501260547331417585221487`24.5134831542287*I}, 
     {0.01462456120689206592887708678036975188`23.86572493243876 - 
       0.06919196340502455193879593943606070403`24.540511526031757*I, 
      0.00174546169880598655803849433065865653`23.89789497004775 - 
       0.00825815696485581026080422882942672642`24.57267019280411*I}, 
     {0.00182124871288356112934695650630390222`23.701330047422967 - 
       0.00861672172659104788317317249183272291`24.376099450668328*I, 
      0.00017283286330950393057391549913366355`23.732963931240675 - 
       0.00081770967238737396413762072911089477`24.407721423467656*I}, 
     {0.00017333815290716091099794452646181159`23.468459413189713 - 
       0.00082010030680405302988563629899768079`24.14344383615196*I, 
      0.00001283477038752736442489626793738948`23.4993005113424 - 
       0.00006072407577925636511222492286373989`24.17428566970826*I}, 
     {0.00001296952825127508905251747672762266`23.249854387473633 - 
       0.00006136164439038010509438320386638557`23.924826661941268*I, 
      7.352544908936812247812730276576419126292890884753658`23.27630626797159\
*^-7 - 
       3.4786480843829033257819085772702393108819848450255484`23.951278540677\
475*^-6*I}, 
     {
      7.76811134721242285164825673438800516097824913944079`23.20693651342547*^\
-7 - 
       3.6752615579958559810593797345946311072620912373073434`23.8819119323707*^\
-6*I, 
      3.30837757734299681919731579706827266435220484478263`23.23610113845639*^\
-8 - 
       1.565265015634395482689085474910598734715302134365792`23.911076786514737\
*^-7*I}, 
     {
      3.76341566871937041277159833727706194220787539977915`23.087770188312895\
*^-8 - 
       1.780553382382580317487011077720677792957124490055131`23.7627438215522\
17*^-7*I, 
      1.1814751586126432686917781353911750524520808164813`23.115335664030496*^\
-9 - 
       5.5898146127041707814560519172289973895625621513595`23.790309336749818*^\
-9*I}, 
     {
      1.483217136357180924504798736862943037318948267469`23.125295800237488*^\
-9 - 7.017421197715474064370576205500768873194133750796`23.8002506611727*^-9*
        I, 
      3.36775938666354362266775999436904830096532805015`23.15482629039145*^-11 \
- 1.593359834475836128256025675188402360954798923913`23.829780250363253*^-10*
        I}, 
     {
      4.7702312092975874081209718644062512359039673997`23.058041064773413*^-11 \
- 2.256899599228177352184440943012737838283781464387`23.733025050066686*^-10*
        I, 
      7.686315434736607256135088793567692430564876437`23.086150873420067*^-13 \
- 3.6365621419748267779703826329156758694773171456`23.761135606155477*^-12*
        I}, 
     {
      1.25413301836274430662542175001968718253798006`22.809498452369645*^-12 \
- 5.9335746682569918614089402113917190001596583622`23.484471217072738*^-12*I, 
      1.40706009230562138747117391837722821024491614`22.839720800953355*^-14 \
- 6.65710574410947576507767449090069780974786733`23.514693553930243*^-14*I}, 
     {2.69808907079732348707090405984578198648049001`22.80636701964794*^-14 - 
       1.276524318296320460973603765650649162037267177`23.48133873770814*^-13*
        I, 
      2.068063309695441558855508447275759274102761`22.83280501157716*^-16 - 
       9.784454987701604009278242430731445673268645`23.507777124857746*^-16*
        I}, 
     {4.752747028056343963029656748108374060555767`22.669439592761655*^-16 - 
       2.2486274547754741752114203317819998053983234`23.34441249652757*^-15*
        I, 
      2.4419683506242902131559393017226594591191`22.698474108647055*^-18 - 
       1.15534806386532203972416177925907404767017`23.373447161624767*^-17*
        I}, 
     {6.8577402415728349597135768426596085898951`22.539881344255882*^-18 - 
       3.24454529010049616176000299938376461949581`23.214853860315323*^-17*I, 
      2.31747345394886583428070206150602929502`22.56817914948284*^-20 - 
       1.096446834536006254114753731884543110862`23.243151781194303*^-19*I}, 
     {8.10743499676151938158608747819308284868`22.831908493722132*^-20 - 
       3.835802918587302912034404721439186667775`23.50688682396515*^-19*I, 
      1.768103340426841216570171115149259188`22.860669342034754*^-22 - 
       8.365279470365555428927200334615629529`23.5356502817505*^-22*I}, 
     {7.854867370156518132745755159665195107`22.414605468881117*^-22 - 
       3.7163077096021075701269386449765297911`23.089579438224412*^-21*I, 
      1.0846929556361605410151124439011582`22.441964950359687*^-24 - 
       5.1319170695321828837894744004518279`23.116938941114626*^-24*I}, 
     {6.2375700794837541982710796465200836`22.492706348803278*^-24 - 
       2.95112936771422808190873818231304006`23.167661159574266*^-23*I, 
      5.35157653564009075166146642689248914091638428344745`22.520268628965226\
*^-27 - 
       2.531946651764904424638787909288314366403580941693101`23.1952258793280\
28*^-26*I}, {4.06041427117856786439520761314567`22.37882679017827*^-26 - 
       1.921069847403289099488021990721241`23.053736172015384*^-25*I, 
      2.123687083320011371755939185863319889195483340777`22.406221211472307*^\
-29 - 
       1.0047623096107702773739763293808170143325946897168`23.081127291991574*^\
-28*I}, 
     {
      2.1669750329194042896840750662726464326812277948169`22.218233482822434*^\
-28 - 
       1.02524277519322199901879306242551018144495439014315`22.893206489926758\
*^-27*I, 
      6.779291221291379847326297889762730069529699329`22.247477674577926*^-32 \
- 3.2074293611939028776128688120252913585585830088`22.922453493000372*^-31*
        I}, 
     {
      9.4822670990295728156457130963123801987661850988`22.121958157139627*^-31 \
- 4.48626573359057831208735197500972776535999405869`22.79694088257373*^-30*I, 
      1.741043751338018560770523509482142425324406`22.150659364070727*^-34 - 
       8.2372546994685625737326630898830592305020045`22.825644929649574*^-34*
        I}, 
     {3.4024238093636738907836932711694262701980619`21.805677156417644*^-33 - 
       1.609760322894033382884705067580447146002986602`22.480648234194355*^-32\
*I, 3.5975790527757994292430250796554982839626`21.83355352322188*^-37 - 
       1.70209249115155573349774130193522143073062`22.50852588450417*^-36*I}, 
     {1.001206753482943116530508734487276799950033`21.61301447545222*^-35 - 
       4.736925783128282552575899618177979423486762`22.28798394159661*^-35*I, 
      5.9817423797559725926370418122823200097`21.635222641838034*^-40 - 
       2.83009174759625934296072190883529011639`22.310195260611806*^-39*I}, 
     {2.416338713057332320164155687542679080457`21.529233159768044*^-38 - 
       1.1432221277807900511789357635716094612246`22.204205092414522*^-37*I, 
      8.0038954287332731736569166832984245`21.55342250500559*^-43 - 
       3.78681610865466626373064756929002201`22.2283951857334*^-42*I}, 
     {4.783310797494129630490603164661155904`21.47976005058223*^-41 - 
       2.2630878354091656235138806116707368548`22.154723690499647*^-40*I, 
      8.6192504189625760013252209589213`21.501078222082977*^-46 - 
       4.07795386904785359325435635267302`22.176049959252058*^-45*I}, 
     {7.767348237736536493725972190321136`21.450904548419672*^-44 - 
       3.6749005143922603340920932091270889`22.125877180118135*^-43*I, 
      7.47082410268565735588572849333794050312184600325`21.470487953903113*^-\
49 - 
       3.534608530168601835861114204304065577781094159907`22.145461176809793*^\
-48*I}, 
     {
      1.03472644496922610901488102522372965267958035261719`21.486149511857736\
*^-46 - 
       4.89551469624978159763783446472485573536697778908714`22.16110794308410\
8*^-46*I, 
      5.21234869438695930606876718249655869969494273`21.507668312830262*^-52 \
- 2.466074947577920267991413526465867310005898491`22.182651433114888*^-51*I}, 
     {
      1.13089077799251168032772319290757618110572519013`21.494571751542402*^-\
49 - 5.35048896298454157920740188255951534550229652597`22.1695376295777*^-49*
        I, 
      2.92750634147931900901334389405273472213759`21.516326333281846*^-55 - 
       1.385066592987644739617748939815928362949656`22.19129250999532*^-54*
        I}, 
     {1.01412239652142555749831286510239753262135117`21.37666450053503*^-52 - 
       4.79803248491933473195582957286244123572807123`22.051588059950845*^-52*
        I, 1.32371235018181469709208244086216745145`21.398292302729118*^-58 - 
       6.26276954206590351388145895132210017096`22.07326392416581*^-58*I}, 
     {7.4621750354214661740529060311909918846691`21.203601434293567*^-56 - 
       3.53051646930601751510240640243576306433071`21.878573832269563*^-55*I, 
      4.8189365712610275863551496302007307`21.223795523895117*^-62 - 
       2.27994315981857829281496557893287093`21.898768713150666*^-61*I}, 
     {4.5058328325315364141126298640118930045`21.066224885333227*^-59 - 
       2.13180700635973979354811036110070082844`21.741136009980558*^-58*I, 
      1.4125359169229025600059570240076`21.08700767227215*^-65 - 
       6.6830130551896083723303847231604`21.76197218429044*^-65*I}, 
     {2.2327857345123503736483740302709053`20.95457341190424*^-62 - 
       1.05637924207230191248890301514059898`21.629543220953042*^-61*I, 
      3.334002087044713006824437648227968141546994989`20.973888669175267*^-69 \
- 1.57738852561639981926893074000176321894885286928`21.648861270545*^-68*I}}, 
   1 -> 
    {
     {
      -0.0004226202481505163963846756615568788837662721679324336011`26.782830\
45580771 + 
       0.0019995078368896407919826126702574321265396194346802662198`27.457834\
426109745*I, 
      -0.0001147748137594734561771218243191289308069904692702012198`26.782853\
8879321 + 
       0.0005430244778709279057424394993998730630248342429095051608`27.457857\
40196096*I}, 
     {
      -0.0041046637272153989647591031631577122770584694148573429759`26.712868\
861980724 + 
       0.019420052224854112291650259336319488904152282597575889396`27.3879344\
32569107*I, 
      -0.0010947040007295751806038457292829288462552190671867293219`26.712885\
83129228 + 
       0.00517928148997172951124599266251281257716070885623822964`27.38795472\
9000793*I}, {-0.01234198175680988518218079260555503529`26.69931977188337 + 
       0.05839258614201868663688750270783140585`27.37438449545919*I, 
      -0.0031727485415209432457271414316475600962307107966857248768`26.699329\
315042114 + 
       0.0150109598416399308949919029516158099424456100244183056383`27.374405\
695830966*I}, {-0.02407735687701214701170209093329523324`26.685763763159944 + 
       0.1139151850339843913800990892451541125`27.3608170305328*I, 
      -0.0058536607554787853317899961154163291494260959934863638528`26.685768\
660036157 + 
       0.0276949355983166823772564350964096040208009243163512274944`27.360840\
395678686*I}, {-0.0341599773534595018068464728262146821`26.64173157752848 + 
       0.16161824409768632095138726828360972069`27.316784651590268*I, 
      -0.0077051880347516081461043981143333049618622130793241116672`26.641736\
712038007 + 0.03645491177390788061962106965227336553`27.31680941803714*I}, 
     {-0.0362516671785244484582488787792206061`26.61925876139552 + 
       0.17151448124170062449291709879507549518`27.294326504729625*I, 
      -0.0074424834496187271088548479665570556180590502520412962817`26.619264\
691140547 + 0.03521199953991345359460996450009231794`27.294354819121935*I}, 
     {-0.02900270230834243767221361916597308669`26.601797672358316 + 
       0.13721805997296753146132995416611530191`27.276843091498865*I, 
      -0.005316684436067569649781422395254065397470835827091177472`26.6018112\
0734689 + 0.02515438444492167018158146335292813588`27.276877246627137*I}, 
     {-0.01752300955806396097915808179906689227`26.547189977313586 + 
       0.08290514969543623639700901853383148959`27.2221601292412*I, 
      -0.0028139866601824429408154594320094072272109127112815804417`26.547218\
06618492 + 
       0.01331357975525533533602868412035812287387478763096768512`27.22219975\
767624*I}, {-0.00799764899319755455881751869761321987`26.418867785315932 + 
       0.03783860784847138919651466794472887851`27.09382556574803*I, 
      -0.0011038047746705090327188333925828671714046109301976956851`26.418906\
7237175 + 
       0.0052223392206325126257892577242084346884880877506228831571`27.093865\
753078305*I}, 
     {
      -0.002759964694636316568468728009609057433115985496673991857`26.3579750\
95851245 + 
       0.0130579901474540749041176267901409548750901999583222562817`27.032954\
797669923*I, 
      -0.0003211892243717886747589839529497886070313959118088884069`26.358023\
733000824 + 
       0.0015196157166307128448475843968842282876240939741041985429`27.033003\
96485451*I}, 
     {
      -0.0007221120209944973007252890103700411534134546562124163403`26.421934\
922193433 + 
       0.0034164682156366528178232517325069290911598445884147062278`27.096739\
062866764*I, 
      -0.0000695191602727012594508915425074319367624900067180385385`26.421986\
088300294 + 
       0.000328910189200747356405414042271992312536590200230115321`27.0968215\
3046223*I}, 
     {
      -0.0001439487441793200393437320807628922766805068558353313676`26.414566\
235181095 + 
       0.0006810526550882694366411701608315140852818607981306706826`27.089123\
94956415*I, 
      -0.0000112478302773913355173781054026551088666951380924912951`26.414591\
70483862 + 
       0.0000532159187499191693272338106436587997196200955793068169`27.089246\
523016428*I}, 
     {
      -0.0000220164123338983522605330108311254699292574067797400504`26.253253\
800380268 + 
       0.0001041644104712773974381329494125366167559107623594921381`26.928266\
385954153*I, 
      -1.3699031046597442179398490381000626852682050812685541`26.253355038295\
652*^-6 + 
       6.4813079958513138658245985220772958093590996002573652`26.928392981037\
51*^-6*I}, 
     {
      -2.6051088586271020681918594074318707404719388226427776`26.278512649870\
98*^-6 + 
       0.0000123253336809370124774950573539435298473907760261157477`26.953492\
062261848*I, 
      -1.266414575370191552621404872036342875791536990541185`26.2787323865419\
3*^-7 + 
       5.991681371835545342172745438526672519659167328234581`26.9537114006867\
92*^-7*I}, 
     {
      -2.405489706566657944498766356915917785725084544414817`26.2105182616503\
25*^-7 + 
       1.1380892280685008945151251555678154817013100180202008`26.885188138963\
304*^-6*I, 
      -8.9636962799174083755932793622035402504535060035673`26.210659348007553\
*^-9 + 
       4.24091865868435612642750131765932486118091275674119`26.885509653933088\
*^-8*I}, 
     {-1.74753887288628383166096057401205174863915508988835`26.17108279220162\
4*^-8 + 
       8.26798452487053362661737375492977230583123031165739`26.84592769125049\
5*^-8*I, 
      -4.897487388339099461880735485205566512771566911378`26.1713470408004*^-\
10 + 
       2.3171072509911031578262045980533315217329499752579`26.846434134862687*^\
-9*I}, 
     {-1.0060385200368662627507568934336913385146718627576`26.09863178486148*\
^-9 + 
       4.7597859161498201177606229002167184279006225273888`26.77363009265878*^\
-9*I, 
      -2.08044068984022467718764751194955098972552640447`26.09939055562797*^-\
11 + 
       9.84301505127620997927520859424689750375234689423`26.774372518533568*^-11\
*I}, 
     {
      -4.61723059723799493673366264197023652424085449053`26.12880082548955*^-\
11 + 
       2.184511699168743857731587950566507393266013334969`26.802909581683352*^\
-10*I, 
      -6.912734554036685061272122234742150474182898701`26.129489261254523*^-1\
3 + 3.2705642892461300967480295523300508305777034569`26.80429024619218*^-12*
        I}, 
     {
      -1.6976944593978333245543838465346005300331805161`26.144049856662015*^-\
12 + 8.032159819756478080567669694650272545116319732`26.817578564358534*^-12*
        I, 
      -1.80547095933715829800629026855338618855388928`26.145493783753206*^-14 \
+ 8.54207376071007330649274296877088609988410398`26.82006813416309*^-14*I}, 
     {
      -5.02069910048415322771746137908142457956587597`25.993438594366904*^-14 \
+ 2.375401377954675267460815753507044790892322014`26.66844183931521*^-13*I, 
      -3.721298001594959593075242237490083962435299`25.996536340919818*^-16 + 
       1.7606266027606062522433541332084613541020094`26.67152250860146*^-15*
        I}, 
     {-1.1980452015422946919990099698264837954967933`26.13439694396477*^-15 + 
       5.668211071085947352992664368981321586816915`26.801778333049118*^-15*
        I, 
      -6.0721252997314011129823574308845681833526`26.13596493217618*^-18 + 
       2.87285386266317260640561675436391002882415`26.809119323597262*^-17*
        I}, 
     {-2.31258632591182975124463666679954726820464`25.930827933398017*^-17 + 
       1.094134628518241877701379540112391929031299`26.604623935217596*^-16*
        I, 
      -7.86397144342439010196491627655201573439`25.937880071145234*^-20 + 
       3.720615043651025631504234529525172745153`26.612755382146283*^-19*I}, 
     {-3.618618331460436778932336177231632649395`25.907817163268557*^-19 + 
       1.7120466291266641467576587663194598229791`26.579261983883224*^-18*I, 
      -8.10034378787988082953409006548787421`25.918467740499615*^-22 + 
       3.832447914231898636896111960572177843`26.592694450187594*^-21*I}, 
     {-4.5978118121720729493612106922607162643`25.957067350208355*^-21 + 
       2.17532425178729281118281981619360698303`26.613144941592008*^-20*I, 
      -6.64767424333464534514066298044899025548955861759821`25.967431458558696\
*^-24 + 
       3.145158521108779683933609277884199623332143420261277474`26.6387158891\
11978*^-23*I}, 
     {
      -4.750518756911301910841403157885053828905622797683785728`25.8170190944\
49467*^-23 + 2.247573211483330631352985176807479876`26.492517180104215*^-22*
        I, 
      -4.352706801354381527312517272949952084747309952864497`25.8512862550740\
86*^-26 + 
       2.0593597678006314292188641920252894748574954207145407`26.526364820960\
165*^-25*I}, 
     {
      -3.9960507050003787857376201330742560088055789817376287`26.010861622322\
84*^-25 + 
       1.89061805160147966180291395344993366533184324767983231`26.60619004297\
736*^-24*I, 
      -2.2766269947883075753739438245252371897369619289155`26.02979081076247*^\
-28 + 
       1.07712149090700641206209047588639222121643643011658`26.687500099423794\
*^-27*I}, 
     {
      -2.73943213202752675772312464268795920695563003487603`25.69542645979666\
*^-27 + 
       1.296084615109476968204246817751598297877621147814208`26.3678828207226\
84*^-26*I, 
      -9.5215408527378372641161239674732665226576300489`25.772556554611725*^-\
31 + 4.50484699624085343091096860548372823800021843282`26.44702108906557*^-30*
        I}, 
     {
      -1.531811119590151466624541695197256137136659674228`25.769660524410373*^\
-29 + 
       7.247329846733610954677144702982904432127305660248`26.36130774658071*^\
-29*I, 
      -3.18699600979792614104670816389606723459825516`25.849444770191806*^-33 \
+ 1.507836769680147028991504574759273174022684253`26.50413478950911*^-32*I}, 
     {
      -6.991787669796466674509365350493101161888438701`25.576957135364406*^-32 \
+ 3.3079660287945701788891767828426714682326581745`26.214560964112113*^-31*I, 
      -8.54355100774618997882801142148797820386538`25.72979590391973*^-36 + 
       4.042138839682573213655134814769693710975712`26.394740269869594*^-35*
        I}, 
     {
      -2.6066914120485119141020560508165762554794469`25.470815036703055*^-34 \
+ 1.23328210835928325182758140462015056786461179`26.083155424024092*^-33*I, 
      -1.835516774661729905002499955976616660421`25.6665996903714*^-38 + 
       8.684227014062533122957047422132995402609`26.322533886185397*^-38*I}, 
     {-7.9424304282747917681726218345591586772443`25.458896448931373*^-37 + 
       3.75773568701095075228312824071891885188779`25.993186262782825*^-36*I, 
      -3.16217365217648229126647538491363708`25.748537794515958*^-41 + 
       1.4960927752048805141019925347168715971`26.367951971547328*^-40*I}, 
     {-1.9787612110120881703110708736523963333`25.160746598994173*^-39 + 
       9.36194743641998877180268812230038194763`25.794233606364458*^-39*I, 
      -4.3705344435708439707507711748118042571857770178839334`25.546667101697\
38*^-44 + 
       2.06779441107223959421497309747424723246582419747537504`26.20277438226\
5204*^-43*I}, 
     {-4.03271618647912995082072468981158604`25.208368233058536*^-42 + 
       1.90796528422484050480772606033566499`25.620805393482946*^-41*I, 
      -4.8483418602961476000588666708492247609131798667625`25.564258272728246\
*^-47 + 
       2.29385543830583776367353849892398683128410209249246`26.11203158606748\
8*^-46*I}, 
     {-6.725622836140192805074113047915368746024530475004349`24.7810870024967\
6*^-45 + 
       3.1820376869488656106270840399867233478700889715175153`25.433703816717\
074*^-44*I, 
      -4.3184537661467542789222668536191574405848134274`25.332607503734874*^-\
50 + 2.04315391570655121304382047269468382063653379542`25.99313754812084*^-49*
        I}, 
     {
      -9.182173312820193263239962897197907894973986459073`24.964147615442354*^\
-48 + 
       4.3442848701664740378843422305992933270907788201439`25.24181760281659*^\
-47*I, 
      -3.0894942885130866607120139242940792804986848`25.445099463834502*^-53 \
+ 1.46170659568293888719695354666968028764291753`25.862670881134598*^-52*I}, 
     {
      -1.0265213514089006677693985718236867497615690817`24.37812404910626*^-50 \
+ 4.8566946232676235152129972577360109963358132338`25.039799768308406*^-50*I, 
      -1.7758331443976767071392238838493587977236`25.022961154923816*^-56 + 
       8.401850845459045229916295409201127159026`25.687467701766806*^-56*I}, 
     {-9.399774332477425230221732869383644834062466`24.63890468490126*^-54 + 
       4.4472366208277089984969248259652848992403279`24.84576392248281*^-53*
        I, -8.20332853388678176565196278043975487`25.24257930729969*^-60 + 
       3.8811722258620289293789789753317442841`25.541576538452798*^-59*I}, 
     {-7.051784926077137232620389225707991047818`23.98407136739752*^-57 + 
       3.3363520289093473152703216567062803535941`24.645247561277227*^-56*I, 
      -3.046187302615470390559669893693370214976679806216866`24.6927139236686\
34*^-63 + 
       1.44121712361592309382930517728788389294188829576273453`25.35524196576\
0737*^-62*I}, 
     {-4.335183746285417056472560552775091432`24.213751819240137*^-60 + 
       2.0510692312988960491250483359991605238`24.44765812291261*^-59*I, 
      -9.094867540276590074565002078963940899571180738318`24.88698912163278*^\
-67 + 
       4.3029786201298060538591946291835496296891269873393`25.17194065670281*^\
-66*I}, {-2.184379548530732290066615264609711`23.601363480986016*^-63 + 
       1.0334772281126251128271940396630655`24.251978846761016*^-62*I, 
      -2.183709323276916354912123926414328700577003205`24.33426050008985*^-70 \
+ 1.0331601300432943157893477220521918548791157582`24.9862035557537*^-69*I}}, 
   -1 -> 
    {
     {
      -0.0004226068614557462890218903892649722311829929339915858754`26.782860\
075360766 + 
       0.0019994445015401869574100102727721161412191278353866909857`27.457863\
46890317*I, 
      -0.0001147747226398064309401763747443036755722829092578552735`26.782860\
114641533 + 
       0.0005430240467640675291728723922877036392451811673160026475`27.457863\
507419088*I}, 
     {
      -0.0041045844285970257411159531548878010338619630236282650625`26.712890\
30801124 + 
       0.01941967704593264397867569335858038654866851891618250752`27.38796008\
3482284*I, 
      -0.0010947046520628591530704791828022120202814599761029311381`26.712890\
339779364 + 
       0.0051792845715704258098241184464345221520102015216061835268`27.387960\
121478855*I}, {-0.01234194903141198191969789283406084491`26.699331834256576 + 
       0.05839243131108036964323852074568603457`27.374411292424234*I, 
      -0.0031727563456832038202924943048483917069148135489728937984`26.699331\
850305953 + 
       0.0150109967648201823524997910053767971329843468524945670144`27.374411\
3280768*I}, {-0.0240776474144462902944598454484749291`26.685769949329316 + 
       0.11391655962944928354640637744278222368`27.360846547617196*I, 
      -0.0058536847211173784445620934287194038987103549741584089088`26.685769\
95776183 + 
       0.0276950489849383426041640868946109941323440274076501803009`27.360846\
587847448*I}, {-0.03416076713113329000042850049843513138`26.64173806796005 + 
       0.16162198070674622936915988907799261989`27.316815958536033*I, 
      -0.0077052289386806697464487483458997835885038590252606816256`26.641738\
07507152 + 0.0364551052992467070714063728216631311`27.316815992832968*I}, 
     {-0.03625278926599813378419725067684537307`26.619266256191153 + 
       0.17151979008032614733005727635490951413`27.294362292425518*I, 
      -0.007442529275743129976885988762354595355703158534815350784`26.6192662\
64110173 + 0.03521221635322346135429647287803758722`27.294362330232946*I}, 
     {-0.02900375902899451212397213203123277169`26.60181475711117 + 
       0.1372230595470165095402862085989749552`27.27688620460823*I, 
      -0.005316720277860919538653131963174408384218519352321113011`26.6018147\
9020787 + 
       0.0251545540202011436770164290653507728600000000000000000001`27.276886\
288125525*I}, {-0.01752371586964399106756070321466481701`26.547225391451654 + 
       0.08290849140834690858961345848436262024`27.222210092504913*I, 
      -0.0028140067691909593360601241686949887746715503653078171649`26.547225\
48716843 + 
       0.0133136748953256385759243479949353780163015301402202210303`27.222210\
22754546*I}, {-0.00799799371016238832599293238904312188`26.418916956038657 + 
       0.03784023877901887315518548592695737587`27.093876313614917*I, 
      -0.0011038129791210742679152279485566471257714783006876204692`26.418917\
010490116 + 
       0.005222378037663344330801823545625423732889508296802809289`27.0938763\
69812854*I}, 
     {
      -0.0027600893998335746558298781625796028538240962446877523969`26.358036\
497387864 + 
       0.013058580154724927692162926045833097495784671381848622641`27.0330168\
6835448*I, 
      -0.0003211916794557250585094219258910501219450922713976201197`26.358036\
548997294 + 
       0.001519627332164025562152849494346603653961974580786478054`27.0330169\
20526315*I}, 
     {
      -0.0007221458145031248293926882741143001522078144618947074139`26.421999\
439769834 + 
       0.0034166281000379148132864758570840027367904449909284939336`27.096843\
05083489*I, 
      -0.0000695197030048430780887240521747919913779396437565007733`26.421999\
517283382 + 
       0.0003289127569839419556684769963134454734348552269999604312`27.096843\
175771035*I}, 
     {
      -0.0001439556698814887719466884422933251058807995940282866458`26.414598\
339608975 + 
       0.0006810854220837528438888083128370299729220038977807112116`27.089278\
457548456*I, 
      -0.0000112479196020382723784230439760131461105170808371158926`26.414598\
36345224 + 
       0.0000532163413641511169729012483874111374361427642016735568`27.089278\
572288777*I}, 
     {
      -0.0000220174963824567122238200485503101681489846535196387228`26.253381\
28233672 + 
       0.0001041695393395639866905889324107156606888804668257124269`26.928425\
799659397*I, 
      -1.3699141461403704210520709232928930309084504887193811`26.253381362128\
092*^-6 + 
       6.4813602354852158726682006251682130910234800754093752`26.928425899438\
36*^-6*I}, 
     {
      -2.6052397685241106509746466581237863073490096143503733`26.278789048494\
67*^-6 + 
       0.0000123259530439849037671804215187719213704341440495264651`26.953767\
959913982*I, 
      -1.266424923106964439042629713056593443390215517678842`26.2787892103971\
93*^-7 + 
       5.991730329217171053186137757728567729634812446387849`26.9537681215229\
87*^-7*I}, 
     {
      -2.405612870819268944578398260190608918696378860204255`26.2106955357361\
43*^-7 + 
       1.1381474997413320177508956614028455142403781245667636`26.885592141965\
283*^-6*I, 
      -8.963770493815940651698818284210437401951848907551`26.210695632271303*^\
-9 + 4.240953770885527464783138403120582535847872202576`26.88559236200856*^-8*
        I}, 
     {
      -1.74762995647754991298318193161839223303384762111957`26.17141442760422\
*^-8 + 
       8.26841546104868787227589663048825276368082045780781`26.846563329748243\
*^-8*I, 
      -4.897528472527550799900222553438504057850460889793`26.171414589570418*\
^-10 + 
       2.3171266888096033836224514904218033176362622185233`26.84656364027983*^\
-9*I}, 
     {-1.0060918712641758946871637785120588115970406755503`26.09958288510575*\
^-9 + 
       4.7600383323498960235094971640920054452074582843872`26.774560700547458*^\
-9*I, 
      -2.08045837594193154655528892868944994450830251687`26.099583301622513*^\
-11 + 
       9.84309872805014987300855956698073844769735231766`26.77456110808086*^-11\
*I}, 
     {
      -4.61747966636803184575543532253912450324544776722`26.12966242475436*^-\
11 + 
       2.184629539163305291073760486095672897422459486909`26.80463787406898*^-10\
*I, -6.912794122825100803372038004878715163446562877`26.12966276641792*^-13 + 
       3.2705924725288271616357350214056799392284756005`26.804638560075063*^-\
12*I}, 
     {
      -1.6977876033010250776410263711456528353805154788`26.145854408186448*^-\
12 + 8.0326005037161450347207257456173220757220422997`26.820690847899073*^-12*
        I, 
      -1.80548673467951672988494458689079892478767044`26.145855055265507*^-14 \
+ 8.54214839726810227159892497850150258425571239`26.820691965562958*^-14*I}, 
     {
      -5.02097924785746237039763114051848148027162466`25.997305155593537*^-14 \
+ 2.375533921738572762699460749119909186278512448`26.672287066154936*^-13*I, 
      -3.721330979187296817234733852217649366364933`25.997306408238444*^-16 + 
       1.7606422051730814224542593773851179669075265`26.67228831185777*^-15*
        I}, 
     {
      -1.1981131838946746441688963146772492732116249`26.136349724632137*^-15 \
+ 5.6685327103044863935326590639674313998629405`26.810935865737886*^-15*I, 
      -6.0721798875278979920075601941590158984936`26.136350294725208*^-18 + 
       2.87287968933081849097324357649465332667871`26.810938561307836*^-17*
        I}, 
     {-2.3127197655497380485906211088264068328537`25.939608062805508*^-17 + 
       1.09419776169818699257682395232992176925598`26.614750936689628*^-16*I, 
      -7.86404317202665469561578950957192955437`25.939610399467654*^-20 + 
       3.720648980004758052593557481222889746341`26.614753635983853*^-19*I}, 
     {-3.618830626836470298685566989500463940147`25.921065939499545*^-19 + 
       1.712147070662528106354658162557431068856`26.595984465491412*^-18*I, 
      -8.100418757212259276073161447029233215`25.92106914026392*^-22 + 
       3.8324833838451680182923642345150274661`26.59598852173004*^-21*I}, 
     {-4.5980860249023564175009594037286542631`25.969933681615725*^-21 + 
       2.17545398776316622129011922832801159184`26.64502688535854*^-20*I, 
      -6.64773667185455088326637931590740187840857334025204601`25.96993707748\
4794*^-24 + 
       3.145188057392320951334135093519583107482862296432092743`26.6450354878\
70825*^-23*I}, 
     {
      -4.750806711770749660322376614365562218914487304571584512`25.8597717996\
3915*^-23 + 
       2.2477094491578518885717774995809459934495419711997263413`26.534741331\
916518*^-22*I, 
      -4.352748275772547536900365150001419691496953967874206`25.8597804926297\
78*^-26 + 
       2.059379390245253116927837862502530044895198014460507`26.5347499121282\
06*^-25*I}, 
     {
      -3.9962968274014179028184088416197212532724341434463832`26.034331427532\
13*^-25 + 
       1.89073449743479348343535488175531802533450202426862344`26.70889460790\
7908*^-24*I, 
      -2.276649002184937996398757538059721011862145132698`26.03433563222558*^\
-28 + 
       1.07713190308252915073633399210721570644483819557596`26.708914809412242\
*^-27*I}, 
     {-2.73960352409820954171855346756729584826742459621451`25.79253262237797\
6*^-27 + 
       1.296165704406549387971235839270814940663376444045915`26.4675798016681\
16*^-26*I, 
      -9.5216342136939422684048769745944101204529094352`25.792549717070006*^-\
31 + 
       4.50489116732924978741933132570104413988389851687`26.467597406864478*^-30\
*I}, 
     {
      -1.531908440104966968958334860749200483512203619771`25.87000166156273*^\
-29 + 
       7.247790291146568723981180699657588478653318179867`26.544744092641206*^\
-29*I, 
      -3.18702770011215227139713406115742252976148735`25.87001764138092*^-33 \
+ 1.507851763053494837784286480886859867559805829`26.544776406458155*^-32*I}, 
     {
      -6.99223859399357311988204175905655425092924062`25.772563383052915*^-32 \
+ 3.3081793707889263962767379544207686187945139237`26.447464966567075*^-31*I, 
      -8.54363713878293837462460576499188403939135`25.773429485021335*^-36 + 
       4.04217959013968725872566551848584426451529`26.448545520452043*^-35*
        I}, 
     {
      -2.6068620040823978868082967876834554950397005`25.726268201744208*^-34 \
+ 1.23336281914163660055488861629407981351719587`26.401223835190848*^-33*I, 
      -1.835535530293221304085467805604228280656`25.72630823921429*^-38 + 
       8.684315751013299169173072788992946211579`26.401277837169562*^-38*I}, 
     {-7.9429576664648742180367040106376342086762`25.852018192422893*^-37 + 
       3.75798513480659965095052624573569484435306`26.526801502167178*^-36*I, 
      -3.162206391998196740366277594638652007`25.85208465954563*^-41 + 
       1.4961082651229293757230161896120051484`26.52691060356543*^-40*I}, 
     {-1.97889439637965902850259903611528196581`25.712688193581048*^-39 + 
       9.36257756521145669422968362412476672698`26.38755776166965*^-39*I, 
      -4.3705802787998025178104770739575929295234413276918825`25.712792791988\
61*^-44 + 
       2.06781609671080265838050024506227103631230921816270013`26.38767689753\
5695*^-43*I}, 
     {-4.03299128771279205774021884629247172`25.706692974555907*^-42 + 
       1.908095440570887011410375578353245528`26.381571744628708*^-41*I, 
      -4.8483933456087616633901874460896925894904307207791`25.706772321081306\
*^-47 + 
       2.29387979712122984320729889939710628335401150878597`26.38174759279611\
7*^-46*I}, 
     {
      -6.726087650476813417412935283960081588871618028168712`25.6893689159376\
67*^-45 + 
       3.1822576006687687250937613973676339851794355433062262`26.364279895293\
375*^-44*I, 
      -4.3185001845869094929038523773206529700356231043`25.689606144961328*^-\
50 + 
       2.04317587727495043640260171824492789724808487216`26.364531385264847*^-49\
*I}, 
     {
      -9.182815948251688154537838907499716884954689849062`25.697311276459903*^\
-48 + 
       4.3445889148939001961007803206416882165821465427233`26.372091789082937*^\
-47*I, 
      -3.0895278905972535977712791801969373929404732`25.69744494717438*^-53 + \
1.46172249355601090504812862924001015509905403`26.372470759200986*^-52*I}, 
     {
      -1.0265940758231752251184446723077309418883300626`25.60394412837075*^-50 \
+ 4.8570386982070319965605230242392011584354452853`26.278895323964104*^-50*I, 
      -1.7758526806306029680959288330526701208392`25.60437975805211*^-56 + 
       8.4019432756040993494493813377767287035365`26.27934533769667*^-56*I}, 
     {-9.400448154868166465628881155652201825724087`25.695510784314084*^-54 + 
       4.4475554207803508718531383925668084401477461`26.369513802731532*^-53*
        I, -8.20341978369797980498417033959499014`25.69577096085396*^-60 + 
       3.8812153981220906854396599424029841641`26.370325482226693*^-59*I}, 
     {-7.05229621707628158916697711763721219156`25.6082766173764*^-57 + 
       3.3365939317439119696619289547695642697434`26.283153110134602*^-56*I, 
      -3.0462215514699285347361621454397956105667270944922095`25.609214203426\
376*^-63 + 
       1.4412333274900141341870218101442829341083050383869486`26.284121510335\
922*^-62*I}, 
     {-4.335501540689904422021418166939690515`25.56262803645306*^-60 + 
       2.05121958670781764303324054280862611`26.236782053001715*^-59*I, 
      -9.094970859132491995394085730515092773961267555488`25.563071599564434*^\
-67 + 
       4.3030275025160566970625804721492333375605315260651`26.238042117386126*^\
-66*I}, 
     {
      -2.1845413821785139063245208625249047525517335024087504`25.501134661882\
368*^-63 + 
       1.03355379511300615790414826129875108273342730656501206`26.17599920624\
2224*^-62*I, 
      -2.183734379779057532030259994302877562616573598`25.502625306572792*^-70 \
+ 1.0331719848166080833622621890250731480862956184`26.177576699148915*^-69*
        I}}|>, 
 "IT" -> <|0 -> {{-4.07016780642177603784838680622086261149`20.70842729503778\
7 + 19.25684455965249631004691422142208059159`21.383400091783678*I, 
      -1.68363790213305167853742295414967218747`20.602267637112597 + 
       7.96565520590132537078366773258407110644`21.277240433482287*I}, 
     {-3.35023834137641058091926671825486192421`22.149282110182998 + 
       15.85070248845363905434122763400193077575`22.82425261131463*I, 
      -1.48582873858336499725893940308526569726`22.06149622828248 + 
       7.02977725292326972442181416624777267021`22.736466705091434*I}, 
     {-0.45842344680884484484833101548206572873`21.99638818632408 + 
       2.16890051652658055977474486456757065343`22.671313618043275*I, 
      -0.51808809252374832367367280424248057438`22.340982708880865 + 
       2.45118686512032968669588773370215604103`23.015916674134907*I}, 
     {5.26090954320952566682422368221060215133`23.54252435111605 - 
       24.89050135872457874054808394196356565956`24.21739499724254*I, 
      1.65073227782905876446495006554721077814`23.331459212744985 - 
       7.80997157748665675565236857770771962131`24.006351031504853*I}, 
     {10.43801083165200890259339706773649994009`23.95492909434432 - 
       49.38448773044583064097007668826163377114`24.62989157178918*I, 
      3.99437113264945097538703504957326735235`23.830195846379212 - 
       18.89823409581131620247654680705338536329`24.5051601838978*I}, 
     {10.06193412487615904889609526829812751231`24.098768001488615 - 
       47.60518745848596670096159912263440986548`24.77374334704639*I, 
      4.38597168533426855484310630191430106798`24.013005850363328 - 
       20.75098104168111927125090319199342231986`24.68798056812687*I}, 
     {4.75525015445058769243933465155510095998`23.976750322777228 - 
       22.49811738033027186608608086402499345612`24.651730706128667*I, 
      2.40597683012508139960216972934303898586`23.919265838661428 - 
       11.38319696763946509585003126767237363299`24.594246382223954*I}, 
     {0.39484624700421340214302167254714748517`23.348496511353062 - 
       1.86810302796994118682421396883268622134`24.02345924480824*I, 
      0.29660477208976658783591697122141188997`23.414053463745404 - 
       1.40330135351473808028370942336229785145`24.089021861861667*I}, 
     {-0.56993448996973847610464398585755968074`23.76957881876485 + 
       2.69648338950936313357220923644515075578`24.444559276095788*I, 
      -0.34640005930173133107525382577042005124`23.67997822230674 + 
       1.63889363158522361342787566187191636161`24.35495371776596*I}, 
     {-0.22406714888079770492618253777184516686`23.795535167827385 + 
       1.06011016305378025300088123203430502331`24.470480564468986*I, 
      -0.18043813213181309320022270974642564775`23.76973518627583 + 
       0.85369184474756695054297618390821877537`24.444683275844547*I}, 
     {-0.02395240536255060816338189488601025694`23.354608219523733 + 
       0.11332401238314613831287690914411111341`24.029584426951637*I, 
      -0.03166129716038360798080791819339007707`23.466047296012892 + 
       0.14979644746158010139223419321073839233`24.141023103532174*I}, 
     {0.00372197561260751711808276636073546349`23.346263501510723 - 
       0.01760947195192205146517227256017052914`24.02121046103243*I, 
      0.00053058653787532881079901948788176046`22.467906826112685 - 
       0.00251031971438343957772487673118735524`23.14287672729602*I}, 
     {0.00152191622536412689013024424624659574`23.665805895356335 - 
       0.00720051496117923576782255171787462735`24.340783186433473*I, 
      0.0012924466008823775529832115920993615`23.480387844465355 - 
       0.00611484451711672152830705142504435353`24.15536410686432*I}, 
     {0.00024086199991008049285401223294119409`23.806902265845736 - 
       0.0011395702371969513086372037228489822`24.481854715525248*I, 
      0.00029347127925223416378243253437027162`23.69428716152287 - 
       0.00138847612090247656239975109368638164`24.369241360291586*I}, 
     {0.00002426553328819326129787832860580765`23.818786544229226 - 
       0.00011480548835125581403570741861508441`24.493863195918586*I, 
      0.00003962738844880465737586371763331639`23.740172166140955 - 
       0.00018748574898057268508448972540183238`24.415233028784048*I}, 
     {
      1.7510177645290810936795528843557356080385888319764324`23.7936317940257\
*^-6 - 
       8.2844439139649077312344974289876902809116927135279956`24.468692597748\
763*^-6*I, 
      3.8023820419730708889075609424717294354352170449502208`23.7267257913093\
63*^-6 - 
       0.0000179898921668936041942390507041740500757803445922345237`24.401776\
857489867*I}, 
     {
      9.52203627144886979766231029453913091861188359450239`23.75064134829511*^\
-8 - 
       4.50508138955249477931780364937985372717176155529172`24.42560917860122*^\
-7*I, 
      2.767036528482025469600726492816385670253819634395471`23.68808687113368\
*^-7 - 
       1.3091448523519995122799820780779569903976835243588073`24.363055449924\
953*^-6*I}, 
     {
      4.0105481028636066508634420169827021611660867637967`23.733833460742648*^\
-9 - 
       1.89747708421265255088245373044514330333237973944232`24.411118122317305*^\
-8*I, 
      1.57767456201195029743488434922228601736862813115083`23.678888746332646\
*^-8 - 
       7.46431971636351047680717064231360564885703020506186`24.355827961919687\
*^-8*I}, 
     {
      1.330488912834422348865822937520036960752137446509`23.644005125291823*^\
-10 - 
       6.294830926226102585554382969776559190338962696496`24.31898485423199*^\
-10*I, 
      7.184217854834255966968315373396343846676138855395`23.589110953130778*^\
-10 - 
       3.3990089129727623981469283161929729227043413475386`24.264090043099877*^\
-9*I}, 
     {
      3.5159214861585715278297169048693036561966515509`23.55692807621079*^-12 \
- 1.66345852954944357407351564012652126792433588731`24.229298952910455*^-11*
        I, 
      2.64556906308578331452759020544771761240208279835`23.505533133007624*^-\
11 - 
       1.251675966265788241312986263252279097541566319739`24.178195759778912*^\
-10*I}, 
     {
      7.46046213518166174760197573852159349189851934`23.464734715989884*^-14 \
- 3.52970605913834980126076378856655490826038476`24.141266596498472*^-13*I, 
      7.947357530073178705047086633333597752983801756`23.418716681150975*^-13 \
- 3.7600668054801445107052518037364015993870529702`24.094996894011288*^-12*
        I}, 
     {1.2787105409146857750964006627653417027894767`22.97884859929454*^-15 - 
       6.0498562453205932762450063597567164336005983`23.653811924354404*^-15*
        I, 
      1.96004580896949423142010683582329107111255619`22.946331676965944*^-14 \
- 9.27340081988086324933546556186114155932541522`23.6212951364536*^-14*I}, 
     {1.77838481311631737463915038625125414074314`23.02040061952603*^-17 - 
       8.41392334227494510694126202636066919685485`23.695358601444685*^-17*I, 
      3.987936515271230042648863148190390783701792`22.985326959904413*^-16 - 
       1.8867790528728808756993121698981240167488895`23.66028431630073*^-15*
        I}, 
     {2.013942107215744539263472306579751148095`22.73709843332862*^-19 - 
       9.528395868495712370017581951107094289853`23.412066517655177*^-19*I, 
      6.7186837530511345090036141611449486824674`22.70363814604781*^-18 - 
       3.1787546565976688974770531562727981874038`23.3786063521955*^-17*I}, 
     {1.8621621402254178201262563543426356047`22.615731972306133*^-21 - 
       8.8102920038368105835872116176107292554`23.29069973926505*^-21*I, 
      9.39998085836753316693548080016649247742`22.58172919803649*^-20 - 
       4.447334332695082741656440261965286494622`23.256695766485432*^-19*I}, 
     {1.40881026999288015858722866944506343`22.656144241424435*^-23 - 
       6.66538621343631487207949673183323628`23.331106061450196*^-23*I, 
      1.094579791801741262908732443802888452`22.623255279032072*^-21 - 
       5.1786938306591061149954865925052184792`23.298214501917055*^-21*I}, 
     {8.73482086422380545479695039077507`22.422840652548118*^-26 - 
       4.132632747312959476016386346696358`23.097813153735835*^-25*I, 
      1.06265386470601338807190640630054963`22.392614239588802*^-23 - 
       5.02764536171514164480742568823483439`23.06758551809837*^-23*I}, 
     {
      4.4437688824835887061083224283901261516427239823029`22.546981623789787*^\
-28 - 
       2.10244320870501966447527411433047769840938775225233`23.22146782997516*^\
-27*I, 8.6124182781945121858086763562286`22.515671510908422*^-26 - 
       4.074721435421974230844469857945456`23.190146950674393*^-25*I}, 
     {
      1.85666992041663682001448313966535961441614646917`22.307808336936652*^-\
30 - 
       8.78430712356321874042378050017287835168930864025`22.982865522458514*^-30\
*I, 
      5.8326414778402031695031796568333337709145504756321`22.276148919585967*^\
-28 - 
       2.7595488847842539304895059350823716385199342120606`22.951204919050355*^\
-27*I}, 
     {6.3750128107890589195759536394230162858772675`22.426689360229496*^-33 - \
3.016156497761103798543207405019311784954020946`23.10291417482174*^-32*I, 
      3.3030232700042620935974278215855777916703948102`22.395497658183054*^-30 \
- 1.562731776980758167486742177935336404462510399461`23.071662334077764*^-29*
        I}, 
     {1.799609927260330521166601542208025561705753`22.12680351755569*^-35 - 
       8.514343949796617948644596756770873138107841`22.801831094250495*^-35*
        I, 
      1.564835004646581624833383015446299572135282949`22.09297038485805*^-32 \
- 7.403572992357253637614648007737535255644479554`22.76799579719445*^-32*I}, 
     {4.177769179669066945647577527175251093864`21.9692312885253*^-38 - 
       1.9765929938336888047891070024154376652864`22.64358123377428*^-37*I, 
      6.203912718279946754507889329575292681870515`21.929889942023628*^-35 - 
       2.9352053418803800011354756089968922458904706`22.60426611348856*^-34*
        I}, {7.977069870004904508565885404436737256`21.70583249294237*^-41 - 
       3.7741243563923037584659096841969166939`22.38081853401501*^-40*I, 
      2.0586144031506859311537172391462259084282`21.6708945410979*^-37 - 
       9.7397501663680829833947532036965773478894`22.345880337953353*^-37*I}, 
     {1.2528510646556447170566610496760171`21.569423360305045*^-43 - 
       5.9275094678921394613418880664294939`22.244397422420324*^-43*I, 
      5.7177510092935550735589758141371821489`21.531278919303197*^-40 - 
       2.70519171821535344119655220273713412931`22.20620955328454*^-39*I}, 
     {1.6184827556480065565289786177118`21.374936597973736*^-46 - 
       7.6573921101796102913338028491898`22.04990905896006*^-46*I, 
      1.32927139137119555222632962037413247`21.340804732109007*^-42 - 
       6.28907056874875800683352438684350723`22.015778464418535*^-42*I}, 
     {
      1.71966983531991269190203325991981023868722563009`21.230919304463555*^-\
49 - 
       8.13613007808735679029461337921718410121529608265`21.905883292899112*^-49\
*I, 2.5865194454157048255209659349513`21.19639516123109*^-45 - 
       1.223738314482305907144093003249554`21.87130394282975*^-44*I}, 
     {1.50270458509920732744444114163061713188839432`21.11222746731903*^-52 - 
       7.10962053424165953970535274814780943220186699`21.787209570031365*^-52*
        I, 
      4.212043244583881179310995170599756206603781856135`21.079638218979404*^\
-48 - 
       1.9928087955378411254677789490294055951776550372844`21.754622301987098*^\
-47*I}, {1.07981578059608720264261915163750914320315`21.06841574041558*^-55 - 
       5.10884209913954938821590273806502590933098`21.74336915012333*^-55*I, 
      5.739815144448282867032290293188812558981629369`21.03305786559372*^-51 \
- 2.7156307379624155919643844819835296072853990017`21.707911356398697*^-50*
        I}, {6.380078915587016282796526924564339302`21.08094406200397*^-59 - 
       3.01855338155865973053129486572194234119`21.755941504490117*^-58*I, 
      6.54455545358968857477760677961479849278165`21.047037915761003*^-54 - 
       3.0963707904878951718561304735224262403296277`21.722039135554898*^-53*
        I}, {3.0992403125697150361876475271294403`20.959463832777605*^-62 - 
       1.46631765054127424741656479320070091`21.634405250750813*^-61*I, 
      6.2429236430515296780443138722579039316`20.924881795014254*^-57 - 
       2.9536622544761046024984874719659084898826`21.599627520440322*^-56*
        I}}, 
   1 -> {{-0.02063723117721391370751031122997343464`26.779240338820586 + 
       0.09763920600379314140591673548616516473`27.454078846139492*I, 
      -0.0093466860708487960264527696644891413`26.779240282094754 + 
       0.0442211941557362325820041063271555693`27.45407878283974*I}, 
     {-0.17588475384671356072250862345213993715`26.71647385581992 + 
       0.83214882686041374086555851646356645589`27.391411308762155*I, 
      -0.08088225843694923268914849308399866034`26.716473805094225 + 
       0.38267146526404700136028904357157390963`27.391411246109257*I}, 
     {-0.42806397978592818811684230832766710978`26.672777131871683 + 
       2.02526330912402677320240132713031688869`27.34775139567265*I, 
      -0.20297676105859606141513444468538901817`26.67277708020006 + 
       0.96032697491246072716731993215490512515`27.347751331061595*I}, 
     {-0.65739865510188272210498137504220167967`26.627675356240935 + 
       3.11029527948403954420768497215629789227`27.30265529411721*I, 
      -0.32651474745822565882892885776932920253`26.62767528985569 + 
       1.54481191864296242361111154215550763717`27.30265521899437*I}, 
     {-0.73620485443474797328906790836967444785`26.584256130876607 + 
       3.48314445992707249758159472768355040664`27.259238710345755*I, 
      -0.38921511260035168036822251766334682412`26.58425603592887 + 
       1.84146091268943910518967063348724272397`27.259238614912388*I}, 
     {-0.625450530217480896900404427834933357`26.56191249072614 + 
       2.95914178799884378530864816517527694038`27.236905185943954*I, 
      -0.35779995933961091891147281385495516092`26.561912349458716 + 
       1.69282902527554319208347716739305574821`27.236905045103942*I}, 
     {-0.40689921005288680374852888946102564622`26.594520356510966 + 
       1.92512820406841442710489141708527900464`27.2695431514764*I, 
      -0.25613807955236297873735880132207490691`26.594520167917157 + 
       1.21184467528969302660803406497224153194`27.26954290451379*I}, 
     {-0.20263475746944079368974008527012460146`26.657005387936753 + 
       0.95870888193240835339381326826491483884`27.33207772034276*I, 
      -0.14277352411469273319247312463135157467`26.657005263418124 + 
       0.67549243467863268767286438918684969324`27.33207715253056*I}, 
     {-0.07707309212226213438153500448263426466`26.488715206907386 + 
       0.36464947523502151156331709156947219919`27.163690000948765*I, 
      -0.06184273257453077904292798657758349595`26.488714807631965 + 
       0.29259134880211600479319055715615032208`27.16368917533568*I}, 
     {-0.02238036583609999772714870852654847709`26.37347773305925 + 
       0.10588635323928325177267156954247756097`27.048457929914324*I, 
      -0.02081074727214638237116913565952718446`26.37347637446183 + 
       0.0984601481928204705460841481393031644`27.04845653981037*I}, 
     {-0.0049753466178579006097527543676721687`26.40046707033617 + 
       0.02353944137126664414123746152623583311`27.075441310069465*I, 
      -0.00545654192098146971437766171451384523`26.40046417741573 + 
       0.02581608046719418038878301875659137047`27.07543799431751*I}, 
     {
      -0.0008518179418560447509506810382185099058638445213845926912`26.427745\
978264568 + 
       0.0040301349918704426485269649874886813419076805369388240359`27.102598\
065523953*I, 
      -0.001121483900076510683904056510483880830616183614077519497`26.4277442\
74932927 + 
       0.0053059829881835299533587852341280489805012864919156840684`27.102589\
89074972*I}, 
     {
      -0.0001132205719452752328211010859964466578295374863966831425`26.255054\
038432696 + 
       0.0005356710235546451110489603101743867453499361478899915609`26.930067\
808477247*I, 
      -0.0001821492615437780120887577076498645358741902694519245048`26.255044\
59976745 + 
       0.0008617875682348561924439672124467561552569296057038182383`26.930055\
33855188*I}, 
     {
      -0.000011786408478751920706020268733665732727567415751988007`26.2833681\
96581 + 
       0.0000557640487534179173053293686619093329787037280181948295`26.958333\
0349347*I, 
      -0.0000235861549209031945303398482266700888664979691834183367`26.283337\
88307739 + 
       0.0001115912022976305611519850567708416699643393555012349094`26.958302\
301153964*I}, 
     {-9.691371187061356593200353023344890816345995723658658`26.2760768397849\
5*^-7 + 
       4.5851974020502135435922981564484880178610002946112666`26.950851205700\
4*^-6*I, 
      -2.4556009372312084752618196119625311024661291363783153`26.276058629818\
312*^-6 + 
       0.0000116179793555907710951704318409815813121687241509935371`26.950781\
759257023*I}, 
     {-6.34104464812671621347046086904593355570854166104022`26.18336968048852\
5*^-8 + 
       3.000085425031709153300999819991464894750465019605734`26.8587295927692\
83*^-7*I, 
      -2.070870144905113138826814410593063070527452793834557`26.1832734925212\
34*^-7 + 
       9.797734732397014798741802777754336946988310548521258`26.8586016473870\
1*^-7*I}, 
     {
      -3.3218438806563254645034053271755233394102598855312`26.164638843526024\
*^-9 + 
       1.57163621510407357832496148279999600902733584527387`26.839520301429953\
*^-8*I, 
      -1.4233385807878641291869162204875055132401227731069`26.16437755849615*\
^-8 + 
       6.73412279531651201511087668729068475445530834914892`26.839244968619447\
*^-8*I}, 
     {
      -1.400149456748129593436485325439429536607213844504`26.18970985143611*^\
-10 + 
       6.624410032023775505002459999092243489434831274798`26.86501917565823*^\
-10*I, 
      -8.01216212575457662366069887646884112726979342322`26.189573156715365*^\
-10 + 
       3.7907272618823917683102874967500984404407817073147`26.864358336379254*^\
-9*I}, 
     {-4.7667113707419941628151338905084391228043603006`26.10586853111355*^-1\
2 + 2.25523428744831032381953892765872214508595543177`26.78104880448294*^-11*
        I, 
      -3.70800239950613635132195459519136194900292606263`26.104777958169784*^\
-11 + 
       1.754336165733722436031336161900929707263283534594`26.779886127249636*^\
-10*I}, 
     {
      -1.314663767852437937083723410888306444521477852`26.07190586557124*^-13 \
+ 6.219958741209217422865867158054961992674763287`26.74682111062883*^-13*I, 
      -1.4150450805331073698167899762229607380287493148`26.0702934726658*^-12 \
+ 6.6948844511358840235166028635992496336339428109`26.744519026590023*^-12*
        I}, 
     {
      -2.9442697494166552721978780851759399598493213`26.128101774354285*^-15 \
+ 1.39299772399428698018157916099964842271197066`26.802554324651794*^-14*I, 
      -4.46318572306555972486816228926594394424890239`26.125398627837033*^-14 \
+ 2.111629736108904017598103885594261381672627489`26.797059974690438*^-13*I}, 
     {-5.36420966723661915352120594140225484688277`25.963950941828905*^-17 + 
       2.537923659667816238849122558509765482256358`26.63893470175769*^-16*I, 
      -1.1656039331186616369171199905287269533391026`25.956171486913167*^-15 \
+ 5.5147244108145434188370784627058729699726649`26.63115078162624*^-15*I}, 
     {-7.962198487979494909337439327242748029664`26.03579279646862*^-19 + 
       3.7670883837813096838222977058784514361933`26.706941712652558*^-18*I, 
      -2.52412788132122539699464221168394719186343`26.03182596453779*^-17 + 
       1.1942195155344140449494211396817177641801`26.688272417294648*^-16*I}, 
     {-9.6398151998356340822347489440781817565`25.912222550929897*^-21 + 
       4.56080514897016234112101112203754440902`26.58729205031277*^-20*I, 
      -4.537586593942289628604683428294294915238`25.8852738730785*^-19 + 
       2.1468303979419482579613852217658730654328`26.559803588762765*^-18*I}, 
     {
      -9.528555835036608332506255883177953448012603457083015168`25.9411985579\
86787*^-23 + 4.508165936150481071391185028315059653`26.609018547732056*^-22*
        I, -6.7779147733084588575480758181681459697`25.912878014600672*^-21 + 
       3.20677813387057822901898175227617471933`26.553978834036045*^-20*I}, 
     {
      -7.695712878395568808255664602187360832736447090474354`25.9351998152829\
18*^-25 + 
       3.64100827590356262126682508693388717818723233397148222`26.60522580784\
365*^-24*I, -8.41892113466362151837527911540533501`25.853599637420267*^-23 + 
       3.983173750094531326295623631301016561`26.505123936985328*^-22*I}, 
     {
      -5.08179697632479111490723906150292268692937567596862`25.818333696177913\
*^-27 + 
       2.40430810499752067828176617096669145679573341413164`26.48475283784031\
*^-26*I, 
      -8.7012313433889295367365847472742980993819733887803757`25.706117562545\
217*^-25 + 
       4.11674081822496394442130095245279462418242241251781888`26.34668991037\
068*^-24*I}, 
     {
      -2.745176453457922860232070468168602527593130957663`25.86918139337123*^\
-29 + 
       1.2988023778688229046179665155145190075096081813422`26.509585689996612*^\
-28*I, 
      -7.48684605709139597074068885346204620919692051918356`25.70989999294834\
8*^-27 + 
       3.542188863466139047111863162554885909140880582411726`26.2681283064115\
44*^-26*I}, 
     {
      -1.2136938066531786572979195097537574286972651601`25.700917513932453*^-\
31 + 5.7422480077744611556642206991849068705060380977`26.368240927493883*^-31*
        I, 
      -5.365438491177313572721348696620266351753880769405`25.414625572393856*^\
-29 + 
       2.5385050428623812624686996991815757368754576388945`26.06868005700825*^\
-28*I}, 
     {
      -4.3934518704645600228716233754954406309956469`25.719585556839615*^-34 \
+ 2.07863714160298562130120433563183675125694449`26.284283769509447*^-33*I, 
      -3.2037972786129311618032464811797585306276500193`25.50129283912624*^-31 \
+ 1.51578581348775168810161164869125146066034516566`25.88757984149832*^-30*
        I}, 
     {-1.30259180130723997561713692618033619547908`25.519170902468556*^-36 + 
       6.16284365545687521820396708099766619263102`26.19191201284601*^-36*I, 
      -1.59448402510095442138943891916012681454971803`25.01950464801511*^-33 \
+ 7.54384892332282227218914426023516732441406097`25.690686697025*^-33*I}, 
     {-3.16405869490526564191385831906934286161`25.675014838897336*^-39 + 
       1.496984629706781179309750955976374988526`26.050508812694005*^-38*I, 
      -6.61596444876785282474744732695367454058305`25.33802071130386*^-36 + 
       3.130155931190304968790577854767705957771098`25.47108462558421*^-35*
        I}, {-6.29833730763045297749059088768732904`25.1689594355785*^-42 + 
       2.979879658178678564678099061202839794`25.847713542035404*^-41*I, 
      -2.289235519861822565696947966022863939922`24.55910744799746*^-38 + 
       1.0830868569315736740346193048554579923891`25.239139939707744*^-37*I}, 
     {
      -1.0276615737754043061294966780909142886589866426967256`25.504876167574\
178*^-44 + 
       4.8620892619949399962058011074882477075380611445925169`25.693952095439\
673*^-44*I, -6.607013499764838940003046382461573684`24.97241959952184*^-41 + 
       3.1259210435441381483008701105876501144`25.014260709453527*^-40*I}, 
     {
      -1.3746846485237219819217458099773003582886577010935`24.78900989858669*^\
-47 + 
       6.5039305144606211361742949302562321567700296952865`25.47065539570583*^\
-47*I, -1.5908130098412171378996397691933021`24.105952462068867*^-43 + 
       7.5264805558266867475238501626583291`24.78848533086691*^-43*I}, 
     {
      -1.507859377870498645103344829549028948366742194`25.158341897468635*^-50 \
+ 7.1340089741886075526315890136205119409736700928`25.26695281669603*^-50*I, 
      -3.19598382957962395001322833021114209548651973204131`24.541027453882293\
*^-46 + 
       1.512089101689487019871119065435355504555865696239925`24.5586401263285\
16*^-45*I}, 
     {
      -1.3564099243867615172387947056593139485342894`24.380526793753983*^-53 \
+ 6.4174688404429701247828390906038922324679191`25.06213234220725*^-53*I, 
      -5.35828324105314709335696044956537855148482923009`23.66267905446442*^-\
49 + 
       2.535119739209565978100207398289722503444979394235`24.34460822051035*^-48\
*I}, {-1.0008148326056844822447397794027664460588`24.81539173855475*^-56 + 
       4.7350715206568953099148361754588327025974`24.85202918382439*^-56*I, 
      -7.4978994738650254626648886169523974389887725`24.119783367164846*^-52 \
+ 3.547418474105951116938613885022472773324107598`24.122610010600752*^-51*I}, 
     {-6.057636279804533525008763959255745843`23.96599510822024*^-60 + 
       2.8659987938349739372115851434314292723`24.642864543519977*^-59*I, 
      -8.75785243763284631269285786782917194592061`23.236030926105666*^-55 + 
       4.143529483029698333550439094590227173595844`23.91294242458527*^-54*
        I}, 
     {
      -3.0080699560783178556692810942790334774345877434697415`24.345163145402\
694*^-63 + 1.4231829822192405654396620177415587`24.437804896939983*^-62*I, 
      -8.53976120707825035465611024013458973911`23.62573037589656*^-58 + 
       4.040345802986163897376232029015891589167`23.703146709584303*^-57*I}}, 
   -1 -> {{-0.02064381509178862320900351096591347022`26.77924035888554 + 
       0.09767035592821620170440031161360745508`27.454078868529688*I, 
      -0.0093597947414288515636298527694930799`26.779240349081306 + 
       0.0442832141125904784759864803415834544700000000000000000001`27.454078\
857589277*I}, {-0.17594122803449576608801640983614280073`26.716473874606436 + 
       0.83241601846220438700088855312190813122`27.39141133196522*I, 
      -0.08099662695740522131053379816052450611`26.716473869745503 + 
       0.38321256748038893509325006111529920648`27.391411325961418*I}, 
     {-0.42820308982682992078100168963320663125`26.672777151746 + 
       2.02592146882695229206725806392254068416`27.34775142052228*I, 
      -0.203268240198510507041292400304376536`26.672777147704984 + 
       0.96170602579111436035361391090556226733`27.347751415469457*I}, 
     {-0.65761577832584802544213374488210453793`26.627675382231654 + 
       3.11132253643585210780528025486360494205`27.302655323527674*I, 
      -0.3269935985109132468310295670054219495`26.627675379335663 + 
       1.54707746658284883527245299702856147529`27.3026553202506*I}, 
     {-0.73645253300453330659613621385025935475`26.5842561676385 + 
       3.48431628083125930664482111840657902796`27.259238747295605*I, 
      -0.38980006257038846447756619129875458226`26.584256162416732 + 
       1.84422843756406449824100669001946504549`27.259238742047145*I}, 
     {-0.62566493169376385782888228721841596273`26.561912543961945 + 
       2.96015616777346312167488570546582366911`27.236905239018736*I, 
      -0.35835166736553992085419904304361118066`26.56191253527366 + 
       1.69543927531999223868693652080555867611`27.236905230356726*I}, 
     {-0.40704112756908973837736065593152574715`26.594520425946115 + 
       1.92579964654444699350048878742611848099`27.269543242397067*I, 
      -0.256542928858025083131087643973323858`26.594520412661037 + 
       1.21376010495254818585741395440027030821`27.269543225000696*I}, 
     {-0.2027064630279240971647072837955617152`26.657005434067894 + 
       0.9590481364446172677110625880670515129`27.33207793065118*I, 
      -0.14300425750145036507110976173996524817`26.65700543183582 + 
       0.67658408425546427915555572422757641943`27.332077920477168*I}, 
     {-0.07710066056724863000838938143448171736`26.48871534877794 + 
       0.3647799075132727105849313139455752508`27.16369029429381*I, 
      -0.06194454244795286510164565355337581294`26.488715340041157 + 
       0.29307303334200984822578485529862104735`27.163690276229346*I}, 
     {-0.02238842375298084303199301182853332266`26.373478197585428 + 
       0.10592447698754842544624825066142602882`27.048458405212827*I, 
      -0.02084549570035079043933286779728988593`26.37347815911963 + 
       0.09862455052521786603148274055485011423`27.04845836585502*I}, 
     {-0.00497714197760824285531178460753311486`26.400468032079946 + 
       0.02354793560670982391817601213211624556`27.07544241238111*I, 
      -0.00546574026658618968898063808414771316`26.400468017462178 + 
       0.02585959983050804270409292574918698035`27.075442395627054*I}, 
     {
      -0.0008521247315879366742792446197307450911791922438145690035`26.427746\
51826984 + 
       0.0040315864804725143117541591817223857793022592455602501583`27.102600\
657140407*I, 
      -0.0011233839031930856538198593726203555646887059349239280799`26.427746\
508656444 + 
       0.0053149723140341772067117392032079841557161794918716099789`27.102600\
61100873*I}, 
     {
      -0.0001132611156424718034108285270897515468946869619315340702`26.255056\
90182763 + 
       0.0005358628445585742726425352392886088140776358088406140489`26.930071\
59147491*I, 
      -0.000182458078808953750174955041112040471925237991739504986`26.2550568\
7133697 + 
       0.0008632486495355935815446239170840244493511181821625442595`26.930071\
55119252*I}, 
     {
      -0.000011790590751004144837896641656757093937198855847220724`26.2833769\
538083 + 
       0.0000557838359883668446383494637401514237291612335512419094`26.958341\
913580618*I, 
      -0.0000236260175717836517364410918951204207945683433336811833`26.283376\
69725095 + 
       0.0001117798011240793183053396075489657649637012751379069593`26.958341\
653466125*I}, 
     {
      -9.694768928214123907986662346763728698466478938889264`26.2760819370621\
23*^-7 + 
       4.5868049469069524165346502792629859453960964414724741`26.950870646371\
79*^-6*I, 
      -2.4597241251218316149510244970583433243684308754667695`26.276081890268\
742*^-6 + 
       0.0000116374870496408044174304885007304207182936891664292781`26.950870\
46791176*I}, 
     {
      -6.34323593247415131673429964431133736851178951052444`26.18339574219385\
*^-8 + 
       3.001122169069583463018002467354990636343240446125582`26.85876426061288\
*^-7*I, 
      -2.074314808278106270525674316679399336104496581080682`26.1833955941706\
23*^-7 + 
       9.814032180140913329492355725118628577068272486843339`26.8587640637092\
1*^-7*I}, 
     {
      -3.3229732051023713527000502717446679633631351046435`26.16470764042527*^\
-9 + 
       1.57217052293483695075734217299987755213531234981898`26.839592798620288*^\
-8*I, 
      -1.42567844941607215182366394470218071985091652083764`26.164707318714147\
*^-8 + 
       6.74519322007696474675185021535252514203282286855862`26.839592459604795\
*^-8*I}, 
     {
      -1.400617062621464578844017851080555869452873187151`26.18974495814146*^\
-10 + 
       6.626622376587010757052136986596486756047785297352`26.86518902488007*^\
-10*I, 
      -8.025154848363844481428754574539138808040432297469`26.189744824828615*\
^-10 + 
       3.7968744000740554703711035635328120023126466928822`26.865188379840838\
*^-9*I}, 
     {
      -4.768273554537445062738483709069320253932126972`26.106143250542814*^-12 \
+ 2.25597339040311091984915902022715555511623505738`26.781341717712923*^-11*
        I, 
      -3.71392518188168058227562520657810556716827354085`26.106142385213726*^\
-11 + 
       1.757138362227600497495531550728036079866699400609`26.78134079505788*^\
-10*I}, 
     {-1.315086274978431954706620450058295845644899225`26.072305343559837*^-1\
3 + 6.221957713840708280689907671253692497089650342`26.747392028919283*^-13*
        I, 
      -1.4172690566252232617671449383300386270024004697`26.072304293087758*^-\
12 + 6.7054065632322669995440583137706137978569056927`26.74739052734084*^-12*
        I}, 
     {-2.9451972989811912284639302134378108106587549`26.12876238187999*^-15 + 
       1.39343656776277880274111464895336090299775294`26.803902454342165*^-14*
        I, 
      -4.47008283671671414598688789688787004846045226`26.128760921760247*^-14 \
+ 2.11489290981100505314994709905177706232758836`26.803899472298124*^-13*I}, 
     {-5.36586602802838344333284760722457395235375`25.96584162426477*^-17 + 
       2.538707319797292546118516660953884373098973`26.640826481541243*^-16*
        I, 
      -1.1673742605043516830856372597414559342817548`25.965838087997845*^-15 \
+ 5.523100212724268533376176808117465708202267`26.64082294321744*^-15*I}, 
     {-7.964608490710430410892089512474692407998`26.036741150254056*^-19 + 
       3.7682286082188559764394112215149998096098`26.71150041185332*^-18*I, 
      -2.52789510069328068683191275124077296620935`26.03673964396756*^-17 + 
       1.196001868531146063804103607898299589544055`26.711493141264686*^-16*
        I}, 
     {-9.6426761667268915776646476165363485309`25.91881970131121*^-21 + 
       4.56215873430952681638438947417269544678`26.59402663170376*^-20*I, 
      -4.54424176272324248986399052309761927357`25.91881068412075*^-19 + 
       2.1499791022909644950965078686829954897332`26.594017425212087*^-18*I}, 
     {
      -9.531329907476419231196781555622424024341340954690584576`25.9480888981\
3366*^-23 + 4.509478409844719680182170818253386785`26.622946694461806*^-22*I, 
      -6.78768594185116628851464070004481925`25.948080798361048*^-21 + 
       3.21140108512817030240077053299859044923`26.62293018811264*^-20*I}, 
     {
      -7.6979118616734087116233450015555085722920205508556991`25.956538920049\
78*^-25 + 
       3.64204866247199419456682001977060985330939847317804611`26.63215795943\
5382*^-24*I, 
      -8.43085479955543710352909153875196822135369680649344569`25.95651687401\
8874*^-23 + 3.988819825165099587647405868281574422`26.632129953903156*^-22*
        I}, 
     {-5.08322306029353167926639789341057076691605483860803`25.84890755052600\
8*^-27 + 
       2.404982816179495066078129436088277656551091618701123`26.5239419199313\
25*^-26*I, 
      -8.713364164489491043168975941402561595778802366331862`25.8488792477540\
45*^-25 + 
       4.12248111840705854101258063196832660638188907607345296`26.52390527582\
413*^-24*I}, 
     {
      -2.745933550058156484279501828740181332829006743825`25.915717318844315*^\
-29 + 
       1.2991605766517904653280581172215328328124286955902`26.590796167875823*^\
-28*I, 
      -7.49712089358649830463451561179076255087780912100823`25.91567978001355\
5*^-27 + 
       3.547050110929937760186712909064186722124328450537787`26.5907279262467\
07*^-26*I}, 
     {
      -1.2140230062493150667312460948524524410655696368`25.80497430925704*^-31 \
+ 5.7438055222931247855800356076539295899200031663`26.479920827573988*^-31*I, 
      -5.372690065492237869068186776846762510179793960038`25.804895529434017*^\
-29 + 
       2.541935919574023040365288949665469610264808194757`26.479835500810996*^\
-28*I}, 
     {
      -4.3946247436700203249526632390585358050181143`25.789396526377107*^-34 \
+ 2.07919205329409809132294059909534323089983492`26.464373570004476*^-33*I, 
      -3.2080642134492207060289732725406736598474118516`25.789351845973748*^-\
31 + 
       1.51780459268302104643004202458548419822332853626`26.464241921704776*^-30\
*I}, {-1.30293431543115532031178768658318247845629`25.81105049397565*^-36 + 
       6.16446416388734258228727897737407756260854`26.485986861271027*^-36*I, 
      -1.59657803064819306148782883693171454337297969`25.810833483951814*^-33 \
+ 7.55375611664949612041981058917699845745165592`26.48576760454928*^-33*I}, 
     {-3.16487879850016426910212810565659948685`25.808646691994994*^-39 + 
       1.497372638462215243487368187699684119672`26.484314810376745*^-38*I, 
      -6.62453768253037382961110517166240355998864`25.80857428036675*^-36 + 
       3.134212113583521110021170432157303800647195`26.483970193814212*^-35*
        I}, {-6.29994768836286817449488684148841766`25.680462093877587*^-42 + 
       2.980641564147200326701695754446187695`26.355430613429977*^-41*I, 
      -2.292164544007837668300604755957673997135`25.680060056196574*^-38 + 
       1.0844726416307275943646589875523871363853`26.355033615329713*^-37*I}, 
     {
      -1.0279209606759756115016199091931628515132563014778416`25.843052914524\
144*^-44 + 
       4.8633164775454219103466439147437290707080686438080124`26.517853717372\
198*^-44*I, -6.615365725203505624557888501520785087`25.842864456263808*^-41 + 
       3.1298726621173531305935190456210901422`26.51694838556673*^-40*I}, 
     {
      -1.3750274188690881575204922177887077069226532914673`25.632183248068365\
*^-47 + 
       6.5055522351302113478799960030315369482624097911287`26.307203059950087\
*^-47*I, 
      -1.59280120025784892658957266547206123259463157588469062`25.63132837329\
1748*^-43 + 
       7.53588711487510295151683602334934224550189242015502573`26.30636328207\
1512*^-43*I}, 
     {
      -1.5082310489415016006352891427919132966795379386`25.686083582120975*^-\
50 + 7.1357674304444727453764794095812568671454840239`26.360899027294916*^-50*
        I, 
      -3.19993525893969065576065762059542785070976740734587`25.68577811412074\
4*^-46 + 
       1.513958608417322568870450744620370551846538086219411`26.3594302721397\
33*^-45*I}, 
     {
      -1.3567406513621138233711425352095487854152815`25.626306162777087*^-53 \
+ 6.4190335813231851778534080678965454812311012`26.301315795366428*^-53*I, 
      -5.36484084699856683065234923355135439441606786616`25.6243801878306*^-49 \
+ 2.538222284470111806812041218669759060773745974333`26.299420530991135*^-48*
        I}, 
     {-1.001056369182000385827333930790231968464`25.74955883978597*^-56 + 
       4.7362142824610271782657817003178021774158`26.42443040314668*^-56*I, 
      -7.50698766929941103116437576027586525747753285`25.748761866821887*^-52 \
+ 3.551718296008418662806275600402532951436368459`26.420627487627993*^-51*I}, 
     {-6.059084181550926112191520455550683547`25.54123785813864*^-60 + 
       2.8666838274796295731395282409818908643`26.216219434888753*^-59*I, 
      -8.76837183901743548218200756107538582622345`25.537766614335318*^-55 + 
       4.148506439434395405041265885965466762150781`26.21276359759837*^-54*
        I}, 
     {
      -3.0087824368296218757418738753950509743974497129151766`25.593866827545\
764*^-63 + 
       1.42352007227872063831189521574704342900076162565336483`26.26763200285\
7237*^-62*I, 
      -8.54993117749051523865626147358905074737`25.592422107163024*^-58 + 
       4.045157436037171219184038606710206836706`26.26191058854918*^-57*
        I}}|>, 
 "S0" -> {1.97968224270294682818360748810449096607`24.158175403822305 - 
    9.36630503663425954319225436343471556932`24.83315572094527*I, 
   0.60501311574667790249935331065744013415`24.248811877273248 - 
    2.86244795806767999138827105370064965495`24.923794831225297*I}, 
 "T0" -> {2.77745976651610780479628185121525204075`21.428094067013692 - 
    13.14076311794869171580772713991663528279`22.103066338255385*I, 
   1.06122033795101558186469483702249383927`21.28715031997499 - 
    5.02086303646295385090887668505303785866`21.962122689771032*I}, 
 "Sc" -> {-0.04238367743923911339730785938045585971`26.609875069822017 + 
    0.20052634857613061197184619214705160744`27.28491999503946*I, 
   -0.00875539771463269247561529296106865308`26.623198008308517 + 
    0.04142368100465166598911061364584074352`27.298258572621933*I}, 
 "Tc" -> {-0.83978675541080030630873337651215446285`26.60637407744771 + 
    3.97321284559462348828937357937403130634`27.281364419019255*I, 
   -0.46412401910607077370306761989922595131`26.601057972887546 + 
    2.19587115750495530818213917108497265599`27.276050643237404*I}, 
 "kappaFit" -> {1.0004695816356167854170974066411986034`21.496428570521335, 
   1.00184158673546092266139615365069734529`21.530912953985844}, 
 "kappaFitIm" -> {1.031698168768984221612`4.509778773178132*^-17, 
   -5.5325608138623987559`3.2730414959530703*^-19}, 
 "residual1" -> {0.00019328246472364195344160203632163594`18.16793728015519, 
   0.00140644018104689693020149737057761244`18.795306817177895}, 
 "residualMinus1" -> 
  {0.78888654711739242327397650578426074926`21.79599840924613, 
   1.48521115632830137188179378205570968842`21.830342844273286}, 
 "neutralOnly" -> 
  {0.40298261337330596659692305480830697921`21.495736082672614, 
   0.75404517741951558414054946421451881317`21.53030480819322}, 
 "residualP2measure" -> 
  {0.01256781527349046254348136183803790245`21.823752644947664, 
   0.26779953818537821267271868336962954649`22.87334669434739}, 
 "chargedFractionS" -> 
  {-0.02140933354100849064096119633261690299`24.291228653152242 - 
    2.7737693046058323255`7.622968980260353*^-19*I, 
   -0.01447141803500772699023662007844761654`24.381767766352887 - 
    1.5916858048987992771`7.642320805059375*^-19*I}, 
 "chargedFractionT" -> 
  {-0.30235784710004365789860126165998075362`21.56165098893575 - 
    1.89655400330088906162`4.578706589507106*^-18*I, 
   -0.43734934443698351225111183836491579938`21.420707580819727 - 
    2.84624740198678774689`4.453763513606129*^-18*I}, 
 "time" -> 4371.103852`10.092136118405838, "kernels" -> 8|>


==> anc/paper_scan/point_B_b0.900000_N7_h0.250000_P5.000000.m <==
<|"b" -> 9/10, "Ps" -> {3/10, 9/20, 7/10, 11/20}, "ws" -> {1, 2, -1, -2}, 
 "lams" -> {0, 0, 0, 0}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 7, "hstep" -> 1/4, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.125`40., 0.375`40., 0.625`40., 0.875`40., 1.125`40., 
   1.375`40., 1.625`40., 1.875`40., 2.125`40., 2.375`40., 2.625`40., 
   2.875`40., 3.125`40., 3.375`40., 3.625`40., 3.875`40., 4.125`40., 
   4.375`40., 4.625`40., 4.875`40.}, 
 "IS" -> 
  <|0 -> {{0.06618280555190271508977865511978199283`23.537046725230272 - 
       0.31312517312526453979845117070175787702`24.21202562144534*I, 
      0.02773081677888853804650437635794651351`23.74455770806632 - 
       0.13120049433360455456268334852384342445`24.419538219978804*I}, 
     {0.98335552204678134046606399015871430821`24.302779659218604 - 
       4.65246774470912377072525264607419231969`24.977632424130842*I, 
      0.38786493413587964405805443755847716049`24.392027269984727 - 
       1.83507292623416175856957217374623165852`25.066887953632303*I}, 
     {3.24969967221935376732824731431733520787`24.383429287941087 - 
       15.37503229098975993159199245802040826935`25.05841951592556*I, 
      1.09396646406484172905515152908325520489`24.441549269802493 - 
       5.17579204442911391805256034607410880483`25.11654152054294*I}, 
     {2.92065801165594108933501961390409911962`24.15839209238735 - 
       13.81826499969470247606072598294862379217`24.833368304659775*I, 
      0.77650944393578130365035217211975615785`24.19631588718261 - 
       3.67383419361260636904554065250232019179`24.871292313725185*I}, 
     {0.66081256076539030835478434847451900421`23.772264388789445 - 
       3.12644720584927722104141232349213767476`24.447237926638092*I, 
      0.1288981197892270192360242877010882772`23.801988835995704 - 
       0.60984489457567947628770388625696546789`24.47696240268319*I}, 
     {0.03705147842092319692195731757224605841`23.85112159508657 - 
       0.17529856128568187180439404194145157896`24.526039121027907*I, 
      0.00492443579873142568602906612795617026`23.883927773211372 - 
       0.0232985712703395390050595550994782011`24.558841974199865*I}, 
     {0.00057989937267144869677401351529661709`23.604235769934874 - 
       0.00274362940568571146005370434257519965`24.27925900247688*I, 
      0.00004872524068569213657917527501201309`23.636852459382908 - 
       0.00023052965642733947856742518922645548`24.31187921207554*I}, 
     {3.26103924409353179071703214156457`23.246149909077626*^-6 - 
       0.00001542868225908435509302896487212946`23.921125333906307*I, 
      1.606173710959692750306432408496027372899056768629119`23.274345624005498\
*^-7 - 
       7.599155356432972667754976132626163679804003505271123`23.9493212403233\
54*^-7*I}, 
     {
      7.6647069493524396311213486353530446172917382632705`23.12558583306082*^\
-9 - 
       3.6263386999939763732484443339318881155903030470309`23.800554809378966*^\
-8*I, 
      2.05123889613268972772298016124684392198971238034`23.156073104480576*^-\
10 - 
       9.70485504681603665049285786379487825495656904018`23.831041862213706*^-10\
*I}, 
     {
      7.9314045973560689081156280839858157732182114036`22.97135594557476*^-12 \
- 3.75251912783600063871942990442878268742340551865`23.646331227322467*^-11*
        I, 
      1.068945418063351974891213973248944478555990276`23.00085094690903*^-13 \
- 5.057412061960026015163053076908617774112851309`23.675826403308875*^-13*I}, 
     {3.6714797399670472863109500863482609964726842`22.829315733940657*^-15 - 
       1.7370565052602948365292149996030256188739435`23.504290130908743*^-14*
        I, 
      2.30953120917458320261583368502518151144615`22.85540713791798*^-17 - 
       1.092689186685908705365419466362126992982106`23.5303821570708*^-16*I}, 
     {7.644393092556132163253038244992859187592`22.67116144363775*^-19 - 
       3.6167277748101637845228471261585725762211`23.346137867001218*^-18*I, 
      2.0801893811111195821416079495695790723`22.699897446835394*^-21 - 
       9.8418260553030384024663814383934570451`23.374875208321892*^-21*I}, 
     {7.17580664187799768536088324875449478`22.414320138733736*^-23 - 
       3.395029386128762658176588017209738941`23.089294072415264*^-22*I, 
      7.82921962321498460926680154246371`22.440954061349426*^-26 - 
       3.704173205580467392286933827342108`23.115928686544365*^-25*I}, 
     {
      3.04083662079531865232909367862395546930260911871302`22.24617464411581*^\
-27 - 
       1.438685600273503191626821217502781501184034612810456`22.921148107501633\
*^-26*I, 
      1.23295942926145004930776132310833082423610051728`22.2732965515109*^-30 \
- 5.83339783686222559861333531099472515922941006178`22.94827016092323*^-30*
        I}, 
     {
      5.822646669815551507385969457100238573806408285`21.916642079617425*^-32 \
- 2.7548201248488806065610673974397791583343741802`22.591615127206158*^-31*I, 
      8.13224533681528191853142949443969228732144`21.942834321560873*^-36 - 
       3.847541227291553178473586290942984241628107`22.61780722751679*^-35*
        I}, 
     {5.0419791267599239301462074685704718207711`21.585279333404433*^-37 - 
       2.38546941882478743822312899543992465797037`22.26025204443049*^-36*I, 
      2.248304338461701980677973366106084448`21.60699468621108*^-41 - 
       1.0637214293780749471530791319372102873`22.28196754111787*^-40*I}, 
     {1.97584003289577939015130089899181868`21.43653728935686*^-42 - 
       9.34812671069483299441695353635508679`22.111508251454907*^-42*I, 
      2.6073565012404646281436114189657140369026595705472`21.45741422590819*^\
-47 - 
       1.23359677644690555431800956774979980924935067065666`22.13238624786436*^\
-46*I}, 
     {
      3.506434750383221749868415223934985256797432806648`21.384865565061084*^\
-48 - 
       1.6589701495889667919778066554638090106421212847095`22.059879580129007*^\
-47*I, 
      1.2692252114034536112610431166316552579901017`21.405619432613648*^-53 - \
6.0049790990519688918203049773784489397475993`22.080639386291605*^-53*I}, 
     {2.819764716182150415559228846369240630501217`21.21920501866959*^-54 - 
       1.3340916988402303493041666375605417957436133`21.894145442495073*^-53*
        I, 2.595002900548056938653185523159138178`21.2396990811382*^-60 - 
       1.2277520206632187196620845212370375968`21.91464509847776*^-59*I}, 
     {1.028108842568843671849947456672759785`20.939621333814333*^-60 - 
       4.864205387436480270373603713885791612`21.61458653694257*^-60*I, 
      2.229673491914138665313779856221980044611305752143`20.959429426555847*^\
-67 - 
       1.0549067727590161417096002072622169222004937869876`21.63440119661086*^\
-66*I}}, 
   1 -> 
    {
     {
      -0.0017455538705074681016363434328318192745093878123912691673`26.737776\
8687247 + 
       0.0082585930491188250606194232579248870088281483951351986989`27.412824\
372192116*I, 
      -0.0004708550033299322469206470661732630975663185728043465734`26.737797\
42973451 + 
       0.0022277169002598037355417758756955580164194248214147505303`27.412845\
374261792*I}, {-0.01800154452773155711465368345325797305`26.6985918155193 + 
       0.0851692021781637748009127089017317722`27.37365155723364*I, 
      -0.004511107210480706027088457796677759769791002506547953664`26.6985981\
9920042 + 
       0.0213430242868842926707427745930118222066055473361714151424`27.373673\
852467306*I}, {-0.03646477073583115553882017964523721077`26.626826264292383 + 
       0.17252272028081089678066234700632006282`27.30188660156392*I, 
      -0.00786576491200663139043444662908167546`26.626831706537804 + 
       0.03721463572442795597667286158579921235`27.301912802057284*I}, 
     {-0.02334839512538409305396128675350222704`26.60358853163209 + 
       0.11046630926063530801343074665196951167`27.2786004038768*I, 
      -0.0040156152805301072526886689512581932456240264794267975679`26.603610\
03515088 + 
       0.0189987447560584467018379591099711747939495652045501759488`27.278639\
56570803*I}, {-0.0048647210032066064677829150283070671`26.380492412697187 + 
       0.02301604765214408859499011109952478465`27.055465333527724*I, 
      -0.0006179985889917799452345967482629167413190011183341782817`26.380536\
799830004 + 
       0.0029238850416738940873538069220394550200940238453628747697`27.055508\
807897905*I}, 
     {
      -0.0003334240601023622173947869727880213483170937766581477353`26.502617\
7395257 + 
       0.0015775013717392831564488985194205634391676472091150781803`27.177161\
334943253*I, 
      -0.0000289876054832475495115761555256470394825463632625413973`26.502653\
07285851 + 
       0.0001371466336269240493327626432532157020176409870505286021`27.177281\
898505434*I}, 
     {
      -7.8159631273192346031991203078605833584959818967532114`26.240160188636\
576*^-6 + 
       0.0000369790127053953343831148668537478013578493338475750126`26.915248\
54013313*I, 
      -4.308870681230633436623793703725775467095951234336047`26.2403125233217\
9*^-7 + 
       2.0386199508822870027577339415360584795161623547782811`26.915402160958\
344*^-6*I}, 
     {-6.67771692526604819952331143236539666285126496802128`26.20468989106817\
8*^-8 + 
       3.159372363967919895573031033143416956813611284155108`26.8793205162409\
63*^-7*I, 
      -2.163100836774451616156693926611085286688166858076`26.204777912721106*^\
-9 + 
       1.02340980917049108060334579612242898408433481793757`26.879745656507257*^\
-8*I}, 
     {
      -2.21644416044330969716252399362501950075062106202`26.064461893444395*^\
-10 + 
       1.0486476897946194471220090059577596121895041732514`26.739304573875643*^\
-9*I, 
      -3.9092598274117363836729027712153448078117713316`26.06526324762046*^-12 \
+ 1.84955540950885234323039464813513480879018303939`26.740208600477747*^-11*
        I}, 
     {
      -2.99944149845924101353912569736876110555319972`26.012032378177047*^-13 \
+ 1.4191006722246021327581253386845797510399024164`26.6868179428866*^-12*I, 
      -2.6693396952256079795159250174758197366021534`26.01432348451246*^-15 + 
       1.26292236665937103609991008349212406043622785`26.68924999583104*^-14*
        I}, 
     {-1.70897354148623365226451095171225900573109`26.00685390067409*^-16 + 
       8.08552359758627554911421905184280307510316`26.676389813356078*^-16*I, 
      -7.111703121738454987080428188197146470935`26.009751424400186*^-19 + 
       3.3647006237344637966308213913396438453508`26.68364874818332*^-18*I}, 
     {-4.18610698380423385329997614811316437361`25.94823508742945*^-20 + 
       1.980537789375862583479449196734854389396`26.60566150404647*^-19*I, 
      -7.548874920883909307828701210035310298902812669710958592`25.9530683655\
19986*^-23 + 3.571536061052923426383872144663793183`26.624597226159576*^-22*
        I}, 
     {
      -4.4701219779548660111605961313662299071511871949922132`25.853835083671\
154*^-24 + 
       2.114911428377678731486280479731121153257973981763272511`26.5127039125\
25325*^-23*I, 
      -3.23736102145472463969111800364583985818482552451589`25.88843764392490\
2*^-27 + 
       1.531665546449247901194793142394211665812845244497309`26.5600066906325\
02*^-26*I}, 
     {
      -2.1012231763414860439356971348998876821709857991498`25.726683511650137\
*^-28 + 
       9.9413414916471539028450466564806213365415152565715`26.395639704619736\
*^-28*I, 
      -5.66390123011089288772026272349525141256088351`25.83696478680862*^-32 \
+ 2.6797142225287316978865165353445723039393952098`26.510412720441675*^-31*
        I}, 
     {
      -4.37832611533864379915155427299657445636775446`25.481656594388085*^-33 \
+ 2.071480819574995209742137599765604781467004019`26.161017963549188*^-32*I, 
      -4.0709846207166825193734725788200788745458`25.699656109764526*^-37 + 
       1.92607090848168639858322335460518351998246`26.37597152788693*^-36*I}, 
     {-4.065266971856107706163335520563313746201`25.189650600543402*^-38 + 
       1.923365765092240756170067189687340907517`25.86514173199258*^-37*I, 
      -1.208391382981582890298025074284096670336814423043878954`25.5428790032\
2176*^-42 + 
       5.717161094091875632001784251363570610518233759711848776`26.2180668442\
23156*^-42*I}, 
     {
      -1.68864801199284652545172134123429692201407285002218811`24.86151901917\
0185*^-43 + 
       7.98935911969196330185342116352609363055696771982702077`25.52017054592\
3044*^-43*I, 
      -1.487190389136538631445338414640238927683289118113`25.362654405896134*^\
-48 + 
       7.036219516312424996128340974666814176741532367571`26.02830182025959*^\
-48*I}, 
     {
      -3.14773311178032918309777112779358096725857390771`24.500503140300754*^\
-49 + 
       1.48926064309162073986120615033261940258576501728`25.142134750850776*^\
-48*I, -7.61233110557438090453674849846091059876821`25.13253333286187*^-55 + 
       3.601558555039658682500554608272165316201709`25.781816427509924*^-54*
        I}, 
     {-2.63950854301204604251922337927961248013169`24.105272386407563*^-55 + 
       1.248808603086637218563241005536678503981688`24.742365740301892*^-54*
        I, -1.62450062231866989696150388066852791`24.791911786177018*^-61 + 
       7.68586393948978617090002452144544454`25.43421371276459*^-61*I}, 
     {-9.9761113410452514833789883595397643`23.704022821838898*^-62 + 
       4.71991412985952336700286479032725846`24.35014653855313*^-61*I, 
      -1.44817405939523835274002080799111526536000109443`24.43467199887123*^-\
68 + 
       6.85162481829261845374537183289267730569163453832`25.082449303157595*^-68\
*I}}, 
   -1 -> 
    {
     {
      -0.0017455074323888050950166912181993463881335665704326376845`26.737802\
03600975 + 
       0.0082583733403315545958851684598547955787003449981681815551`27.412850\
079350484*I, 
      -0.0004708548982112876101327273113935715968630958820400553818`26.737802\
744952994 + 
       0.0022277164029207513018378144579699261790152507861756822461`27.412850\
80350196*I}, {-0.01800163706423029855376694207380430826`26.698599886357492 + 
       0.08516963998836156243335864338680562784`27.373679745055043*I, 
      -0.0045111222182616692677428744884687769157308694050260385793`26.698599\
895222472 + 
       0.0213430952919432827346192164915226775092630720828776906752`27.373679\
776012906*I}, {-0.0364657692943116898333833208534604045`26.62683314423908 + 
       0.17252744467704169411507554238999630758`27.301919723745634*I, 
      -0.0078658103158883005479056389968806396`26.62683315092254 + 
       0.03721485054001622934544003943313618762`27.30191975591601*I}, 
     {-0.02334929485315075163087687955277141018`26.603615706509874 + 
       0.11047056606737462997651786938042251049`27.278649894548465*I, 
      -0.0040156432363830206466279471105495385022168301714834194432`26.603615\
731203714 + 
       0.0189988770212474240108438825701840770687003974143395758081`27.278649\
939518917*I}, {-0.00486493609419124125321668417958619113`26.380548470329966 + 
       0.02301706529413191022672154257007728936`27.05552023839431*I, 
      -0.0006180032522656870494916866458679675797136809519409162757`26.380548\
51457054 + 
       0.0029239071046317472025692012375031517457679757506514667035`27.055520\
28172517*I}, 
     {
      -0.0003334398926506102255364137416405423934764905981602351225`26.502662\
29622564 + 
       0.0015775762789507534191510378031340874086177880983252281117`27.177313\
374160462*I, 
      -0.0000289878338154960458679464626028470440835581408533785185`26.502662\
331827725 + 
       0.0001371477139161962294395093588390460934373456976972505374`27.177313\
495641187*I}, 
     {
      -7.8163520122306170767293830520165715836884797644589585`26.240351834218\
62*^-6 + 
       0.0000369808526040546159762236458500563949728666596426665987`26.915441\
803825402*I, 
      -4.308905652195956605983316376278113012200271266061393`26.2403520004984\
97*^-7 + 
       2.0386364964026526926862935539402383629397185402289163`26.915441971509\
44*^-6*I}, 
     {-6.67806191932283135622448066072893543432473721909868`26.20480042448373\
2*^-8 + 
       3.159535588120865021962164009271125548499257659401745`26.8798544402717\
6*^-7*I, 
      -2.1631188637172800885620647666654297060062367017014`26.204800480275598\
*^-9 + 
       1.02341833810719452379331045631161599262089964240814`26.879854709856957\
*^-8*I}, 
     {
      -2.21656270999177362963605376055041823276299839767`26.065465629293623*^\
-10 + 
       1.0487037781510696423538905697349548819230027462639`26.740436945856704*^\
-9*I, 
      -3.9092932855288577368148147815981220482168810126`26.06546604775728*^-12 \
+ 1.84957123926800006174977918385726548985538076841`26.74043741801648*^-11*
        I}, 
     {
      -2.99960745797382719098624605259483109086995885`26.01489394395434*^-13 \
+ 1.4191791912618403292658019533243114289001037831`26.689855672291273*^-12*I, 
      -2.6693631832693723105024351589126979918037311`26.01489491954535*^-15 + 
       1.26293347936108978106371343324254390413901434`26.68985670814949*^-14*
        I}, 
     {-1.709071331789219216012873963081139042741681`26.01046053814487*^-16 + 
       8.085986264668714552771117051447791997624295`26.685436411763483*^-16*
        I, 
      -7.111767519389846645773955848813252357215`26.010461541648745*^-19 + 
       3.3647310916567175002493244063629969501551`26.685438944649153*^-18*I}, 
     {-4.18635460491492826655335346318348424858`25.954231997051348*^-20 + 
       1.980654944281142100328572189549933537231`26.629249673166104*^-19*I, 
      -7.548945297830925862132034666160261704417196059293384704`25.9542333618\
28162*^-23 + 3.571569357909312060684652342771433863`26.62925515162213*^-22*
        I}, 
     {
      -4.47039511838971354863084951053785835624051938479042376`25.89696946004\
7625*^-24 + 
       2.115040657027380007796929123801458225436269936183545996`26.5718900437\
13882*^-23*I, 
      -3.23739209193338471854831907858576209463756320072214`25.89697778965718\
2*^-27 + 
       1.531680246564977948737648368150602357641099621162525`26.5719016904371\
3*^-26*I}, 
     {
      -2.1013556578572385230877836324872958848763555610726`25.86688163672923*^\
-28 + 
       9.9419682903633757460010244255005847465574070675687`26.541767753477163*^\
-28*I, 
      -5.66395715821533073340611641891813670127741741`25.866906312416294*^-32 \
+ 2.6797406833250648700041605651665075899906769083`26.541793658773162*^-31*
        I}, 
     {
      -4.37861057527821831119083134516508288776697359`25.768984350650104*^-33 \
+ 2.07161540372730440513075527348793588625617466`26.44397064409226*^-32*I, 
      -4.0710259409727835523728859312666408533679`25.769033720574345*^-37 + 
       1.92609045798889952133488481177217868893783`26.444018991484278*^-36*
        I}, 
     {-4.065538721779326313794009443093969938169`25.685315166731733*^-38 + 
       1.9234943358608037058628633296899948662297`26.36029164044675*^-37*I, 
      -1.208403975240457654579409156445189063221262936489168977`25.6854065973\
78687*^-42 + 
       5.717220670793215476561348319159516741183115157067604858`26.3603829119\
75567*^-42*I}, 
     {
      -1.68876396515029574818062200928143454236014741110167229`25.64373401083\
4148*^-43 + 
       7.98990771916879018133852737697880103556962324816385778`26.31886079391\
69*^-43*I, 
      -1.487206278704666562461663947708259314466528279153`25.64391158867787*^\
-48 + 
       7.036294693297284639097297357334001954239626314128`26.31904659729296*^\
-48*I}, 
     {
      -3.14795477105699009319719136638352281428473277222`25.67315288346052*^-\
49 + 
       1.489365514891479446474607725132304519034404688225`26.348070606141683*^\
-48*I, -7.61241437700423887084485072870318891540723`25.673553935794864*^-55 + 
       3.601597952554879181339670278476963882820965`26.348505923825577*^-54*
        I}, 
     {-2.63969884497496573438025169655978219925753`25.55337937942451*^-55 + 
       1.248898639062882702853654085395151672066821`26.22837698511738*^-54*I, 
      -1.62451879022561253345435835127657671`25.554026072686284*^-61 + 
       7.68594989578854530074831185843114732`26.229084885748268*^-61*I}, 
     {-9.9768465685101694474654129829248199`25.578642000871888*^-62 + 
       4.72026198188138778044291559750993364`26.253565830731514*^-61*I, 
      -1.44819059400393999334287458749001954448335084154`25.580112614069627*^\
-68 + 
       6.85170304710400057975051215477881885151650723028`26.25513882252005*^-68\
*I}}|>, "IT" -> 
  <|0 -> {{-3.8689833576753827019834756668015799459`21.622315930264598 + 
       18.30499740209399916602655171785683636122`22.297289148918257*I, 
      -1.63503417616923030270312243774915501604`21.520741175178284 + 
       7.73570046191545418234836496834786258007`22.195714389056945*I}, 
     {2.14827414614007674097676397749737695042`22.906171698922623 - 
       10.16394981024345961651255388570265737185`23.581050162397123*I, 
      0.43492827913550001351968380122916907675`22.503912498503805 - 
       2.05773979458417702081940623227798449424`23.178809672765748*I}, 
     {11.10118394407540442616669146338789529113`24.050525386924143 - 
       52.52210321694474473692306635268308178766`24.72549904487835*I, 
      4.53575287350397250058383705692956452071`23.946804494822032 - 
       21.45962825126134248684777768340602416903`24.62177775191024*I}, 
     {2.14398025527581469883021760317336044303`23.904828662358078 - 
       10.14363448348991811348564094845018116991`24.579834340285004*I, 
      1.20655005863695472638105130940173214561`23.871919041936906 - 
       5.70844939020771085405093392009304417212`24.54692738280813*I}, 
     {-0.41966696532579744649713822570278835771`23.772831451579023 + 
       1.98553521684027233931229934418528752568`24.44777991486842*I, 
      -0.29292879739658254364213255835584471888`23.714143587514528 + 
       1.38590952186588701589294822584799351695`24.389089153069015*I}, 
     {-0.00089898213054179835877421684034743061`22.270215389838015 + 
       0.00425327897351923467477241707455275498`22.945229356947575*I, 
      -0.00732691685958378082368455646351393084`23.17709871758085 + 
       0.03466522899716562066110473709297462546`23.852115205990547*I}, 
     {0.00064910326674625644691753876570885795`23.672001969257575 - 
       0.00307104800228966964648586535943438733`24.346985266636697*I, 
      0.00067204625100636656225174073585010363`23.524982449556113 - 
       0.00317959622502742073510472877587476924`24.199964793475235*I}, 
     {
      6.7690803186008326664131407354535328252716911010250752`23.8232872022741\
06*^-6 - 
       0.0000320259836219616706071928932856953832736108918335340545`24.498267\
919166757*I, 0.00001274393187748975387990312473222447`23.7510322485774 - 
       0.0000602942991334225909744779745318098282375558797220380671`24.426010\
183320166*I}, 
     {
      2.01515101985033155461583306815685991660528461545072`23.799562446510635\
*^-8 - 
       9.53411549574374202791672641633536440965709705865516`24.47583376003872\
*^-8*I, 
      6.80222468297408814100598723326476104127066643394614`23.739717953642966\
*^-8 - 
       3.218279678130057268417188684976616095606968269076385`24.4158483366025\
44*^-7*I}, 
     {
      2.22397439760668282561492305510576395165852953576`23.540910888205115*^-\
11 - 
       1.052210407929333272785173863419527706783015636852`24.21610612201483*^-10\
*I, 
      1.414853340976971191573324485329190645644422582045`23.488395076805194*^-10 \
- 6.693977289808911479638177670485761371436148799948`24.163560754087243*^-10*
        I}, 
     {1.00282237564616350853488562802155125021012989`23.2205390267228*^-14 - 
       4.74456964115614078121670320518571417715791707`23.895997742908357*^-14*
        I, 
      1.278814962072508741654709870743372679712381389`23.17683025111284*^-13 \
- 6.05035028441198374331343396090538299520837938`23.852235660645018*^-13*I}, 
     {1.9413756350695806707033818686894729371888`22.969090218440343*^-18 - 
       9.185068187470767764777260014810890645316`23.64404945873312*^-18*I, 
      5.2987540461309280909706033610278438173193`22.93290563532565*^-17 - 
       2.506955189051027953628629439500565210512048`23.60786368594294*^-16*
        I}, {1.660651838556921082541045234810671287`22.75235790308314*^-22 - 
       7.856903165598628177585422580481734848`23.427328552700036*^-22*I, 
      1.03777007112095277915126169253481840127`22.718962821816408*^-20 - 
       4.90991475012554218299234001270946791545`23.39392825329199*^-20*I}, 
     {
      6.38577250406162499029437390465761311016856020009981`22.52100727567482*^\
-27 - 
       3.021247141457090487070572766196980511932541917984248`23.196018310076795\
*^-26*I, 9.78431996359772961239743660602732`22.487683136675493*^-25 - 
       4.6291734793745341781478189249386088`23.162687711245194*^-24*I}, 
     {
      1.1149333275763506493939658670796148608744854478`22.314806097370596*^-31 \
- 5.2749908123299184257073640599706547954142731373`22.989622968344012*^-31*I, 
      4.488336799769349512043819869070603836211379807319`22.282827581186446*^\
-29 - 
       2.1235292546947619188683613254005885092400112418527`22.957635794503698*^\
-28*I}, {8.8853128676146483481816456070140001802862`21.993646441644447*^-37 - 
       4.20383377033250306866249288740556210007505`22.668644648031975*^-36*I, 
      1.00746837014773116915577587098290811163021313`21.95829883534183*^-33 - 
       4.76655084640353074694559133061017892442376369`22.633280057744642*^-33*
        I}, {3.23948899699435597687175805896630075`21.569328816302253*^-42 - 
       1.532672337720671009164230937566515888`22.244265346839903*^-41*I, 
      1.109320571323472452268259087176066300096`21.531758712074097*^-38 - 
       5.248435648058906221418214510187236320922`22.20668503643752*^-38*I}, 
     {
      5.406143956511237750420499422382980906751892614259`21.194547920642272*^\
-48 - 
       2.5577636792621364599927073354111723356951304888807`21.869527085345368*^\
-47*I, 5.995531051895490653182910431151947`21.161276519419836*^-44 - 
       2.8366154667333117668638598683331412`21.836242065791033*^-43*I}, 
     {4.127942268749365957372695911739617302530114`20.989912301982752*^-54 - 
       1.9530188041669146226638672927963280321856826`21.66488866638617*^-53*
        I, 
      1.58990066938605859663172169042858513461437324643`20.956074873752637*^-\
49 - 
       7.52216407573278560338287996266509587368932931145`21.631026895339755*^-49\
*I}, {1.441034805257761802462422673600847349`20.954555209110172*^-60 - 
       6.817847462243498283227539053162290036`21.629475621686108*^-60*I, 
      2.06690999906113880324460177085660257110632`20.919884476508642*^-55 - 
       9.77899842555436705669302694074650597187956`21.594733521117654*^-55*
        I}}, 
   1 -> {{-0.08096215992714322205447894177989296317`26.74331252496046 + 
       0.38304949650254351234940838138067344508`27.418209264219456*I, 
      -0.03687799515526394281594804866463768973`26.743312473775852 + 
       0.17447777441904935248306025480388759026`27.418209203836092*I}, 
     {-0.5545236363421032936221932492297211041`26.650588300192357 + 
       2.62357130653069481093630852918926465922`27.32556704739576*I, 
      -0.26857364300049611212619645895134173204`26.65058824128068 + 
       1.2706800166617535548900972380381701011`27.325566976616425*I}, 
     {-0.70174217424797383648945139074045429214`26.56867272010454 + 
       3.32009406322877119411907275438317696468`27.24365891128071*I, 
      -0.38511892351191086058831653482857224924`26.568672604438756 + 
       1.82208095581429607653383612459386123946`27.243658798047107*I}, 
     {-0.2969443245028436371468367330482914538`26.64713885587128 + 
       1.40490784945040014749003179253494652831`27.32219162540908*I, 
      -0.19733448653329341376610360239477253392`26.647138654756308 + 
       0.93363215330701930148135779427903561523`27.32219124324987*I}, 
     {-0.04295334790782939663812485017921722921`26.41373160900526 + 
       0.20322158282336712477142272809745272692`27.0887025119371*I, 
      -0.03702102398411721961602202764499470172`26.413730800767024 + 
       0.17515447475568684279208900994354783408`27.088701481600463*I}, 
     {
      -0.0021259877979848691628006591299936732297190816999687585793`26.473662\
08032604 + 
       0.0100585082749952055071473736306905783915932479247190327296`27.148570\
855651457*I, 
      -0.0025489968249844674706493431445021931653587914382798487553`26.473658\
773123113 + 
       0.012059855508740435095990286578596445810898126238704992256`27.1485649\
39066617*I}, 
     {
      -0.0000376427473603414967960715879824194725433045432882748325`26.234666\
628727123 + 
       0.0001780959825716947110080020503361880836272558768885172394`26.909724\
849659103*I, 
      -0.0000673914712362567096624525997081387212268355281387231645`26.234648\
68175665 + 
       0.0003188436319985002366061075487582218284302255171829289514`26.909706\
762684362*I}, 
     {
      -2.549742925888821971134273404984073052675688730486992`26.2274041559976\
65*^-7 + 
       1.2063385473553753634523412720567152549000878114528439`26.902508948297\
623*^-6*I, 
      -7.318357450119162179056626832071997118464220047903407`26.2273777183750\
13*^-7 + 
       3.4624732578978003096395843720328027970096992100313676`26.902415051271\
834*^-6*I}, 
     {
      -7.00592412546032277504878662813824709877111497642`26.14696311593597*^-\
10 + 
       3.3146542918414595674209564730461909867470882788321`26.821853128556338*^\
-9*I, 
      -3.4614216973243435730479674825932972227064019707967`26.146730840580506\
*^-9 + 
       1.63767350023297984789446566234460118055702274867009`26.82145886177071\
*^-8*I}, 
     {
      -8.126032350967354164174450961155432948382841472`26.031812629399564*^-13 \
+ 3.84460172925534337143896296995420212167962405`26.706779697042904*^-12*I, 
      -7.4191907535574274109955305930318616162762324838`26.03037253658436*^-12 \
+ 3.51017967549766800760697834984934398894177640472`26.70534187272683*^-11*
        I}, 
     {-4.077585459924193671943017200634310558463994`25.981548057857246*^-16 + 
       1.929193908333971357869830475405424246628827`26.65642362862424*^-15*I, 
      -7.3841721103837737264990684583078412886032995`25.976296033819455*^-15 \
+ 3.49361159770930212914323391066332626884592688`26.65076536243541*^-14*I}, 
     {-8.98637349902333411147009007934956859025`25.922087327767827*^-20 + 
       4.251647741713291591191327516788214196159`26.595152612366178*^-19*I, 
      -3.4637519573887462080419020291389033477333`25.910166518511993*^-18 + 
       1.63877599668958705470342258799319865027708`26.57514550456002*^-17*I}, 
     {
      -8.78185273970496688604275998730663756486175078849223251`25.95435357957\
865*^-24 + 
       4.154884545237657792428648493882505892885539914260816277`26.6144164825\
2313*^-23*I, 
      -7.729862705366441952657290191029121218`25.936605052581264*^-22 + 
       3.6571652979477045071902668429868515238`26.53832188785869*^-21*I}, 
     {
      -3.8298553701663502647271407218626042147655005380697`25.991687741890928\
*^-28 + 
       1.81198744270155161634352907927237260878838611843118`26.60878425895409\
5*^-27*I, 
      -8.258053333894658304490991210121356084823436244255974`25.9253477115154\
*^-26 + 
       3.9070637128333291029545915274974317005682086717024717`26.380643088784\
407*^-25*I}, 
     {
      -7.48691701489087637665925635975923471611655823`25.810071306285174*^-33 \
+ 3.542222435136396309477410357348515964645531991`26.390623229489094*^-32*I, 
      -4.241618214378660467235088688661366803289858398`25.581002069283507*^-30 \
+ 2.006801353664297452878617663968331071418516705934`26.007767606607366*^-29*
        I}, 
     {-6.581727545166504449889934233934264442069`25.548366298329963*^-38 + 
       3.1139577113081969385848448630714398011921`26.10381008028799*^-37*I, 
      -1.0506847773261630390286517005854714192987989`25.11458543693892*^-34 + 
       4.971017019553901245227941908121881304921347`25.576719095087622*^-34*
        I}, 
     {
      -2.60811682944052345995139510513428444347278277586336214`25.25398449702\
1236*^-43 + 
       1.233956504169384334091635224143855580824502649083444696`25.7823433579\
37606*^-42*I, 
      -1.25802798954391912848158815223538858114`24.64345259385967*^-39 + 
       5.95200261967503127043202514414702570625`25.131993621800454*^-39*I}, 
     {
      -4.66715212424804830484663844352219324370504223623`24.865042686007893*^\
-49 + 
       2.208130653755734963713386733057820068139194319872`25.379477778848663*^\
-48*I, 
      -7.293504091535204911257937059282065855829229563081085`24.1812308797209\
96*^-45 + 
       3.4507145961963968623038871907977378654953105196329873`24.678371977228\
09*^-44*I}, 
     {-3.7768283777519346642741113981408813096234`24.4705521211073*^-55 + 
       1.786899225238400241932379798835185908213227`24.9570627971337*^-54*I, 
      -2.050183352349562568811732645943412719227921258`23.758331758890595*^-50 \
+ 9.6998610407886514219109635567924391965530047317`24.235315393149538*^-50*
        I}, {-1.38368842560022660191584346461102415`24.119499487409676*^-61 + 
       6.54652933196845257835368094612200037`24.541938853191525*^-61*I, 
      -2.7971787459500529729402983288889864037962`23.390024298544333*^-56 + 
       1.3234057876271763007887164142038264796113`23.80792039760731*^-55*I}}, 
   -1 -> {{-0.08098805247757378035269412662648806089`26.743312544275664 + 
       0.38317199976103509984001542009184634845`27.418209287005606*I, 
      -0.03692987711008244614739811963429038232`26.74331253877813 + 
       0.17472323917306134010128607711289348956`27.418209280520127*I}, 
     {-0.55470523270767403492016420403668407125`26.650588317958437 + 
       2.62443047822845041384411661959025888857`27.325567068739264*I, 
      -0.26896317621567417427994663268166155096`26.65058829889871 + 
       1.27252298258656640829628442111803897442`27.325567045840078*I}, 
     {-0.70198050180459352521721005708324699437`26.56867276407769 + 
       3.32122164246638052900303129079525816335`27.24365895432942*I, 
      -0.3857051830060839946684492182043226146`26.568672755898984 + 
       1.82485467633095397191669501231534848995`27.243658946322675*I}, 
     {-0.29704868868841734729547671702181823593`26.647138930948636 + 
       1.40540161899376314750936660430686106192`27.32219176805732*I, 
      -0.19765000057468667433073181581662234059`26.647138925986543 + 
       0.93512491850503191866191776685406235896`27.32219175862957*I}, 
     {-0.04296877073142110367866988264731835504`26.413731894195312 + 
       0.20329455153883577329930806687327461972`27.0887028754926*I, 
      -0.03708243832905482371224262439552784351`26.41373188341795 + 
       0.17544503930988787174589508978105276626`27.088702861754044*I}, 
     {
      -0.0021267546120270303688206945906091389995824811607945379841`26.473663\
15503864 + 
       0.0100621362381452159792544435873022679047909836839874199552`27.148572\
778306868*I, 
      -0.0025533069243354017948753532998558243614687957750420340737`26.473663\
140274763 + 
       0.0120802475213514749796215041572508391451604720936904818687`27.148572\
75189579*I}, 
     {
      -0.0000376561708863175847884707986154205781635684056892188446`26.234671\
957427455 + 
       0.0001781594921775532556007321577178287867444246834584896463`26.909730\
219929624*I, 
      -0.0000675055996180579300460501541916037630965960278017162353`26.234671\
905733148 + 
       0.0003193835980669073505703985538160274451077563101729397757`26.909730\
16783206*I}, 
     {
      -2.550630663585377778407595111119781526486877371798933`26.2274114345623\
74*^-7 + 
       1.2067585552677112422925739344002872678484278002276762`26.902534801700\
263*^-6*I, 
      -7.33059206702929153964135847137510490244728358477995`26.22741138870411\
6*^-7 + 
       3.4682617198799705520267196398036908681700112370897947`26.902534638818\
587*^-6*I}, 
     {
      -7.008285179170588954297342756158759737721360000822`26.147023454902985*^\
-10 + 
       3.3157713574382109142387029241568517164646761249002`26.8219555726582*^-9\
*I, 
      -3.4670744735573232333439334622467002368106238343397`26.147023092020724*^\
-9 + 
       1.64034795097865279204307175746694401584270983926776`26.8219549565301*^-8\
*I}, 
     {
      -8.128669736306789644827984610287857210311096433`26.03217226862613*^-13 \
+ 3.8458495333248779052519053475879529811938074486`26.7071387685766*^-12*I, 
      -7.4309472291377967585018746536238826099147605207`26.032171234094513*^-\
12 + 
       3.51574191847112301127674614051975321528224037734`26.707137735678636*^-11\
*I}, {-4.078857226203392464297033426824080463137041`25.982827722112106*^-16 + 
       1.9297956084780317311673148989420691641841757`26.65780307912896*^-15*
        I, 
      -7.3954851638489933433962196631780134244348412`25.982825122236047*^-15 \
+ 3.49896404808569815450983730040202882314155455`26.6578002762004*^-14*I}, 
     {-8.98906676342945760716279630474361997209`25.924955857763393*^-20 + 
       4.252921983378338816109216321113479043063`26.60002347145636*^-19*I, 
      -3.4688765746427175057113711442878476341486`25.924951626613158*^-18 + 
       1.64120056399444702180713470001748611064425`26.60001627028863*^-17*I}, 
     {
      -8.78438545294511390682227862946981216409000397806499707`25.95859068866\
895*^-24 + 
       4.156082826672215209284759273155348303386444816392808869`26.6342183350\
0264*^-23*I, -7.740911977705748794978362228048642637`25.95858607514837*^-22 + 
       3.6623929477659648701679812793666569656`26.634196383242227*^-21*I}, 
     {
      -3.83092073459890995992807517700908879642104931352`26.008488908849856*^\
-28 + 
       1.81249148966602358892695413845532023658232531154978`26.683926481149847\
*^-27*I, 
      -8.269476212477343986273110624122126051592248696971277`26.0084749037959\
5*^-26 + 
       3.9124681238490985908118366560921455925490188639332659`26.683859418464\
458*^-25*I}, 
     {
      -7.48893147920669864943365305773408995438092722`25.884884678190843*^-33 \
+ 3.543175521791436701942821634335298978121745662`26.559574562170503*^-32*I, 
      -4.24730852190907666273098474994737200317520674807`25.884833373637914*^\
-30 + 
       2.00949356127885715732720978715597037448205626951`26.55944479529986*^-29\
*I}, {-6.583445636081571794300740996313847505695`25.76158366938787*^-38 + 
       3.1147705772946705807065116643362377286884`26.436505563460628*^-37*I, 
      -1.0520553151725636906061022446443515549811465`25.761448502309335*^-34 \
+ 4.9775013306502686830239410995375028650114622`26.436260096534433*^-34*I}, 
     {
      -2.60877933312460750653115332160142706406018261039019244`25.76628886327\
2553*^-43 + 
       1.23426994899700237194339254303373745348600578715788222`26.44132255124\
292*^-42*I, 
      -1.25962780519126260869423953040426956199`25.765907962457383*^-39 + 
       5.95957169365679348071905415259246015825`26.440720853092035*^-39*I}, 
     {
      -4.66830907485540384172446570239336218648334351448`25.71134999590966*^-\
49 + 
       2.208678032121164755304815845033781495672604285712`26.38593803462184*^-48\
*I, 
      -7.302569709994108015443579145985703504914088599316839`25.71053282590515*^\
-45 + 
       3.4550037364432627165480594283366613875091196429338224`26.384696517842\
208*^-44*I}, 
     {-3.77774448915432750129344232455907407641794`25.610037406876476*^-55 + 
       1.787332657364893161511193146343110111502337`26.284890723380222*^-54*
        I, 
      -2.0526801951673169286236580889685014180267020905`25.6086273026378*^-50 \
+ 9.7116741444045562372490273448278956444281547619`26.282657302367138*^-50*
        I}, 
     {
      -1.384017632846496659834988525819238180549571721303134408`25.6639280383\
2793*^-61 + 6.54808688268155376856518292948115255`26.338070997129744*^-61*I, 
      -2.8005239798849003704325936379080627631495`25.660851706364816*^-56 + 
       1.32498849018301179745064734507512758721503`26.332523762513734*^-55*
        I}}|>, 
 "S0" -> {1.97958580468621249647961567688345282281`24.18062567318909 - 
    9.36584876751067104305940474761048247986`24.855592871646074*I, 
   0.60498577514165931377260943556422295746`24.267526396109947 - 
    2.8623186037496149883663786739024792819`24.94249309439211*I}, 
 "T0" -> {2.77613623322009968726463735732731172097`22.06181093472131 - 
    13.1345011955506667028343374604564710081`22.736781608216383*I, 
   1.06065654479944364199111729486031895756`21.916735480901373 - 
    5.01819560907421380347536524532138353783`22.591706762772162*I}, 
 "Sc" -> {-0.042383690067628892163473534189204769`26.61679219141858 + 
    0.20052640832377507633973711594281271641`27.291837853716586*I, 
   -0.00875540411683120049217507942079273263`26.629092885751362 + 
    0.04142371129483805938478946937450706984`27.30415402173885*I}, 
 "Tc" -> {-0.83978636052655947498608504309753124556`26.609942941950656 + 
    3.97321097731183850152100152108278448885`27.28493379133917*I, 
   -0.46412385501978766406444304758138888056`26.60499510718672 + 
    2.1958703811772463552389317396571954626`27.279988381490266*I}, 
 "kappaFit" -> {0.99893122765120295041956495372133858298`22.127900361355778, 
   1.00066389921003177490365212038904936985`22.159375220047114}, 
 "kappaFitIm" -> {1.031173130623875189406`5.141702379948206*^-17, 
   -5.6870462621790127467`3.9139794635536367*^-19}, 
 "residual1" -> {0.00043993443875175053434143528080940682`19.157254640014223, 
   0.00050705024352957148275643868086249847`18.98119538157437}, 
 "residualMinus1" -> 
  {0.7883170854597233565618045388648166284`22.42366416179882, 
   1.48440295575643077857192329099147551885`22.455390171917433}, 
 "neutralOnly" -> 
  {0.40238237041720435175895186193442999235`22.125092920062727, 
   0.75319253506594856395548624184647605465`22.156904817091192}, 
 "residualP2measure" -> 
  {0.01342257223561693314990124570044575317`21.92812164077123, 
   0.26754511268830076621482602191126112869`22.94856356301033}, 
 "chargedFractionS" -> 
  {-0.02141038290297661543690074343494102928`24.313649500731 - 
    2.7741014881046190559`7.645413044799862*^-19*I, 
   -0.01447208261182850909989657877881328269`24.400450600340932 - 
    1.5918125076660096251`7.661012103312672*^-19*I}, 
 "chargedFractionT" -> 
  {-0.30250185508816810516494679688833150037`22.19536340045129 - 
    1.89888013092723787797`5.21274304996115*^-18*I, 
   -0.43758166325890859841580887975392521837`22.050289578841166 - 
    2.85214365306181530415`5.084012526170634*^-18*I}, 
 "time" -> 2345.750454`9.82182680254776, "kernels" -> 8|>


==> anc/paper_scan/point_B_b1.000000_N5_h0.250000_P5.000000.m <==
<|"b" -> 1, "Ps" -> {3/10, 9/20, 7/10, 11/20}, "ws" -> {1, 2, -1, -2}, 
 "lams" -> {0, 0, 0, 0}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 5, "hstep" -> 1/4, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.125`40., 0.375`40., 0.625`40., 0.875`40., 1.125`40., 
   1.375`40., 1.625`40., 1.875`40., 2.125`40., 2.375`40., 2.625`40., 
   2.875`40., 3.125`40., 3.375`40., 3.625`40., 3.875`40., 4.125`40., 
   4.375`40., 4.625`40., 4.875`40.}, 
 "IS" -> 
  <|0 -> {{0.04458205670403649327725171398785277221`23.308977660690935 - 
       0.22350347087948014093297278825438067697`24.009111008816607*I, 
      0.02407210972133387467282949410377089445`23.523072505898515 - 
       0.12068084049659084182263919039537447178`24.223208063406737*I}, 
     {0.87563540273291515562129210758608047755`24.119245006999662 - 
       4.38982779630349487339930628348579740023`24.819352737854683*I, 
      0.41562024460444338572915958903978956897`24.21875508079882 - 
       2.08363126568050554899447884812752979613`24.918873554697367*I}, 
     {3.04583086935902496841053859029677243056`24.253664746975232 - 
       15.26968070434423394203045024678854262611`24.953807724936244*I, 
      1.22535661598312773775531330289235401698`24.310502314375643 - 
       6.14308708446299199242895688948989197505`25.01064704554224*I}, 
     {2.67778604588747214116269289638758135439`24.046939922496218 - 
       13.42455955995185853535573976635971069951`24.747079377773193*I, 
      0.84856813178436005996002268131721417633`24.086213097917287 - 
       4.25413129749908618159417365786790660377`24.786353797394366*I}, 
     {0.56441395877700831303236644265075943631`23.667087058856325 - 
       2.82957961399002996923858478393836765504`24.367208213641817*I, 
      0.1311272124614643419006004225240058273`23.697945490632385 - 
       0.65738077779697395597015670281238037214`24.398066582110854*I}, 
     {0.02814902111409470435922815525587570112`23.610312339149182 - 
       0.14111964287843884843198870930091232031`24.31041155028571*I, 
      0.00445520826466507698736151428759112719`23.64120306919984 - 
       0.02233532017721906490131403880738329927`24.34130074331548*I}, 
     {0.00037899867263433110599863873441182774`23.224441108276125 - 
       0.00190003613684380459721353915432382591`23.924558750369886*I, 
      0.00003791465685481721213406389865562658`23.254117978856186 - 
       0.00019007775842447578749887512927867301`23.95423521485409*I}, 
     {
      1.8813491688277907462672269390048500000000000000000001`22.9877328697359\
25*^-6 - 9.43177816942586004864377807651261`23.68785524795622*^-6*I, 
      1.102849682574010923917564178031481335582574253555661`23.017012520281682\
*^-7 - 
       5.528922399206123751052957797945931226940439115510737`23.7171347915276\
88*^-7*I}, 
     {
      4.0350125580934268658064306499012952309890337992853`22.819003339202762*^\
-9 - 
       2.02287507228108997074375778473562690190280526657389`23.519127106926337*^\
-8*I, 
      1.284585525946132907796196878128623085041233907315`22.84841795976159*^-\
10 - 
       6.440019705607465165671483296578314332721124492749`23.548541695571636*^\
-10*I}, 
     {3.8949003966845355980335096500093171702966130464`22.674264670106204*^-1\
2 - 1.95263256508766406210016513766553203923894689225`23.37443468263457*^-11*
        I, 
      6.2411263551459064823625317544138708036017209`22.703475671842902*^-14 - 
       3.12886731949767522387710380496019692058548948`23.403648250066848*^-13*
        I}, 
     {1.7049135754246608343030421046312641271077235`22.457870993122416*^-15 - 
       8.5472526354411234391707092163904010239852263`23.15799525031728*^-15*
        I, 
      1.27442151508399370723262360386770363412858`22.485227787992667*^-17 - 
       6.38906441386704850288132659536946816879679`23.1853520334349*^-17*I}, 
     {3.386264841610205621137309299449277945353`22.414671463404748*^-19 - 
       1.6976380215956432557143550958070481192042`23.11476979862945*^-18*I, 
      1.0944474414804627155446597533024252575`22.4444005203711*^-21 - 
       5.4867993975681439867281269189456004678`23.144497346885736*^-21*I}, 
     {3.05033342746479379196973195709927697`22.13373731804277*^-23 - 
       1.529225340374178271088228345494994976`22.83386426334422*^-22*I, 
      3.95113575184405282862937744760082`22.16356493434205*^-26 - 
       1.980825066720691732533280454940123`22.863692083113055*^-25*I}, 
     {
      1.24574404731970610081599602249437138748673696667325`21.706489683133746\
*^-27 - 
       6.24529550648155557837088106361152368927530224791447`22.40661528644275\
4*^-27*I, 
      5.994491479939500718169322866647388052380865255`21.739496855440546*^-31 \
- 3.00522172141676360042131032792784346746494265049`22.439622584476023*^-30*
        I}, 
     {2.306401332288712438535929876066256716079327498`21.3992835330926*^-32 - 
       1.1562694525956428932272931401923781716179083508`22.099409636602914*^-\
31*I, 3.82173092466018321951406139753572081604195`21.421854991445112*^-36 - 
       1.915950473302757990813812538448655591315778`22.121981201249657*^-35*
        I}, 
     {1.9361215556352506321787753846772124189272`21.42396645096487*^-37 - 
       9.7063688784450546430161074461958052597054`22.124087936522535*^-37*I, 
      1.024029538737109592468270505039515542`21.452400474472135*^-41 - 
       5.133772937177538199044304245598656031`22.152521802283125*^-41*I}, 
     {7.3713935384575352268806122150445785`21.103840506386614*^-43 - 
       3.69550479019309956144023251120090784`21.80397531185651*^-42*I, 
      1.1535445997503582324284848288160943112736684801143`21.125868707723654*^\
-47 - 
       5.7830715072239231125099802944456367633846426880512`21.82600403472246*^\
-47*I}, 
     {
      1.273337163059503210483398105871697369163074927953`20.858121660552158*^\
-48 - 
       6.383628225881658991510176393978187637766225238847`21.558245570758285*^\
-48*I, 5.464862534463078696139514396753714823142925`20.880057255290605*^-54 - 
       2.7397025499311118905153899603326567411892868`21.580181161757192*^-53*
        I}, 
     {9.98346184252738790224078338342256717692137`20.82886935370221*^-55 - 
       5.00501443442159503210338152198227242650696`21.52894318758336*^-54*I, 
      1.089204029868657225944702958159817494`20.8475372281855*^-60 - 
       5.460512573204482951412950589702345824`21.54760884982918*^-60*I}, 
     {3.55407881080207353388547710391652743`20.99699292045568*^-61 - 
       1.781768291372352560261000341613945174`21.699792699691542*^-60*I, 
      9.13657697671203532141450095390786906871619756224`21.014648642461804*^-\
68 - 
       4.580445177329740741713949642023672962633309856931`21.717558065974004*^\
-67*I}}, 
   1 -> 
    {
     {
      -0.0024563277850210670160442130528285658086930628481340407808`26.727744\
039300674 + 
       0.0123143216387369434607239012954681123787740653837800831091`27.427937\
666783997*I, 
      -0.0007596067334330506745672315564552658276145796240296778068`26.727744\
040774585 + 
       0.0038081406282527863036752911046777245306860894260030853315`27.427937\
668312346*I}, {-0.02068810630160322911477179267247978547`26.709891585404566 + 
       0.10371579747942222648549976254616716533`27.410087679466756*I, 
      -0.005967071046006821753041281981222113136673599346565502278`26.7098915\
85713713 + 
       0.02991475020142406526320467503834110603228867895531604249`27.41008768\
0937593*I}, {-0.03417121176060130386374959412588253481`26.63156743160773 + 
       0.17131072447719999931982387995373729231`27.331755208349605*I, 
      -0.00851329104328600728349670172023322034`26.631567431911247 + 
       0.04267972896390257367158871128990889695`27.331755209897715*I}, 
     {-0.01870598342328963901351643846484362057`26.653112992462365 + 
       0.09377880991615885960124272445805973668`27.353215324859914*I, 
      -0.0037232120115174054599600394442265202769771441177019547648`26.653112\
99348493 + 
       0.0186655993221364222501710579645070833402900247961992691712`27.353215\
327868313*I}, 
     {
      -0.0034484106137164268981570348574216567231220655013614321664`26.380471\
75233358 + 0.01728793595817837226292147371091812542`27.080576633357918*I, 
      -0.000507534026326832386544685820405816752386187081006317044`26.3804717\
5467553 + 
       0.0025444231347723790033256166427195828721377040651922482927`27.080576\
63583661*I}, 
     {
      -0.0002136645733050854018345685058685346633913177147942032849`26.469139\
104603045 + 
       0.0010711657843579466665397901117996619442489857583968033775`27.168997\
848786347*I, 
      -0.0000215340998193226235246738627089556750945678367922351639`26.469139\
10805612 + 
       0.000107957021450022621925547142305919930474792422450635048`27.1689978\
53673694*I}, 
     {
      -4.5944168182829209973995580555846553251440115413207067`26.241237880569\
987*^-6 + 
       0.0000230332151872283903511258285041395777447226146125481835`26.941484\
949048927*I, 
      -2.937238810158571814654760410411320030188248514325389`26.2412378847700\
65*^-7 + 
       1.472527553474034265592326918349236660462838471328378`26.9414849554618\
56*^-6*I}, 
     {-3.64110520153314196894864994102745002114925564847004`26.15240540697560\
7*^-8 + 
       1.825397279857445933365514530611697968363150543105797`26.8525344444582\
25*^-7*I, 
      -1.3680349103982525499419035003741063593656000842162`26.152405416020947\
*^-9 + 
       6.8583769651574703890083728052899969043851836719509`26.852534457286204\
*^-9*I}, 
     {
      -1.131272751072936639740215413477858179034409041504`26.087634154812093*^\
-10 + 
       5.671415925351125572543041617988624956919240784003`26.787726160958254*^\
-10*I, 
      -2.3145834559274280668773492321424925491413788244`26.087634179368987*^-\
12 + 
       1.16037140115423187766970104184323856199149368583`26.787726187996466*^-11\
*I}, 
     {
      -1.443808223537112282237819366393560280297597572`26.11553464584912*^-13 \
+ 7.238251734035943959596101507416371351188131415`26.81547245978883*^-13*I, 
      -1.4906424524085982919835525096822523634297906`26.11553465974894*^-15 + 
       7.4730460320700527316414718154106603952086237`26.81547253076476*^-15*
        I}, 
     {-7.80633800781737401964487627675270725631672`25.9398118083934*^-17 + 
       3.913555741019949516780534405361281090073879`26.63992446779008*^-16*I, 
      -3.768838034633708487481144665992471172573`25.939811904010988*^-19 + 
       1.8894336515591156367270186678013881081729`26.6399245779884*^-18*I}, 
     {-1.82387819284191076795274627841761506405`25.890741436371634*^-20 + 
       9.14365860838924801228502576074269585637`26.590856322973597*^-20*I, 
      -3.815964451697343291532929674357647866979426379310016981`25.8907416570\
58154*^-23 + 
       1.9130595642301267949765755551260635173328961170086436335`26.590856550\
992697*^-22*I}, 
     {
      -1.86574521550119658734421628917090716822593184628320514`25.87065501064\
3144*^-24 + 
       9.35355078411053982436058879087634812748453880511088203`26.57087749339\
2093*^-24*I, 
      -1.56773151846709738622330276447401426431619984801014`25.87065524295715\
*^-27 + 
       7.85951707232091862392282008072442316604277062662166`26.57087798499373\
6*^-27*I}, 
     {
      -8.43227333852904746077805763835898325957274421846`25.948733802540374*^\
-29 + 
       4.2273562457586367739236259158577359170728481578922`26.648846499970997*^\
-28*I, 
      -2.637209987653423475594657956481357655348192913`25.94873406032475*^-32 \
+ 1.3221139383307187664181595659757049342414657607`26.648847793480016*^-31*
        I}, 
     {
      -1.69467423593964420142260958982191944416263253`25.89403894144209*^-33 \
+ 8.49591969829978260464054435583081546267469369`26.593836423650224*^-33*I, 
      -1.8282770228353851038251858529758606568856`25.894040686140325*^-37 + 
       9.1657112870684095224393545989922995902518`26.593838855822874*^-37*I}, 
     {-1.521791093113145263001479343022138190779`25.677717792775166*^-38 + 
       7.629203684393297262095760951493533727978`26.377835117319524*^-38*I, 
      -5.24862268278092937138247589375493332749069160579892558`25.67772080259\
9712*^-43 + 
       2.631294905764395423132811251901984874149570582132748321`26.3778381907\
97693*^-42*I}, 
     {
      -6.1280688213785257234678106535610622803889919104869896`25.642120428203\
69*^-44 + 
       3.07218812370856107809284518143734480908064963226940533`26.34228738407\
049*^-43*I, 
      -6.26224371272391237158188976098990620509069509779`25.64212619937497*^-\
49 + 
       3.139454096024853632994578284260758991875952821529`26.34229311148884*^-48\
*I}, 
     {
      -1.10969967653582346178064350942374756851296696473`25.712156136907925*^\
-49 + 
       5.56326351173333989538536960534634999531316967021`26.412398143505893*^\
-49*I, -3.11394673156507929335022641048384161845157`25.712167858778567*^-55 + 
       1.561116633220722841620602565602354812537506`26.41241140462646*^-54*
        I}, 
     {-9.0563304347863116347042825985221755841001`25.579804734754617*^-56 + 
       4.54021513418187959432950156389043651233375`26.279850660798832*^-55*I, 
      -6.46758391527913009271332888902759427194178220276023616`25.57981770944\
0217*^-62 + 
       3.242397413079204239850024271465786059409188218355233397`26.2798694384\
79686*^-61*I}, 
     {
      -3.33673000415429456483436716778568247514792455733815575`25.60403802076\
35*^-62 + 
       1.672804694200356113050801433076936830100163122733708019`26.3042774482\
9835*^-61*I, 
      -5.6205730671818013473250252002590751387246894836`25.604056186861378*^-\
69 + 
       2.81776499721942890348041167201049666036414258186`26.304314712409035*^-68\
*I}}, 
   -1 -> 
    {
     {
      -0.0024592572505611445494165649041051176795842697905049698304`26.727744\
04001874 + 
       0.0123290079444938933945206986070112026371504839895131467654`27.427937\
667528575*I, 
      -0.0007599652078662409686299516042803761415890720587089650788`26.727744\
041087984 + 
       0.0038099377701067719428603484304322004447378055074403225335`27.427937\
668637295*I}, {-0.02072402874280282170004841479002626849`26.709891585549258 + 
       0.10389588765210925835703564706575208818`27.410087680142396*I, 
      -0.0059705759469491882124121100576010808234597721961599598592`26.709891\
585783616 + 
       0.0299323213406585801811367007191829021776694764149552447488`27.410087\
681256446*I}, {-0.03424581754834838436347726132091023114`26.631567431743733 + 
       0.17168474608458942572625638960364056189`27.331755209017945*I, 
      -0.00851907828901353610426933246940221272`26.631567431980358 + 
       0.04270874219484259044162326415881204362`27.331755210224213*I}, 
     {-0.01875152049521444670604242473997131824`26.653112993065818 + 
       0.09400710117011443479697225899654962445`27.35321532661276*I, 
      -0.0037259294209545503975499032018693662189987698908403335168`26.653112\
99373407 + 
       0.0186792225258624082275549205541763841828381423580924084224`27.353215\
32857799*I}, 
     {
      -0.0034572791499758335274756408916414204613825100378827390976`26.380471\
753522556 + 0.01733239663994450617178218149029377385`27.080576634615777*I, 
      -0.0005079178514701055461451155954067800199546756034014957919`26.380471\
75516091 + 
       0.002546347367481109055410358568286328606424754777802546635`27.0805766\
36349768*I}, 
     {
      -0.0002142317283079323340487752598814055566067994044541446993`26.469139\
106592316 + 
       0.0010740091056632976092855408354363009322035866137270314223`27.168997\
851595538*I, 
      -0.0000215507220599456870767258293318646511572046918980938986`26.469139\
108875474 + 
       0.0001080403538206602517026427071395400474067641596457601359`27.168997\
854826706*I}, 
     {
      -4.606879151785028272911682638625294779794844515622766`26.2412378812761\
63*^-6 + 
       0.0000230956926725420370240719707295049975300344749614018648`26.941484\
95012109*I, 
      -2.939539475051170700364281115006225448205134693561799`26.2412378852058\
3*^-7 + 
       1.4736809470741546940912687769380436796542891216931175`26.941484956121\
133*^-6*I}, 
     {-3.65115624936311621637283809524679617508590271619911`26.15240541376639\
5*^-8 + 
       1.830436177212245440659121991593142788102402873578206`26.8525344540858\
3*^-7*I, 
      -1.3691202266715547978514648973708381545432761776765`26.1524054184816*^\
-9 + 
       6.8638179872192244898675574492303921973073401171455`26.852534460772247*^\
-9*I}, 
     {-1.134445666454128243156875810033495834984856932723`26.087634175288454*\
^-10 + 
       5.687322719539896242142786613363432602675519891451`26.78772618350288*^\
-10*I, 
      -2.31644280971036567356006437813800904727935955`26.087634186502935*^-12 \
+ 1.16130355201222901535291908652864871279308546051`26.787726195850254*^-11*
        I}, 
     {
      -1.447920121632046893393273435150881476243767857`26.115534658534376*^-13 \
+ 7.258865935444857394594814079947153214680191805`26.81547252453756*^-13*I, 
      -1.4918552456540327952985919394794449433877445`26.115534664042166*^-15 \
+ 7.479126135139619246888413431976965993403683`26.815472552648586*^-15*I}, 
     {-7.82890495735953317853552535741954332823517`25.939811902326557*^-17 + 
       3.924869242286431012544488749781603438836563`26.639924576047168*^-16*
        I, 
      -3.771944304269220097510177062093638586116`25.93981193503642*^-19 + 
       1.8909909194295356290573075256531558771365`26.639924613744107*^-18*I}, 
     {-1.82922829340348014158592214677274960191`25.89074166656921*^-20 + 
       9.17048029705658007100157059696512437582`26.590856560820065*^-20*I, 
      -3.819150649889106183371818985264610208142135779830519175`25.8907417317\
518*^-23 + 
       1.9146569027277570609103830039287308831286620464202677744`26.590856628\
16812*^-22*I}, 
     {
      -1.87129609852128971692151036935227514990384982616521952`25.87065526495\
959*^-24 + 
       9.38137905658511269274061515523847474229683381162603836`26.57087803156\
328*^-24*I, 
      -1.56905740016725394383342767515632497054523160271075`25.87065532435111\
*^-27 + 
       7.86616412236456871914195727558209066801081561654538`26.57087815723084\
4*^-27*I}, 
     {
      -8.457703641919913861545257965424217060662175849059`25.94873409593498*^\
-29 + 
       4.2401052337900979640664054921932037403148067902176`26.648847972218302*^\
-28*I, 
      -2.639468334851234983764293471123730806324651856`25.948734153214623*^-3\
2 + 1.3232461167775604072736442699288379762982309429`26.64884825957337*^-31*
        I}, 
     {
      -1.69985154585822497479804395426800757480028393`25.894040990774705*^-33 \
+ 8.5218751346831559323667548499306174059874816`26.593839280507126*^-33*I, 
      -1.829861510909311458860902519140833080094`25.894041329327354*^-37 + 
       9.1736548098726775160276394604708007594759`26.593839752450425*^-37*I}, 
     {-1.526497313537718610819137439798682256072`25.677721420119756*^-38 + 
       7.652797405216877121988348019280620588185`26.377838821378354*^-38*I, 
      -5.25322356180023462929929447212258498349746257236167207`25.67772193306\
632*^-43 + 
       2.63360146698192265235712027759035736202051503347389282`26.37783934517\
2426*^-42*I}, 
     {
      -6.1472385404784609062785661800362797799788137239323968`25.642127531749\
89*^-44 + 
       3.08179848956284042004566012876744151733746217726116695`26.34229443376\
2056*^-43*I, 
      -6.26779249639173600581361937273160210296647464598`25.64212840048305*^-\
49 + 
       3.142235870802879224814676478196915798609525251227`26.34229529590936*^-48\
*I}, 
     {
      -1.11320837581045197100401832415730503520579370664`25.712170819342937*^\
-49 + 
       5.58085369316794345986553438121404731965355130702`26.412414753976055*^\
-49*I, -3.11673391094389325295464557992352069951333`25.712172386623884*^-55 + 
       1.562513931396677634483043131894993564767094`26.41241652705918*^-54*
        I}, 
     {-9.0852519670752114868513457968502338186007`25.579821225311292*^-56 + 
       4.554714381923262534056173005261326882011`26.279874526928232*^-55*I, 
      -6.47342770766279161128368037183025981981933471310733692`25.57982277456\
2107*^-62 + 
       3.245327084739527537702678839459205916593196011741932825`26.2798767690\
83305*^-61*I}, 
     {
      -3.34748499150903722992848745860981615761755900629389291`25.60406139487\
711*^-62 + 
       1.678196497945543724814574544723550856840040454175939937`26.3043253960\
4869*^-61*I, 
      -5.6256963901839855962779733916576879084950328777`25.604063342050786*^-\
69 + 2.82033347556717902331151117363090271828001733787`26.30432939033591*^-68*
        I}}|>, 
 "IT" -> <|0 -> {{-4.02085086603150043162092960448318727056`21.53975225962232\
5 + 20.1577538338521139383823295928703580131`22.239876010629597*I, 
      -2.01581225077761608686989807807144900813`21.437394478784277 + 
       10.10588268013624207752918014701643143413`22.137518228507602*I}, 
     {2.34134170444618393730038546667657018661`22.880549368936453 - 
       11.73786128649422031320713305318271881503`23.580602376879817*I, 
      0.64613870817944753782074950308565758059`22.540859000639614 - 
       3.23929075112891089919546181720635830831`23.240926639388388*I}, 
     {10.55004561138537738171932633086575083721`23.953154932679883 - 
       52.89060187902830515736413167319226320822`24.653279659440894*I, 
      5.19266898551565306372188523159551739307`23.862338114479915 - 
       26.03243607838975540644325134114277177303`24.56246262213146*I}, 
     {1.07407569581717636344586960925526520022`23.51952205757216 - 
       5.3846696126223463276626247693065013067`24.219609446947718*I, 
      0.76939412102394709592144534558278766093`23.520005589395122 - 
       3.85720779246932761153595118780433559003`24.220097663841198*I}, 
     {-0.37456235736807184035450724623239863198`23.802434161102777 + 
       1.87779553303974384470599885110387447168`24.502510144789948*I, 
      -0.3258486880514961011124894812628121904`23.770248793873968 + 
       1.63357902585145760891784443808478482286`24.470329764831103*I}, 
     {0.00940330357370050718913177768201956608`23.341083978410207 - 
       0.04714163369374560088803012538410484522`24.041199222791807*I, 
      0.00398445888121503380675327840517203384`22.88853049042401 - 
       0.01997530969555965972384061062679320628`23.58864578519585*I}, 
     {0.00057503150024754532626770986169041429`23.80164872357437 - 
       0.00288280859323218937522721471881466762`24.501790530791133*I, 
      0.00078190071554070887324009840160923965`23.717448916592826 - 
       0.00391990717177197861324741775968245069`24.4175887784164*I}, 
     {
      4.3714641022378005159767546551043818407919697508147112`23.8437419252207\
23*^-6 - 
       0.0000219154851056196155742837661543508756846343531217813504`24.544527\
002166156*I, 0.00001019903295671825769724670208716108`23.781372337677666 - 
       0.0000511308682004873110285379670491498384856956202058252289`24.482028\
786439496*I}, 
     {
      1.07552194756687927447305528991348189559286058863831`23.526718022350078\
*^-8 - 
       5.39192011449961273482660861287111453919929159771652`24.226868684085446\
*^-8*I, 
      4.43668446333559568225150486180859566812239110145936`23.469082145048777\
*^-8 - 
       2.224245470179915479282875198493029056233718626888689`24.1692280042800\
97*^-7*I}, 
     {
      1.03729685266125522154508680027913728269973455632`23.26928160908731*^-11 \
- 5.20028603528203764342571576253118154625596178446`23.969631471378122*^-11*
        I, 
      8.01629312990122172740393912056575806189680941358`23.228545021327772*^-\
11 - 
       4.018812658228143562820325079545472198976564627971`23.928860302284484*^\
-10*I}, 
     {4.2383471807710933375252017042547042851576437`22.837439151535065*^-15 - \
2.12481293086876202628119315387274632150404302`23.537536652508166*^-14*I, 
      6.5449084473612587708691280647628212451444155`22.80595162366429*^-14 - 
       3.281162563415890896881644800400430196773735227`23.50604947030593*^-13*
        I}, 
     {7.636527525013072871148117772024713899137`22.482492484950274*^-19 - 
       3.8284245579738207731998266219550431754409`23.182617953658454*^-18*I, 
      2.51982632095571771581860368969157526079882`22.4524880050994*^-17 - 
       1.263265919932525630018622220638770271520342`23.152613445072713*^-16*
        I}, {6.20312581113616205743021093880126522`22.479047628689784*^-23 - 
       3.109816485800552574333224146597083236`23.179258861666323*^-22*I, 
      4.6834803703040720689297376604299733606`22.44978271762208*^-21 - 
       2.34797179840323173787279239890657298701`23.149986949175403*^-20*I}, 
     {
      2.29839898569823209126813942446286852788999399961913`22.27060895097229*^\
-27 - 
       1.15225763176366456755113009136173367092952576560948`22.969691439165338\
*^-26*I, 4.255259600900382490058602489237875`22.23901634350788*^-25 - 
       2.1332916437846140504641815077002018`22.938068054606603*^-24*I}, 
     {
      3.905294326517407537306996840868529058730348121`21.862950001087427*^-32 \
- 1.9578433596663695986981549788528030677316322293`22.56317069485495*^-31*I, 
      1.900863430251212196159830288503286044183346615764`21.829583118805722*^\
-29 - 
       9.529609123901162122852578097250760048330290970452`22.529803351326038*^\
-29*I}, {3.0477558984631174716909877295137952095763`21.407908919833837*^-37 - 
       1.52793314633766749967208354754647491054407`22.108046819973282*^-36*I, 
      4.1823294054506147611891254279553129885226637`21.372921277648352*^-34 - 
       2.09672950865688785026582692600134815574755871`22.073058661648666*^-33*
        I}, {1.09202379204140537110943111211690267`21.156923292305972*^-42 - 
       5.47464890246280404632907290280839802`21.857080271021246*^-42*I, 
      4.53080901596259615367999571715540455679`21.123780609665353*^-39 - 
       2.271432984087191847096864177095251026612`21.823938141193235*^-38*I}, 
     {
      1.794201535979507875544797058021175466396539117463`21.030738568860343*^\
-48 - 
       8.994880460787735139900916360766225264802725237911`21.731214576162902*^\
-48*I, 2.413598599391962700090057333421314`20.999858765004948*^-44 - 
       1.2100107176646273088816880197371651`21.700353419527854*^-43*I}, 
     {1.349814483462792315898893427205543869003506`20.75206060913046*^-54 - 
       6.767032398264920943059159371788905705268939`21.45215972790192*^-54*I, 
      6.3128383859689463823693814427110403626254559121`20.71671551299403*^-50 \
- 3.16481875148288462215435960908791545824765609302`21.41681380805008*^-49*
        I}, {4.64375331134253262505260104905439753`20.405556630344105*^-61 - 
       2.328055410014375265831602937686142216`21.10567748942177*^-60*I, 
      8.0954614075096664404187927217920272876625`20.371167273813242*^-56 - 
       4.0585021345302247481407231342696579839016`21.07128802059667*^-55*I}}, 
   1 -> {{-0.07365740723368528432941688361923221142`26.730396062490733 + 
       0.36926708612842988635028405572486079021`27.430484348812655*I, 
      -0.0403328927277805553635672707605584039`26.730396060063544 + 
       0.20220111367030122328368316281732645535`27.43048434614579*I}, 
     {-0.4514994632376414499162589850157077183`26.64035451933726 + 
       2.26350475043692832259730572351142857697`27.340479291562268*I, 
      -0.26290158710317160002057650532913835262`26.640354519304587 + 
       1.31800597732321988326140559527587478002`27.340479291527775*I}, 
     {-0.50147076347240505325056219880889660068`26.58024821335222 + 
       2.51402614564701108646346023665472403425`27.280383535918478*I, 
      -0.33097268973585359321896484913077078519`26.580248213301417 + 
       1.659267211770042636139211672879440138`27.28038353586788*I}, 
     {-0.18971645279685042640232405440107767114`26.663215669957168 + 
       0.95110653966756075539206049085464627527`27.363421940858135*I, 
      -0.15172861544832245998271643115485971502`26.663215669770906 + 
       0.76066190507015287219394956428908551075`27.3634219404268*I}, 
     {-0.02500094444937527136684164478449606816`26.415056681338406 + 
       0.12533737276401882896738450919163938035`27.11517138560145*I, 
      -0.02596171936680692399420182237133587905`26.415056681041502 + 
       0.13015403095916391523784461249060963236`27.115171385211294*I}, 
     {
      -0.001143133570768759374739671954413664038769100625063752267`26.4573760\
57411295 + 
       0.0057308778381805546270445002810275432107355697548648246089`27.157371\
176946246*I, 
      -0.0016537686669416251324734370449598061801736812246956244991`26.457376\
056375857 + 
       0.0082908475835238497036716760610343766579855096429649622034`27.157371\
175491633*I}, 
     {
      -0.0000189009958014483726248871367099757092282950322694314399`26.245543\
76774505 + 
       0.0000947564665476662252593170073121407999764542097389500229`26.945827\
27893938*I, 
      -0.0000408992817555429930101223363320027341944479204250261485`26.245543\
76490641 + 
       0.0002050405949085343957867703420157343873705334918196246821`26.945827\
275534192*I}, 
     {
      -1.206268191251769277265244315501765643915806925592155`26.2727898967714\
67*^-7 + 
       6.047390979426768846098464094612326474860170299491748`26.9729331805547\
3*^-7*I, 
      -4.192209599700804477765067028694439641064521266450639`26.2727898930867\
03*^-7 + 
       2.1016827518919098378595916715189937432690236759091672`26.972933167765\
536*^-6*I}, 
     {
      -3.146012193082100606324682174460040078044213583689`26.09989595364995*^\
-10 + 
       1.5771920287368695470040624603043338016227999752433`26.800018475491235*^\
-9*I, 
      -1.8853718075332529378760321268427893659675431849433`26.099895925425404\
*^-9 + 
       9.4519448862449749178899526860443831847901403590749`26.800018447336026\
*^-9*I}, 
     {
      -3.484298031113229724452874799203523179834661129`26.073560964288433*^-13 \
+ 1.746785054584161583525372686419289342195022852`26.7736864752379*^-12*I, 
      -3.8651628498205147485818802622130778078256905217`26.07356090639603*^-12 \
+ 1.93772422430904086354828153672254861354286230848`26.773686394492735*^-11*
        I}, 
     {-1.677524307376070438849679082207123731463749`26.060518495266916*^-16 + 
       8.409941866798195012408007750455055718769491`26.760430865051287*^-16*
        I, 
      -3.6966967395903394535753590978161711208159443`26.0605184508625*^-15 + 
       1.85326701630723917483110071520841784467420693`26.76043063900381*^-14*
        I}, 
     {-3.56099720367020589490292914565703680731`25.93683331783516*^-20 + 
       1.785236693084985274872822342977942439429`26.636930852450394*^-19*I, 
      -1.6725905631722119752148576873402871242629`25.936832975980572*^-18 + 
       8.3852074997564420026205444240831461417311`26.63693040605365*^-18*I}, 
     {
      -3.36269161935121330442094386911236499536444992908287895`25.86854286050\
5237*^-24 + 
       1.685820045072724979826917618204513674298372479202390039`26.5686712579\
6564*^-23*I, 
      -3.611391008140428560267169869964696678`25.868541881739905*^-22 + 
       1.8105006468874953547006762150613078498`26.56867029705563*^-21*I}, 
     {
      -1.420890356716029349545270965662346453958143806988`25.842262389675014*^\
-28 + 
       7.1233574658403283140464097137174570570425581694907`26.542739003217825*^\
-28*I, 
      -3.742340287811446725600493329261549366495887800787718`25.8422605026054\
27*^-26 + 
       1.8761495215231745041446061854651486614560085138957458`26.542736836745\
57*^-25*I}, 
     {
      -2.69739981680764591272635998549826172844003988`25.937101005236254*^-33 \
+ 1.352288938593534428273590529847604161300244173`26.637967081012828*^-32*I, 
      -1.86849029054484271141802034419062766876743883949`25.9370979443784*^-30 \
+ 9.36731268397425785132345261407928396379636798854`26.637960915666092*^-30*
        I}, 
     {-2.307247558424276858816922472470644042823`25.798071936022733*^-38 + 
       1.1566936916110067069851496502328113292245`26.4979530388238*^-37*I, 
      -4.507364744129826878838724589335770275101598`25.79806998200309*^-35 + 
       2.2596796543520711961181303868588856345025086`26.497943076230438*^-34*
        I}, 
     {
      -8.9110774179531556883625890007468001674913363998012826`25.764013758791\
627*^-44 + 
       4.46739535910186058892342828677581657341964174515423818`26.46442473980\
6415*^-43*I, 
      -5.2640919831549703386664203994063411344`25.764007717913426*^-40 + 
       2.63905013865692000044682868733984718222`26.464405612382507*^-39*I}, 
     {
      -1.55650636271844996847455688577159902537935229008`25.786224950221072*^\
-49 + 
       7.80324193706547642667410761547606329445077743508`26.486157607435075*^\
-49*I, 
      -2.98098347480442953687799274156938778033005248098964`25.78620021990897\
4*^-45 + 
       1.4944580903393800521146767353798242423358551473926224`26.486116609660\
787*^-44*I}, 
     {-1.23110436945747910208210485081406002240811`25.598556056919968*^-55 + 
       6.17190232867223458812982965492242931001157`26.298597021260267*^-55*I, 
      -8.19491495038608979840113634738273928696430589`25.598514314127065*^-51 \
+ 4.108361234055853092188384706336504864495182108`26.298544439601837*^-50*I}, 
     {
      -4.41352879026058213060385911888597858690266913610749986`25.59276652975\
1227*^-62 + 
       2.212636823819840266774336854712675826965519886772231932`26.2928656444\
37768*^-61*I, 
      -1.0946656949629495746743908074559654078495`25.592676202280266*^-56 + 
       5.4878935689560873242458341314322866322419`26.292766081780997*^-56*
        I}}, 
   -1 -> {{-0.07406595170392857300300591005453278525`26.73039606481803 + 
       0.37131524437546127855129157386395828006`27.430484351369703*I, 
      -0.04091608155894534324395284808818513766`26.730396064780134 + 
       0.20512481745563322025901854575944015899`27.430484351328086*I}, 
     {-0.45407238508682602872248124700591213641`26.640354519344413 + 
       2.27640359374090576355690165551542259256`27.34047929156968*I, 
      -0.2668318804762577668436607379180946343`26.64035451930397 + 
       1.33770973877799017789018504617009099569`27.340479291526986*I}, 
     {-0.50445033615899533494613944235003753834`26.580248213370076 + 
       2.52896365383806612768092336644338856096`27.280383535936267*I, 
      -0.33618904230259484644036023291277223724`26.58024821332025 + 
       1.68541838087687740799162064062035918203`27.280383535886653*I}, 
     {-0.1908904586509627262239118623918644242`26.66321567005136 + 
       0.95699218969418167228586197323212878009`27.363421941069745*I, 
      -0.15425284271447578463034984041290393278`26.663215670010974 + 
       0.7733166275523215483381216538189586381`27.363421940976792*I}, 
     {-0.02516017722375027840791319819675651564`26.415056681466115 + 
       0.12613565531044430501713941190457238165`27.115171385768168*I, 
      -0.02641232828231351139570212220684576678`26.415056681361595 + 
       0.13241307112174668105063704144865828967`27.115171385630937*I}, 
     {
      -0.0011505124682516303933248841106108029577143222280517669397`26.457376\
057936585 + 
       0.0057678705056484108454503302217152311324386102078781404723`27.157371\
177682048*I, 
      -0.0016832203665200577421254767862250439369401747275715182592`26.457376\
05773763 + 
       0.0084384979515357727735817492737937944353613120438359865593`27.157371\
177402933*I}, 
     {
      -0.0000190229157073099431638149725328220958246946050752961704`26.245543\
769034562 + 
       0.0000953676882844797558604061879356655787480457641985905564`26.945827\
28048551*I, 
      -0.0000416347969333072687848307914693419464999636819843882489`26.245543\
76845563 + 
       0.0002087279572078149818326951258874688932217979063938781939`26.945827\
279791267*I}, 
     {
      -1.213960730581063743856710041194772978549349643786034`26.2727898985365\
55*^-7 + 
       6.085956029293984907920498549820217348472386948780958`26.9729331866731\
95*^-7*I, 
      -4.267382465862746279096393747459875673146258891897029`26.2727898981889\
5*^-7 + 
       2.1393692063654904751018856834350303129111377485958268`26.972933185471\
486*^-6*I}, 
     {
      -3.165706693107885165659645259670745492867342225769`26.09989596693853*^\
-10 + 
       1.5870654833022806551023102762937103117603115603684`26.800018488747178*^\
-9*I, 
      -1.9187855282952483382678480917533681033072983925465`26.099895964941737\
*^-9 + 
       9.6194580769190057565875953336908363316395858609479`26.80001848675529*^\
-9*I}, 
     {-3.505625103304577172689989579803431717303580571`26.073560991253274*^-1\
3 + 1.7574769674541925813463913031420342780105082753`26.773686512846993*^-12*
        I, 
      -3.9324989606388657958013267750454625192501398753`26.073560987995897*^-\
12 + 
       1.97148187390187390497954484502329392276525755216`26.773686508306035*^-11\
*I}, {-1.687547485772169047435008708510970039989381`26.06051851579505*^-16 + 
       8.460191122359556968172217844751979637060215`26.760430969559756*^-16*
        I, 
      -3.7598263564450417900646793311349332453645607`26.060518513739847*^-15 \
+ 1.88491582196012014745886330559442058896549725`26.760430959125888*^-14*I}, 
     {-3.58176632184547127811827232130502053706`25.936833475088104*^-20 + 
       1.79564888656025314154621654736091119806`26.636931057794214*^-19*I, 
      -1.7005640478022571300427623574434606387208`25.936833461804845*^-18 + 
       8.5254471246107795604881554173883208800173`26.636931040452822*^-18*I}, 
     {
      -3.38185510423356372421807815566858623751483111458592153`25.86854330924\
015*^-24 + 
       1.695427285523262492465437193229092423803397206498905482`26.5686716985\
14247*^-23*I, 
      -3.670560945443244040182816039298332337`25.868543276628667*^-22 + 
       1.8401643442056657659489462981172854319`26.56867166649731*^-21*I}, 
     {
      -1.4288148418298730160749425569842150627856811396387`25.842263253001132\
*^-28 + 
       7.163085330789108717151919490164338892603331337806`26.542739994371733*\
^-28*I, 
      -3.802470648940861554152626297048244410889894785954935`25.8422631982624\
8*^-26 + 
       1.9062947086482987320796279832781824593369808610984276`26.542739931532\
89*^-25*I}, 
     {
      -2.71214936537799609943807499327945951241117209`25.937102403779104*^-33 \
+ 1.359683337917153489706675337647533080468886276`26.637969898070352*^-32*I, 
      -1.89797465544048161354731706348706014808133505508`25.937102325540543*^\
-30 + 
       9.51512681320117943320704327135943120326303979426`26.63796974052647*^-30\
*I}, {-2.31964069817121747661569995893738286735`25.798072828228104*^-38 + 
       1.1629067511989123509012647905975541564037`26.497957587894973*^-37*I, 
      -4.577328340875463739301373633837696159995778`25.798072783771072*^-35 + 
       2.2947545429146850964284682926069328468869586`26.497957361410357*^-34*
        I}, 
     {
      -8.9581837958416861294254709484231142258530255998271462`25.764016516426\
043*^-44 + 
       4.49101122552215899959250469359262143374055472077111792`26.46443347166\
05*^-43*I, -5.3445978461128180300731260367928353564`25.76401639320529*^-40 + 
       2.67941018735695585985146321753759227501`26.464433081644234*^-39*I}, 
     {
      -1.56461820148038534671079782973516074872291831579`25.78623624047701*^-\
49 + 
       7.84390906309205809093917924410500586459050214802`26.486176324915803*^-49\
*I, 
      -3.025971279530255282843409060830930021397317506841667`25.786235785061404\
*^-45 + 
       1.5170118513069846548132054158243269505527534289598537`26.486175569995\
556*^-44*I}, 
     {-1.23743974582465369753870485465628434157003`25.598575119347775*^-55 + 
       6.20366350597258892773127267686692026717598`26.29862103386404*^-55*I, 
      -8.317133709448571302594750945752079585207582782`25.59857442122416*^-51 \
+ 4.1696332319773269444536830447393269176458667778`26.298620154485924*^-50*
        I}, 
     {
      -4.4359878693996735284094546923803988185714575631175574`25.592807798462\
818*^-62 + 
       2.223896246357628588002402256191012643793867747866424298`26.2929111332\
27946*^-61*I, 
      -1.1108205021444598352707198984422360722587`25.592806419492334*^-56 + 
       5.5688825529418661517515575572079624260816`26.292909613263756*^-56*
        I}}|>, 
 "S0" -> {1.80919455965881602462561465673315844721`24.062120903396657 - 
    9.0700450691277087843146268751543055485`24.76225373838948*I, 
   0.66230938697243463205549696186440421512`24.14623516910151 - 
    3.32035930435208672582510518204215652787`24.8463710405121*I}, 
 "T0" -> {2.39500812638820309602809021861939084655`21.899750888753232 - 
    12.00690745574908067058284615976052593477`22.599872720512483*I, 
   1.067829369741680252340443228071954236`21.74692406407675 - 
    5.35335487164064572069913351142213800868`22.447046328911664*I}, 
 "Sc" -> {-0.03988627845454826559415568652261258541`26.64262267007352 + 
    0.19996209986987475038270639150270912514`27.34278499168567*I, 
   -0.00974946420458016866469176184758490414`26.65228976746306 + 
    0.04887704269465939381611821843890319308`27.352459086920287*I}, 
 "Tc" -> {-0.62307903815492824386176621244929213705`26.617031993460575 + 
    3.123685580151033367956053199100992109`27.31717043456563*I, 
   -0.40998001314996048304036544677043477905`26.61324983990429 + 
    2.0553550622067790544474103878068999822`27.31339054877157*I}, 
 "kappaFit" -> {1.00449389500369227153055281271656760839`21.92402291965666, 
   1.0132159672413890415192760258549774258`21.96343298771652}, 
 "kappaFitIm" -> {1.64273270696032946858`5.137646875426647*^-17, 
   3.12755731529933708823`4.452940377525346*^-18}, 
 "residual1" -> {0.00148126081635881469918362438169578946`19.574693161109757, 
   0.00810566760126792817254528626531849693`20.078808578104937}, 
 "residualMinus1" -> 
  {0.63220942120762865178068657674993276734`22.2198464191567, 
   1.19892853178478233019452122653425554935`22.257789319827257}, 
 "neutralOnly" -> 
  {0.32379799264920499977569949217634899014`21.921853905730458, 
   0.61228179872697979149797763863651974248`21.96147647995664}, 
 "residualP2measure" -> 
  {0.04635261843147517687328939733825902105`22.36575365998548, 
   0.21124258791448763117793649420003807895`22.762056331471914}, 
 "chargedFractionS" -> 
  {-0.02204642847371271736843048279582668529`24.222706586356125 - 
    2.6877949010637438882`7.538295985537514*^-19*I, 
   -0.01472040770726074823750707091065546668`24.306752340870172 - 
    1.521193394746497749`7.5504978222351395*^-19*I}, 
 "chargedFractionT" -> 
  {-0.2601573795470013062471607126778613634`22.060704765312842 - 
    1.35526162243369665658`5.007290463263212*^-18*I, 
   -0.38393775706800345526993599897450996579`21.907879108014633 - 
    2.01078195434103635782`4.856782369479297*^-18*I}, 
 "time" -> 2678.189777`9.879386341445937, "kernels" -> 8|>


==> anc/paper_scan/point_B_b1.000000_N6_h0.250000_P5.000000.m <==
<|"b" -> 1, "Ps" -> {3/10, 9/20, 7/10, 11/20}, "ws" -> {1, 2, -1, -2}, 
 "lams" -> {0, 0, 0, 0}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 6, "hstep" -> 1/4, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.125`40., 0.375`40., 0.625`40., 0.875`40., 1.125`40., 
   1.375`40., 1.625`40., 1.875`40., 2.125`40., 2.375`40., 2.625`40., 
   2.875`40., 3.125`40., 3.375`40., 3.625`40., 3.875`40., 4.125`40., 
   4.375`40., 4.625`40., 4.875`40.}, 
 "IS" -> 
  <|0 -> {{0.04458180411887042423082333651929687147`23.30866083289136 - 
       0.22350220459287331441533458506084605184`24.008794178764287*I, 
      0.02407264640495149972822463155925021612`23.523013863086348 - 
       0.12068353105553251790732149754478360064`24.223149419890174*I}, 
     {0.87569333168487899240405259808254531926`24.11918659572723 - 
       4.39011821183802888106957153958106215416`24.81929430608643*I, 
      0.41562573013204395830356261847663237373`24.218744030122544 - 
       2.08365876630629480628709839033579276901`24.91886249937037*I}, 
     {3.04602141499953127320951794543420722618`24.25364200002373 - 
       15.27063596785522079321940576391906513917`24.953784976870782*I, 
      1.22537076664235085437901105120605319363`24.3104981965618 - 
       6.14315802604095900753672754954830603485`25.01064292750765*I}, 
     {2.67795377290596905109595520616712231949`24.04692942179139 - 
       13.42540042673921184259224066171680598029`24.747068876539966*I, 
      0.84857785444225801288998496078530628659`24.086211298440666 - 
       4.25418004015357590864756030561259694472`24.786351997818443*I}, 
     {0.56444919776131430143553036927132837476`23.667077979348957 - 
       2.82975627778450095954148534978882753789`24.36719913411401*I, 
      0.13112870950361650049533106068799355044`23.697944001641552 - 
       0.65738828292665609641792178860018886449`24.398065093117207*I}, 
     {0.02815077974916607763921783690675365419`23.610302109333034 - 
       0.14112845945334636548488673879712660823`24.310401321195062*I, 
      0.00445525914534202436717403888002663052`23.6412014512566 - 
       0.02233557525759756631118096226385554123`24.341299125507415*I}, 
     {0.00037902272429089314010250005721062984`23.224430523040873 - 
       0.00190015671514636480949142301473655194`23.924548165139342*I, 
      0.00003791509606198638913337273980724654`23.254116354868103 - 
       0.00019007996030420058096277998879959304`23.954233590864682*I}, 
     {
      1.8814723649736009432371937616161299999999999999999999`22.98772201878826\
*^-6 - 9.43239578934345036001498383642347`23.687844396948066*^-6*I, 
      1.102862835054262119829561666547885247818653134053063`23.017010849849086\
*^-7 - 
       5.52898833660794285451442687083199838981842849954765`23.717133121083396\
*^-7*I}, 
     {
      4.0352881116096992416508315775039990310700329890394`22.81899251413797*^\
-9 - 
       2.02301321567745406317073525148316029375992636801096`23.519116281646607*^\
-8*I, 
      1.284601460800978784745449714213093418660547856218`22.84841627547152*^-\
10 - 
       6.440099591903193010734319730253027683507817866586`23.54854001124458*^-10\
*I}, 
     {
      3.8951791146675945746012963912415089531147732854`22.674254235516198*^-12 \
- 1.95277229492790844391378747018722171058919327742`23.3744242457275*^-11*I, 
      6.24120727715239988830649439415201273872016455`22.70347403522993*^-14 - 
       3.128907888171843570736702231386559034247687366`23.40364661304171*^-13*
        I}, 
     {1.7050414756787754489450141567610408777265236`22.457861805645663*^-15 - 
       8.5478938384908337070759450775531560613950063`23.157986062605225*^-15*
        I, 
      1.27443880097374613441424540416434936556017`22.485226333711168*^-17 - 
       6.38915107331352840850590165689913955916437`23.185350579112487*^-17*
        I}, 
     {3.386530595443602772113070532322535452234`22.414661457691547*^-19 - 
       1.697771252111584019828480890348240559677`23.114759792423722*^-18*I, 
      1.0944629451762463562180745831795995529`22.44439891368542*^-21 - 
       5.4868771223317659755613885909653356798`23.144495740118362*^-21*I}, 
     {3.05058303563633086158914233813321675`22.133727498614522*^-23 - 
       1.529350476576549497647064771024863203`22.833854435891794*^-22*I, 
      3.95119403883703497715493176900906`22.1635633422244*^-26 - 
       1.980854287771046412876355817868471`22.86369048957973*^-25*I}, 
     {
      1.24584994376218159875128951499643386143123709416859`21.706478409275093\
*^-27 - 
       6.24582639770095779368910678494822034437876666714051`22.40660400480925\
*^-27*I, 
      5.9945832607388535522986306876242636186470994189`21.739495004209306*^-3\
1 - 3.00526773393554808195151603955455598869561645556`22.439620731860437*^-30*
        I}, 
     {
      2.306604254006840410403025246078402025007344766`21.39927672013322*^-32 \
- 1.1563711834525648170012020170140019714544339688`22.099402820913415*^-31*I, 
      3.8217914485489830579832521280837162296304`21.421853890296116*^-36 - 
       1.915980815777327281662136447257548278872019`22.121980099625002*^-35*
        I}, 
     {1.9362972538669944917054888430681303395503`21.423958031385872*^-37 - 
       9.7072497073597644314552903925890141845981`22.12407951711775*^-37*I, 
      1.024046258630276849308185993504071912`21.452399072606998*^-41 - 
       5.133856759110214497341055598632363505`22.152520400449884*^-41*I}, 
     {7.3720813346765488242042572266447094`21.103834661038306*^-43 - 
       3.69584960345110576923750230647472214`21.80396946578826*^-42*I, 
      1.1535639598256592692025504011401505951442282741683`21.125867739188116*^\
-47 - 
       5.783168565196259305759680876553040284423959754911`21.82600306606229*^\
-47*I}, 
     {1.273458979124181865113397613393846812789666123207`20.8581162681493*^-4\
8 - 6.38423892703089745664150510201987906752708535034`21.558240170784906*^-48*
        I, 
      5.464956555296829228182734448978776551258378`20.880056348900073*^-54 - 
       2.739749685447577043439522214579973822104111`21.5801802540475*^-53*I}, 
     {9.9844386392155487220133901248899442438451`20.82886535109025*^-55 - 
       5.005504132444270346465880467969783505615943`21.52893915197432*^-54*I, 
      1.089223193113398441979414205417991937`20.84753654978594*^-60 - 
       5.460608644405087509498993962337900656`21.547608165713488*^-60*I}, 
     {3.55443366250254761104805927962425913`20.996988727026082*^-61 - 
       1.781946189371159621891236484381061354`21.699788289627005*^-60*I, 
      9.13674100380645558338861456735513007688975782093`21.014647941162462*^-\
68 - 
       4.580527409123497168228456870390287900212117638817`21.717557327705016*^\
-67*I}}, 
   1 -> 
    {
     {
      -0.0024572014033920219306889703450323048194027970749922279424`26.727743\
906370804 + 
       0.0123187013545367042633868889814473597286920438889465605632`27.427937\
528943342*I, 
      -0.0007598515097838466686160838671938179961788928079223004022`26.727744\
002783872 + 
       0.003809367766882915149537510103554974040883640855214420695`27.4279376\
2891815*I}, {-0.02070835152588098657030149965854392643`26.709891553506203 + 
       0.1038172929740076663253926410182282371`27.410087527566386*I, 
      -0.005969759238110383352982306873561418438001923306230382592`26.7098915\
76592664 + 
       0.0299282269297303757657177177597963227024072034873589628928`27.410087\
637503054*I}, {-0.0342223558968019672947192604174964935`26.631567397730368 + 
       0.17156712565742967193531924175474150989`27.331755035305505*I, 
      -0.00851800988346369415794159899310799571`26.63156742223446 + 
       0.04270338595140407375295561380643946376`27.331755160469047*I}, 
     {-0.01873953464823385510459182633512571793`26.653112897699483 + 
       0.09394701245730836965470909034622548124`27.353215045865802*I, 
      -0.0037254891149435644763379293536767923727511110529656553473`26.653112\
96652003 + 
       0.018677015137307910655546471025621017741882871788335005696`27.3532152\
48480133*I}, 
     {
      -0.0034551688465617795430154458600826701906125100694653370369`26.380471\
50035048 + 0.01732181704419411142227768448371278374`27.080576366652775*I, 
      -0.00050786014160785196211805290175310470409089523673240556`26.38047168\
333788 + 
       0.0025460580503102284015143902202218649679478088631869306488`27.080576\
56033108*I}, 
     {
      -0.0002141049832343590521226172824043458829653271858055665983`26.469138\
642452204 + 
       0.0010733736938865695349723582046183266798522280870566425828`27.168997\
194523975*I, 
      -0.0000215483396436932157097342544842115927471757901675843322`26.469138\
978311623 + 
       0.0001080284100401154922369261211018491457641893024204306871`27.168997\
66999563*I}, 
     {
      -4.6042128894695478402392015275709504036739083819658466`26.241237276453\
57*^-6 + 
       0.0000230823258849633230697069901490562903951423308770257056`26.941484\
026451217*I, 
      -2.93922122573433138490447432815895128795743216699434`26.24123771739816\
7*^-7 + 
       1.4735213989685327068423755436180901133988466846447998`26.941484699853\
834*^-6*I}, 
     {-3.64907711365613361653501191928245913322052993372404`26.15240395208794\
8*^-8 + 
       1.829393842960990497760216080505140664252535047632687`26.8525323809140\
17*^-7*I, 
      -1.3689745610890482620737820144241270691249345382707`26.15240501842434*^\
-9 + 
       6.8630877211506573948717081208209156952477974955557`26.852533893353524*^\
-9*I}, 
     {-1.133807712753465487741319907138850727297251023218`26.087629685319023*\
^-10 + 
       5.684124462732115882309847319745785790568864132183`26.787721239748425*^\
-10*I, 
      -2.3162001842991738376828592110554699263904742998`26.087632977422338*^-\
12 + 
       1.16118191648095477834611396406903815021820930817`26.787724864572535*^-11\
*I}, 
     {
      -1.447114102229343069334666030915130466823960471`26.115531745118187*^-13 \
+ 7.254825113925642930721249170693424699038308651`26.81545764282914*^-13*I, 
      -1.4917012731631191935020051478953479584438759`26.115533893089303*^-15 \
+ 7.4783542240012972366001168255238959715804557`26.815468614619025*^-15*I}, 
     {-7.82458381941427853464072053714686222083993`25.939788643608825*^-17 + 
       3.92270292381591954632233430234985360523753`26.63989777034335*^-16*I, 
      -3.77156050031164102834310673679735530772`25.939805888042965*^-19 + 
       1.8907985067796983325357083827373547164618`26.63991764455563*^-18*I}, 
     {-1.82822610749355706263917634442595409636`25.890678818072537*^-20 + 
       9.16545603290427061117565633631905290484`26.590791624119596*^-20*I, 
      -3.818767392379869821623917591153691109335602052401574268`25.8907256677\
51795*^-23 + 
       1.9144647640291689457434439137860213253613017172630747718`26.590840030\
39607*^-22*I}, 
     {
      -1.87027760670792551557870018416935455645447545292598971`25.87057731998\
2836*^-24 + 
       9.37627304595710538684915265111407345272051653930108207`26.57071310205\
319*^-24*I, 
      -1.56890206395981375308290743876393681579627760349498`25.87063571584894\
8*^-27 + 
       7.86538537449865893151217642832066410886709309736243`26.57083666304661\
*^-27*I}, 
     {
      -8.453127850325749810925896238581521614689763533771`25.94863182544962*^\
-29 + 
       4.2378112496652600931813087495898752994128041689772`26.64833500475548*^\
-28*I, 
      -2.639210468922516838657707292195544534211352011`25.948708794140657*^-3\
2 + 1.3231168407092249421073324874844627636649106098`26.648721018457834*^-31*
        I}, 
     {
      -1.69893694683833475442847585651498933135427804`25.89322186651543*^-33 \
+ 8.51728997036995530425176496906932983549658976`26.59269780618563*^-33*I, 
      -1.8296850344089407256919330647884528146397`25.89384070321225*^-37 + 
       9.1727700792595662658719672232307132521188`26.59356009546822*^-37*I}, 
     {-1.525680183132351411579171812500300971692`25.67604978304915*^-38 + 
       7.64870088084669951138890277249716289127`26.376131900178358*^-38*I, 
      -5.25272323951844130806899934587771000277428465060967158`25.67731685519\
9244*^-43 + 
       2.633350640136311861997065701867888983188995685161695165`26.3774257043\
66612*^-42*I}, 
     {-6.14396366128230018589542513125272335694846504854457`25.63834673727597\
7*^-44 + 
       3.08015669256834094493949842223379326963146681231331141`26.33854217971\
6953*^-43*I, 
      -6.26720273878164627455907483415684973152334910023`25.641219695907026*^\
-49 + 
       3.141940207294782911225774785769789846946154854963`26.3413934734959*^-48\
*I}, 
     {
      -1.11261798664755280551781903894316164015817377798`25.70316641608529*^-\
49 + 
       5.57789389191979585988577637057503025111404261377`26.402241653850147*^-49\
*I, -3.11644405247702738682920186373846865093863`25.710017260645394*^-55 + 
       1.562368616491538993262996238124951447219558`26.409979184810304*^-54*
        I}, 
     {-9.0804539713428470702652367986154936925462`25.568135145751135*^-56 + 
       4.55230900007520775982467682154122946851967`26.263061652052606*^-55*I, 
      -6.47283238915663192543419126191217763400837037797043553`25.57704062120\
4265*^-62 + 
       3.245028633384335954547382402610060291839857452447889301`26.2758559717\
303*^-61*I}, 
     {
      -3.34572420220242579571324294968585925964691552016021744`25.58504470050\
33*^-62 + 
       1.677313760470851362592453723276136427445862821130800132`26.2661741711\
96997*^-61*I, 
      -5.6251845583004161352751465218946432744599970202`25.599537067493422*^-\
69 + 
       2.82007687860655876781332928986731508811536229667`26.295094577045507*^-68\
*I}}, 
   -1 -> 
    {
     {
      -0.0024594273753462919092306344765396736639533636014798012417`26.727744\
029310614 + 
       0.0123298608320180263507945841707144831093772750458842280971`27.427937\
65642488*I, 
      -0.0007599798695376210693234396470094083795496425967338599233`26.727744\
03832605 + 
       0.0038100112735448053467031409768336670124457424785074159257`27.427937\
665773328*I}, {-0.02072551178719190163224703569881516153`26.709891583067947 + 
       0.10390332260672851646535089954071704174`27.410087668327552*I, 
      -0.0059706936056178897164631381020712827512588635412111556608`26.709891\
585141122 + 
       0.029932911199511625515197967070232004285375686270081040384`27.4100876\
78197147*I}, {-0.03424828629360893986712703639936424155`26.631567429160178 + 
       0.17169712265882677946554259077306615538`27.33175519582267*I, 
      -0.00851924507290227836554293738452455165`26.631567431311225 + 
       0.04270957833343234055022193382108800049`27.331755206806715*I}, 
     {-0.01875284844951416243385977025882239258`26.653112985779337 + 
       0.09401375861073289154709164491710513419`27.353215305161815*I, 
      -0.0037260002737041499364382628121787717816013492147183419392`26.653112\
99185876 + 
       0.0186795777323429432058691509022725285158546529029439094784`27.353215\
32305719*I}, 
     {
      -0.0034575199054924051346229610246413056230875882149937938433`26.380471\
735591478 + 0.0173336036209042308142272478516392927`27.080576615637142*I, 
      -0.0005079272655292244398017273941385009737083755458041874335`26.380471\
750539424 + 
       0.0025463945630356368672308960698953761810291984192088691685`27.080576\
63145828*I}, 
     {
      -0.0002142467515668092016391923054766016926659167273416517189`26.469139\
077141545 + 
       0.0010740844218499238053294086423027000088651096487948636684`27.168997\
809903267*I, 
      -0.0000215511215299118635339498365401409097882842518701414384`26.469139\
101276582 + 
       0.0001080423564856459714615077551014769288462246259304879428`27.168997\
844069246*I}, 
     {
      -4.6072157794137641505877206185116138702480483632223307`26.241237841330\
165*^-6 + 
       0.0000230973802896907000114611331152087739874999799255413545`26.941484\
88911737*I, 
      -2.939595947429632687798048903038238801998233680998586`26.2412378751282\
52*^-7 + 
       1.4737092584028106710709046428572134329490202081561135`26.941484940731\
11*^-6*I}, 
     {-3.65144314056733161953329738128665602285305427772925`26.15240534422021\
7*^-8 + 
       1.830580004537962180797809891123304001283587747852821`26.8525343554463\
38*^-7*I, 
      -1.369148396840451551502458057481010671408981809644`26.152405400582715*^\
-9 + 6.8639592128823984268471550570537086211356231301055`26.8525344353857*^-9*
        I}, 
     {
      -1.134543612876371241791925971984345239806441852256`26.087633997199738*^\
-10 + 
       5.687813754878998380301277058522802442642678023387`26.787725987415936*^\
-10*I, 
      -2.3164950274198824843964251465395676698430819948`26.087634140717714*^-\
12 + 1.1613297303453549677881667678365877580783923592`26.787726145437823*^-11*
        I}, 
     {
      -1.448058954945858690223281784884638471533924352`26.11553456400496*^-13 \
+ 7.25956194926307649002873249981178661564357985`26.815472041711015*^-13*I, 
      -1.4918925172010364661780969631748260024057257`26.11553463976713*^-15 + 
       7.4793129887918782710034969008251441858046171`26.8154724286591*^-15*
        I}, 
     {-7.82974038366594504848523812412909458497615`25.939811292704015*^-17 + 
       3.925288067017615231768793177585584290635572`26.639923873456127*^-16*
        I, 
      -3.772049032862277552054716513403249638868`25.939811778676127*^-19 + 
       1.8910434230728826763723245801398261525122`26.639924433538564*^-18*I}, 
     {-1.82944479862800415761879834788231612567`25.890740344627172*^-20 + 
       9.17156570389336868173272622411972218712`26.590855194952926*^-20*I, 
      -3.81926815335715704193747302303843562853004237446235511`25.89074139312\
8632*^-23 + 
       1.9147158108062337660280413785001485920922750757260399607`26.590856278\
293277*^-22*I}, 
     {
      -1.87154020297010872417680908191557544517978836816114231`25.87065395183\
0008*^-24 + 
       9.38260282676535273532958630081473903988590936494415019`26.57087525278\
2812*^-24*I, 
      -1.56911057233381908349679454968505359085315074367797`25.87065498844592\
*^-27 + 
       7.86643069068061535319269021039085970368336243421523`26.57087744640340\
4*^-27*I}, 
     {
      -8.458910309093021156832885550953231121246885969426`25.94873271356656*^\
-29 + 
       4.2407101729098344311974470776913309656381698318207`26.648841035557375*^\
-28*I, 
      -2.639566123391030971388789664963860768470856911`25.94873380010871*^-32 \
+ 1.3232951411601763410489607762132680963799160341`26.648846487692754*^-31*
        I}, 
     {
      -1.7001146829511095887747025986126823591868033`25.894032062513098*^-33 \
+ 8.52319432132291278532431520092203128659382966`26.593826834187727*^-33*I, 
      -1.8299350495009065399869113257466445029524`25.894039052172726*^-37 + 
       9.1740234812997093034084487244362227443223`26.59383657800355*^-37*I}, 
     {-1.526751727961062114106244278871321235104`25.677706635843766*^-38 + 
       7.654072862449291571024416602874433047299`26.3778237244378*^-38*I, 
      -5.25345082656818940193547809451474430201308084331871709`25.67771816828\
871*^-43 + 
       2.63371540175344680316613482273826500233024859952990273`26.37783550077\
444*^-42*I}, 
     {
      -6.1483336615492746865434777234104978443534981214967462`25.642100167350\
463*^-44 + 
       3.0823475072135626034964348615284436560580888086685254`26.342267276816\
145*^-43*I, 
      -6.26808231266575864425547187440594358777624539972`25.6421214436116*^-49 \
+ 3.142381164555456488561914533580109644808606587034`26.342288391780322*^-48*
        I}, 
     {
      -1.1134189614722146942854387598797258605373499035`25.71211688286014*^-49 \
+ 5.58190942342807655572848400138004899695468939588`26.412353735188162*^-49*
        I, 
      -3.11688693688101695082926267198054579637749`25.71215869736752*^-55 + 
       1.562590647974176031741533051440693522979346`26.412401040188445*^-54*
        I}, 
     {-9.0870661274860773188070183602207291856598`25.579763003778226*^-56 + 
       4.55562387596310108985229238656861352646935`26.279790267177386*^-55*I, 
      -6.47376320382211751357102420339402335159385166717189645`25.57980802367\
2815*^-62 + 
       3.245495279214210185245773670068550864080031239084830958`26.2798554206\
902*^-61*I}, 
     {
      -3.34818682145377928766542603738289024574375306428981472`25.60398154218\
5736*^-62 + 
       1.678548346739013141636123642529110020330222163582478443`26.3041616045\
0076*^-61*I, 
      -5.6260025270292274049958841689748280287849564572`25.604043146860576*^-\
69 + 
       2.82048695132073133413316270972573994159029069811`26.304287963348386*^-68\
*I}}|>, "IT" -> 
  <|0 -> {{-4.04077029781007210682946932780941355689`21.538863970919564 + 
       20.25761603110365286585154641273887626551`22.23898772204037*I, 
      -2.04561014830325689638247417198029367135`21.435178644003894 + 
       10.25526864422723473390850916925005679664`22.135302393954884*I}, 
     {2.33941930419028104174419676107625266347`22.877504987530635 - 
       11.72822370668343971359122587653587757029`23.5775581032246*I, 
      0.64215417674542144783843099086761566015`22.530262330919346 - 
       3.21931507770394323096836471892074119066`23.230330143523386*I}, 
     {10.57681972243309102149528895044606740252`23.952014934814827 - 
       53.02482867768416051997772816967424409238`24.6521396588987*I, 
      5.24013075263651388937096852502551530978`23.859415591929345 - 
       26.27037641739222994210617108607273551827`24.55954009429459*I}, 
     {1.07898619430051460473317915107434059087`23.519579919237085 - 
       5.40928744176514472119722025554770010038`24.21966741727154*I, 
      0.78113451118782386900948196726977498234`23.520579548087152 - 
       3.9160659552617181882855671327478574477`24.220671899277974*I}, 
     {-0.37566519414570606399015583661669950479`23.801924784055856 + 
       1.88332439074254411193851846524373978063`24.502000842629336*I, 
      -0.32886316407675319376542511506275511267`23.768707331862515 + 
       1.64869151514284865193567589283932066668`24.468788469750542*I}, 
     {0.00937928988737384564683461023473924236`23.338696497175967 - 
       0.04702124574757590285581741524565481004`24.038811738370185*I, 
      0.0038770436403818563310385634826633384`22.872392409066457 - 
       0.0194368042759701510971636479862082926`23.572507695504477*I}, 
     {0.00057544491387335575972584367228595201`23.801126842107347 - 
       0.00288488116204369368358422487099915538`24.50126861923412*I, 
      0.00078392544471390514749458767963643566`23.715572259091104 - 
       0.00393005775770848017045027605911186661`24.41571202794152*I}, 
     {
      4.3761325316435952667615953133830089204129958056792095`23.8433476265812\
77*^-6 - 
       0.00002193888936852022075630610218336822450980329131027418`24.54413117\
494218*I, 0.00001023997414152496906287028430907975`23.78004998795815 - 
       0.0000513361188681934905172351821562865436595387730248073216`24.480701\
88648371*I}, 
     {
      1.07678194760530505333836492034613564107526443595339`23.52634692851453*^\
-8 - 
       5.39823687964497094366513200142739460899465475846944`24.226497538241915*^\
-8*I, 
      4.45625811064642220963802404907638284801322043036904`23.467869596418637\
*^-8 - 
       2.234058337587049821552235892582990632280718332340902`24.16801530517983\
*^-7*I}, 
     {
      1.03854504558834567491413354545958979046454161023`23.269041747689073*^-\
11 - 
       5.20654360777098648942689442859289263398519206929`23.969391211985748*^-11\
*I, 
      8.05264113918328077604472054059677708002295215136`23.227741283141498*^-11 \
- 4.037035025778459544754642891907905885191216007418`23.92805526830273*^-10*
        I}, 
     {4.2434626043962440550034980915259522435889678`22.83729098126578*^-15 - 
       2.12737744901746505929513950287724188575656798`23.53738838348066*^-14*
        I, 
      6.57470608799402121625103475603649843479789428`22.805438274763215*^-14 \
- 3.296101031036741893652781771974274974271944485`23.50553560889111*^-13*I}, 
     {7.645684898180464961812432508374141874632`22.4823724576739*^-19 - 
       3.8330154289168956985928161057375014064309`23.1824978920339*^-18*I, 
      2.53124213644428938489219337035334256886313`22.45206716760977*^-17 - 
       1.268989017010692826396392697389139844229461`23.1521924319205*^-16*I}, 
     {6.21049433849719649309229097720756263`22.47895014184769*^-23 - 
       3.113510553688435742779028261929388524`23.179161324793387*^-22*I, 
      4.7045387106989651890470282595014959098`22.449435724127596*^-21 - 
       2.35852898781345968637334802886647020263`23.149639821178894*^-20*I}, 
     {
      2.30110432977854670351035982334678091977874954406322`22.270498709645373\
*^-27 - 
       1.153613903404265806273888346385126498927182958077313`22.9695803861353\
1*^-26*I, 4.274259420531233269269455670050198`22.238629429886814*^-25 - 
       2.1428168338443068887965300766020861`22.937677632665757*^-24*I}, 
     {
      3.909857670388669099406249621810370769122512724`21.86283104858741*^-32 \
- 1.9601311033674163141456027246204180291141176536`22.56304990804684*^-31*I, 
      1.909309095128262482140503117377151127834001374785`21.829172691686*^-29 \
- 9.571949822232716374535915642397683430723193564615`22.52938341430437*^-29*
        I}, 
     {3.0512996942491047868132677711786007916768`21.407781829367153*^-37 - 
       1.52970975943453402083981244742371991431406`22.1079170283019*^-36*I, 
      4.2008666767856203236886913127386121874041989`21.37249082091878*^-34 - 
       2.10602280912418997712527070722338354625700137`22.072614202469875*^-33*
        I}, {1.0932901906684665449870974689772601`21.15681906512214*^-42 - 
       5.48099774568787727921630741569547815`21.85697282875804*^-42*I, 
      4.55088935282652474875681254995687017917`21.12342285524035*^-39 - 
       2.281499870447578199919046295682204004155`21.82356357377257*^-38*I}, 
     {
      1.796280721012579824128923354570623628177178254097`21.030650883227025*^\
-48 - 
       9.005304050587044492797282706849767318847720316949`21.731123262400082*^\
-48*I, 2.424315537898351657984133466120156`20.99954551548438*^-44 - 
       1.2153834463596763536856301473968042`21.700020717304625*^-43*I}, 
     {1.351379872504247933949332343467248150727197`20.751940220939694*^-54 - 
       6.774880171784318828706129782554699116265276`21.45203678114052*^-54*I, 
      6.3409621592319172443471066609000663728417265359`20.71629180657992*^-50 \
- 3.17891805825160078394026261371298978414668888969`21.416376754425542*^-49*
        I}, {4.64914851232319623083519636187299092`20.40543676117382*^-61 - 
       2.330760189099101779031285589838214941`21.105556539732945*^-60*I, 
      8.1316835090822760872238904505739309557235`20.370740256225478*^-56 - 
       4.07666138069910117322666390782498140540967`21.070855341168123*^-55*
        I}}, 
   1 -> {{-0.07448016640639319019857089414297229395`26.730396054576968 + 
       0.37339182922897636950672103624149541674`27.43048434011738*I, 
      -0.04153811343383990134574323234381203826`26.73039603929633 + 
       0.20824325328643276152879684004572622988`27.43048432332777*I}, 
     {-0.45644410959299671079075887296363311421`26.64035451882688 + 
       2.28829377329493862687715167932323605069`27.340479291023264*I, 
      -0.27061820013373411593723942943128168286`26.640354517947777 + 
       1.35669171600984246669584662687431751881`27.340479290094876*I}, 
     {-0.50677606725089505692744328135578333605`26.580248212474448 + 
       2.54062325435454133917187759871150682326`27.280383535044503*I, 
      -0.34038736661310044201821317604438092658`26.580248210923177 + 
       1.70646586330921532430150130106984805122`27.28038353349994*I}, 
     {-0.19163809289307663698969711089632558107`26.66321566868772 + 
       0.96074030856563964616097690597850840484`27.363421937912232*I, 
      -0.15587729384368719024672649602810909672`26.663215666071476 + 
       0.7814604973621674308000723394820938859`27.36342193184188*I}, 
     {-0.0252423214441811511402005082061317086`26.415056676510762 + 
       0.12654746938400468601605306786443420055`27.115171379253816*I, 
      -0.0266412576612807150883120324639053024`26.41505666634254 + 
       0.13356076404056218354592908052061026718`27.11517136588434*I}, 
     {
      -0.001153639701178000026082791584824284811032722578672228799`26.4573760\
365804 + 
       0.0057835482797343453655428333749601230714868921029480834202`27.157371\
147673235*I, 
      -0.0016951528330975853029709539506923892191113141007538978816`26.457375\
98824136 + 
       0.0084983190520726022864192000777666147017265677604836938382`27.157371\
07974429*I}, 
     {
      -0.00001906650934102703824893092813079194920907582159746143`26.24554370\
3111522 + 
       0.000095586236488944654775317893817800233013693744727646798`26.9458272\
0139996*I, 
      -0.0000418784810530290109655927848924043483869121573240851227`26.245543\
53924334 + 
       0.0002099496201498723167829346675987113732897656322032452333`26.945827\
00481113*I}, 
     {-1.216357402828684392444171289324353540234477178104181`26.2727897962991\
1*^-7 + 
       6.097971279497891278416458129314686058488927140175255`26.9729328317042\
38*^-7*I, 
      -4.288442674596681519088687303765880187974307302178355`26.2727895245624\
02*^-7 + 
       2.1499273324311609496034618003213413179967054469154872`26.972931888211\
022*^-6*I}, 
     {
      -3.171230779878434343359939377848073456715763390273`26.09989500795714*^\
-10 + 
       1.5898348767711678211998695530340553689394937340923`26.80001753212158*^\
-9*I, 
      -1.9269944258261303588043435378617378625747010820962`26.099892332177625\
*^-9 + 
       9.6606117882075208381270358307470399897901676910847`26.800014862915223\
*^-9*I}, 
     {
      -3.511171739070497799558591446507478125447077536`26.07355854792497*^-13 \
+ 1.7602576654233719197345678854412138288608010542`26.77368310493726*^-12*I, 
      -3.9475180230562929979990059196627255735920719022`26.07355150046115*^-12 \
+ 1.97901138875116664055986791760126690096838321238`26.77367327530446*^-11*
        I}, 
     {-1.690024250288726880630696548869804936299429`26.060516176845567*^-16 + 
       8.472607899577277682742655604689322235767136`26.760419061428475*^-16*
        I, 
      -3.7729996666593712319558445363423690624354645`26.060509269687316*^-15 \
+ 1.89152000483894224833302274359742854855160766`26.76038389702705*^-14*I}, 
     {-3.58673519215023640942343357365970375995`25.936811012381913*^-20 + 
       1.798139933051978670688218237064171233201`26.636901725749105*^-19*I, 
      -1.7061571835524473241898373634323078428991`25.936743550877434*^-18 + 
       8.5534872229302998821685177107815290894808`26.636813636576207*^-18*I}, 
     {
      -3.38635535330735041099227771982477388628245372240309039`25.86846339077\
4235*^-24 + 
       1.697683397874674988868695623268700633376422824077174923`26.5685932378\
826*^-23*I, -3.682100285078622436753676431727151183`25.868220453339685*^-22 + 
       1.8459493677125124439164516195380211029`26.568354730379014*^-21*I}, 
     {
      -1.4306589931019956950590492630897225635825090909769`25.84207282586273*^\
-28 + 
       7.1723306245377237035973681812182872195340350834214`26.5425213787154*^\
-28*I, 
      -3.814052367179358036833530562647938424681883349483782`25.8414889410871\
14*^-26 + 
       1.9121009778436312412187210571873661910255207946067138`26.541851151135\
79*^-25*I}, 
     {
      -2.71557247661690212401242482961187008337641456`25.936723081144585*^-33 \
+ 1.361399448163437356584254838299751598853843156`26.63720617135816*^-32*I, 
      -1.90363050467616702289018095735797473375298909535`25.935553031864934*^\
-30 + 
       9.54348131338358782233436261540133342961542813888`26.634854643800352*^\
-30*I}, {-2.322520693087007890530068393452944396764`25.79777731914985*^-38 + 
       1.1643505806392354429424578752269053305847`26.49645296665795*^-37*I, 
      -4.590765661111730244475185130266500065026694`25.796860678899588*^-35 + 
       2.301491082083486431893830841390938424531074`26.491812230368605*^-34*
        I}, 
     {-8.969171683001784778441372909113820352725143419751369`25.7629102153675\
9*^-44 + 
       4.49651978905528054205869339706654123132933968844765175`26.46094004188\
7188*^-43*I, 
      -5.3601284842090449111744770218255840986`25.759478022748215*^-40 + 
       2.68719617072359024150523158790917610577`26.450222254466908*^-39*I}, 
     {
      -1.56652000929008357347541993279730988587365858235`25.780809795211855*^\
-49 + 
       7.85344340667865108498350531768257884333720972455`26.47721666692724*^-49\
*I, 
      -3.034703931155742882487412071011028763285467334309717`25.76425926414813*^\
-45 + 
       1.5213897963650938675752640308385209294617479285804836`26.450325311153\
765*^-44*I}, 
     {-1.23893362668474378870879811228029661952971`25.587685602526427*^-55 + 
       6.21115278713175824000197855433755547357951`26.28494772188204*^-55*I, 
      -8.34102529211423922892952613462141920897226143`25.555207830924402*^-51 \
+ 4.1816108122985536447342703645780954759410136456`26.244665864746*^-50*I}, 
     {
      -4.44131534161189707593663360788495703723762487891544967`25.56532164217\
4336*^-62 + 
       2.226567070941497859430785769990828341595333847216444368`26.2627097405\
93582*^-61*I, 
      -1.1140016031370861297057436284956487486442`25.488799349128527*^-56 + 
       5.5848303841016108087002950489073011021154`26.179545667084177*^-56*
        I}}, 
   -1 -> {{-0.07459147162879479384799607893072283634`26.730396062368722 + 
       0.37394983631462790451045971484642961257`27.43048434867852*I, 
      -0.04174828307453635500981747710207864141`26.7303960555887 + 
       0.20929689790585871112355967976061469571`27.43048434122898*I}, 
     {-0.45714238169483147234541426815280827529`26.640354519030062 + 
       2.29179442467615336263502744133065557813`27.3404792912377*I, 
      -0.27202925339211348480413416138075710411`26.640354518119718 + 
       1.36376575709631020959312250107339875894`27.340479290276328*I}, 
     {-0.50757913472773514568047495168222196126`26.580248213202374 + 
       2.54464927696753432285865920416961157401`27.280383535769296*I, 
      -0.34224738603560144967434980235003483573`26.58024821270255 + 
       1.71579070894368291842774994701576522341`27.280383535271632*I}, 
     {-0.19195171872354932135290435717322418113`26.663215669948354 + 
       0.96231261067214514970596249106715364553`27.363421940830882*I, 
      -0.15676945870725978600051862127950108934`26.6632156696434 + 
       0.78593319239570856000193668329415439789`27.363421940124258*I}, 
     {-0.02528443895061240623210120917064568027`26.415056681246682 + 
       0.12675861731140216839313036239076346715`27.115171385479684*I, 
      -0.0267989625333576253167966831768521964`26.41505668058411 + 
       0.13435138674596559986554449524218399109`27.115171384608797*I}, 
     {
      -0.001155571465865196572326490332185882410534356435740973463`26.4573760\
57207725 + 
       0.0057932328063002036385033333961175322638497475835804615936`27.157371\
176657886*I, 
      -0.0017053567294550473451918384993684834301151468785565171712`26.457376\
055161088 + 
       0.0085494743019868747073160530422745637553468483017417232961`27.157371\
17378249*I}, 
     {
      -0.0000190981047437801925598031275006882541735281414659468751`26.245543\
7674345 + 
       0.0000957446338959114289462416850797496578022688162311216537`26.945827\
278566014*I, 
      -0.0000421308004724319250097488686676557512723983864624393666`26.245543\
762575828 + 
       0.0002112145744874711148142904819753411875769291141243897004`26.945827\
272737617*I}, 
     {
      -1.218331661164183480062507801239999616928266134649294`26.2727898969809\
78*^-7 + 
       6.107868839705265915469703681687951423556635702804814`26.9729331812735\
6*^-7*I, 
      -4.313990321877138495229465783653993279169295897695462`26.2727898925121\
65*^-7 + 
       2.1627351485395412952153641591565099013506386836908439`26.972933165766\
23*^-6*I}, 
     {
      -3.176239878358165652302472817527753971539120033576`26.099895956314587*^\
-10 + 
       1.5923460908760471724965240825601263697601764952946`26.80001847814934*^\
-9*I, 
      -1.9382523190028278679258321392644024266648864876103`26.099895926083516\
*^-9 + 
       9.7170510461916526741637599470248116030752427641874`26.800018447992514\
*^-9*I}, 
     {
      -3.516551733168202993248452947065338037909218015`26.073560970800905*^-13 \
+ 1.7629548208330714397074765828676342541094562408`26.77368648432146*^-12*I, 
      -3.9700284698218566630755946817235626784763196674`26.073560913228217*^-\
12 + 
       1.99029656344947911480877059801894604140332373187`26.773686404025202*^-11\
*I}, {-1.692534273240270403117150458311668613732405`26.060518500652748*^-16 + 
       8.485191411490633201133583481931504925378966`26.76043089248273*^-16*I, 
      -3.793958017102730884241414799112207095631841`26.060518458377434*^-15 + 
       1.90202706623159275139093538363642711226089872`26.76043067732041*^-14*
        I}, 
     {-3.59190296214252545718371165347081703994`25.93683336015345*^-20 + 
       1.800730694033804012547282948914128239961`26.636930907712987*^-19*I, 
      -1.7153880707633932391473417783097229430079`25.93683304135251*^-18 + 
       8.599764480721249174892219420652866029053`26.636930491427762*^-18*I}, 
     {
      -3.39109722942231281067483334094666867976565560484005377`25.86854297944\
275*^-24 + 
       1.700060645243970635763683755665729113864489038911546594`26.5686713747\
33064*^-23*I, 
      -3.701524350942068301910609505578318085`25.868542069149672*^-22 + 
       1.8556872453700919077506686763232978864`26.568670481045285*^-21*I}, 
     {
      -1.4326105822025041046179984341420307107701674685066`25.842262607797434\
*^-28 + 
       7.1821145369442300516981085236695741989684387311345`26.54273925364057*\
^-28*I, 
      -3.833704811740280698956824630973739715544936399905271`25.8422608335844\
65*^-26 + 
       1.9219533487196368019905164493616571841541606288924879`26.542737216746\
495*^-25*I}, 
     {-2.7191903570247089259063801590864376712644164`25.93710133182638*^-33 + 
       1.363213202144640465197558466552178066395092218`26.637967738910685*^-32\
*I, 
      -1.91323125626033386947193762987385150218789537529`25.937098392443826*^-30 \
+ 9.59161281427772838226796691975744567204585317613`26.637961818390114*^-30*
        I}, 
     {-2.325550351778364060150329582551501940527`25.7980721222747*^-38 + 
       1.1658694411027478382029651572654521019055`26.497953988700147*^-37*I, 
      -4.613477156136599714463303384237192920682039`25.79807019056225*^-35 + 
       2.3128770484165757213914023788347239196983072`26.497944140449583*^-34*
        I}, 
     {
      -8.9806550666688627410142007206610704890758152126071855`25.764014253005\
485*^-44 + 
       4.50227676012566249131571840602941673723494689369093182`26.46442630491\
917*^-43*I, 
      -5.3861956253743787106824381228133348964`25.764008069294402*^-40 + 
       2.70026442498793417802804508550249037246`26.464406725785707*^-39*I}, 
     {
      -1.56849285247049140426944575824701176897704994287`25.786226591908783*^\
-49 + 
       7.86333387228119785570890207009474389980784625305`26.486160329232124*^\
-49*I, 
      -3.049240105063591342561962502147183403613597983565188`25.7862002622946\
17*^-45 + 
       1.5286772244514201558471769319221248479908380856763784`26.486116680486\
326*^-44*I}, 
     {-1.24047143360434183168341283484662953719421`25.598558110685445*^-55 + 
       6.21886228304744408872263582527096428883435`26.29859960841509*^-55*I, 
      -8.380448147184373059528746638373606965868308673`25.598511734189007*^-51 \
+ 4.201374693984514209351059413421496991324628677`26.298541190075614*^-50*I}, 
     {
      -4.44675813922620893371319600531576661765948313415440751`25.59276927513\
125*^-62 + 
       2.229295711672832968259803570414950460248733323132897659`26.2928686705\
94647*^-61*I, 
      -1.1192052116521359015098494241811965225249`25.59266430018102*^-56 + 
       5.6109176633837786150260326950964168601653`26.29275296313964*^-56*
        I}}|>, 
 "S0" -> {1.80930780236389274571516727781342437017`24.062092470689205 - 
    9.07061278940594657347458961931192190575`24.76222530272231*I, 
   0.66231724794535772821924640798996040743`24.146229170763984 - 
    3.32039871381101916958979825477839149735`24.846365041386075*I}, 
 "T0" -> {2.39718721267002412822275897427807665293`21.897131602914904 - 
    12.01783188102999790096787590942470613783`22.597253439490476*I, 
   1.0734043454730399231881598481294861517`21.740639685553333 - 
    5.38130392823755544964561748815695616243`22.44076195848248*I}, 
 "Sc" -> {-0.03991596063195542791733327816181230211`26.642613695679948 + 
    0.20011090569365722773816541581469086918`27.342775940329144*I, 
   -0.0097521265152125157776657506343642015`26.652288151862003 + 
    0.04889038967124324999208192872755096681`27.35245745014376*I}, 
 "Tc" -> {-0.62836938079963761628002404528552817785`26.617042448510592 + 
    3.15020768412402519437820755058033909096`27.317180881632773*I, 
   -0.41953523959726516702744862731846010972`26.613280844175296 + 
    2.10325833168107945589012029758949175116`27.313421533354607*I}, 
 "kappaFit" -> {0.9990245449480312523526548060780915015`21.92255277787611, 
   1.00318213319192690908599228936670959998`21.96082961426999}, 
 "kappaFitIm" -> {1.622620046720915733912`5.133197794578764*^-17, 
   2.91105453850812472611`4.423504279949686*^-18}, 
 "residual1" -> {0.00032441082184994957331021294604240678`18.912186279489195, 
   0.00199824416415599771181655410595092595`19.462166540057698}, 
 "residualMinus1" -> 
  {0.63612249313089457784348796947224558648`22.219563335802505, 
   1.22140695857268910069277964807165136381`22.2573421258478}, 
 "neutralOnly" -> 
  {0.32491951316302091805511349201268919202`21.920390927358298, 
   0.62068004238596778209871166604775889963`21.958884739024768}, 
 "residualP2measure" -> 
  {0.04517380252517906985094247169820154263`22.35240569419433, 
   0.21719083227497217920705101812676898032`22.766512688179894}, 
 "chargedFractionS" -> 
  {-0.02206145387744667584854883718785036815`24.22267816815142 - 
    2.6896267748629048202`7.538267588190228*^-19*I, 
   -0.01472425268323539399856150490245918948`24.306746346408424 - 
    1.5215902095580221627`7.550491682413523*^-19*I}, 
 "chargedFractionT" -> 
  {-0.26212778771656723546410351836431672832`22.05808550024619 - 
    1.36792800719331475707`5.0054343964181065*^-18*I, 
   -0.39084548275457152058876100329148256819`21.9015947646696 - 
    2.05778264695988931733`4.852788290974089*^-18*I}, 
 "time" -> 2750.066965`9.890888262662925, "kernels" -> 8|>


==> anc/paper_scan/point_B_b1.000000_N7_h0.125000_P5.000000.m <==
<|"b" -> 1, "Ps" -> {3/10, 9/20, 7/10, 11/20}, "ws" -> {1, 2, -1, -2}, 
 "lams" -> {0, 0, 0, 0}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 7, "hstep" -> 1/8, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.0625`40., 0.1875`40., 0.3125`40., 0.4375`40., 0.5625`40., 
   0.6875`40., 0.8125`40., 0.9375`40., 1.0625`40., 1.1875`40., 1.3125`40., 
   1.4375`40., 1.5625`40., 1.6875`40., 1.8125`40., 1.9375`40., 2.0625`40., 
   2.1875`40., 2.3125`40., 2.4375`40., 2.5625`40., 2.6875`40., 2.8125`40., 
   2.9375`40., 3.0625`40., 3.1875`40., 3.3125`40., 3.4375`40., 3.5625`40., 
   3.6875`40., 3.8125`40., 3.9375`40., 4.0625`40., 4.1875`40., 4.3125`40., 
   4.4375`40., 4.5625`40., 4.6875`40., 4.8125`40., 4.9375`40.}, 
 "IS" -> 
  <|0 -> {{0.00815007401166779336142178373554321889`22.394334831293413 - 
       0.04085881101504844272838744034841586666`23.094458366510505*I, 
      0.00554754703178924648693535304059796096`22.854892124137727 - 
       0.02781154814600092723136622289046241673`23.55501559223106*I}, 
     {0.12380089493568929653722258973395813471`23.65697238332466 - 
       0.62065170971816463361083482193824104964`24.357164160539035*I, 
      0.06381171375330143237451197556563842029`23.79370070950028 - 
       0.31990761667438784101309122781918439061`24.493907775372396*I}, 
     {0.51448792690817438192510902121178940297`24.082865500673886 - 
       2.57928516292865406230363750221116135534`24.783181042602994*I, 
      0.2515186800155570703101733333049706346`24.18837240892537 - 
       1.26093998640965722440427260411206268105`24.88871762701535*I}, 
     {1.35737376658092290239936738588968835568`24.1807824714267 - 
       6.80492939402953851148326444225755768438`24.88087867602305*I, 
      0.6225799884763546643704807768733904678`24.269368876508743 - 
       3.12118369164366929912459800675265421184`24.969465278178046*I}, 
     {2.52812045419753708659206996650382970125`24.269406959246744 - 
       12.67424022327345574853190180338633362412`24.969544903128007*I, 
      1.0674539754883784021469020533813866434`24.33389077205495 - 
       5.35147290555913071722836279411218957274`25.03403001194233*I}, 
     {3.37001020036802829359485264136299898647`24.23410088717769 - 
       16.89489073332299991675697115869108765223`24.934259600681212*I, 
      1.28577948501939450988149854962682886176`24.281610317284645 - 
       6.44600538721772264479678032733675501747`24.981771189238096*I}, 
     {3.16336381454266898052710579414653091758`24.12004158951008 - 
       15.85890926698373468701018645420463405068`24.820207460623557*I, 
      1.07116035983199650449822196558071343556`24.162259586404698 - 
       5.37005414264093221457745199638169527359`24.862427900923194*I}, 
     {2.07298820083124337006169570659925681557`23.930351454034373 - 
       10.3925231860387102979628365273155183943`24.630485212989186*I, 
      0.61195624641769460900847076791069873782`23.96545100227737 - 
       3.06792362695885991954107679467736658647`24.66558548273624*I}, 
     {0.95204736491101267637703998757733695355`23.75029612720671 - 
       4.7729043079344646798138188593807667998`24.450416591147018*I, 
      0.24065104157651261805103602198871034613`23.784230098476275 - 
       1.20645719465523907003022677408157404165`24.484350399417846*I}, 
     {0.30562761084852646615017526798579220313`23.616870225294278 - 
       1.53220458792929595794468042877028137147`24.316995278644953*I, 
      0.06495458263908579343963090547867066616`23.646429186269856 - 
       0.32563716756587565583292092168885679974`24.34655435102704*I}, 
     {0.06813023611174208771693558017768704185`23.57950380678936 - 
       0.34155768864369518211504311941563679821`24.279622078411247*I, 
      0.01195150645079427582121382620159966009`23.608138070140093 - 
       0.05991655323854015399042262727281838752`24.308255955992205*I}, 
     {0.01070376793077798506788849422575386705`23.52692603915234 - 
       0.05366125883108369238636319434338343974`24.227014423069537*I, 
      0.00152116695741400084629558771369910054`23.558339643933245 - 
       0.00762607470144878147453576551919310668`24.258425770396894*I}, 
     {0.00123486379697128095035186516985421654`23.255882955462496 - 
       0.00619074948737181726515910418857779056`23.95600490227642*I, 
      0.00013952322715240287447615011536745171`23.282755089198652 - 
       0.00069947256457651895841927566799366181`23.98287692250087*I}, 
     {0.00010943336227363567364979659080238371`23.07754992607056 - 
       0.00054862287894301318621854015811619106`23.777674542154553*I, 
      9.64613235095043983452404039462132`23.105450467698255*^-6 - 
       0.00004835900854266924981002014919070827`23.805575115529074*I}, 
     {7.69306993271529528960310603802026`22.94876570419375*^-6 - 
       0.00003856770994427365831599218774724114`23.648889852807795*I, 
      5.190905450822223483303742098704980878069123024709042`22.978836915532373\
*^-7 - 
       2.6023594940179994086930231239471329065875358538006527`23.678961063257\
656*^-6*I}, 
     {4.368711365354010110033681922405763837257133213011189`23.02037350072764\
4*^-7 - 
       2.190168479461043881334330926118865345433339005363186`23.7204941891315\
53*^-6*I, 
      2.2140494070976022809462620579313080295188344919001`23.052666140468844*^\
-8 - 
       1.109970610979386711256053031036285469633819701122907`23.752786568502152\
*^-7*I}, 
     {
      2.02220307095150929475008676514729324499079568379352`22.893004650905162\
*^-8 - 
       1.013792181417879598981827030784139189952706729296688`23.5931316586080\
23*^-7*I, 
      7.552554974681679527536366928526774144719530100894`22.92518141356504*^-\
10 - 
       3.7863265529798020754428918585705383054402896320214`23.62530855797145*^-9\
*I}, 
     {
      7.661534086486313752385215773738520718745410279249`22.7422908457301*^-10 \
- 3.8409611112358275545230512311768004253806401266987`23.442414850058842*^-9*
        I, 
      2.06901390235381171705824673684299101573383964782`22.775506204663515*^-\
11 - 1.03725988135515539251791122762424841673717254399`23.47563019264065*^-10*
        I}, 
     {
      2.3801573591505181272806537642619270813143371954`22.569411647071302*^-11 \
- 1.193245602240949410080881692295810131695320085396`23.269537781707932*^-10*
        I, 
      4.56012317552501716549978842994078794948382083`22.599332892147267*^-13 \
- 2.2861290678756991783951716624625282607387407534`23.29945902423051*^-12*I}, 
     {
      6.067401160638537650716686607086344113200789588`22.76214642585614*^-13 \
- 3.0417735718732127785680087913954793325349416424`23.46238106918382*^-12*I, 
      8.0917817633452556259669203008538680106482073`22.793557936788446*^-15 - 
       4.05665741648750547622526690952669422783055983`23.493799803678304*^-14*
        I}, 
     {
      1.26942090429923085526000101645314422617593066`22.485955149373652*^-14 \
- 6.36399482422626308687826860687204097641394849`23.186076890624634*^-14*I, 
      1.156293411207034115121327911457348441213821`22.515188005561896*^-16 - 
       5.796852138866226039595414361626842116139352`23.215309597277443*^-16*
        I}, 
     {2.179842532737365709190036701441671905452503`22.45106891820159*^-16 - 
       1.0928216597809280563157759709839903526025162`23.151192899225617*^-15*
        I, 
      1.3306442019221485994517979551992390562002`22.480611580651416*^-18 - 
       6.6709259200312713659564245957854267071089`23.180735690882113*^-18*I}, 
     {3.0721262814227504158026570428638612536283`22.418545747327286*^-18 - 
       1.54015076387425219109424605820946564374401`23.118666745905*^-17*I, 
      1.23312333486066065147355343776695202065`22.447451671128626*^-20 - 
       6.18202401906885173378753325831815897635`23.147572853226038*^-20*I}, 
     {3.55318358790357468876256362760469823393`22.2395435772265*^-20 - 
       1.781319488781174275850828062847109296613`22.939666465361146*^-19*I, 
      9.20183072024769360340625100931539931`22.269418674020798*^-23 - 
       4.613158872579862747094324394233955944`22.969541472380083*^-22*I}, 
     {3.372361494477943494383287507058070428`22.09350333489658*^-22 - 
       1.6906678489059377943947126795222382211`22.793626040636877*^-21*I, 
      5.52891838698662607525117859145138`22.12314000025545*^-25 - 
       2.7718157058219557396279559974964643`22.823263229354726*^-24*I}, 
     {2.6264489911036154840469566924760797`21.94981694731386*^-24 - 
       1.31671912199251639049272377453681024`22.649940623349206*^-23*I, 
      2.67476827014125906227579201617649289450559580724277`21.97873932370603*^\
-27 - 
       1.340943052815183366986351358741932918988124768178383`22.678863147130286\
*^-26*I}, {1.67845976282897562869802649237988`21.725626868655663*^-26 - 
       8.41463159078263401629400103191006`22.4257509286125*^-26*I, 
      1.041841967520521592312733066172815827670794342797`21.757464245175953*^\
-29 - 
       5.223072084686362866885375640999346767439192700736`22.457588483312687*^\
-29*I}, 
     {
      8.801497642399689275126258258744137127444963068112`21.634365088425884*^\
-29 - 
       4.4124596697575364798472148528455678466488045808663`22.33448804094948*^\
-28*I, 
      3.267264903214463670958912123240159697793491144`21.663427849901513*^-32 \
- 1.637979716815266839038245856633980611822926813`22.363551751419763*^-31*I}, 
     {
      3.7871214311644506492659640928502766422768494847`21.4810645076741*^-31 \
- 1.8985996768308944150178447190864381095421508984`22.181189275182845*^-30*I, 
      8.249682576376139843378671220961980367794505`21.506346287857102*^-35 - 
       4.1358179182147966348782660486778963619428344`22.206471050488002*^-34*
        I}, 
     {
      1.33714266527750693700434653088165796669618289`21.361919264319354*^-33 \
- 6.70350470223013303509104447945812993816997601`22.062046808244038*^-33*I, 
      1.677140195593221159382970632277014319995`21.384431925215335*^-37 - 
       8.4080161970787464653971190388445418690537`22.084561325772363*^-37*I}, 
     {3.87413953928802091950485714141081141762402`21.40134853698799*^-36 - 
       1.942224512993453609723737386900930421123549`22.10147289012947*^-35*I, 
      2.7453244170317679250569688868304900474`21.425930613837824*^-40 - 
       1.37631500486904761575580248463708118102`22.126055416639176*^-39*I}, 
     {9.21123945084763232307771476363195676719`21.400634380075275*^-39 - 
       4.617875756684062169608797035390819853457`22.100940422354267*^-38*I, 
      3.6184794566786259763080403665004413`21.42377509228637*^-43 - 
       1.81405430270493001073968044375492867`22.124092557076562*^-42*I}, 
     {1.797317077021452835243874437097103622`21.349450978800537*^-41 - 
       9.010499619883677851023359451029184101`22.04959719651279*^-41*I, 
      3.8404732430131711174182942317123`21.375624471756563*^-46 - 
       1.92534657010497944989033935237005`22.075775675094317*^-45*I}, 
     {2.878160992858467239035510574194867`21.06771861640947*^-44 - 
       1.4429100387280831560365754730898954`21.76783018482659*^-43*I, 
      3.28238088418039155086849194938858497160233457364`21.089673174001522*^-\
49 - 
       1.64555781989431921488176053039607430947574254905`21.789784667155036*^-48\
*I}, 
     {
      3.7827701041136619033991744379750833399549824781478`21.070285545335608*^\
-47 - 
       1.89641822363994867340114514726549268757704993970487`21.77039530775238*^\
-46*I, 
      2.25922220549270803574057323994035596108862224`21.092622569043233*^-52 \
- 1.132617114925700768627912785189018116252621063`21.792740782656335*^-51*I}, 
     {
      4.0806591821601152708243196497167309384915610242`20.784327429985524*^-50 \
- 2.04575911951328776110070623215071218038923218634`21.484451736422546*^-49*
        I, 
      1.25231929890264238945264084043316600836842`20.80514289472295*^-55 - 
       6.27825925152708088253981988943623162310043`21.505267044221778*^-55*
        I}, 
     {3.6132429436135787078454599387055885518284059`20.94072337037969*^-53 - 
       1.81142907872113107505384751573965785259571108`21.640839592247875*^-52*
        I, 5.5908477927164926235273960512867451705`20.962214150024845*^-59 - 
       2.80286280897075247869867252421535240679`21.66234836790625*^-58*I}, 
     {2.6262197783383247272915010065851759578462`20.738260494284944*^-56 - 
       1.31660421063120975161918814294522470595533`21.43837005951068*^-55*I, 
      2.0103269644188252153208562726309333`20.755059417671635*^-62 - 
       1.00783832637723240796652741939596966`21.455168424662613*^-61*I}, 
     {1.5669390032277448092726864446496692585`20.96406447692757*^-59 - 
       7.8555439513045351259846595020972536553`21.664822109301028*^-59*I, 
      5.822393846830493627597347885777`20.985358067832724*^-66 - 
       2.9189439200483214290634705818204`21.686183944353772*^-65*I}, 
     {7.675021537807449428594037380652624`20.77004274304386*^-63 - 
       3.8477227826526876672696718989733382`21.470514002208322*^-62*I, 
      1.3583167658096631808946361022830521571423833338`20.78644147547779*^-69 \
- 6.8096569372729187403089741549751292591250230125`21.486931059504865*^-69*
        I}}, 
   1 -> 
    {
     {
      -0.0006118767821546836652779476711479144453631161326002592359`26.767837\
958744664 + 
       0.0030675252483306206268934289272465418072017187837319920491`27.467993\
45488449*I, 
      -0.0001902542330990747965560980820462062241506746885415288896`26.767847\
109664203 + 
       0.0009538025966241901234539496111521782111307507649033319507`27.468002\
433713124*I}, 
     {
      -0.005551554025685994518026900087883988500878844601970681584`26.7077093\
24360877 + 
       0.027831636430614207293898410075715902882678455040393347072`27.4079139\
86896663*I, 
      -0.001697224028560655134849375790419154974697493888386041295`26.7077159\
00487507 + 
       0.0085087025877165293303197584481949360170765194830698898533`27.407922\
14249128*I}, {-0.01502966049669128386965367934017066607`26.704687707073827 + 
       0.07534827990218249758568379523676168527`27.404881754727146*I, 
      -0.0044372551848443305024482479126414901712411136567344627711`26.704691\
130859285 + 
       0.022245315903088069548062040248642585803204037041501241344`27.4048905\
52499687*I}, {-0.02623749036089343804799778900337188001`26.685711074513307 + 
       0.13153655520553050186460478476140816157`27.38588625340105*I, 
      -0.0073395628629574362620369306261934801936005170771152338944`26.685712\
975094578 + 0.03679547100079383668784562922988084462`27.385895943696333*I}, 
     {-0.03360691622460307004852098898802072273`26.645255473386204 + 
       0.16848173855278026060243446203997683403`27.34542920773006*I, 
      -0.00873588400332718588824882806709955887`26.645257524096497 + 
       0.04379565547875168378253214686932571866`27.345439680302185*I}, 
     {-0.03260710263042107634155835313193776887`26.62470362260528 + 
       0.16346936754406609324412932080620193088`27.324879454481305*I, 
      -0.0077239906435015053738902780433700538664444255269436784641`26.624706\
040956177 + 0.0387227249142795100693967800052225384`27.32489181886087*I}, 
     {-0.02413016978362788100008454905620449823`26.645219796279463 + 
       0.12097191332726655890051238010478420952`27.345357612795702*I, 
      -0.0051085201077872335472418257131917087161008627774943920129`26.645223\
07096573 + 
       0.025610572045337823073230132654207941713583873539578313417`27.3453740\
37490977*I}, {-0.01361464342222276610913227208970006691`26.613678083616914 + 
       0.06825436699464256776683882641219874166`27.3137196355368*I, 
      -0.0025266272385880306100924758669378570438433987214153089023`26.613688\
37396035 + 
       0.0126667542772187078506080504410280888597802201814254223359`27.313740\
194305897*I}, {-0.00584645280435451289967397235505700935`26.440906389596176 + 
       0.0293100541049734486498588644944734284`27.140975032786695*I, 
      -0.000932946707997342574246447710983978234220524569739587222`26.4409222\
52176428 + 
       0.0046771468792311604112145323324012362720891705080156542307`27.140994\
329170027*I}, 
     {
      -0.001909538601017745605352682019138941895483888306925600768`26.3478608\
1159357 + 
       0.0095731004053738775971876087723242370187035331843225288705`27.047992\
537539724*I, 
      -0.0002570262559460674902151735804238603091314675706885479631`26.347883\
60946923 + 
       0.0012885511472130552586762116181222057370786913666243622811`27.048015\
048663235*I}, 
     {
      -0.0004750920959914876672453794147785275228885848726116838998`26.381061\
071537484 + 
       0.0023817818264066449185248843171014809646922528447694725609`27.081125\
12909266*I, 
      -0.0000529158460407990191839817363602296426380385864183005906`26.381093\
759934977 + 
       0.0002652833029475727124323778443672284396968628787701848822`27.081161\
27168045*I}, 
     {
      -0.0000904116438264865694043437908500857049476470430910938584`26.416600\
666039162 + 
       0.0004532611928895035839040940351319569446621489597111083259`27.116373\
902856733*I, 
      -8.1748465890968389755116861500745805275477316907189376`26.416625697282\
882*^-6 + 
       0.0000409830035141693066901607632937756519555061790723619661`27.116433\
77559651*I}, 
     {
      -0.0000132450329420363492765835565184822462027483044400601937`26.294616\
978305736 + 
       0.0000664013967348022229869026398230587854915191050889542335`26.994697\
932457555*I, 
      -9.537944636366394559996725586124344649323950122935769`26.2946396639981\
15*^-7 + 
       4.7816630476161920886836558823624960562360485721673888`26.994770905116\
69*^-6*I}, 
     {-1.5055473973124515693588050941157035048482836129156535`26.252495259541\
6*^-6 + 
       7.5477690746024760471651898685191195901258087948887705`26.952733984018\
206*^-6*I, 
      -8.47130449154703797528248943589001166238266868435705`26.25260053009252\
6*^-8 + 
       4.246923755238653955696464563110204479388603502106274`26.9528499229080\
26*^-7*I}, 
     {
      -1.338982797695139524858418540520285818520722052346125`26.1506812688799\
82*^-7 + 
       6.712729848232519426458837825913763069756897224349608`26.8507845225060\
36*^-7*I, 
      -5.7756282525283517815018624479970361471829511152729`26.150834665711116\
*^-9 + 
       2.89549889884913412751696962970559049607899320846391`26.850945801329626\
*^-8*I}, 
     {
      -9.3914872949591461761049086023866665437393963907947`26.232195937127432\
*^-9 + 
       4.70823950783289338798039304827706024757052233263621`26.932043610858955\
*^-8*I, 
      -3.046818955264510386886924812343658272700645918179`26.232304198729032*\
^-10 + 
       1.5274634280866491362977729897970063815133666482177`26.93238748483282*^\
-9*I}, 
     {-5.231139482879065210594621882450525998725930239344`26.210510125840646*\
^-10 + 
       2.6225300435103114085830402297103168952878112614795`26.910210697742553\
*^-9*I, 
      -1.25233551227768741539848141818383052317322915023`26.210853106940878*^\
-11 + 
       6.27834053412687157698852839114441896372718271778`26.910791032772728*^\
-11*I}, 
     {
      -2.32749754042871300847108243659279395511153124334`26.057157021549703*^\
-11 + 
       1.166845626263291848635801915569460096635835412311`26.757314585096967*^\
-10*I, 
      -4.034163432651197403043198552158207584482217274`26.05789741319822*^-13 \
+ 2.0224493797545785003107420810225917675931852659`26.75804084000538*^-12*I}, 
     {
      -8.311249739211447482211917943379712078082967478`26.174831230903777*^-13 \
+ 4.1666834179315571300713329476731270010129808543`26.87360533272008*^-12*I, 
      -1.02329591115613839673280991271127342414373519`26.175726844512607*^-14 \
+ 5.13009503797678048536510670690406311936778079`26.87529918521452*^-14*I}, 
     {
      -2.39095951783903519966606755042794934032806393`26.02738661053347*^-14 \
+ 1.198661054416919280387035531145642597859474607`26.72622519353958*^-13*I, 
      -2.051687054418535099207460248228472241529577`26.028439817955807*^-16 + 
       1.0285734031187510226684583697557151431945597`26.72837861116833*^-15*
        I}, 
     {-5.558030971149653567867572510500031286960179`25.99835859442041*^-16 + 
       2.7864107337047149694379227338291449060399137`26.698596254484702*^-15*
        I, 
      -3.2613644591734550435162144449933485072934`26.002038993577088*^-18 + 
       1.63502164394817672824395679726014816370547`26.702206229678467*^-17*
        I}, 
     {-1.04656794711972716150497344259323900222688`25.996729673955144*^-17 + 
       5.24676486428883663294715755048156565213367`26.692557796671437*^-17*I, 
      -4.12024060147053663521237260150501552932`25.999632851580838*^-20 + 
       2.065602494296419297534720792738817129434`26.698918404318785*^-19*I}, 
     {-1.599432426776672087899949310902567812987`26.001166643595493*^-19 + 
       8.018443410875877983627203810759246949`26.69602152029952*^-19*I, 
      -4.145115648167189850527618592209156734`26.00850497411088*^-22 + 
       2.0780731151829782722700134035661127065`26.707479990921595*^-21*I}, 
     {-1.9870808006316636884822634740686367238`25.88545347857627*^-21 + 
       9.9618431425785301368713343748888058251`26.58527350442321*^-21*I, 
      -3.32615143127880306980498488682935713739572626916724993`25.90101823868\
867*^-24 + 
       1.667501332423397532290650896585131094846595735372072449`26.6010765555\
37755*^-23*I}, 
     {
      -2.009531435081058002329519444898454122366091056114614676`25.9596680412\
44537*^-23 + 
       1.007439503214695690560841747160624342564245880076332527`26.6280558264\
64905*^-22*I, 
      -2.131661573848886753196549044767939389552266106111596`25.9661985582856\
6*^-26 + 
       1.0686670730749503320331599981929859301190247017716608`26.659761673352\
86*^-25*I}, 
     {
      -1.6561030234927999218330382232906421572474545817984759`25.832037903196\
71*^-25 + 
       8.302550426102904154970829269794356149275508428978239`26.5272950676446\
94*^-25*I, 
      -1.0923200912070052448498743775040246654301173659766`25.872291116300627\
*^-28 + 
       5.4761343407032993204735383408973485595966526570993`26.571510989254172\
*^-28*I}, 
     {
      -1.1132721002842331648504693536438600748447230462936`25.745303985036564\
*^-27 + 
       5.58117316342398428794665134152306106932459636495327`26.4266216014841*\
^-27*I, 
      -4.4796693934112584018725375362004524291007900667`25.793029589801456*^-\
31 + 
       2.24579512889395317476097665123594556767115796064`26.489117085412815*^-30\
*I}, 
     {
      -6.10919693847533533538514802030048345275512145972`25.860683204106987*^\
-30 + 
       3.062727072239142716053432370479517624048485187678`26.473951867407337*^\
-29*I, 
      -1.47148027933946028460028337246815045547188546`25.924804376063193*^-33 \
+ 7.3769802040850940172958226807458913848219418`26.604353190010205*^-33*I}, 
     {
      -2.738631784729534614308470934218443770160867759`25.576751454339934*^-32 \
+ 1.3729597838237391922754766033639304145146157582`26.278248262806162*^-31*I, 
      -3.87412678810576518969366171822430089747915`25.72345269010586*^-36 + 
       1.942218120435913658300934816399713523722413`26.423944837287834*^-35*
        I}, 
     {
      -1.0034760747603573638517947172592820825431699`25.740380638345513*^-34 \
+ 5.0307321428073562123605860219848319028595024`26.20831454123423*^-34*I, 
      -8.1801587882299177537885801523217081225`25.806627105937736*^-39 + 
       4.100963519139604562123364766373099035665`26.445059910248627*^-38*I}, 
     {-3.0069591649646539511323850596489859149832`25.388415540659068*^-37 + 
       1.50748049742086955998998281541337489559231`26.073421420504975*^-36*I, 
      -1.385931719385130386115634320191552627`25.695890124747788*^-41 + 
       6.948099136406517003520479395312136983`26.390394738933278*^-41*I}, 
     {-7.3720802581091230994525583114782483368`25.34591225570652*^-40 + 
       3.69584906373397558468414340394051523991`25.896599131744242*^-39*I, 
      -1.8849913366430951379096805582279450339129614685574147`25.6345092844953\
*^-44 + 
       9.4500374694318969681512486267098233693068518615303398`26.275532636622\
778*^-44*I}, {-1.47933154431567959149889438232050127`25.14373535842377*^-42 + 
       7.41634099411389128970973794007038338`25.718617771073085*^-42*I, 
      -2.0589012442439828605336281566750874781638363400625`25.53145382496252*^\
-47 + 
       1.03219009688475446063786682489329846091187870817612`26.171513844133113\
*^-46*I}, 
     {-2.43054954989973233454552477362344509383492439228562`24.89585624099323\
3*^-45 + 
       1.2185087470358077141250945435423777093172826362512326`25.546312668569\
57*^-44*I, 
      -1.8066378576728244613667719057172807159668062977`25.437758910380055*^-\
50 + 9.0572275409533780062547342294008348033505865172`26.105935408344358*^-50*
        I}, 
     {
      -3.270695328639557479455496858106153974362764129073`25.024629103434556*^\
-48 + 
       1.6396994938864197862343020438302473707260713616989`25.33922086594407*^\
-47*I, 
      -1.2739414945202745451230687782250428851362231`25.456778373143514*^-53 \
+ 6.3866579241260955282011347706259374242687381`25.927950782264897*^-53*I}, 
     {
      -3.605707956293077401153136668636059216897858684`24.435354624809282*^-51 \
+ 1.8076515593689376422643642161066081327926260722`25.136635325858204*^-50*I, 
      -7.220861421110356117432431826553361471155`25.060188294196987*^-57 + 
       3.6200384407383732317609884849201180672669`25.761182223015044*^-56*I}, 
     {-3.257325311076390130579866049505898613049606`24.897533958111076*^-54 + 
       1.6329966956038610688724977664350079999468448`24.937383232521373*^-53*
        I, -3.290751649140680071725607320266292372`25.442581739918445*^-60 + 
       1.6497543401103857403325143050409923367`25.633588081777336*^-59*I}, 
     {-2.411825774498995119813796204056729887945`24.03233783763893*^-57 + 
       1.2091219463823203681939933591235043864672`24.73823474327467*^-56*I, 
      -1.2060407260029068115521973668315037587908612442225518`24.730550153081\
99*^-63 + 
       6.0462506266394865406086727439637359580255879495301982`25.435780838252\
2*^-63*I}, {-1.4639602211788512215469621264630748`24.446732569183684*^-60 + 
       7.339279855012604781807505366241022364`24.539043051016566*^-60*I, 
      -3.555281842257261854561038866797747474868582942001`25.075224218485157*^\
-67 + 
       1.7823714077940803675144471335917479500540681467508`25.258428525586854*^\
-66*I}, 
     {
      -7.285963296446523013061065318620455294358673725603816`23.6570967676866\
67*^-64 + 
       3.6526759998240650124416274757958255398688816861690815`24.340405605301\
39*^-63*I, 
      -8.43154533395535739689060499453298710501854249`24.38690784111712*^-71 \
+ 4.226991274823993613953041595661066873078631713`25.071166634760935*^-70*
        I}}, 
   -1 -> 
    {
     {
      -0.0006118932171941924434191439862151878770705016917724062934`26.767849\
251509777 + 
       0.0030676076422048790282235661378368034574980767506239164616`27.468004\
535278915*I, 
      -0.0001902554271801557722362115095359566474862407780278514886`26.767849\
513594776 + 
       0.0009538085829174623542627870131746414114427117067664779742`27.468004\
79243513*I}, 
     {
      -0.0055517331532258829022461942921392135329078518250444161024`26.707717\
422929097 + 
       0.0278325344516983609001082102695709547554523340986902380545`27.407924\
03060034*I, 
      -0.0016972357394763340348576506865169217380491341064283867323`26.707717\
624070355 + 
       0.0085087612981147235457802027336317449515336364868300866528`27.407924\
280052516*I}, {-0.01503026338686927775096757127855973516`26.70469193476546 + 
       0.07535130237483860050298623144693294535`27.404892618233184*I, 
      -0.0044372897773435272108040165807633793860715749828930306048`26.704692\
03006998 + 
       0.0222454893258551748603278759679458062226818874191917350911`27.404892\
86312876*I}, {-0.02623873954220335881427351113693631785`26.685713425443073 + 
       0.13154281773308454779966056232620151373`27.38589823985355*I, 
      -0.0073396262613164434304027492049989766305224493839037759488`26.685713\
47500615 + 0.03679578883613688138282233342532390335`27.38589849255519*I}, 
     {-0.0336087174015245711455048502138874228`26.645258011010874 + 
       0.16849076840297977064851895721374066716`27.345442166889562*I, 
      -0.0087359652068358699447155566890595365`26.645258063440444 + 
       0.04379606257674985297374556778132868823`27.345442434636933*I}, 
     {-0.03260899389050474987614724403132399623`26.624706621851352 + 
       0.16347884900867960397844688116286915666`27.324894788839465*I, 
      -0.0077240660769106328254681882573836983575590695930202947584`26.624706\
677770735 + 0.03872310308500573254987671187907084184`27.324895074740557*I}, 
     {-0.02413164524211779442019589727625434069`26.645223863508473 + 
       0.12097931025145566631330374795524850434`27.34537801265278*I, 
      -0.0051085716576869350402826955143856438132981601075002867713`26.645223\
933734744 + 
       0.025610830480734450470168904104670495333783137884857492346`27.3453783\
64885168*I}, {-0.01361550641103562778637939336624573009`26.61369088347313 + 
       0.06825869342122008552019086587884955014`27.313745208050676*I, 
      -0.0025266532988509623412524671677023122708909471729736220671`26.613691\
08546155 + 
       0.0126668849252786648155600455351880872638175491346810273793`27.313745\
611602016*I}, {-0.00584683294250637715385949556358993886`26.440926149131247 + 
       0.02931195985366780350659163085561055247`27.140999069728117*I, 
      -0.0009329564778179145400618285875378910593392593449303217547`26.440926\
430687174 + 
       0.0046771958583265440121204414434078760171462822464729297235`27.140999\
41223445*I}, 
     {
      -0.001909665139081935173330760171703267296391813206982524928`26.3478892\
43423012 + 
       0.0095737347793493200143398204795043871721279584467834372096`27.048020\
611750825*I, 
      -0.0002570289780497338498871264309612757325196004608253755465`26.347889\
608725737 + 
       0.0012885647939503864697798150395278553899810405623840964531`27.048020\
972458627*I}, 
     {
      -0.0004751240606230301384465085498684576397849491403196662764`26.381101\
886536097 + 
       0.0023819420748703385906612723913374517571750679216594912194`27.081170\
25706512*I, 
      -0.0000529164116655613542246317196290958993378889217030446479`26.381102\
34741222 + 
       0.0002652861385973148611958308096865804993558313028594619342`27.081170\
766644703*I}, 
     {
      -0.0000904178073327287751339968387487101735534036963196383918`26.416631\
943392133 + 
       0.0004532920924293580472936503917761050149361478456512165384`27.116448\
716531405*I, 
      -8.1749347117206515429911650048027680582001863767228081`26.416632253620\
794*^-6 + 
       0.0000409834452998055295316717775398734200865681275531801167`27.116449\
458611708*I}, 
     {
      -0.0000132459469838295583514104585000324649479441286264916445`26.294645\
338084763 + 
       0.0000664059791055678282344298033907067446074800252172626045`26.994789\
158159186*I, 
      -9.538048320705187562798260480615774178635532618110467`26.2946455833332\
4*^-7 + 
       4.7817150277429725157525839049686886293070050002130527`26.994789947104\
092*^-6*I}, 
     {
      -1.5056525489520466305416021699394297163686162555878571`26.252626887657\
37*^-6 + 
       7.5482962318974878872332873120311574667948366461255881`26.952878952049\
453*^-6*I, 
      -8.47139739757803252675789287029268162923405864282048`26.25262789312307\
6*^-8 + 
       4.24697033187043828239939186504206466505712266351236`26.95288005943085\
*^-7*I}, 
     {
      -1.33907746057340579706639880450443042435448426072973`26.15087311998093\
*^-7 + 
       6.713204422162484347288345235019821752217084105891986`26.8509862319549\
73*^-7*I, 
      -5.7756921991474699216492974183145428256910523788014`26.1508743589712*^\
-9 + 
       2.89553095724298256208132049112159515043299503932958`26.85098753462567*^\
-8*I}, 
     {
      -9.3921596320986308780188455468577197596138822619602`26.232331288925312\
*^-9 + 
       4.70857657098202891568275184735925812355854958577671`26.93247356128314\
*^-8*I, 
      -3.046853036857090746895104447297181133464892053064`26.23233204731573*^\
-10 + 
       1.5274805142302637737948903729020889685751681841874`26.93247597113975*^\
-9*I}, 
     {
      -5.23151888182680176761989839015103394160234947577`26.210938695003808*^\
-10 + 
       2.6227202477941336607710369462072320147686034680319`26.91093589999974*^\
-9*I, 
      -1.25234967600075760312558453132992531064339772969`26.210940768725475*^\
-11 + 
       6.27841154119789520035912812448853720131040976244`26.910939410235912*^\
-11*I}, 
     {
      -2.32766863386791215917584598591413317910587630813`26.05808166606972*^-\
11 + 
       1.166931400631575434818749203937973266582284955621`26.758221571151356*^\
-10*I, 
      -4.034209595707776815049224060735408563526248814`26.058085375499314*^-1\
3 + 2.0224725227052063708318854248458588830656523944`26.75822520966594*^-12*
        I}, 
     {
      -8.311869220702033749634872977904476747903245833`26.175948600134483*^-13 \
+ 4.1669939829290644990761510133959889550311922808`26.875719067865568*^-12*I, 
      -1.02330776569651751367071359516359933997009131`26.175952396549057*^-14 \
+ 5.13015446840947682378799059272148555188050226`26.875726257820748*^-14*I}, 
     {
      -2.39114027276216647647394643450107401802483972`26.028699000207244*^-14 \
+ 1.198751672382273795332895070890406133196784059`26.728909380532002*^-13*I, 
      -2.051711128249190057787658235931015585985421`26.02870276772034*^-16 + 
       1.0285854720655572854425954762857166510722402`26.728917098297522*^-15*
        I}, 
     {-5.558457248291329305554580112732911432753044`26.002941618442534*^-16 + 
       2.7866244394593722799200057566521115846929357`26.703091493363427*^-15*
        I, 
      -3.2614032331629316022138102763328210940186`26.00295275330328*^-18 + 
       1.63504108253371661579490260539666867567221`26.703102413834955*^-17*
        I}, 
     {-1.04664938891027490413682048900508890468317`26.00033852671845*^-17 + 
       5.24717315686678788852524503439365965469822`26.700472169844193*^-17*I, 
      -4.12029024665561322763446041038140049558`26.00034590293161*^-20 + 
       2.065627382944448108524604536583446557005`26.70048842687889*^-19*I}, 
     {-1.599558717209941380410965310889114558041`26.010285276240054*^-19 + 
       8.019076543401861348890982101915956154018`26.710276383915055*^-19*I, 
      -4.14516627309889361828862577601537575`26.010301065844544*^-22 + 
       2.0780984950079243122174495266549674153`26.71030121456259*^-21*I}, 
     {-1.98723999376340300575707743046259136`25.904806598045848*^-21 + 
       9.9626412263843113601561066571867854914`26.604924237456984*^-21*I, 
      -3.32619260889157090947461929701288124867678300134262802`25.90483514763\
9425*^-24 + 
       1.667521976018728364315465973150456861640923610862162088`26.6049532361\
104*^-23*I}, 
     {
      -2.009694761098196966191031612583280429905923506367933315`25.9677538736\
88174*^-23 + 
       1.0075213835369917563455790555662890806894435309881532911`26.667592769\
216117*^-22*I, 
      -2.131688323021811845726721317861973176436827710577513`25.9677637919236\
84*^-26 + 
       1.0686804832525731429969356717701239032114566416167435`26.667643072824\
617*^-25*I}, 
     {
      -1.6562395508556665130426015974960055857642497152738533`25.882270216152\
41*^-25 + 
       8.3032348794845253441787383174934289163699997947556537`26.582536637334\
645*^-25*I, 
      -1.0923339832255617305530792193219461633236205875929`25.8823247960774*^\
-28 + 
       5.4762039856365851277834603578908184773426748071909`26.58259701465835*^\
-28*I}, 
     {
      -1.11336516872754529116845356366964991507809826208917`25.8048877742651*^\
-27 + 
       5.58163974396439544900279275187302512062751044152262`26.50498986924828*^\
-27*I, 
      -4.479727124390810041211601688259136879990813791`25.804943061484405*^-3\
1 + 2.24582407119778792680891959465450416086248256129`26.505064220253473*^-30*
        I}, 
     {
      -6.10971470290218923575563327390146027484456614722`25.940989192666084*^\
-30 + 
       3.062986643364961354823371857952752494993178166559`26.64081167928274*^\
-29*I, 
      -1.47149949112063082888760171330487413900570776`25.94105381418293*^-33 \
+ 7.37707651861364749511366436502134710992471369`26.64096073497915*^-33*I}, 
     {
      -2.738867014306037098515112944617858539679411082`25.765192429682042*^-32 \
+ 1.3730777115971275727135473723703787132980831184`26.46533157118123*^-31*I, 
      -3.8741780179030750447420419602385958740057`25.765339028497497*^-36 + 
       1.94224380349846776465454287693045468631842`26.465476869945523*^-35*
        I}, 
     {-1.0035633974767816844813798983183379872979108`25.82312651894014*^-34 + 
       5.0311699182634556428364883736700915450892487`26.52283952756633*^-34*
        I, 
      -8.18026831442570466632078562809103742854`25.823174663942254*^-39 + 
       4.101018427967775300272413305277493281519`26.52308344267511*^-38*I}, 
     {-3.007224169260612569806734761420504588621`25.810082880565982*^-37 + 
       1.50761335217079266435065038218095827742831`26.51031764894182*^-36*I, 
      -1.385950502477455324078284917134376906`25.810403707622935*^-41 + 
       6.948193301786915285166736659007598248`26.510656912643913*^-41*I}, 
     {-7.3727380036940236638039767688197283346`25.73702583186962*^-40 + 
       3.69617881169099978285823540449862495911`26.43693773174061*^-39*I, 
      -1.8850171864688638859654668194711752407098532922317268`25.737279631390\
656*^-44 + 
       9.450167062506063551292442721335087859008839648435236`26.4373669067012\
64*^-44*I}, 
     {
      -1.479465114506270335679905716803632476243041425421162425`25.6983706932\
98916*^-42 + 
       7.41701062228742420916974334970955723120387415117693641`26.39817078680\
0403*^-42*I, 
      -2.0589298040766778484976708608806361583761622079889`25.69874133105325*^\
-47 + 
       1.03220441480143884080351721193975374270077020491699`26.398712814967332\
*^-46*I}, 
     {
      -2.430771551672921566203977527210368818777851666619401`25.7805188627876\
66*^-45 + 
       1.2186200433072619198850125512133717266319429713981985`26.480308142680\
038*^-44*I, 
      -1.8066631978050291736570003982180205171079890742`25.781340871229364*^-\
50 + 9.0573545787779875044280238878094161923730255159`26.481243988505536*^-50*
        I}, 
     {
      -3.270997415255832683229501004812550625820082614425`25.65915352995191*^\
-48 + 
       1.6398509391364493404356112482858681496876285009736`26.3586046919882*^\
-47*I, -1.27395955582676160570582962154355118464931`25.65950530559709*^-53 + 
       6.3867484709735699431482131857808008514469139`26.359610303417853*^-53*
        I}, 
     {
      -3.606044587075525690692252178351643453938171827`25.580669530212464*^-51 \
+ 1.8078203226648563246706211185957386485567923035`26.28079427420195*^-50*I, 
      -7.220964862606483742603196362620583235312`25.581863245459378*^-57 + 
       3.6200902991207062237468407135490705145237`26.281984567114932*^-56*I}, 
     {-3.257632588559086559611036793954171886915127`25.781385705004013*^-54 + 
       1.6331507431938179116846994847952038625041164`26.47842412980828*^-53*
        I, -3.290799265065868824600342810439790044`25.78191648030787*^-60 + 
       1.6497782114284352289934863450244090885`26.48112382829466*^-59*I}, 
     {-2.41205557930143214176229549614052619175`25.576713549033204*^-57 + 
       1.2092371545507331037416540273239400376518`26.27696358728345*^-56*I, 
      -1.206058346477641904386384759201015939133117295994502`25.57908097379106\
*^-63 + 
       6.046338963462706292734031438326118059738782572213941`26.2792994454837\
05*^-63*I}, 
     {-1.464101061399302851625835140729573948`25.590906431259366*^-60 + 
       7.339985930066955524657408813465321502`26.287852212343847*^-60*I, 
      -3.555334272035130409723422242412780567141640846007`25.591690829746817*^\
-67 + 
       1.7823976924435501198889886562144914969216323290772`26.291201667080827*^\
-66*I}, 
     {-7.286670774989802267492376761302864414356457918376162`25.5381629792245\
2*^-64 + 
       3.6530306804325559957973110696910478094989242663343686`26.238088597915\
468*^-63*I, 
      -8.43167079606324362196464704844371783757683831`25.542161753129776*^-71 \
+ 4.227054172811770584835704682303999508761726849`26.242246172823446*^-70*
        I}}|>, 
 "IT" -> <|0 -> {{-4.22040142141992788257562820412532196461`20.64396989725364\
8 + 21.15816173430690259132371856992116451391`21.344094097733006*I, 
      -2.10610661191567281899927847991822182928`20.53667222062731 + 
       10.55855589907667094135870935527262509571`21.236796420524488*I}, 
     {-3.53230612043842722789700575756172971365`22.063544711977002 + 
       17.70852976496571387417737142897163780957`22.763662198850213*I, 
      -1.8717053917522903303226888614212284939`21.970181852544602 + 
       9.38343096859858048405807906170876844617`22.6702991858568*I}, 
     {-0.44213430965761522907008064513983305563`21.91788653517254 + 
       2.21655437431698286667942514973199606578`22.61793916585069*I, 
      -0.59924998571359254238020401984658739244`22.262398218724776 + 
       3.00422326005745478588356541788101615094`22.96246472354592*I}, 
     {5.55363974957040305529649601738108183165`23.51816519062955 - 
       27.84209280167300018852881393719717967538`24.218219465249632*I, 
      2.16719982101545042692971310369494932047`23.32224627138061 - 
       10.86483482137075718198759101351256042269`24.022315478925304*I}, 
     {10.36053174958898916628527798489181534869`23.8880081206798 - 
       51.94051098994126453732642453850750457777`24.588130215001286*I, 
      4.8315402642724119193956203699329723677`23.776418153616046 - 
       24.22198746746183487768918826524909916621`24.476540482139832*I}, 
     {9.09903385347191344992774644794601576682`23.945270326044135 - 
       45.61623662635407761505354742057910293784`24.645395386078775*I, 
      4.81600858589747490820490047588952812987`23.866576531614015 - 
       24.14412241856049359142038422613832988857`24.566701420297125*I}, 
     {3.46855872981281149878060561843222540843`23.751307754069618 - 
       17.3889446197822905842953724081150143138`24.45143124712451*I, 
      2.15242966595373251542238774663315390912`23.705126725795235 - 
       10.79078752149768596571498671008003057207`24.405251697595403*I}, 
     {-0.29844280825399444752259412272151077105`23.110929663752316 + 
       1.4961849774361708238901192510523485006`23.811022912994808*I, 
      -0.1195524503545972476474232869965310675`22.818725121748415 + 
       0.59935295905673053403995692265920890059`23.518821790984397*I}, 
     {-0.64374443363281241911849807363054923178`23.699525563150665 + 
       3.22728752133258629046004628414120883444`24.39964976078241*I, 
      -0.49233928411884743732353247293445084636`23.633327082748778 + 
       2.4682472498160424455138372695400907897`24.333447126494764*I}, 
     {-0.15780911260651583127549445001545682217`23.60328327944742 + 
       0.79114529502569064504098466265059113741`24.303413640950705*I, 
      -0.16496535237808549980166397492887001052`23.6096853268286 + 
       0.82702171136084784406435018825737661959`24.30981708917408*I}, 
     {0.00129047464608005063014505422671940071`22.11096625758778 - 
       0.00646954366407115224722989415100321464`22.8110866010015*I, 
      -0.01135899383404845992250323677374826705`23.00839728893978 + 
       0.05694610646750585411433229464918395791`23.708518732750115*I}, 
     {0.00694872513778524917296455112217772544`23.574905108768757 - 
       0.03483608207653376905861907468031909757`24.275005509062268*I, 
      0.00545030219539377892721190697257074052`23.358135633635953 - 
       0.02732403007109960212328780549047653119`24.0582406310318*I}, 
     {0.00154108399744166096159013473399050966`23.778329543815484 - 
       0.00772592490812227896202996514788575832`24.478490389438356*I, 
      0.00181567103472079558131916518041879415`23.661289388930154 - 
       0.00910251361729332191599063450144506523`24.361446243667146*I}, 
     {0.00019303077478938071667244980826790842`23.770058242891096 - 
       0.00096772224840124267295794594433494025`24.470263472503444*I, 
      0.00030176832368482822638070772550321294`23.692649009947473 - 
       0.00151285680229586582249952132347319664`24.392837707543485*I}, 
     {0.00001668786208955168259448846855630947`23.72825752050673 - 
       0.00008366135109767608668415531524883992`24.428118706105547*I, 
      0.00003412507665963267664587158682994131`23.65733092598959 - 
       0.00017107943512093937290797026666223798`24.35722996918267*I}, 
     {
      1.071812258472960792686006287613804441613339984945524`23.72466673459197\
*^-6 - 
       5.3733223096948866717531136488639202933313516079680189`24.426370358436\
81*^-6*I, 
      2.881456795027133880537221554574109073953218082737691`23.66286312291663\
3*^-6 - 
       0.0000144456232504750950882753279825538754315109038179745792`24.364316\
82468885*I}, 
     {
      5.30317491878702937940859241188874820398266318176699`23.57809681915875*^\
-8 - 
       2.658643608343430454555839375291985325036496709661223`24.27805640056746*^\
-7*I, 
      1.895539083242215946083719038249387195185366749562116`23.52110933737694\
*^-7 - 
       9.502916545660083653773110361646439306758961066724556`24.22109652615341\
*^-7*I}, 
     {
      2.0639392277798865431934662023536060363503708969155`23.48763369192304*^\
-9 - 
       1.03471579195078817705415739119968524068835850344261`24.187696856416448*^\
-8*I, 
      9.9451979149329266158466114262125877294807570440582`23.436915642884088*^\
-9 - 
       4.98583155848356165389744148488853573231186735444346`24.13698503692404*^\
-8*I}, 
     {
      6.402645278414833537266330747994695767557290676`23.414894570904625*^-11 \
- 3.209841690426710400955472683415158920838123487285`24.118184370087686*^-10*
        I, 
      4.222584230054881169981203120881897121309479519702`23.369207344971944*^\
-10 - 
       2.1169104820881447735133793812097039942914511633004`24.07210222331526*^\
-9*I}, 
     {1.5975963048306015459451758156576142543216539648`23.098487602437295*^-1\
2 - 8.0092383705919333043576689315960843552849977565`23.79841472327908*^-12*
        I, 
      1.46517821652556508348705506036016942711538512485`23.06171626554979*^-11 \
- 7.34538603780528196390497647120728308578446957144`23.761652941901644*^-11*
        I}, 
     {3.22741133423374819485700090515592732039249646`22.79026374154422*^-14 - 
       1.617999905086735013133342422975258776928657899`23.490375613537804*^-13\
*I, 4.183916169255390582715196051521312235055049952`22.757266749230915*^-13 - 
       2.0975250018303942736959384128501667305295772425`23.45736464299866*^-12\
*I}, {5.304154388867232287946785474858734966643577`22.900731158668226*^-16 - 
       2.6591346466192448867093057955217751790973628`23.600709893910267*^-15*
        I, 
      9.8828987003162265545278140999429666214765387`22.86870441630567*^-15 - 
       4.95459905884292962920212080379674352846333045`23.568566061329257*^-14*
        I}, 
     {7.1173494063255870693104519961222185029685`22.539247094872756*^-18 - 
       3.56814470524815457065671719418367696917926`23.23936893458499*^-17*I, 
      1.938456290930686110792417057904395265991027`22.50794399434797*^-16 - 
       9.718073619783302859998548495307443006685001`23.208069163919788*^-16*
        I}, 
     {7.81859078869628779715932454652814230918`22.50219806650661*^-20 - 
       3.919698434419200419537844663484640411971`23.202289721108635*^-19*I, 
      3.166194124234726247865378858828822059453`22.47458630826435*^-18 - 
       1.58730984741810781545739843359064963010752`23.174464258808317*^-17*
        I}, {7.045404141335759436172526215664404196`22.478582945399623*^-22 - 
       3.5320763458512402029599078069473383637`23.17859955821294*^-21*I, 
      4.31562120348533479514608396015718177836`22.44864720172422*^-20 - 
       2.163552759316178395918129709738485697044`23.14848613515201*^-19*I}, 
     {5.2151521347021760029176061494636425`22.368049895538032*^-24 - 
       2.61451509742704149314487189171581827`23.068006620199245*^-23*I, 
      4.916233743784861281444921997804189379`22.337106132092806*^-22 - 
       2.4646581755643874209380071136638881529`23.036924629340795*^-21*I}, 
     {3.17421965224128177598666273581677`22.389923667797525*^-26 - 
       1.591333289802194472055253078068042`23.08957927201464*^-25*I, 
      4.6855774223548136377384368082384692`22.35921312757727*^-24 - 
       2.34902311466503249687025544124268721`23.056831125715266*^-23*I}, 
     {
      1.5896154650630015266240830264906173547332089822909`22.192645847862615*^\
-28 - 
       7.9692279825470284539595788555424461546146188558203`22.89227733641477*^\
-28*I, 3.73882826803585428812309079083231`22.15952474343751*^-26 - 
       1.874388838711271473193029505573275`22.859218083567733*^-25*I}, 
     {
      6.5523072634584722636872156194439884341693197874`21.780010113386478*^-31 \
- 3.28487181597285974383672746205534579532104564068`22.47983025455469*^-30*I, 
      2.4987840466932492541577523624757007826818533931893`21.743543122132277*^\
-28 - 
       1.25271678496541973495051607090431375197532895502088`22.441467494145705\
*^-27*I}, 
     {
      2.22341323354524426803506338084367526473933968`21.624050711532654*^-33 \
- 1.114664983259499266885265883886124088493949859`22.32410742195968*^-32*I, 
      1.39904092983448334966647832749570607967773478135`21.586672047700098*^-\
30 - 
       7.01381961349010365126111943747967589969497613563`22.286285161670513*^-30\
*I}, {6.21133618794534368412513716979160067803288`21.423958538754743*^-36 - 
       3.113932598537148547507058268938814350555384`22.12383685653618*^-35*I, 
      6.56238669431362085207874089465180851163811675`21.38532812483803*^-33 - 
       3.289924942605511544498993530673465078057280837`22.08379089624482*^-32*
        I}, 
     {1.428438612794624322774440225777663571983`21.230467503414584*^-38 - 
       7.161199179691974800405216282114873935133`21.93020251834795*^-38*I, 
      2.578682312257460746053373256575904048609989`21.194372996589756*^-35 - 
       1.2927722265289514702311357243068890286403768`21.89179517717159*^-34*
        I}, {2.703928715976536773889511152263019144`21.187773922257296*^-41 - 
       1.3555620752168512297364786161605543233`21.88777237618462*^-40*I, 
      8.487565037805096096337126599897648246968`21.145224598416235*^-38 - 
       4.2550756638677993270959070449966606666603`21.844479877064522*^-37*I}, 
     {4.212263345345343893610386278297023`21.10386646996747*^-44 - 
       2.111736307262201417512223629760575`21.802059746962325*^-43*I, 
      2.3396143356799147828198675106446841958`21.06809146341241*^-40 - 
       1.17292014591299276012152360735412992278`21.755235950678895*^-39*I}, 
     {5.399386880353149694842534492172`21.037249004529386*^-47 - 
       2.70687760412635655015353282666572249304209708733612`21.737407529038713\
*^-46*I, 5.4000666087919836456351185728680174`20.977518298629974*^-43 - 
       2.70721837275967349651707778260193424`21.677983687504565*^-42*I}, 
     {
      5.6938045714026914337429444671681831482791767308`20.918201098757926*^-50 \
- 2.85447818764106617321593224315575206308459693996`21.613769262218018*^-49*
        I, 1.04342959603187781022477403139971`20.8810934688296*^-45 - 
       5.23103135146482924939992418050435`21.549936215285516*^-45*I}, 
     {4.9387023843791995363664887501910489075850083`20.69086173949403*^-53 - 
       2.47592239155298207792390526231534912246800538`21.391045275312322*^-52*
        I, 
      1.687539845368639138473798122538455178107304348857`20.621416245173318*^\
-48 - 
       8.460152818686759683419701157827121103805042349191`21.321846069891656*^\
-48*I}, {3.522924551716132746530232404265153346264`20.694106814551546*^-56 - 
       1.76614970947335394003145883729124504359739`21.386157909577385*^-55*I, 
      2.28399109626416423956291912127401062334542162`20.641354122959406*^-51 \
- 1.1450345166040100442668045770796965485787082492`21.290528686042897*^-50*
        I}, 
     {2.0663714487024613642244063557384254426`20.454459581457105*^-59 - 
       1.03593513860878979316268600471468780047`21.15403231638722*^-58*I, 
      2.58650594711156781736283696639230932856014`20.3583218374946*^-54 - 
       1.2966944537082102452173193712097739125937886`21.055143166012762*^-53*
        I}, {9.964817666072907438943256071984308`20.496338073717364*^-63 - 
       4.99566753915333612159914654919718`21.184487403827056*^-62*I, 
      2.450461022061819024077720001379121862923`20.405874854485507*^-57 - 
       1.2284909763631564885152236368872393717305`21.038013509028907*^-56*
        I}}, 
   1 -> {{-0.01929979380011072148098487625824196296`26.771882767004428 + 
       0.09675576275493956762658464691132732115`27.47193643107367*I, 
      -0.0107799156120990785292388066866076628`26.771882731301492 + 
       0.0540430104220359013210119906535470184100000000000000000001`27.471936\
392529134*I}, {-0.15889172740674135437427466801583377772`26.70060185410436 + 
       0.79657277377756222193713614053746862214`27.400710279229266*I, 
      -0.09010265764796313176551930244114471402`26.700601821587437 + 
       0.45171215077571697840242942822422420215`27.400710243164827*I}, 
     {-0.36512296154772355451401022194957804082`26.658583747898092 + 
       1.83047295788672052687568744879378969358`27.35870684294073*I, 
      -0.21345557115030276294566806084360812119`26.658583711696572 + 
       1.07011799270209466705432792543068095754`27.35870680360898*I}, 
     {-0.52476447711789225153592889697164214089`26.622707759744728 + 
       2.63080464880134675353524436933622299386`27.322833703497093*I, 
      -0.32126989638911565730911394780327458582`26.622707713416343 + 
       1.61062414434453490948379904363557256852`27.322833656153627*I}, 
     {-0.5501534441170790144457005686593162364`26.59083092317961 + 
       2.7580872971554556700341622098082864564`27.290961523208395*I, 
      -0.35843282268350850847360375996677333607`26.590830857801382 + 
       1.79693324780236313407055895410639957638`27.290961459090795*I}, 
     {-0.4394662240680775506781225260815797707`26.577313152599437 + 
       2.20317844610837683120586072487001111334`27.277456411707814*I, 
      -0.30975954481590868731068489765036674081`26.57731306199096 + 
       1.55291923528810914431188488568968244483`27.277456316041377*I}, 
     {-0.27026680433922447327549325185749577596`26.612538210093007 + 
       1.35493006153421467899039744556238254111`27.3127151392771*I, 
      -0.20959530974975842523383059022864087503`26.612538092802836 + 
       1.05076532292170686174587890485888546514`27.312714962691576*I}, 
     {-0.12787503724333459513172034085007413666`26.669348128212164 + 
       0.64107662983032298229880120442974668813`27.36954983076448*I, 
      -0.11099655248160753482693336693502665322`26.669348042464485 + 
       0.55645962903836855093199785752190826416`27.369549396851014*I}, 
     {-0.04641315509100859211932317368939896528`26.4909588468054 + 
       0.23268332652694350926849800788805003885`27.19107509399309*I, 
      -0.04588253123459580429048800374815448625`26.490958548267578 + 
       0.23002314701959083078334477731528931653`27.1910744794992*I}, 
     {-0.01290889253414312170489075432447454932`26.370735135179658 + 
       0.06471622217307819267565177009663415512`27.07086245585911*I, 
      -0.01479113778763689235049711037905500178`26.37073413861478 + 
       0.07415249268870461149584607077566386349`27.07086140827685*I}, 
     {
      -0.0027575449575358034447036626524620107038344645543844642816`26.379368\
051406352 + 
       0.0138244153518305176289485115196484731641851722407725760512`27.079484\
544480703*I, 
      -0.0037275064408040944200657612990502284331966008400640212993`26.379365\
739588632 + 0.01868712860817617038605413442269137709`27.07948208694389*I}, 
     {
      -0.0004549416346469077754100795552311202900502948241174729124`26.408491\
65305065 + 
       0.0022807614073570088830897037118496228605624481844850475495`27.108413\
064082356*I, 
      -0.0007384919779736600574846947215933804729574305648681131123`26.408489\
464497663 + 
       0.0037022859081963656398881680469992106908706383988583063909`27.108406\
927445095*I}, 
     {
      -0.0000584194428785088730268283632895901074636040527523684866`26.282604\
26165027 + 
       0.0002928745153430769234994603719075285704444894303446435108`26.982746\
063394398*I, 
      -0.000115923689230721646580238108767571656852599555733579728`26.2825988\
9715911 + 
       0.0005811608708907915667974499449180918041205106695224867712`26.982735\
251659253*I}, 
     {
      -5.8891753781275771759472947299957940824947556314385595`26.272548560554\
966*^-6 + 
       0.0000295242354198144028586834871672805133296306583527941404`26.972842\
64767663*I, 
      -0.0000145422749013733414060849540538775352141364157704183461`26.272523\
52439796 + 
       0.0000729048670077666366433158498773868515695112707790261034`26.972817\
793199038*I}, 
     {
      -4.699267845211925856947247135481076388143060472873327`26.2299930025396\
72*^-7 + 
       2.355886541910270049272292562610555782253186405668806`26.9299190378158\
57*^-6*I, 
      -1.4699730232216537759547766755253871965765561655370284`26.229955401710\
377*^-6 + 
       7.3694238686726099136683906714969496607312304599766691`26.929866368257\
71*^-6*I}, 
     {
      -2.98968303722597348263405059748679324299873892217231`26.26304060593114\
*^-8 + 
       1.498819446768617470302768637729424640294435955377491`26.96374015465705\
*^-7*I, 
      -1.205974203343650197511641213350650613544283242830581`26.2630124659836\
67*^-7 + 
       6.045917128224761316590368264918631032620488997475532`26.9636084289434\
2*^-7*I}, 
     {
      -1.5255597799266863373819990725142622923721287819746`26.1644597259269*^\
-9 + 
       7.6480972627913502733429193441209971989089376687709`26.864803905842372*^\
-9*I, 
      -8.0779044395718905168940437655917311396539649798271`26.164229940601363\
*^-9 + 
       4.04970029010261766395285644225754734521108162363397`26.86456488112873\
*^-8*I}, 
     {
      -6.27335089988310497211142140836241810992330939146`26.12742439973361*^-\
11 + 
       3.145022468292351045615968719176611975521476172198`26.827589923793948*^\
-10*I, 
      -4.438506774213160499588133379986071504500671661212`26.12704535503279*^\
-10 + 
       2.2251590502977132871924375108111464768959464918984`26.82709780798121*^\
-9*I}, 
     {-2.0865939285697024620014648492712588316486047542`26.25461639171658*^-1\
2 + 1.04607328559867423162258653854912064040319549212`26.954728782666955*^-11*
        I, 
      -2.0078972490383001630850886958322625422519376521`26.254282250732455*^-\
11 + 
       1.006620235824131114077535771813652733143908933153`26.953276363344873*^\
-10*I}, 
     {
      -5.62966718567095967956785399653373905525912511`26.008527148964824*^-14 \
+ 2.822324156659760670579920230755066799011883862`26.708662297422503*^-13*I, 
      -7.499594121112693841467925389915637472312631393`26.006757502047293*^-13 \
+ 3.7597756590360900352222200967106858629822881156`26.70687919944858*^-12*I}, 
     {
      -1.2347903780999068637026868359563975758195423`26.081682736641138*^-15 \
+ 6.1903814161388245858117988558914037350903727`26.78113524090531*^-15*I, 
      -2.31777899531867608000491521362815928392563504`26.078870435987472*^-14 \
+ 1.161973422680554521518603216822460691717596881`26.776673375340625*^-13*I}, 
     {-2.20555683330220066830682623366064900688453`26.00238062224892*^-17 + 
       1.105713024272307314558157929161105224383698`26.70183482799206*^-16*I, 
      -5.937184254649399070302760701897260430164464`25.998577982405315*^-16 + 
       2.976491858539568169616659196125770485881947`26.694112295586187*^-15*
        I}, 
     {-3.212539881976556098106518001720046202024`25.967419158104338*^-19 + 
       1.6105443917205063729134330308421293994629`26.667625802526082*^-18*I, 
      -1.26224077416774620359912237989267391531976`25.952740736515807*^-17 + 
       6.32799863821783726320383088147850266325754`26.653123893176804*^-17*
        I}, 
     {-3.8199338381776164273734740301630733843`26.03577493156023*^-21 + 
       1.91504953894460156211147883298033864201`26.73017024093477*^-20*I, 
      -2.22955304335898487781545070140574016486`26.027409480400987*^-19 + 
       1.1177430575012560511740170816161833447944`26.697192624834255*^-18*I}, 
     {
      -3.711262063171387876821957067835240906443596966623996526`25.9266609208\
36188*^-23 + 
       1.8605690580153156782599600381631662321050464566567152398`26.625030367\
418255*^-22*I, 
      -3.2747532536601311403366496629850485931`25.88329900152148*^-21 + 
       1.64173385567615924925735423965136621882`26.574860867739194*^-20*I}, 
     {
      -2.9482065709293705189721008136153369961628084187073963`25.923530287299\
446*^-25 + 
       1.47802602703330226444327406039064777617627548637545985`26.61871803552\
8758*^-24*I, 
      -4.002462022006976947846267516836042504338001444095393792`25.8484390643\
68822*^-23 + 
       2.0065564940633774189548470261275147159339682825061345081`26.527154080\
376302*^-22*I}, 
     {
      -1.91612032842678005870320345700191505542032645871166`25.84557334588315\
*^-27 + 
       9.60609661571176044406653073209676300176603246123177`26.5226027704444*\
^-27*I, 
      -4.0729893313841088522197190282144476561099408165326801`25.787220710458\
016*^-25 + 
       2.04191398899059706047858285116930558679154169701258228`26.38906878371\
0727*^-24*I}, 
     {
      -1.019369908573684432694404208572231672130952102722`25.801983488530535*^\
-29 + 
       5.110412787566363325123703768025530886908735847994`26.50309039970588*^\
-29*I, 
      -3.45258656288367238524902097120792588518920022589709`25.58286601540467\
*^-27 + 
       1.730887126718153756176417317539876371324437649753952`26.2859997253958\
26*^-26*I}, 
     {
      -4.440856289676849959597740528560691328093319921`25.874954460005807*^-32 \
+ 2.2263369341815944458212268352925965079742111287`26.4738324713304*^-31*I, 
      -2.438910302882506135501163828288763230284089196409`25.76658050338986*^\
-29 + 
       1.2227002479421504250771054348628447696159881497601`26.144619790878668*^\
-28*I}, 
     {-1.5848272761616277135483757275325270625433663`25.62357202576995*^-34 + \
7.9452233287058142724435744306540914772758191`26.315366274254774*^-34*I, 
      -1.4362006263621826915091298491327304761089851426`25.248347128412405*^-\
31 + 7.2001125251399187005320123309955438069789610203`25.929778360864113*^-31*
        I}, 
     {-4.6345724869746995132765422708771988849387`25.6776743204832*^-37 + 
       2.32345278226610749721241256683646967256524`26.270848797672183*^-36*I, 
      -7.0522696910012175620449870241460142676091571`25.237379829321736*^-34 \
+ 3.53551825565333346349442272506556589140487164`25.74849553440865*^-33*I}, 
     {-1.11087172615821397294673178370792085682`25.43086086441179*^-39 + 
       5.56913935457267542354979839997259523089`26.04860989042763*^-39*I, 
      -2.88832479467324454475352907286339378719002`24.941350318769246*^-36 + 
       1.448005463099873820943350317940501477240881`25.506172466010902*^-35*
        I}, {-2.18294850791529222861591473133068201`25.235615676141645*^-42 + 
       1.094378780030746345881921180812999384`25.892828102300612*^-41*I, 
      -9.86871603836334456923210653733898190665`24.64290240215805*^-39 + 
       4.947488857099980636902121142070005448264`25.284852139962823*^-38*I}, 
     {
      -3.517504395558449894803676916780483712115133636088844`25.3640286804171\
92*^-45 + 
       1.763432419594855900102486459062741509098333646975837`25.7422268460925\
57*^-44*I, -2.813551183106246950393482608467826167`24.76016253022*^-41 + 
       1.4105191671526864530726042020143905956`25.06542526738446*^-40*I}, 
     {
      -4.648501928079389102261179294577424325627980356607`24.813367113139712*^\
-48 + 
       2.330436036661429157269952942360496426444857199258`25.511127096660505*^\
-47*I, 
      -6.6942260781662818826659224729799657764433236219862037`24.134088902655\
51*^-44 + 3.3560200536612493352340014542407517`24.831528531205805*^-43*I}, 
     {
      -5.039010366987225668204437891605112042137300816`25.186646990521428*^-51 \
+ 2.5262098478228296644081145895133323129157367518`25.30596962367915*^-50*I, 
      -1.32941497470059896196227256109283778506514202074941`24.580230361965054\
*^-46 + 
       6.66476342841845326558035619705729714146159302540071`24.60125174155601\
3*^-46*I}, 
     {-4.481159334261520698640187634677099231661207`24.395319343449422*^-54 + 
       2.2465420817625690285097972005881881078066766`25.103038035332197*^-53*
        I, 
      -2.20389725479335341996775964968071722878016580466`23.67819439670804*^-\
49 + 
       1.104881026862706495213095964759636667831235693775`24.38623343138249*^-48\
*I}, {-3.269647367459277649053990207135733244192`24.84341192411072*^-57 + 
       1.639174118929641957752395805092311769836`24.890383089663032*^-56*I, 
      -3.05029911612689735494692016798057623401367486`24.15807107344216*^-52 \
+ 1.529208139052152858935555683178353513858970146`24.165175460239556*^-51*I}, 
     {-1.957598955153081208327741434442760042`23.985849246818983*^-60 + 
       9.814041643959039734605142253722606751`24.679195540662505*^-60*I, 
      -3.52499248879606263961513103510479842140663`23.259135430562104*^-55 + 
       1.767186429509620738475634055932548387370166`23.952330940615024*^-54*
        I}, 
     {
      -9.618355825072322820277543716549828830418504685392861`24.2140015465791\
16*^-64 + 
       4.821975633221271641828896426352530297465215547066223`24.4735195666483\
92*^-63*I, 
      -3.40156213226825314585992372290649817482`23.491151224869995*^-58 + 
       1.705307020762290868296247552338660572214`23.74179277419333*^-57*I}}, 
   -1 -> {{-0.0193066344574679111212859106224566116`26.771882779872513 + 
       0.09679005706021532013835922207725692543`27.471936444965902*I, 
      -0.01079676906198838303501534060672792656`26.771882773276978 + 
       0.0541275019153637965784016269757916200799999999999999999999`27.471936\
437845446*I}, {-0.15894835158096447388281190747742435759`26.700601864266673 + 
       0.79685664806264888875372886662852945847`27.400710290500136*I, 
      -0.09024454403250709302606872215540235693`26.70060185206257 + 
       0.45242347057028457019097738141920731818`27.400710276964624*I}, 
     {-0.36525439546930196579064799373089347654`26.658583762108456 + 
       1.83113187629102592092226942652803621689`27.358706858379666*I, 
      -0.21379627400935350466224443669624902719`26.658583759870982 + 
       1.07182604022538240617007290668572840492`27.35870685594876*I}, 
     {-0.52495589886553871879664281573771516394`26.622707778176355 + 
       2.63176430450509376679712816274173106777`27.322833722332508*I, 
      -0.32179207768321204199992082084989751088`26.622707776466342 + 
       1.61324199870764045053263049423276134666`27.322833720585056*I}, 
     {-0.55035709156837944054272575381985656372`26.590830948703108 + 
       2.75910824404679287675724862917245003395`27.290961548239796*I, 
      -0.35902759382630097987166384383699486601`26.590830945197393 + 
       1.79991501725448974183925603781087649408`27.290961544801675*I}, 
     {-0.43963123039696508734251907338248976167`26.577313187687157 + 
       2.20400567324749862001163950531390150275`27.277456448754005*I, 
      -0.31028450055263693165987098861228643613`26.577313184257246 + 
       1.55555099877977044553703122031518092575`27.277456445132678*I}, 
     {-0.27036952748866767211704841240938311716`26.61253825444167 + 
       1.35544504406614770565462322765597093437`27.312715206043805*I, 
      -0.2099575246114175234222767158651834178`26.612538250815156 + 
       1.05258121668637495379864643171137145868`27.312715200584407*I}, 
     {-0.12792407989922071764053256874533441795`26.66934815930096 + 
       0.64132249564769573512935136605613179155`27.369549988065327*I, 
      -0.11119157074626607340578677405716960106`26.669348156571278 + 
       0.55743731518069787071707998454806824339`27.36954997425605*I}, 
     {-0.04643104672420204621803849944775562014`26.490958953136342 + 
       0.23277302275035882447573762917241987105`27.191075312855173*I, 
      -0.04596416682083713801848719036495700181`26.490958947237402 + 
       0.2304324111545621370880628757162204979`27.191075300714154*I}, 
     {-0.01291387344857787631692260148131586669`26.370735478509356 + 
       0.06474119301889878410346711287548431888`27.070862816764812*I, 
      -0.01481767087859708815360575714773091176`26.370735470553438 + 
       0.07428551118002575757005483755296761471`27.07086280840167*I}, 
     {
      -0.00275860561284075702965671643962417956346424816474465322`26.37936880\
999065 + 
       0.0138297327409235694104080419625039381830754869838084046848`27.079485\
350880184*I, 
      -0.003734217953856373416060936032260720433916582962950832128`26.3793687\
90617725 + 0.01872077547359549219379003044769234161`27.079485330286243*I}, 
     {
      -0.0004551154117182958398677816434622966634624857696701763138`26.408492\
340072176 + 
       0.0022816326049079057896237069989095290619681652261273746572`27.108414\
990474277*I, 
      -0.000739820972229585471939437189741968768715407371721453681`26.4084923\
31259467 + 
       0.0037089485624330269217686301942926886602761987925512431928`27.108414\
965766627*I}, 
     {
      -0.0000584415295079294798479859873872351910754358439205071602`26.282605\
870085828 + 
       0.0002929852423642259391997658589165665282630287050989169402`26.982749\
305100153*I, 
      -0.0001161314014875598848374634607384590186211031259778657411`26.282605\
852441485 + 
       0.0005822021958941612068211186412085502271846689056737705707`26.982749\
269541053*I}, 
     {
      -5.8913729340947463198729040189495892673812011753741593`26.272555758741\
657*^-6 + 
       0.0000295352524392707920577426834380326036894244061670591128`26.972849\
79362647*I, 
      -0.0000145681328509388223247438688777526775271483700967482016`26.272555\
69241448 + 
       0.0000730345008090082080014263366890745625589102871416075714`26.972849\
727780595*I}, 
     {-4.700994651097686709866656938086822198229969320533573`26.2300034223685\
8*^-7 + 
       2.3567522424578352354158440108592359017316743118325299`26.929933633767\
927*^-6*I, 
      -1.4725596942435802070087407848271021396734287274083058`26.230003340539\
113*^-6 + 
       7.3823916407801624325206539348426543823606718404865897`26.929933519143\
78*^-6*I}, 
     {-2.99076300170693110739083556250885665111823178135974`26.26304815935092\
3*^-8 + 
       1.49936086595778361530072416530927928114271414536417`26.96377551825603\
5*^-7*I, 
      -1.208069646588891505100135974934559469741678291634913`26.2630481099487\
13*^-7 + 
       6.056422225408848613275973321415574902891055082517271`26.9637752869787\
4*^-7*I}, 
     {
      -1.526100831934478109206528325517653835768330102122`26.164519759436835*^\
-9 + 
       7.6508097218075540662331257166809357966890704951498`26.864866354064503*^\
-9*I, 
      -8.091740189791445447032061822019639179772128090369`26.16451945039194*^\
-9 + 
       4.05663657439479585239654491184598987642419162912093`26.86486603258854*^\
-8*I}, 
     {
      -6.27553351807689171317935440243829874870990844416`26.127521228848945*^\
-11 + 
       3.146116681475817457075732420264891059032755719094`26.82771565811798*^\
-10*I, 
      -4.445991407046782210052911895837045587547457717338`26.127520862177967*\
^-10 + 
       2.228911325406235838953847260078277837358677956871`26.82771518197775*^\
-9*I}, 
     {
      -2.0873057823943556056142059093132376773596590889`26.254700122677153*^-\
12 + 
       1.04643015966939068030447256340413956816414440429`26.955093325084903*^-11\
*I, 
      -2.01122803992615468459634297144671331109032592312`26.254699859850188*^-11 \
+ 1.008290063057879682672373112859900674168396379397`26.95509218050552*^-10*
        I}, 
     {
      -5.63155020378373297528070182736207429002731903`26.008964365091405*^-14 \
+ 2.823268171169292382846153659156324649018047423`26.709102845338062*^-13*I, 
      -7.511826540165433190575431288106730168075246385`26.008963220308544*^-13 \
+ 3.7659081444296855931308959045914705319557306805`26.709101691827232*^-12*
        I}, 
     {
      -1.2351953656652088614157189294399819966153669`26.082369108205867*^-15 \
+ 6.1924117425346866952579877765668952892817905`26.78222678798027*^-15*I, 
      -2.32149555117812527612753333039979742437436519`26.082367599778358*^-14 \
+ 1.163836645680378923562859931768106903932312988`26.7822243880122*^-13*I}, 
     {-2.20626639850587251980865450508083276078024`26.00329925169772*^-17 + 
       1.1060687509874043441035509040714103104464`26.703710935293792*^-16*I, 
      -5.946544217667291924665079505297683884773547`26.00329754645918*^-16 + 
       2.981184293964184227731817089113184259747186`26.70370744891531*^-15*
        I}, 
     {-3.213554186029049487923967989355894392324`25.970985438537998*^-19 + 
       1.611052893330838920477064900500343919157`26.6711483001412*^-18*I, 
      -1.26419770757194270776571997479333101502105`25.97097979730547*^-17 + 
       6.33780934325151316499624382064532645821834`26.671142728445176*^-17*
        I}, 
     {-3.8211182274609071321279599495847896265`26.03777204575219*^-21 + 
       1.91564330947754327109460086158222278178`26.738328757327753*^-20*I, 
      -2.232953777815865529087404460530925551223`26.03776935088604*^-19 + 
       1.1194479495830595618187903718817615203397`26.738317670257075*^-18*I}, 
     {
      -3.712392876784265989866369441513376829767158743485898257`25.9374739985\
0842*^-23 + 
       1.8611359694278462260629883362553629516880088809536740487`26.637667643\
015817*^-22*I, 
      -3.2796700776520450409675989515228578503`25.93746133087431*^-21 + 
       1.64419880976114375846399034998337295041`26.6376528071134*^-20*I}, 
     {
      -2.94909004853964873888050989652811523400871636653123`25.943041247028052\
*^-25 + 
       1.47846894135116865534254192141949572964146893741543425`26.64311501231\
393*^-24*I, 
      -4.008381043940060190484542710141061913132230410536620309`25.9430212973\
1361*^-23 + 
       2.0095238805952242020822228979836606103174734835702932135`26.643089925\
005114*^-22*I}, 
     {-1.91668550128479057828776068431126130658421859614123`25.86027691156151\
7*^-27 + 
       9.6089299999194654643649768467452275923770505752535`26.560390727096614\
*^-27*I, 
      -4.0789259879382543726114826200891053650529472909508484`25.860261268195\
075*^-25 + 
       2.04489021629675183242010962061767328757346925890325533`26.56034943156\
9733*^-24*I}, 
     {
      -1.019666098687801810109629949508924209967238938208`25.873184544480676*^\
-29 + 
       5.111897679099853959440693654747954194118903353777`26.573383213273942*^\
-29*I, 
      -3.45755000192157613388270628447052737645648721099715`25.87312592926540\
2*^-27 + 
       1.733375450349866678902814111608644485722362732068399`26.5733254078137\
5*^-26*I}, 
     {
      -4.442128459267355580735899636094992387269074619`25.904165739199513*^-32 \
+ 2.2269747116643896472001947063491420946415256827`26.604763451615515*^-31*I, 
      -2.44237091988332048505619433721165276322442423457`25.90414567136249*^-\
29 + 
       1.2244351609727475850977790973511019814191464599196`26.604661974960386*^\
-28*I}, 
     {-1.5852752511891060168625054516240888718217702`25.78719234751914*^-34 + \
7.9474691643830109680334255828972290579708548`26.48736126022242*^-34*I, 
      -1.4382134376366939715816173424617308579707564563`25.78707618126828*^-31 \
+ 7.2102033630091794426747154507706593495685153661`26.487237889790695*^-31*
        I}, 
     {-4.6358661463253155458157046044000722334073`25.899803484384364*^-37 + 
       2.32410133322219696560523072463247874088466`26.599747481085775*^-36*I, 
      -7.0620387684584800276128487762570169694926653`25.899653635928164*^-34 \
+ 3.54041579264558927078819785053980999357770376`26.599493356993957*^-33*I}, 
     {-1.11117816601406194962593992599424376811`25.710299983054632*^-39 + 
       5.57067563119294245527372487002141396576`26.41060484993113*^-39*I, 
      -2.89228215963466079604229563002141317483972`25.710120191411207*^-36 + 
       1.449989411059666555770274837239401325858345`26.41034575642915*^-35*
        I}, 
     {
      -2.183544052794291601770995567805283190140777746231072244`25.7057159942\
9756*^-42 + 1.09467734487355856269006418849150708`26.405689118112964*^-41*I, 
      -9.88209876488488781717571246192734902336`25.705370008749384*^-39 + 
       4.954198026771654785319991519683399296694`26.405289017643288*^-38*I}, 
     {
      -3.518454121926488835228268949127772831830982472924891`25.8628564547229\
94*^-45 + 
       1.7639085464390067374311820617711035371990192680332875`26.563817066801\
327*^-44*I, -2.817329853370202870300209462680142126`25.862515364934243*^-41 + 
       1.412413530001197126765188119952267251`26.562925827105122*^-40*I}, 
     {
      -4.649744886932607831518731970582477125621280586982`25.648373779659565*^\
-48 + 
       2.3310591699091817481751074085774440616656063213328`26.348506820861836*^\
-47*I, 
      -6.7031354663647919894275997535025258024670303533787513`25.647545401575\
35*^-44 + 
       3.36048660216303569571925165373701523192708598989873076`26.34767313181\
5487*^-43*I}, 
     {
      -5.040345546041985243622354635649673779361961229`25.68958581955367*^-51 \
+ 2.5268792138751081131688209146491368950994671647`26.389186760237948*^-50*I, 
      -1.33116934235468863725106432627255785856065884492552`25.689307141854105\
*^-46 + 
       6.67355860945935468141132552418976352926020925720442`26.38777057154673\
*^-46*I}, 
     {-4.48233664050492143391851766237041417894518`25.689481222773132*^-54 + 
       2.2471323013512142563137467059528810295497223`26.389858373059706*^-53*
        I, 
      -2.20678260792989181785237665118861077088232294679`25.68733604134211*^-\
49 + 
       1.106327542542793856433245077606994880362105465736`26.387750982585384*^\
-48*I}, {-3.270499570384241825825360815876043715385`25.71378055285749*^-57 + 
       1.6396013542922623936898950179133956435695`26.413742481497735*^-56*I, 
      -3.05426297851424306514530437267047776136879343`25.713113248210377*^-52 \
+ 1.531195344370072108629050732501351528376735742`26.410387973673025*^-51*I}, 
     {-1.958105399321873295290403125905142785`25.555873718057605*^-60 + 
       9.816580603305019307615842162847997516`26.25598436101843*^-60*I, 
      -3.52954142569772048023428972099582575853912`25.552478334893063*^-55 + 
       1.769466950556645970752478371804607770245938`26.252534422046818*^-54*
        I}, 
     {
      -9.620826879048960394906449510685945520252999278683108`25.6286716747083\
22*^-64 + 
       4.8232144480749143969012524669744550715807860537242402`26.327453658487\
173*^-63*I, 
      -3.40592326532054310943370702606253331202`25.626537312100837*^-58 + 
       1.707493390001881772065331170040952294133`26.32146233256651*^-57*
        I}}|>, 
 "S0" -> {1.80951959503636385435047176349758264153`24.055843445915155 - 
    9.07167457077952433912156273505374417662`24.755989354923386*I, 
   0.66237950062815318641393549717678998783`24.14196292231821 - 
    3.3207108055291898220708996892534521781`24.842114555895176*I}, 
 "T0" -> {2.39961462572832672192747122248831827349`21.283674495320675 - 
    12.03000124430972478800162581448846885835`21.983797980738842*I, 
   1.0761881518869543014996415219104666843`21.129700062607384 - 
    5.39526000029356018553887453880974979114`21.829823652906175*I}, 
 "Sc" -> {-0.03993252886622295013154126745573347461`26.636300128493545 + 
    0.20019396731393461342693222009137344568`27.33645714060851*I, 
   -0.0097529014274951713123545337383046872`26.645979584468712 + 
    0.04889427454326587633989106227801757582`27.34614778219393*I}, 
 "Tc" -> {-0.62972631241427625834573258282779211041`26.613815977519042 + 
    3.15701039687528268852493203564240973582`27.31395319549042*I, 
   -0.4227678794569855568900070837981899913`26.609652348923014 + 
    2.11946454292761996506220908811829507846`27.309791454802426*I}, 
 "kappaFit" -> {1.00051076690245408038576023677509498857`21.311979522963192, 
   1.00192165725586361945480857973861960088`21.352429293264493}, 
 "kappaFitIm" -> {1.617201790488759081364`4.520523104866698*^-17, 
   2.86611950141159031008`3.8088909122271697*^-18}, 
 "residual1" -> {0.00017023584183483597310308035868953672`18.01998135081196, 
   0.00121612148552146126733989964375774966`18.635271668121216}, 
 "residualMinus1" -> 
  {0.63796667077290746319433365132836285795`21.611843251068173, 
   1.23014993289943434239354474193354683533`21.65208639970049}, 
 "neutralOnly" -> 
  {0.32610590806014693416709544308314870655`21.311440866613722, 
   0.6247304617162437206120644474516004677`21.351944588247356}, 
 "residualP2measure" -> 
  {0.04294734921596731292549192165350854933`22.25754846252203, 
   0.22032215672563648814297101431027968091`22.693762608256375}, 
 "chargedFractionS" -> 
  {-0.02206802787643781726482315539121458096`24.216439975787086 - 
    2.6900364525334160291`7.531961172778276*^-19*I, 
   -0.01472403873949332513463307882914573716`24.302491099189993 - 
    1.5214931783689081135`7.546207618720544*^-19*I}, 
 "chargedFractionT" -> 
  {-0.26242810227210664812700035330965992102`21.444631849325848 - 
    1.36915722164321531418`4.391874377364587*^-18*I, 
   -0.39283825854774344428627629984001497302`21.2906577015293 - 
    2.06637650646528957627`4.241453024491927*^-18*I}, 
 "time" -> 5867.267571`10.219980887739078, "kernels" -> 8|>


==> anc/paper_scan/point_B_b1.100000_N5_h0.250000_P5.000000.m <==
<|"b" -> 11/10, "Ps" -> {3/10, 9/20, 7/10, 11/20}, "ws" -> {1, 2, -1, -2}, 
 "lams" -> {0, 0, 0, 0}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 5, "hstep" -> 1/4, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.125`40., 0.375`40., 0.625`40., 0.875`40., 1.125`40., 
   1.375`40., 1.625`40., 1.875`40., 2.125`40., 2.375`40., 2.625`40., 
   2.875`40., 3.125`40., 3.375`40., 3.625`40., 3.875`40., 4.125`40., 
   4.375`40., 4.625`40., 4.875`40.}, 
 "IS" -> 
  <|0 -> {{0.01920591806598974991324035291568667244`22.82309272596825 - 
       0.07579994433075022338480615478068229483`23.41933148367576*I, 
      0.01712135839166993932438022483582500441`23.209053306038534 - 
       0.06757281836235535293355576439352912622`23.80529359628356*I}, 
     {1.0227387601690236727535432197663745475`24.05564896459854 - 
       4.0364402690539871317263748947194189378`24.65188992676843*I, 
      0.5606257409245293529766423542338029232`24.169514895318166 - 
       2.21262007920968300229050375295991691448`24.765764522837877*I}, 
     {3.96266858496004983366024795488386064291`24.273460920635607 - 
       15.63945327211856934395082721980160236755`24.869761574363693*I, 
      1.82057477999568551887931406783037747594`24.330359039518566 - 
       7.18525750758112430540779990808943110034`24.9266654738717*I}, 
     {3.46124843254410130486672511518073271635`24.00536505114692 - 
       13.66049972723440701993051198959826264341`24.601662043990366*I, 
      1.24885432186616839577762690924202761987`24.043884280987868 - 
       4.92884993830645382522703305586707061075`24.640185216497482*I}, 
     {0.68690579606834346773388659791970957653`23.662717536408294 - 
       2.71100922765323061233488257206020462707`24.258993011874136*I, 
      0.1815931314745838933127820677903118722`23.691484729342264 - 
       0.71669311559726881443371378681825233107`24.287762111970757*I}, 
     {0.03081332794792612294736947909930746467`23.390574797854395 - 
       0.12161087718238090809085374187862037184`23.986807023152874*I, 
      0.00554871780981684367429220180542506105`23.420787042537984 - 
       0.02189910941231980176227998584665763582`24.01701917185787*I}, 
     {0.00035997384580610980605329718196593737`23.060907983291408 - 
       0.00142070779323732591663812428969629991`23.657141792198797*I, 
      0.00004096036329321982874036050010749976`23.090553272565497 - 
       0.00016165815384224730959895559613542297`23.686787077288916*I}, 
     {1.59680883653913811066713992780592`22.706692772843375*^-6 - 
       6.30212107021602969660023070991467`23.302926699816034*^-6*I, 
      1.064137476322744371148174065851877564861022987724756`22.73848564293381\
*^-7 - 
       4.199828468932514807252358238760712293066732962550525`23.3347195608679\
46*^-7*I}, 
     {
      3.1608382257028736288733110487190368173931672874125`22.756089975653726*^\
-9 - 
       1.24748715850797381746050021227932887844997406708305`23.352421847556975*^\
-8*I, 
      1.143231808595724947850796985790234106352565201929`22.788902819823722*^\
-10 - 
       4.511989853906163906864523707808856266502167666907`23.38524117948522*^\
-10*I}, 
     {2.8722971753542085156326055329077919185943319813`22.525314893445096*^-1\
2 - 1.13360874104093615737441242706857548882092588679`23.12154808617951*^-11*
        I, 
      5.22532576672795489273231914771821898935968207`22.555856662908674*^-14 \
- 2.062277891986843249404311254878709648046723344`23.15208978396617*^-13*I}, 
     {1.1976196061073463110434598853393780456161775`22.366950677062565*^-15 - 
       4.7266420256736457696067181414891403333560078`22.96319917665571*^-15*
        I, 
      1.01570806663339828453853595195421441153228`22.3960651138306*^-17 - 
       4.00869225009566995795281112676500799176766`22.9923145097862*^-17*I}, 
     {2.282541485517503009232732052113752066584`22.049277056804844*^-19 - 
       9.008500241456095319818657096720085744352`22.645509212926928*^-19*I, 
      8.36540913771344345630578030362435606`22.08117750757378*^-22 - 
       3.301573737656945064318844008517448541`22.67740956177512*^-21*I}, 
     {1.98277166615134724588210517934553445`21.668854456154072*^-23 - 
       7.8253995147987631369808728460717635`22.265080192735713*^-23*I, 
      2.91094687557216787621144949533824`21.705376815941506*^-26 - 
       1.148862607660878593202779262120706`22.301601894530354*^-25*I}, 
     {
      7.8367084065425483232913409197223675000171758422348`21.448894055944727*^\
-28 - 
       3.0929115646085901546878193646926014206493553303658`22.045153958573223*^\
-27*I, 
      4.2723975191134588513752809158604399257757229802`21.47623546511467*^-31 \
- 1.68618596098830394718788476192757901355721860537`22.07249690164179*^-30*
        I}, 
     {
      1.408056340616037391236899650505782666750082119`21.43948181710408*^-32 \
- 5.557172110520263137473768103092492233331168024`22.03556499440992*^-32*I, 
      2.64251693043479400311332184686801471712851`21.467928415014732*^-36 - 
       1.042921434590114878389935009523960632488887`22.06400375519409*^-35*
        I}, 
     {1.1496821096334849566895136437162828901018`21.03503525747977*^-37 - 
       4.5374472393796863161401386358184976008788`21.6312537223641*^-37*I, 
      6.88515670484269261440937626774648275`21.05560770561477*^-42 - 
       2.71736291460989657230313608413519972`21.651825427910975*^-41*I}, 
     {4.2656357608136387711562146665960658`20.74537978058566*^-43 - 
       1.68351729968847278347558734911445056`21.341614281037067*^-42*I, 
      7.556651776224990495089082129135553139357577433423`20.761854191216287*^\
-48 - 
       2.9823816908759729927440603521633107021517649829891`21.35808875616318*^\
-47*I}, 
     {7.19257985960135267260636281859938820468001203644`20.81791698585592*^-4\
9 - 
       2.838693527062913789759277640960292906273815961265`21.414143855734025*^-48\
*I, 3.493840429721479095952552341846277894996468`20.83933772616077*^-54 - 
       1.3789130473402587796675077918612397235053116`21.435564291530767*^-53*
        I}, 
     {5.51265513613735212656228051286097597674762`20.538299071904113*^-55 - 
       2.175678095668798809687406734880052364677393`21.134503745754472*^-54*
        I, 6.80623493054660553549825203266352638`20.558590420425357*^-61 - 
       2.686214879522102674497160825020571827`21.154793629961677*^-60*I}, 
     {1.92090340045492513435292499134870154`20.19729133755769*^-61 - 
       7.58122419969454412620083101494829569`20.793524885913133*^-61*I, 
      5.58761750460554304486450525398277787766324946583`20.213024593734094*^-\
68 - 
       2.205263473140819365540286958805620350096597098776`20.809258491292137*^\
-67*I}}, 
   1 -> 
    {
     {
      -0.0049421244887286125533946055148142475012815759918537637888`26.793486\
934734602 + 
       0.0195050692101326061149705206999627989473208272904836349952`27.389764\
102136837*I, 
      -0.0016799406031073644044415987585839576588736457666305852794`26.793486\
935478484 + 
       0.0066302169860862061794123223810055677222792180359488603031`27.389764\
102900365*I}, {-0.03206203853602733913924321826826782476`26.766017234084885 + 
       0.12653915984703012814330907328187109197`27.362292626289218*I, 
      -0.01017114375808169405241120051757194282`26.766017234278696 + 
       0.04014242526671526049423508052995490043`27.362292627062807*I}, 
     {-0.0429238402334227279922308748898982866`26.691972897115598 + 
       0.1694074029148883851358524317950413939`27.288225205351974*I, 
      -0.01177484973771636592530548955919440911`26.69197289732477 + 
       0.04647176727273276423131326915528569934`27.288225206200426*I}, 
     {-0.02036971396653969887714470878145826914`26.758720731510508 + 
       0.08039309443015919870033400990742237026`27.354838043357397*I, 
      -0.0044681498189308526222005231765181023598525497401034145793`26.758720\
731930328 + 
       0.0176344346764741151764426504822285180776236165326115438591`27.354838\
0448929*I}, 
     {
      -0.0033756022372293037983014800288139054406473401638294913025`26.444845\
966660903 + 
       0.013322480122303448634799065846470953885219210251962011805`27.0410701\
33003785*I, 
      -0.0005478247115971053364419469136745662640318726110807112444`26.444845\
967777255 + 
       0.0021620982917553618233754735913024642055540534065596997151`27.041070\
134252426*I}, 
     {
      -0.0001919738312233868656344361610147727429402906383729040621`26.489982\
5078991 + 
       0.0007576625949197324652343194304514997143740195909517221245`27.086135\
593812248*I, 
      -0.0000213410655973423177833701987330163896103020466871063691`26.489982\
510191407 + 
       0.0000842267252562119610597007702108977337177804871711743069`27.086135\
596473287*I}, 
     {
      -3.8412360972027560227660267989604277598149937378526243`26.347324949983\
45*^-6 + 
       0.0000151601960046283451493331375423610204848267226203846202`26.943627\
411866153*I, 
      -2.709151558074962511698935351295218132858330667924566`26.3473249516953\
66*^-7 + 
       1.0692201048659674376529670776114499515442555698351388`26.943627416459\
12*^-6*I}, 
     {
      -2.8604048549939502030531631948749735677590782401106`26.222758022130208\
*^-8 + 
       1.128915202215175404873152217145270078471815322592146`26.8189901848280\
78*^-7*I, 
      -1.1857198464603868410904365381974019035099905844013`26.222758032351877\
*^-9 + 
       4.6796772768035504312068315782598972644767708483092`26.818990195409537\
*^-9*I}, 
     {
      -8.41159491349143510199107108625096590071498256884`26.19346836912062*^-\
11 + 
       3.319801865158143304774087593615166867739829011786`26.78968293466248*^-10\
*I, 
      -1.8988495699926355631317316159807930067472358568`26.193468379603438*^-12 \
+ 7.4941844072942215366091837849308497994528396074`26.789682955273094*^-12*
        I}, 
     {
      -1.021996944868979476321051972358753396483512496`26.081897940050247*^-13 \
+ 4.033512548637090145850417210541818413201752734`26.678127074157224*^-13*I, 
      -1.1641908912634508948828413867761232929358629`26.08189796804301*^-15 + 
       4.5947090081782274636920955920831435697141333`26.67812711370736*^-15*
        I}, 
     {-5.28566953470653737181334776130549781499492`26.013905531473284*^-17 + 
       2.086093750399694092806790204368177933989318`26.610135138932694*^-16*
        I, 
      -2.815580382764913886441320384858648178573`26.01390561148681*^-19 + 
       1.1112243400135245571936067995553244486565`26.610135221019906*^-18*I}, 
     {-1.18611849285572511203569209481492208164`26.010103575496338*^-20 + 
       4.68125061344231308195310643055961237418`26.606381471367786*^-20*I, 
      -2.73802887539795370000246802303251081278801087265971678`26.01010362426\
151*^-23 + 
       1.0806171078000801804409391774162367389017947512537607571`26.606381666\
065225*^-22*I}, 
     {
      -1.16944179529222771137722107302081039430223002053419949`25.96426951713\
575*^-24 + 
       4.61543273675500474105061405666978427295743540175619967`26.56046824672\
7755*^-24*I, 
      -1.08415531483539253063120142519260959959726354123778`25.96426979601081\
4*^-27 + 
       4.27883281747066857517767449089978047057401394613596`26.56046864472935\
8*^-27*I}, 
     {
      -5.10941299276945524740404821317048423760155015231`25.88622235902149*^-\
29 + 
       2.0165306291739508742653117992011770161820045852925`26.48251251987747*^\
-28*I, 
      -1.763015958244642862710850027854548643398383386`25.88622312410877*^-32 \
+ 6.958090263116064172360518613079531368469401815`26.482513262022966*^-32*I}, 
     {-9.9527898149790322228304678350210215968015496`25.93348750423883*^-34 + 
       3.92806483563528854390308640310368130939420138`26.529633102283867*^-33*
        I, 
      -1.1846163116186484247795413723728736994816`25.93348877756627*^-37 + 
       4.6753219588602264582230960045558702623189`26.529634893589563*^-37*I}, 
     {-8.68225667245601531677489629649851936969`25.816157385111644*^-39 + 
       3.426623867582013610018303602426076394172`26.41237501939137*^-38*I, 
      -3.30363863151528439856422644177856588617655929362793455`25.81615811366\
115*^-43 + 
       1.303846155634787103406372274787413328542551896205174935`26.4123779810\
77448*^-42*I}, 
     {-3.4031784184412411126044730093437612753268315980874137`25.795178771443\
6*^-44 + 
       1.34313149613117972512836685237406584730475038217538141`26.39132981580\
2163*^-43*I, 
      -3.83666528735914037231511396972223679999369350546`25.795181959946337*^\
-49 + 
       1.514215640191307360819601856368994705455531527521`26.391335412725873*^\
-48*I}, 
     {
      -6.0091302275703624871020760798711022959426112254`25.717034660097898*^-\
50 + 2.37162178429083480080398165477551756124420719227`26.3132500671469*^-49*
        I, 
      -1.86026270013291805215941403681469873334631`25.717043459964433*^-55 + 
       7.34189371349792051024786641789912092728665`26.313259362382905*^-55*
        I}, 
     {-4.7893649475463619167984650976617119355305`25.607783724514718*^-56 + 
       1.89021735465240969901872592315972795130335`26.204035162894684*^-55*I, 
      -3.77328464735077642813256584048634221344549742478217689`25.60779807502\
425*^-62 + 
       1.489201220324606095983364633984330173126815334409915055`26.2040491603\
80414*^-61*I}, 
     {
      -1.72570520509934330936248163419647964910660100447199824`25.66457312461\
139*^-62 + 
       6.81083601566823069823293041942391208742389585253635608`26.26083460519\
8397*^-62*I, 
      -3.2068127353997844735386626846592325572139690986`25.664599186928506*^-\
69 + 
       1.26563190568270248738345498150501708391268558655`26.260864738833995*^-68\
*I}}, 
   -1 -> 
    {
     {
      -0.0049539825374396925860846845131742058523228074686120198144`26.793486\
935549396 + 
       0.019551869338566084907616151927218319680156634545336121594`27.3897641\
02973125*I, 
      -0.0016812177709703810728154587258743638084749368907177582149`26.793486\
935809316 + 
       0.0066352575809999748986177394849188069966748610559489985708`27.389764\
1032399*I}, {-0.03214873120019647826679948201361529487`26.766017231427725 + 
       0.12688130954772794416307972304844999596`27.362292615661506*I, 
      -0.01017954060055049444768624405416905734`26.76601723334964 + 
       0.04017556506193370631039797806771915767`27.362292623337144*I}, 
     {-0.04305179128382164324145786924336232083`26.691972897389725 + 
       0.16991238697573749529910048357286579183`27.288225206437975*I, 
      -0.01178524495193376886040022422182443185`26.691972897441662 + 
       0.04651279403626877536416640497861532864`27.28822520664779*I}, 
     {-0.02043381206549186551467881203182656726`26.75872073211649 + 
       0.08064607022207850925387613249513707451`27.354838045526996*I, 
      -0.0044722399081572348119538956831076927514790504110567194624`26.758720\
73217849 + 
       0.0176505770204434241149502764963990390137414897233511317504`27.354838\
04575209*I}, 
     {
      -0.0033865416964605268909709266965990973938627177074208538625`26.444845\
968253375 + 
       0.0133656548561477841240648469692778806012950777200520462337`27.041070\
13478342*I, 
      -0.0005483357933997525429461862512695046882520122653937229699`26.444845\
968406337 + 
       0.0021641153769088031106048551771839065227126365645775004047`27.041070\
134954413*I}, 
     {
      -0.0001926074007962325026858084663938247764772082691269333613`26.489982\
511159077 + 
       0.0007601631022209897462151429981956778653833814622767916543`27.086135\
59759343*I, 
      -0.0000213612115398345930329514449339740270985535974829505329`26.489982\
511437884 + 
       0.0000843062351923763307361389140614182957065955699182931639`27.086135\
597916844*I}, 
     {
      -3.8540899520015792858771214829089106499914235439312832`26.347324952369\
565*^-6 + 
       0.0000152109262782262367933581599436641113290007409519312482`26.943627\
418244002*I, 
      -2.71173385798729725758058534677642231699898752737385`26.34732495258916\
5*^-7 + 
       1.0702392604664846151600589775848912493472341808928951`26.943627418830\
99*^-6*I}, 
     {
      -2.87009765845395422079768901925459608696338315665072`26.22275803594219\
*^-8 + 
       1.132740658307161212509575336211180404168387054781325`26.8189901991259\
67*^-7*I, 
      -1.1868610859623234351407362364955600907612244930491`26.222758037226487\
*^-9 + 
       4.684181403626211068316687529338578747680978118003`26.81899020045538*^\
-9*I}, 
     {
      -8.44045695612615854254095272726560300308720562802`26.193468383697883*^\
-11 + 
       3.33119283963521282432449763242794135945521000016`26.78968296331879*^-10\
*I, -1.90069638525303586135378484895249359669053905`26.193468384752553*^-12 + 
       7.5014732280340859432445089225430713340524406351`26.78968296538974*^-12\
*I}, 
     {
      -1.025548496191334726206705591982162500642136031`26.081897979870185*^-13 \
+ 4.047529446532694963905964799321824728912060853`26.678127130417682*^-13*I, 
      -1.1653359121034469319727622056502076364715324`26.08189798181564*^-15 + 
       4.5992280587974708370126379650296175874038583`26.67812713316468*^-15*
        I}, 
     {-5.30427508140443347192837169286718137910998`26.013905645375814*^-17 + 
       2.093436796429037966514283056903076986507501`26.610135255787192*^-16*
        I, 
      -2.818382069479914962251896206979144867177`26.013905650172838*^-19 + 
       1.1123300809434796280153012484543957203033`26.610135260708375*^-18*I}, 
     {-1.19034720141964391033660079402415213548`26.010103644950892*^-20 + 
       4.6979400459721551939033595083664100983`26.606381748665065*^-20*I, 
      -2.74078578509909394196520190045471499670087691550315487`26.01010364748\
7096*^-23 + 
       1.0817051765982148059123824733669283989748903473693180252`26.606381758\
771754*^-22*I}, 
     {
      -1.17366329546203739021311235694730414288786633859960584`25.96426991444\
7488*^-24 + 
       4.63209371993552087973303106268278053883045459318016124`26.56046881376\
2323*^-24*I, 
      -1.08525979647917447838005890900649398967924048398522`25.96426992705733\
7*^-27 + 
       4.28319187215502962521967174906480317786496389991484`26.56046883175357\
*^-27*I}, 
     {
      -5.128079586822478587519388178826622842103880894292`25.886223449320088*^\
-29 + 
       2.0238977687462552305828993110372426236844624221258`26.48251357748199*^\
-28*I, 
      -1.7648325700951084098943345724359839740100045`25.886223479604777*^-32 \
+ 6.965259880140501556263028172778625086009073872`26.482513606859122*^-32*I}, 
     {
      -9.9895680385146932190333923465332508390532403`25.933489319172303*^-34 \
+ 3.94258008706460534640009746273419403360300071`26.529635655530335*^-33*I, 
      -1.185850308662318096446830574796070012612`25.93348936356922*^-37 + 
       4.6801921716192878757889789389346474639057`26.5296357179769*^-37*I}, 
     {-8.71468656740136173444766824334418052028`25.8161584237137*^-39 + 
       3.439422965355227282522898436822813480591`26.412379241580926*^-38*I, 
      -3.30711567875465816812624820277907906348891298242737852`25.81615844622\
929*^-43 + 
       1.305218440918283330206555376657947504299920376228951414`26.4123793330\
41788*^-42*I}, 
     {
      -3.4160184334985234440937331925079227565891189226429919`25.795183317619\
38*^-44 + 
       1.34819906136395808929578131994398180377506051018239404`26.39133779595\
8474*^-43*I, 
      -3.84074268702798037867200176005396552707335851127`25.795183405368217*^\
-49 + 
       1.515824866404031832124719984241666570990107815671`26.39133794995923*^\
-48*I}, 
     {
      -6.0320156635818112568179393511555806710646057898`25.717047208683365*^-\
50 + 
       2.38065397306563038408303827850387336056567247891`26.313263322135725*^-49\
*I, -1.86225767373520482771285003893020714004335`25.71704742557926*^-55 + 
       7.34976727036071039486525250893771200952938`26.3132635512382*^-55*I}, 
     {-4.8077640932030279818897564306428584191446`25.60780419079372*^-56 + 
       1.89747894043923202220157335106905596238337`26.204055125695525*^-55*I, 
      -3.77736540150300945232208617112271074856018810208909557`25.60780450920\
943*^-62 + 
       1.490811770450374325628643770048949531596369464635527995`26.2040554362\
7965*^-61*I}, 
     {
      -1.73238827487375082967351835724124037220179290261554666`25.66461029817\
791*^-62 + 
       6.83721206887839541613393830042970101203495483165720855`26.26087758593\
3383*^-62*I, 
      -3.2103080455935008398765420926922395612492826969`25.664610821238792*^-\
69 + 1.26701139880139684132461446359152543872619413349`26.26087819069327*^-68*
        I}}|>, 
 "IT" -> 
  <|0 -> {{-5.71490664719189529229120117383799244379`21.58468843245534 + 
       22.55500644250281794180750371915378939009`22.180921540618122*I, 
      -3.26880512483632033286564658894080382017`21.479166814117963 + 
       12.90098425075705265929903025982894589163`22.07539991891116*I}, 
     {3.38170301526376735030317341171243515795`22.959072490834423 - 
       13.34655804629529868991422301847038340559`23.55527507000008*I, 
      1.14545417784647952725117073523930212804`22.654134351548635 - 
       4.52076087255316484040087042569035775921`23.250343651965167*I}, 
     {14.00171609056677124365993091489166214673`23.89937605629608 - 
       55.26053462028225120983236650165945903514`24.495610031182373*I, 
      7.94379464803702840027307532441527776805`23.81059333674791 - 
       31.35175262266682603335191950562528276476`24.40682724821788*I}, 
     {0.37315301102706947593682763162579485961`22.976483001028125 - 
       1.47272196858901178871602195287627399816`23.572725976347627*I, 
      0.42023094426581986787660245554232946752`23.107618945030747 - 
       1.65852431901261583807616120299943162124`23.703862607336298*I}, 
     {-0.42227013269570679096844384842112531201`23.801629927040313 + 
       1.66657237841463188845067361176733883739`24.397873993901424*I, 
      -0.43964736306089785510339279686651038189`23.791308515598807 + 
       1.73515504599544484171773308162713399661`24.38755246861787*I}, 
     {0.02072286526339001633838558546044646578`23.73911414085647 - 
       0.08178687568808246139582398643472238227`24.335345163946094*I, 
      0.01787531813649481309564703802847437279`23.54680836769694 - 
       0.07054846922627081999710213688022042053`24.14304001048739*I}, 
     {0.00064810415833958166700732797133260534`23.906417789346776 - 
       0.00255787091009525068379873492823231361`24.50279294998489*I, 
      0.00105323862397009189165117302705859068`23.830417703772518 - 
       0.00415681399814483312092618745646502311`24.426773538158553*I}, 
     {
      3.881432946956646631640102497071762499499058040213002`23.689435393100737\
*^-6 - 
       0.0000153188408016720224413166092169177849557239746212659201`24.285467\
10002803*I, 0.00001057550199503791257920764438274811`23.631119047467813 - 
       0.00004173830481517787392874968206007698`24.22718271993924*I}, 
     {
      8.1910234509446540064709885191955102654360121526909`23.300619567606045*^\
-9 - 
       3.23274898632906474732759084262218610886030095847403`23.896950500727314*^\
-8*I, 
      3.9179749619901295883088679276223813689237795551849`23.261909968477823*^\
-8 - 
       1.546306107251533158542169808291653898768621768398096`23.85823372602531*^\
-7*I}, 
     {
      7.0963632426322804332546668498651347617598899165`22.88840476785705*^-12 \
- 2.80071974114500043268442163341082498383743319351`23.48463992483866*^-11*I, 
      6.33873365604356361309473653854603904536117699066`22.858011239768743*^-\
11 - 
       2.501706279307686510310227533484215083548470531092`23.454246394726283*^\
-10*I}, 
     {2.6887681289977840485694613883383988705217823`22.605813612023464*^-15 - \
1.06117538248398480749303140957152795877282645`23.20204229907261*^-14*I, 
      4.79202802615481476009610117313749573902172542`22.5781264874013*^-14 - 
       1.891268391158842564821582915743941967783272602`23.174354900172194*^-13\
*I}, {4.597065374028977714149312965255169953617`22.636096503857242*^-19 - 
       1.8143225345383077305808276439323294405689`23.233336542209802*^-18*I, 
      1.75001495229459376631879283187034589333769`22.608470377891337*^-17 - 
       6.90677922847187421059900539835703968206808`23.205707629350844*^-17*
        I}, {3.60102667417458482270735788122774777`22.30775402347535*^-23 - 
       1.421216213138695728606707959182507001`22.903993464457514*^-22*I, 
      3.1378037413693001320075021209805410473`22.276392996179723*^-21 - 
       1.23839614487262833666310916530767829754`22.872632594179574*^-20*I}, 
     {
      1.30023069363598562681362172613001732757341631205387`21.710817218985866\
*^-27 - 
       5.13161692433063297375480816329307785457697674607938`22.30704817213197\
*^-27*I, 2.780585451324705315838674921646383`21.67798569337789*^-25 - 
       1.0974128999880485780763535330305955`22.274216847635955*^-24*I}, 
     {
      2.166227820166918615273391122576818619403319341`21.35230149541259*^-32 \
- 8.549445416365886399701729693181631398262418665`21.94852822617494*^-32*I, 
      1.219296495577209242880889409257361304100582523229`21.321312870751743*^\
-29 - 
       4.812194146089544292374818504905499611958742348391`21.917539741792588*^\
-29*I}, {1.6629506313691435174345944264907694756263`21.07364293686234*^-37 - 
       6.5631627110698665280851927992733812281435`21.669873512770714*^-37*I, 
      2.6421332482290412367945971977926367421937148`21.042545195752336*^-34 - 
       1.04277000683885179195111892537589433450787087`21.63877590077215*^-33*
        I}, {5.8694294028140567767255281185964396`20.796256231550572*^-43 - 
       2.31648609797214925828545842993157186`21.39248912770747*^-42*I, 
      2.82283693118721163885631115022541960818`20.765182592187806*^-39 - 
       1.114088279995740747870512896874618340614`21.36141531847351*^-38*I}, 
     {
      9.50400349123183215934748042634514873279595100415`20.785127304378936*^-\
49 - 
       3.750942459919859585884844995545897512226379546368`21.381340795674216*^\
-48*I, 1.483557654762370384936960884090575`20.75382439137547*^-44 - 
       5.855152940675158351891623026389044`21.350016231040048*^-44*I}, 
     {7.04713625798750696387496707877364639351468`20.59755681929612*^-55 - 
       2.781291340571678334313445771894037157572727`21.193700599855784*^-54*
        I, 
      3.8279180549896189824562369703885049320816953465`20.56417749872069*^-50 \
- 1.51076337238312597201345787046082516061187945135`21.16033841868099*^-49*
        I}, {2.38943832277397684232774365547605366`20.162664359329746*^-61 - 
       9.43038969684862606661186014137515755`20.758907973982772*^-61*I, 
      4.8417392271146693346059685269358988000848`20.130488590839324*^-56 - 
       1.91088789725287488763232259724025238833266`20.726731005882947*^-55*
        I}}, 
   1 -> {{-0.10444832555115553766785273877215648134`26.78625757693486 + 
       0.4122259209382743625300734649307800935`27.38245719205098*I, 
      -0.06713662880670646681610755746562895122`26.786257576897786 + 
       0.26496794939025686087655950645682574147`27.38245719201341*I}, 
     {-0.52542155175174301447151204978236588532`26.713350493367415 + 
       2.07367980203377451033924797532646001502`27.30958594433779*I, 
      -0.35910492421699566348659202713575672978`26.713350493157243 + 
       1.41727842277680766768911819058536781171`27.309585944133673*I}, 
     {-0.50138161636836806989246357725016121128`26.676690948640935 + 
       1.97880145477051664782944304508706863601`27.27292906829532*I, 
      -0.38840800256768154498683366914504737262`26.676690948532524 + 
       1.53292880200209969940623559646626479341`27.27292906817806*I}, 
     {-0.17097390748567528039544907053194059566`26.772500857855764 + 
       0.67478225330839759954747579517537841919`27.36879293528732*I, 
      -0.16053412064410252942939452934021388089`26.7725008577733 + 
       0.63357957511841684488736141174068627738`27.368792934962205*I}, 
     {-0.02081201284756009619431630157522757238`26.469071204569584 + 
       0.08213871421483734947475611981808248954`27.065300003430348*I, 
      -0.02538619931858277257448428376128203991`26.469071204352407 + 
       0.10019164345626602805174794832474896756`27.065300003169966*I}, 
     {
      -0.0008918687643486163342221847313101829367698013431995922418`26.506986\
157715605 + 
       0.0035199360142889504347684353056345523693459962080270852873`27.103064\
40277903*I, 
      -0.0015167846747863215995235190957350727573609965218945120271`26.506986\
15688304 + 
       0.0059862899297760452714642026868245538672839908076223456261`27.103064\
40164388*I}, 
     {
      -0.0000139571500102544129381569735124737576313227230895597826`26.331388\
240333375 + 
       0.0000550846457929369692319176156539226677802227736774558203`26.927913\
37004532*I, 
      -0.0000355366459708168879638089034110840102284234011065060725`26.331388\
238157142 + 
       0.0001402523835119091741628119543226791138094340946626725265`26.927913\
36713074*I}, 
     {-8.48955662573195463271287390644555630106560454092566`26.28525420492225\
4*^-8 + 
       3.350570992816903892558180840565759967888223874795877`26.8815437155215\
56*^-7*I, 
      -3.475048208104190569536720531385938023369245664458853`26.2852541996765\
*^-7 + 
       1.3714963263715067751398651114013549336470141765410709`26.881543706166\
372*^-6*I}, 
     {
      -2.121268404646299091512163006650395407495700306211`26.181006351074046*^\
-10 + 
       8.37200421402936039211329422106055458275000261517`26.777243695731567*^\
-10*I, 
      -1.4987595033803290272039870741658122978396742318035`26.18100632682425*\
^-9 + 
       5.9151500350606786925692677232477751192815008099018`26.7772436714393*^-9\
*I}, 
     {
      -2.260214989782540736950779324194154645386379419`26.16029074647784*^-13 \
+ 8.920384321769458886750102678399306296852786004`26.75641580617152*^-13*I, 
      -2.9587062707321753243225725445585506208008585722`26.160290728507466*^-\
12 + 
       1.16771179509342065954342121964647905947784565725`26.756415734226454*^-11\
*I}, {-1.050506411633533872349913671282003215374951`26.061350019841427*^-16 + 
       4.146030783184772102340013768765035497266561`26.657561576650263*^-16*
        I, 
      -2.7340772012336125537571950172196824528452107`26.061349894783724*^-15 \
+ 1.07905750163784860895969466843729464989222337`26.657561415631303*^-14*I}, 
     {-2.15904103659978649266393692084412989108`25.966958022841514*^-20 + 
       8.52108135730690113063945107510559287344`26.56319623115254*^-20*I, 
      -1.1986091403769187966642401044000913958587`25.966957674132654*^-18 + 
       4.7305474178704284560851855756459591347801`26.563195884547884*^-18*I}, 
     {
      -1.97885673163675729036553648050191348886051803342157582`25.98191508707\
1055*^-24 + 
       7.80994845345169086466520044522678660826219025839287709`26.57860425538\
249*^-24*I, -2.513601108119378698986263958186168309`25.98191464754476*^-22 + 
       9.920422622366437825316091727382571891`26.57860334832151*^-22*I}, 
     {
      -8.133057516858784015173389895588006149623001332417`26.065226141744382*^\
-29 + 
       3.2098715869686585248566649437348504489482281510055`26.661627100509005*^\
-28*I, 
      -2.535088924754970716826827585668299138772643891442805`26.0652253569515\
76*^-26 + 
       1.0005228529544158926989661672216069151151435937553734`26.661624466091\
325*^-25*I}, 
     {
      -1.50455869659492571447569713055264525478085903`25.904027455541044*^-33 \
+ 5.93803769506835665771286043115915534133567633`26.50009245345905*^-33*I, 
      -1.23407795665919481061845479520102403261475972002`25.904023830186034*^\
-30 + 
       4.87053209813598904612940413371439184445549186469`26.500088294139907*^\
-30*I}, {-1.256121861285234393458522629546785457639`25.80513402497833*^-38 + 
       4.957532716265516552585050344295750830925`26.401372711701224*^-38*I, 
      -2.907046222653385588407969931620477581344896`25.805126544072056*^-35 + 
       1.1473231380396848359717351941082982585830506`26.40136543479605*^-34*
        I}, 
     {
      -4.741994735658959234896364960417960276915728132742801`25.7504345901153\
54*^-44 + 
       1.87152176607568145509629669473956341126019121652178605`26.34705826215\
8615*^-43*I, 
      -3.319902567296683462179909540919048043`25.750423630075392*^-40 + 
       1.31026503872380758531651687406714847421`26.347044687522487*^-39*I}, 
     {
      -8.1063403511822072212757834504085968838104027233`25.85530156098025*^-50 \
+ 3.19932713049434841300589563028259530659809292795`26.451592580882764*^-49*
        I, 
      -1.840613274968663520318687506287422897637526845039929`25.8552884489883\
68*^-45 + 
       7.264343380914796442713862901073588173124350505836583`26.4515573220863\
*^-45*I}, 
     {-6.2820762387319860996389750232293343987361`25.736579421208248*^-56 + 
       2.47934531190490100931758011041792413469229`26.332977084432034*^-55*I, 
      -4.959310075669959717758052124251955003366202891`25.736565978648063*^-51 \
+ 1.9572895519136400773182591525543147228337407202`26.332922663110086*^-50*
        I}, 
     {
      -2.20887163224185958439922290665895240910236392235877219`25.73616716479\
6743*^-62 + 
       8.7177476329131651318618555705086069416625384535246527`26.332194371738\
6*^-62*I, -6.499168165998584393491944710793242812432`25.73611341264819*^-57 + 
       2.5650249234960973570649252733256396927626`26.332092609889482*^-56*
        I}}, 
   -1 -> {{-0.1050838495803698044996111731284758406`26.78625757695153 + 
       0.41473414188713911512011587425701535595`27.382457192067882*I, 
      -0.0682054693766074528665347667088371359`26.786257576924697 + 
       0.26918633954575849188563861304421599786`27.382457192040683*I}, 
     {-0.5286941620327133451280536809078625075`26.713350493558742 + 
       2.0865958040838440860682861793979966889`27.309585944523633*I, 
      -0.36499336157085293011301391505409500045`26.71335049352525 + 
       1.44051830238495225734613433132614839623`27.3095859444911*I}, 
     {-0.5046158422093679964730182863690785344`26.676690948639326 + 
       1.99156596505628072412484538734452506593`27.272929068293482*I, 
      -0.39507475395344001888436241670739497502`26.676690948545286 + 
       1.55924045147239031819880781792109450318`27.27292906819176*I}, 
     {-0.17211279382261313335161960290857963876`26.772500857911943 + 
       0.67927709290119019375107204536358651777`27.368792935507784*I, 
      -0.16341594245304754139637291806054203645`26.772500857885714 + 
       0.64495325337418299100692689442658053419`27.36879293540518*I}, 
     {-0.02095344703314803248496801151335886359`26.469071204629103 + 
       0.08269691212848017694392695956365987005`27.06530000350187*I, 
      -0.02585702806570510273317508019572533547`26.46907120450617 + 
       0.10204986198550092973343856688847539424`27.065300003354526*I}, 
     {
      -0.0008979639804931471782453587973681699831187260239215983019`26.506986\
158124363 + 
       0.0035439919871850067622650505243198527696669122038763625377`27.103064\
40333681*I, 
      -0.0015453936846481245457155885181850574153154286334163176506`26.506986\
157955215 + 
       0.0060992010307935322848124183674715368092227226058099001193`27.103064\
4031065*I}, 
     {
      -0.0000140519047638403265999656892128419036801606239021061694`26.331388\
241399555 + 
       0.000055458614119897864009122560942126624182830081254579695`26.9279133\
7147367*I, 
      -0.0000362087234820506558289971701841609703763910047421875842`26.331388\
24112514 + 
       0.0001429048699883396078882317461141474270380345711561827854`26.927913\
37110657*I}, 
     {
      -8.54631904248405277882843091927431303027785872492274`26.28525420705246\
*^-8 + 
       3.372973400320177574621832622478268065676366949449301`26.8815437193216\
45*^-7*I, 
      -3.540258430727968696057002013555019384822550559843504`26.2852542058186\
74*^-7 + 
       1.3972328271089084358437127040300703741204071431409913`26.881543717122\
62*^-6*I}, 
     {
      -2.135166200322821363654236304355508498796835741403`26.18100636248216*^\
-10 + 
       8.426854606235604618676942280840050719791501662996`26.777243707159663*^\
-10*I, 
      -1.5264801457740756760411048830049513838520987316377`26.181006360657552\
*^-9 + 
       6.0245550186203826906690298692539547463974346128128`26.77724370533186*^\
-9*I}, 
     {-2.274692686846277640378412364939286607271285517`26.160290754928198*^-1\
3 + 8.97752340919543504467005122706032888663667044`26.756415840008085*^-13*I, 
      -3.0124530240541086829503165465715407340980105221`26.160290753954435*^-\
12 + 
       1.18892401153505716263721378215528564397015590703`26.756415836121686*^-11\
*I}, {-1.057083340582383922673567316670275458217282`26.061350078279965*^-16 + 
       4.171987930688850153995398271559122822532977`26.657561651893985*^-16*
        I, 
      -2.782794140160722902222874573288948277627934`26.06135007271403*^-15 + 
       1.09828460260720402890390587154805975667240227`26.65756164472982*^-14*
        I}, 
     {-2.17226516218149745082060446483833494693`25.966958185109117*^-20 + 
       8.57327297759146282524505876206275164872`26.563196392440947*^-20*I, 
      -1.219561954227215680557834738779547569541`25.966958172024935*^-18 + 
       4.8132418310178808403561364387755733577252`26.563196379435638*^-18*I}, 
     {
      -1.99073360963703848814195550708617114561642721973629012`25.98191529106\
4507*^-24 + 
       7.8568228953893891369696624443557660125410485156618708`26.578604676378\
237*^-24*I, -2.55675387260106553899285933712312084`25.98191527689181*^-22 + 
       1.0090733519986174848487846006908046517`26.57860464714667*^-21*I}, 
     {
      -8.180981654798910822214894567375961464878292977887`26.06522650542973*^\
-29 + 
       3.2287857933891970752184785566429956661620547460106`26.661628321378622*^\
-28*I, 
      -2.577894146187316575591792615166637627027941430634539`26.0652264833640\
54*^-26 + 
       1.0174167779961087373120554716175208584514116213868641`26.661628247372\
505*^-25*I}, 
     {
      -1.51327997051836102412813455813554256232196996`25.90402913436076*^-33 \
+ 5.97245792302196126141046225275669182890085741`26.500094379550426*^-33*I, 
      -1.25460628586938809767849451532581543497760269727`25.904029044514388*^\
-30 + 4.9515511989146935403239997843537130020865996583`26.50009427647724*^-30*
        I}, 
     {-1.263298111150217473170163537887628155771`25.805137488421217*^-38 + 
       4.985855201991024570428855663391976223677`26.401376080695496*^-38*I, 
      -2.954764687127039567422233270306199349596372`25.80513732333828*^-35 + 
       1.1661561713694323766699810253543103901246836`26.401375920112766*^-34*
        I}, 
     {
      -4.7687421554815395192530467997229621118949611291106559`25.750439664925\
526*^-44 + 
       1.88207816294552464966146938724766806069874202138592912`26.34706454763\
815*^-43*I, -3.3737616518043164285545300765222931656`25.75043944784367*^-40 + 
       1.3315215888837978881241763814252238036`26.347064278785588*^-39*I}, 
     {
      -8.1515553986714701200718930103573309435845747889`25.855307634377457*^-\
50 + 
       3.21717214092718727877023491961102722197780695398`26.451608913256916*^-49\
*I, 
      -1.870166906308353605673488727517013689204808827973891`25.855307399693384\
*^-45 + 
       7.38098261693689284026769498629671465876046113850412`26.45160828233194\
3*^-45*I}, 
     {-6.3167739550743922399090266164624506219322`25.736585650915426*^-56 + 
       2.49303945012897246542856276679718642173333`26.333002306921063*^-55*I, 
      -5.038220238742758525369882132156818273258028896`25.73658543227358*^-51 \
+ 1.9884330044031127762631953681224304715568294234`26.333001422037615*^-50*
        I}, 
     {
      -2.22096740291295628091267590776674907711162276498449633`25.73619209227\
2915*^-62 + 
       8.76548597795641739478962386079493799850232394589860969`26.33224156755\
6856*^-62*I, 
      -6.601760557485874735213445820060336376147`25.7361912940834*^-57 + 
       2.6055150346002675298158365000084542693669`26.332240056473683*^-56*
        I}}|>, 
 "S0" -> {2.29598559839344713038632115146872919927`24.04185049498576 - 
    9.06156008499346129534942319710435949181`24.638135503730343*I, 
   0.9585897793384675600808430779367353128`24.12796264696361 - 
    3.78326366176432487397150129985012832666`24.724252593564877*I}, 
 "T0" -> {2.91019254900570126117686733079080854504`21.87663481724762 - 
    11.48564897801089972914422128969982785437`22.472867231609747*I, 
   1.45499161343943861114424180505369595017`21.713300294514735 - 
    5.74241142347257764770188065000267872`22.309532908905325*I}, 
 "Sc" -> {-0.05201012806929430655161872934788636089`26.718928836955914 + 
    0.20526823027892230155744119009032459662`27.315162344573245*I, 
   -0.01433793359912665142040159188788705458`26.725803954660137 + 
    0.05658748334224896166832303687605558618`27.322044312122674*I}, 
 "Tc" -> {-0.66407888031679600325945286375777723299`26.706022663193448 + 
    2.62091830165505934406002191971776283476`27.30226278002546*I, 
   -0.50531276481612238698276004986416003179`26.7032633370428 + 
    1.99431650760328714763742167595144232794`27.299505003966235*I}, 
 "kappaFit" -> {1.00349339572866777017330053401564145092`21.72386172478135, 
   1.01105352563699288197297351426655238049`21.770343058153518}, 
 "kappaFitIm" -> {0``21.722349523941546, 0``21.76557121363424}, 
 "residual1" -> {0.00095286173713991680127150020916095173`19.265591490561256, 
   0.00574741040588172731514355886520664861`19.809054009081425}, 
 "residualMinus1" -> 
  {0.52226487852562736187332093046770098232`22.020503725796505, 
   1.01485100299666288123968429572409391002`22.06566440373851}, 
 "neutralOnly" -> 
  {0.26751341604321411118385488707664692757`21.72200105300057, 
   0.51784594912282806237395393515976336875`21.768644837525677}, 
 "residualP2measure" -> 
  {0.07768000083971111960378520845869744018`22.464567308950368, 
   0.16258349815465685965289113289677288715`22.53234349444818}, 
 "chargedFractionS" -> 
  {-0.02265263689183719852359547353056580719`24.08964105553677 + 
    0``25.920903834479205*I, 
   -0.01495731950013216652901766654670585832`24.175696242978095 + 
    0``26.1871898659304*I}, "chargedFractionT" -> 
  {-0.22819070186393190042834994520582194172`21.924685692193687 + 
    0``22.752947433920134*I, 
   -0.34729599823714386995677925973603877231`21.761351991798694 + 
    0``22.407212193151356*I}, "time" -> 878.994088`9.395530947571327, 
 "kernels" -> 8|>


==> anc/paper_scan/point_B_b1.100000_N6_h0.250000_P5.000000.m <==
<|"b" -> 11/10, "Ps" -> {3/10, 9/20, 7/10, 11/20}, "ws" -> {1, 2, -1, -2}, 
 "lams" -> {0, 0, 0, 0}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 6, "hstep" -> 1/4, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.125`40., 0.375`40., 0.625`40., 0.875`40., 1.125`40., 
   1.375`40., 1.625`40., 1.875`40., 2.125`40., 2.375`40., 2.625`40., 
   2.875`40., 3.125`40., 3.375`40., 3.625`40., 3.875`40., 4.125`40., 
   4.375`40., 4.625`40., 4.875`40.}, 
 "IS" -> 
  <|0 -> {{0.01918354503962670407840957185539518073`22.82223554792609 - 
       0.07571164476876092324284702318855109978`23.418474303775824*I, 
      0.01712030245258217501654486507488316895`23.2089519706684 - 
       0.06756865089044413331473379567023779136`23.805192260380387*I}, 
     {1.02280343734155170659217475517807497397`24.05556704315682 - 
       4.03669553027400539217028424765994155195`24.65180799105989*I, 
      0.56063326224046601402248771989482302763`24.16949935890733 - 
       2.21264976356673034720004511770040474261`24.765748983055527*I}, 
     {3.96294886727851201724938721705585038496`24.273432859702705 - 
       15.6405594615786789807714861636724072898`24.869733510456616*I, 
      1.82059867321286009208411516549114909277`24.330353946495546 - 
       7.18535180687603394665367075807459917134`24.9266603802402*I}, 
     {3.46150052506391284989474920455622897522`24.005351328708947 - 
       13.66149466009324033840995856643023088427`24.601648319665586*I, 
      1.24887103188482778811244782852157328512`24.043881939028942 - 
       4.92891588769141921730238269491518277626`24.640182874185108*I}, 
     {0.68695589499165946351564289838757865078`23.662707158186343 - 
       2.71120695293693406054372906561598128102`24.258982632899706*I, 
      0.1815955646338020780132528539376676378`23.691483061011876 - 
       0.71670271854010406741335049391041624701`24.287760443505793*I}, 
     {0.03081558977403727375218867259407363809`23.39056209379838 - 
       0.12161980392531097760062023363141220023`23.98679431916456*I, 
      0.0055487925991950396753502855697683007`23.42078507172248 - 
       0.02189940458335428759326314821124236049`24.017017201055257*I}, 
     {0.00036000099554257212607294931734181224`23.06089441738671 - 
       0.00142081494502800665770604323753918031`23.65712822619396*I, 
      0.00004096092948538458921332555827186526`23.090551185975198 - 
       0.00016166038843131625651601103230668206`23.686784990679293*I}, 
     {1.59693492828609083769482242435028`22.706677600440774*^-6 - 
       6.30261871616905023021034262606684`23.302911527429416*^-6*I, 
      1.064152833669983388192586321029696818297242882343563`22.73848327739621\
*^-7 - 
       4.199889079732882995904057119982628914348202741328547`23.3347171953333\
*^-7*I}, 
     {
      3.1611022304662874106624450484066759347717795172807`22.756074728976973*^\
-9 - 
       1.24759135319578337558216838390000187879235521922622`23.352406597969125*^\
-8*I, 
      1.14324920782291232720197021985994466308923116911`22.78890040847193*^-10 \
- 4.512058523388542720969415053364953922296182050915`23.38523876762806*^-10*
        I}, 
     {
      2.8725515413846781398077884865454878857252047234`22.525301767485317*^-12 \
- 1.13370913161264943835566613412815306701532760768`23.121534960129615*^-11*
        I, 
      5.22540986553841769935369569762129728031329083`22.55585457271416*^-14 - 
       2.062311083241379795017327034470011650283500467`23.152087693756634*^-13\
*I}, {1.1977317908469435293751468216037743305341304`22.366938489560294*^-15 - 
       4.727084784878751783834367061794520683249608`22.96318698835691*^-15*I, 
      1.01572532291738472332176310807676328414312`22.396063158061793*^-17 - 
       4.00876035542450836196419697030507411048131`22.99231255388312*^-17*I}, 
     {2.282766610103736122843587489538754137526`22.04926360426251*^-19 - 
       9.009388740045192773537957911129179948318`22.645495758538292*^-19*I, 
      8.365558563531522905136382134483599205`22.081175312573563*^-22 - 
       3.3016327115037202215262140262900183135`22.67740736644662*^-21*I}, 
     {1.98297649232207731766828362624892325`21.6688381740042*^-23 - 
       7.82620790168688142081673342699327594`22.265063910446244*^-23*I, 
      2.911001283292299942998129403009`21.70537411028969*^-26 - 
       1.14888408074091050664118093821988`22.301599188852034*^-25*I}, 
     {
      7.8375519817307606757901172613763324657503638037658`21.44888426861795*^\
-28 - 
       3.09324449819752662946992697803892211986376689821599`22.04514417069346*^\
-27*I, 
      4.2724806782673118752485656741127866696920248573`21.476233841893865*^-3\
1 - 1.68621878138882316945216740788484948937397619572`22.07249527832414*^-30*
        I}, 
     {1.40821353761516346715355129765974015035111762`21.43947155240581*^-32 - 
       5.557792519487008539252472635482070520545114775`22.035554724928154*^-32\
*I, 2.64257025591782521988191810350189934727164`21.46792669372778*^-36 - 
       1.042942480543926034016285685253852065045442`22.064002033141858*^-35*
        I}, 
     {1.1498146722672447447601288146612224600586`21.035028482350683*^-37 - 
       4.5379704239639798003702096229505722603845`21.631246941033208*^-37*I, 
      6.88530017756136939293816090042786973`21.055606576681427*^-42 - 
       2.717419538948557785689872851990334592`21.65182429789365*^-41*I}, 
     {4.2661418843957223740413476099959984`20.745374687013523*^-43 - 
       1.68371705134426242795778623420770635`21.34160918420833*^-42*I, 
      7.556813801801622066617565498568928111053271762757`20.761853343188303*^\
-48 - 
       2.9824456374660117122226678422856412544583669472202`21.35808790757425*^\
-47*I}, 
     {
      7.19345525196022611190893031861144089992216936353`20.8179106242522*^-49 \
- 2.839039017925897700572666406780051386298114083361`21.414137494039206*^-48*
        I, 
      3.493917272709489323490352999202409166569143`20.839336639005893*^-54 - 
       1.3789433749413313795095980924490853265790355`21.43556320436095*^-53*
        I}, 
     {5.51334144693019632454755166567675523653617`20.538293090151733*^-55 - 
       2.175948961761804306215502897369702101324269`21.134497764912556*^-54*
        I, 6.80638806487204421947146956913953673`20.558589394097886*^-61 - 
       2.686275317004463562893573347905138163`21.154792603787147*^-60*I}, 
     {1.92114744032948673179196151266152166`20.19728736600236*^-61 - 
       7.58218735120038176574801503146402047`20.79352090780395*^-61*I, 
      5.58774580346554273154443920413506479776498327121`20.213023907859696*^-\
68 - 
       2.205314108816824337606703632588214799435677932241`20.809257804290585*^\
-67*I}}, 
   1 -> 
    {
     {
      -0.0049512452601417730774396652624972968490730200824677400576`26.793486\
869581017 + 
       0.0195410661337368638120865760641300476963999782168485167105`27.389764\
03526209*I, 
      -0.0016810641798168474708453705091928600012846318215177772993`26.793486\
916760923 + 
       0.0066346514032141725631446791753950749979403491340332886545`27.389764\
08368834*I}, {-0.03213084150245086894873945712182806145`26.76601721591421 + 
       0.1268107043265376884725388684499332608`27.362292553711526*I, 
      -0.01017857585638421938676581586471110555`26.766017229034283 + 
       0.04017175750876984264224085172460723284`27.362292606115457*I}, 
     {-0.04302784096298239861151332205226205023`26.691972876184188 + 
       0.16981786230995059092598460890611840136`27.28822512036092*I, 
      -0.01178409726937105069460430563858514085`26.691972891285957 + 
       0.04650826448063574051128068792307936729`27.28822518168006*I}, 
     {-0.02042252059408664849742318495976297726`26.758720689272373 + 
       0.08060150620274931398110761187054091622`27.35483788870122*I, 
      -0.0044717994757817421505321083369709463227475193939879788544`26.758720\
719777507 + 
       0.0176488387671910100977004963947727157389174343098882326528`27.354838\
000394945*I}, 
     {
      -0.0033846863788696820924866905255842356992352131513292161023`26.444845\
842339237 + 
       0.0133583324792835959333530159438142124524454841467103346688`27.041069\
993938695*I, 
      -0.0005482816860550164705077867089293473285351014938775731179`26.444845\
932178605 + 
       0.0021639018315992382566678804786028311466911761013790538816`27.041070\
0944321*I}, 
     {
      -0.0001925027792157203200111123115344081212048513563947930579`26.489982\
22961281 + 
       0.0007597501925151703867364007958960923658867025044182710046`27.086135\
27073229*I, 
      -0.0000213591110421460489760572784962311676553143849485139346`26.489982\
43127447 + 
       0.0000842979451638907643535645595598474584810790690053571353`27.086135\
504853658*I}, 
     {
      -3.8520134449135397937456531169413495794637627898399486`26.347324723095\
383*^-6 + 
       0.0000152027309333781023277417920087792169963999751421931361`26.943626\
80281538*I, 
      -2.711469182126719376273900204296927207196765842410596`26.3473248881455\
4*^-7 + 
       1.0701348009169407494870326410395057672459949872636839`26.943627245867\
944*^-6*I}, 
     {-2.86856339533361941608338579966134150930157570259067`26.22275676290118\
8*^-8 + 
       1.132135131100856804465762920737834909190489473176677`26.8189888812644\
2*^-7*I, 
      -1.1867464660461177959972933120806548310428497690258`26.22275768494307*^\
-9 + 
       4.6837290335162412708812609812107041760445004949193`26.81898983576923*^-9\
*I}, 
     {
      -8.43597953009110579665660416719669396240226338053`26.19346659794696*^-\
11 + 
       3.329425735125884283038676269942917419246977248219`26.78967945178611*^-10\
*I, 
      -1.9005152261037080144225893723221942818152451337`26.193467898818625*^-12 \
+ 7.5007582477146408903363111436142840639553160193`26.78968200984535*^-12*I}, 
     {
      -1.025008596150957239848777099438800333641603285`26.08189248360729*^-13 \
+ 4.045398624519179606193276582309030769181841287`26.67811936456643*^-13*I, 
      -1.1652265073055623968597290617497748266200269`26.081896513417195*^-15 \
+ 4.5987962711807231666055888100634487947133818`26.67812505841383*^-15*I}, 
     {-5.30150363578658699915567013987793325415068`26.01388731271004*^-17 + 
       2.092342990744630354973441970628367333369637`26.610116447971155*^-16*
        I, 
      -2.818121808628205540074264354729464116321`26.01390084208274*^-19 + 
       1.112227363864279013410493536860715399878`26.610130327999272*^-18*I}, 
     {-1.18972987641795386394787018763562250489`26.010090488471203*^-20 + 
       4.69550365107547237385220670680647384035`26.606329217315555*^-20*I, 
      -2.740537070891732748826234360062377952893383271647606698`26.0101002574\
91303*^-23 + 
       1.0816070166299827766503634377674856502385964340790218295`26.606368222\
72342*^-22*I}, 
     {
      -1.17305907469377975197769990910162017612201095173349097`25.96418077935\
5765*^-24 + 
       4.62970904348110469889540804877999419963325703680479247`26.56034160670\
652*^-24*I, 
      -1.08516307059980536388492713980885282987803491797823`25.96424733084012\
4*^-27 + 
       4.28281012439132833789706545207740985310875368699156`26.56043658303906\
*^-27*I}, 
     {
      -5.125458460153177676198039718891603015255304193385`25.885932859028987*^\
-29 + 
       2.022863289400179695451910212775161420909576383615`26.482231698209894*^\
-28*I, 
      -1.764678114001906931319226737974823733752814516`25.886150878311017*^-3\
2 + 6.964650288699676365959154077280852886862020809`26.48244318246262*^-32*
        I}, 
     {-9.9844975890453272821819507706455306074376285`25.93291408425651*^-34 + 
       3.94057893415856219748411465184685366808473439`26.52882663158225*^-33*
        I, 
      -1.1857483917979022425005526578128466839845`25.93334747694409*^-37 + 
       4.6797899366090924266683943129439800788507`26.529436124803564*^-37*I}, 
     {-8.71029300226451740393641510172758875385`25.81576700667544*^-39 + 
       3.437688958203670880703690075847825077809`26.410790202475507*^-38*I, 
      -3.30683649513765384236406800059798458432522090164181326`25.81606301599\
7678*^-43 + 
       1.30510825559647640399808626904328662619570604638761278`26.41199150990\
2215*^-42*I}, 
     {
      -3.4143073912303154781158412554275098302092970152485097`25.793154124271\
*^-44 + 
       1.34752376477968600250058132086458535286852985078439683`26.38778208141\
929*^-43*I, 
      -3.84042407950078249502285287333036758688174649681`25.794692900185634*^\
-49 + 
       1.515699121658365527993240573844747199639881674986`26.39047730093351*^\
-48*I}, 
     {-6.0290130775374480311569453711892286614590484266`25.71045405122363*^-5\
0 + 2.37946894325227274184257938453597587173211581662`26.306301966020293*^-49*
        I, 
      -1.86210579210401134342608997163211468439246`25.71546119685603*^-55 + 
       7.34916783954205474113741657869138307280328`26.31158819867828*^-55*I}, 
     {-4.8053851145656401917619254479357489729957`25.59520977772949*^-56 + 
       1.89654002959071932110144775312287910131513`26.191766205345633*^-55*I, 
      -3.77706233526952381726447832652533327613736989674970257`25.60478144276\
3905*^-62 + 
       1.490692159382849148012721140090913955172163094696355615`26.2011064883\
2725*^-61*I}, 
     {
      -1.73153589900766459455035965112506848676336545487179291`25.63815987749\
0825*^-62 + 
       6.83384799937772288777148442478859337351742452633562023`26.23043664271\
0483*^-62*I, 
      -3.2100544981817844860626266698078731388678060308`25.65822632741135*^-69 \
+ 1.26691133131372314022278501215431459809540240422`26.253504697053792*^-68*
        I}}, 
   -1 -> 
    {
     {
      -0.0049555496415559802043605351828597664445657448399446736896`26.793486\
933071705 + 
       0.0195580542240980835311775785987810372511382703332514594816`27.389764\
100429993*I, 
      -0.0016813497197315895455380561171507367894244706233925101969`26.793486\
935193936 + 
       0.0066357783428151481564123323918515863089540084161451719821`27.389764\
102608265*I}, {-0.03215763678951960500462515609138302648`26.766017224455823 + 
       0.12691645721276567600511987047712066596`27.362292587814615*I, 
      -0.01018024390830521195518740458125147198`26.766017231525563 + 
       0.04017834080472672466175477703260648453`27.36229261605148*I}, 
     {-0.04306204904667521073421163645264730371`26.691972896947338 + 
       0.16995287126035158693945328647072395662`27.28822520464227*I, 
      -0.01178594981083069866662336489043541202`26.691972897329855 + 
       0.04651557590095052287379433432438671901`27.28822520619397*I}, 
     {-0.02043814563528118546405911196821139702`26.75872073148892 + 
       0.0806631735101199989361932584952584012`27.354838043230274*I, 
      -0.0044724790503515993637154430820456221021806835138736160768`26.758720\
73201593 + 
       0.0176515208422882161163436347881345581299979881481790029824`27.354838\
04515719*I}, 
     {
      -0.0033872072198132969462002568386545509204676355229413801984`26.444845\
966529936 + 
       0.0133682814753449219273669433877570890243462289563534229504`27.041070\
132855666*I, 
      -0.0005483630349383850654039591158921629601206138842117758947`26.444845\
96796254 + 
       0.0021642228910148580440318992515980639331905988399924055152`27.041070\
134458007*I}, 
     {
      -0.0001926438427962310177488940660006265184414826992290387868`26.489982\
507636633 + 
       0.000760306927762767943433941044891373897628159676351689633`27.0861355\
93504213*I, 
      -0.0000213622351365581097942440299272659327295020705392015101`26.489982\
51053742 + 
       0.0000843102750187669839556718892717564682037630755979198429`27.086135\
596871504*I}, 
     {
      -3.8548163669633747294842957559071640094431493474651916`26.347324949689\
035*^-6 + 
       0.0000152137932181702649843480504906513878965652990807041297`26.943627\
411050777*I, 
      -2.711863523650268775763368711366268028418769143177284`26.3473249519118\
97*^-7 + 
       1.0702904355782448578653268226967569296993205052933201`26.943627417013\
552*^-6*I}, 
     {-2.87065151172336085644642895951563075119762690866409`26.22275802167808\
6*^-8 + 
       1.132959247425599501038072426280666953350542574737353`26.8189901843597\
55*^-7*I, 
      -1.1869192967088327466623874986815628843164989067202`26.222758033674832\
*^-9 + 
       4.6844111438203375208130299422163458796761308684937`26.81899019677871*^\
-9*I}, 
     {-8.4421571485404328005108439070077251984748605809`26.19346836788049*^-1\
1 + 3.331863854110598753814506140260276468901307687014`26.78968293221896*^-10*
        I, 
      -1.900793880309807525225537553206249808317141628`26.19346838075748*^-12 \
+ 7.5018580115081392891375973052018042623396422042`26.78968295753472*^-12*I}, 
     {
      -1.025766673229358167794663586890581628939905926`26.081897941810936*^-13 \
+ 4.048390525252264758890935147892689957981929085`26.678127076645175*^-13*I, 
      -1.1653991640680833706785512384134291427437743`26.081897972274124*^-15 \
+ 4.5994776951533992125786642784317633472873537`26.67812711968384*^-15*I}, 
     {-5.30547360273176566865435720925502226637495`26.01390553834191*^-17 + 
       2.093909816513674653014153131631421209752045`26.61013514597943*^-16*I, 
      -2.818544842761530475317621169606761978098`26.013905623453784*^-19 + 
       1.11239432263003997098285641208154613051`26.610135233296884*^-18*I}, 
     {-1.190633253788746110696651711799882441`26.010103580215397*^-20 + 
       4.69906900807535307674850083718754477801`26.606381490220603*^-20*I, 
      -2.740954417831335586282541618423299247390612158288033107`26.0101036313\
9073*^-23 + 
       1.0817717308325520553726028078243799155598851662602770568`26.606381694\
510137*^-22*I}, 
     {
      -1.17396284178900634648682647458434126432422450670017047`25.96426954401\
8162*^-24 + 
       4.63327593860534511179944905516123639854404649872925638`26.56046828510\
3287*^-24*I, 
      -1.08533082110582439006280164844684839688595592248804`25.9642698352811*^\
-27 + 
       4.28347218485487963287494336636975766128092493134119`26.560468700774937\
*^-27*I}, 
     {
      -5.129465482224244612140412378382194704303416239551`25.886222424592198*^\
-29 + 
       2.0244447397056291205105219449142611632866394167787`26.482512583480617*^\
-28*I, 
      -1.764955037931809016524225365182138268230721683`25.886223226539872*^-3\
2 + 6.965743223616836177525725043430767741024118858`26.482513361382374*^-32*
        I}, 
     {-9.9924159949122855768700565961441168344311176`25.93348758777234*^-34 + 
       3.94370408923754068044974589480620040577964574`26.529633219831833*^-33*
        I, 
      -1.1859372207361616962670208153696428399057`25.933488937214946*^-37 + 
       4.6805351872635481190320447087190634498061`26.52963511819004*^-37*I}, 
     {-8.71729674607060689577351886932260061917`25.8161574120492*^-39 + 
       3.440453123857113502747273216712513127647`26.41237512913464*^-38*I, 
      -3.30737059148586724558117703342258969614667110170939094`25.81615819774\
5132*^-43 + 
       1.305319047256228007963482897727729067631071290278604376`26.4123783229\
44104*^-42*I}, 
     {
      -3.4170889351595409640945466207762963605900176862334147`25.795178773798\
61*^-44 + 
       1.34862155596188514768490321664673015082394838702251697`26.39132982005\
3986*^-43*I, 
      -3.8410527232565211813833065923316356580730057602`25.795182291843506*^-\
49 + 
       1.515947228317600151422586498845832328479797992066`26.391335995350136*^\
-48*I}, 
     {
      -6.0339856606595795614562645765705580387477202641`25.717034285402132*^-\
50 + 
       2.38143147127380511953148100151045634219079661486`26.313249671373825*^-49\
*I, -1.86241446885399975001882544599671536742752`25.71704426488578*^-55 + 
       7.35038609322745139170942947817884519237336`26.313260212619976*^-55*
        I}, 
     {-4.8093944360906218023773882576452363976723`25.60778239847525*^-56 + 
       1.89812238742101668413686870949673407657231`26.20403386946675*^-55*I, 
      -3.77769587244079107966332416530286517340465620998980609`25.60779918882\
166*^-62 + 
       1.490942197325052796112419606167875487691917447328279207`26.2040502467\
75587*^-61*I}, 
     {
      -1.73299618146504054411387395174184706264569603042901001`25.66456926037\
0698*^-62 + 
       6.83961129216049691937107659299682416371185189611756017`26.26083013741\
965*^-62*I, 
      -3.2105988696299624399774443132649491997536023572`25.664600817892826*^-\
69 + 
       1.26712617824436900591187858796843357678940387565`26.260866624611506*^-68\
*I}}|>, "IT" -> 
  <|0 -> {{-5.74336353247215878434783847766023909152`21.583750549134926 + 
       22.6673171538501829785649115283937648733`22.179983657543065*I, 
      -3.31745933361600057163151141684358585423`21.47684105796647 + 
       13.09300768354922028968318373967260915699`22.073074163249213*I}, 
     {3.38042294880389006898196339999433293771`22.956254777866853 - 
       13.34150601149722364212458788754322966438`23.552457409314744*I, 
      1.14183564181134821421719261292361457988`22.644887007525277 - 
       4.50647960627475263576629632361038568751`23.241096394436852*I}, 
     {14.03863466513236758706493964183234136737`23.898243562092503 - 
       55.40624105760160884646657491182101941893`24.49447753614024*I, 
      8.01890623423301051862324010660533554206`23.807727932000315 - 
       31.64819531458541135719516763034147070875`24.403961841791894*I}, 
     {0.37679773033523224508823238201796019579`22.978791942555482 - 
       1.48710657231952401766199545033502689802`23.57503493062229*I, 
      0.4308809891758145193543064220297505971`23.11238251491361 - 
       1.70055682214648686602269237697792833055`23.70862620639647*I}, 
     {-0.42372033942996682844894324984649485065`23.80129609415222 + 
       1.67229590536852681872483163623895301965`24.39754016902527*I, 
      -0.44428272461120018932169408884039074157`23.790193801940475 + 
       1.75344941475504155382396908475170049087`24.3864377696848*I}, 
     {0.02071683906734235608096434507554535622`23.73782446279069 - 
       0.08176309211661405449128362437433372352`24.334055492650574*I, 
      0.01782848141163844014582423453609558884`23.54170127592747 - 
       0.07036361885231059040018639127935742761`24.137932936564383*I}, 
     {0.00064875307820339897060998529704120422`23.905903576190287 - 
       0.00256043200034792508988281865142275847`24.502278520487014*I, 
      0.00105717184205472853180239631512835848`23.828687937217815 - 
       0.00417233721920782963419519755620853071`24.425043146591015*I}, 
     {
      3.8861367253916174109059002981147526870492206390575105`23.6890313226523\
87*^-6 - 
       0.0000153374051911633192935826861101727304425824690198544383`24.285063\
416446885*I, 0.00001062361633695294555732091554254003`23.62980454986801 - 
       0.00004192819755689108999577415890910102`24.22586934874115*I}, 
     {
      8.2014338951794325298423449742842729438006268781134`23.300391628906937*^\
-9 - 
       3.23685767350946028627073946910017342219084971271042`23.8967224904595*^-8\
*I, 
      3.93667210465945990811959277767757625054835192552344`23.261145003071054*^\
-8 - 
       1.55368530343788478081147671291993992649288172457082`23.85746854031007*^\
-7*I}, 
     {7.1054714356340368995080292160225837270782727077`22.888255536742964*^-1\
2 - 2.80431446918723573155674547497430517003528167869`23.484490692121366*^-11*
        I, 
      6.36930394677775293447692096688147809465546101658`22.857498699994146*^-\
11 - 
       2.513771447595214477241502991765838823959318112877`23.453733849416537*^\
-10*I}, 
     {2.692208039218996928254609064461885364168858`22.605704749112814*^-15 - 
       1.06253301091067505662758886390154932528934419`23.201933433523834*^-14*
        I, 
      4.81509601245028277951405439954157484473680245`22.577746527798812*^-14 \
- 1.900372627004331036031269617498092154626333337`23.17397493203024*^-13*I}, 
     {4.602905846635265993430376654725356665147`22.635998531314613*^-19 - 
       1.8166275922653105294429216495229593546693`23.23323861324413*^-18*I, 
      1.75839584761276140862443835733509568978402`22.608129046818103*^-17 - 
       6.93985608511451003619531089162551865870554`23.205366437417382*^-17*
        I}, {3.60557180372985676853575751222943809`22.30763313048288*^-23 - 
       1.423010038177842101912420442093925151`22.90387257142091*^-22*I, 
      3.1527638546742856902920925867872481492`22.27598152301621*^-21 - 
       1.24430044870128878249868845976394426476`22.872221118102953*^-20*I}, 
     {
      1.30186454957732857951614564622310743791443530722256`21.710685141390623\
*^-27 - 
       5.13806525910810819352307417356096331552453871809336`22.30691609550490\
3*^-27*I, 2.793813722854315164821226278484215`21.677543800243562*^-25 - 
       1.1026336982966286881800855264155339`22.27377495595102*^-24*I}, 
     {
      2.168944625004376640842977009905835606504345871`21.352195943220504*^-32 \
- 8.560167822591366605444549793481534513813266316`21.948422674987203*^-32*I, 
      1.225099621085493605709292856358852910919156542048`21.320958544556383*^\
-29 - 
       4.835097325669970294606705434860705811745827843177`21.917185418500612*^\
-29*I}, {1.6650368574932469598314568792319735540678`21.073545466285168*^-37 - 
       6.5713964140110671383615717683977469852865`21.66977604315851*^-37*I, 
      2.6547419877868501741361251143357817639470329`21.042221729765284*^-34 - 
       1.04774629463347325064889983257939434049060519`21.638452437752935*^-33*
        I}, {5.8768075357915991118938482657254657`20.796169213621607*^-43 - 
       2.31939802369754811133701689972736078`21.392402107051563*^-42*I, 
      2.83636693677793012228695690187296736221`20.764897509775825*^-39 - 
       1.11942816360373816042199876208741630861`21.36113022571838*^-38*I}, 
     {
      9.51598845441123541921518244816855841977663167537`20.785036968188127*^-\
49 - 
       3.755672562061727919000584772931916713755875202686`21.381250274794134*^\
-48*I, 1.490707517802970622722329852587708`20.753535975358393*^-44 - 
       5.883371285593004248363363770648936`21.349727239069647*^-44*I}, 
     {7.05605784880274469367567983145017709719885`20.597455138056173*^-55 - 
       2.784812422379968879660652497156163961653843`21.193599043287012*^-54*
        I, 
      3.8464799526790897801595389454560752086959852137`20.563861591134895*^-50 \
- 1.51808919147024629590579600734986638809672841828`21.160022870534856*^-49*
        I}, {2.39247642548286641671103597979043902`20.162573728793742*^-61 - 
       9.44238016850500213591104962437061368`20.758817330136996*^-61*I, 
      4.8653692901026269767779821660399018800971`20.130213025980378*^-56 - 
       1.92021396775294189803582426517439638322202`20.72645539418171*^-55*
        I}}, 
   1 -> {{-0.10566571304121344316501100842737608272`26.78625757658602 + 
       0.41703058081749922821346236823738383952`27.382457191697394*I, 
      -0.0692216111793941774988044847181333197`26.7862575759771 + 
       0.27319674362114485651273052910267801214`27.382457191080196*I}, 
     {-0.53142231955691489371742793087474198882`26.713350492613987 + 
       2.0973630159270618443420447925974125821`27.309585943606073*I, 
      -0.37005452131376592101231823503343027476`26.713350491160227 + 
       1.46049316770738581430583755258286988941`27.309585942194204*I}, 
     {-0.50690832543398249219932757029656734973`26.67669094801629 + 
       2.00061370233225470340391045712177443492`27.272929067619458*I, 
      -0.39987748448321115756060450743123560215`26.676690946817754 + 
       1.57819537492574548621226572193387234047`27.2729290663227*I}, 
     {-0.17277689978825073165261474134052146587`26.772500857102713 + 
       0.68189811810040682450952567602071678632`27.368792932304466*I, 
      -0.16508816028076126565469537938675467459`26.77250085562868 + 
       0.6515529909037336918798857516355330208`27.368792926467314*I}, 
     {-0.02102116337068995045663014646049913875`26.469071200728845 + 
       0.08296416801275103162046458271444397297`27.065299998823555*I, 
      -0.02607553160295251460033375471987121599`26.4690711926552 + 
       0.10291222929866546704435668665453545142`27.065299989139678*I}, 
     {
      -0.000900406538789589164864038730760570550310104799567895002`26.5069861\
41767836 + 
       0.0035536320253367249451885279804592347166012986641211573858`27.103064\
381028798*I, 
      -0.0015561892865478007718872748437834999218128024927298602244`26.506986\
104501426 + 
       0.0061418080033006926216173911584423469496822658553272429313`27.103064\
330203576*I}, 
     {
      -0.000014084669364127925817640343820341229541786203049608555`26.3313881\
92568788 + 
       0.000055587926078289336869903041122765479275109623027510691`26.9279133\
06066426*I, 
      -0.0000364213870552431479802478908550849542376328061163892646`26.331388\
070803296 + 
       0.0001437441887313324133702129522175262459197744226324574944`26.927913\
142966432*I}, 
     {
      -8.56383785780409126526674665953606832731105238328953`26.28525406596815\
*^-8 + 
       3.379887546373685580545126034728617606004058343458752`26.8815434676751\
58*^-7*I, 
      -3.558212752705213298843204523674441989353670332747992`26.2852536893033\
07*^-7 + 
       1.4043188544557681612950877842374534286699798690652972`26.881542795835\
948*^-6*I}, 
     {
      -2.139117960423918699510118627023210834239089861447`26.18100555516232*^\
-10 + 
       8.442451007024281074810658782866586610212403918369`26.777242898425857*^\
-10*I, 
      -1.5333688487705615323819248089914970864002425167107`26.181003305494134\
*^-9 + 
       6.0517426439060157736079270807764360050610984047487`26.77724064481755*^\
-9*I}, 
     {
      -2.278587210102392805629796744187227770255854712`26.16029000710101*^-13 \
+ 8.992893913484480009168422509792795434344853103`26.756412845582233*^-13*I, 
      -3.0248993611102008270006361664493665888470081406`26.160287858130843*^-\
12 + 1.19383620397871955165006558698763826076407832467`26.75640424083857*^-11*
        I}, 
     {-1.05879151755964343758513368132245045451077`26.06134355028093*^-16 + 
       4.178729588095617179362265004922129492083089`26.657553246621084*^-16*
        I, 
      -2.7935764215351294999215901276749378560041576`26.061324380890056*^-15 \
+ 1.10254004264985312732306998621239391048334427`26.657528564848818*^-14*I}, 
     {-2.17563022904225750794509926795420368465`25.966935394243787*^-20 + 
       8.58655387777225405125266656256717282356`26.563173739103114*^-20*I, 
      -1.2240770798994843352410483300660558456027`25.96686743427148*^-18 + 
       4.8310616651663125270740444909961567826173`26.56310618918074*^-18*I}, 
     {
      -1.99372438637087447394714125244695226550775747560136244`25.98187948589\
2872*^-24 + 
       7.86862658574938901446151103741718653887557254796652967`26.57853078603\
352*^-24*I, -2.565924176768665671235303590128178479`25.981771529069945*^-22 + 
       1.0126925934376979204515227293465863106`26.578308037140076*^-21*I}, 
     {
      -8.193001941676296658659239839485491527317869612784`26.065147296713565*^\
-29 + 
       3.2335298367252922907945024306852282945044296273767`26.661362479520832*^\
-28*I, 
      -2.586939967807930948153478805736779147095112586407085`26.0649065632747\
07*^-26 + 
       1.0209868899423982000834217167052600117749096650246982`26.660555225624\
627*^-25*I}, 
     {
      -1.51546761079532734004059937775215445356476779`25.90357896766477*^-33 \
+ 5.98109187692304535890834623276408559630123103`26.499577947424275*^-33*I, 
      -1.25894276907863174589200255614928459106255419734`25.90220487076131*^-\
30 + 4.96866598534263211274231484199243170951956265087`26.49800206731763*^-30*
        I}, 
     {-1.265102645326808581175886461150752796618`25.80400302834926*^-38 + 
       4.992977152092996601842353549318413334721`26.400272518392516*^-38*I, 
      -2.964871870966832102785492979488667713709504`25.80053551773038*^-35 + 
       1.170145170852636468668858449903798404491711`26.3968989624001*^-34*I}, 
     {
      -4.7754934457353004830245665182866577315745343435377326`25.748424401135\
875*^-44 + 
       1.88474269282447915211924664524104636329706160027392476`26.34456988816\
4024*^-43*I, 
      -3.3852189765910871196340327281353276837`25.742268838437084*^-40 + 
       1.33604344812547839229102001669753995017`26.336966939901973*^-39*I}, 
     {
      -8.1630182530638329544139464710586704065606676461`25.852404258235204*^-\
50 + 3.2216961825367952901006966185429786044643431134`26.443844815678133*^-49*
        I, 
      -1.876485997188898300104889219980958607789480149825441`25.8435494177040\
15*^-45 + 
       7.405922155641602780487731908036778464267841552171115`26.4206844020833\
*^-45*I}, 
     {-6.3256108508315322809401200778227012430079`25.73302374621725*^-56 + 
       2.49652710536183539335533312116257861451608`26.318757621613496*^-55*I, 
      -5.0551832191360002718525683296366081088062894`25.72217194824341*^-51 + 
       1.9951277792380020366744323245298177833611556286`26.277382932106235*^-\
50*I}, 
     {
      -2.22406194824672392784084259639309229841286843307891437`25.71949668741\
5766*^-62 + 
       8.77769921156611115038356074482011664984165935911527784`26.30115506349\
907*^-62*I, 
      -6.623931250688483427945158007872026073113`25.671441999520077*^-57 + 
       2.614265136026076549953741746758074365437`26.216824921055462*^-56*I}}, 
   -1 -> {{-0.10583967027198354810362539033270285104`26.78625757680669 + 
       0.41771713734465922809626499547777745732`27.38245719192107*I, 
      -0.06960767424245112100048354913489325956`26.78625757638942 + 
       0.27472041765678993018344116515237833425`27.382457191498116*I}, 
     {-0.53231442587868712490752153433649967689`26.71335049321322 + 
       2.10088388950858520099974012098494570044`27.309585944188072*I, 
      -0.37217288568693935739102436628856304031`26.713350492250274 + 
       1.46885371058833953573576130842687097198`27.309585943252863*I}, 
     {-0.50778359769179924000029339581743758475`26.676690948436182 + 
       2.0040681369595816691455012309668148543`27.272929068073687*I, 
      -0.40225886026317640721005409300872531107`26.67669094792684 + 
       1.58759394420693025333213604501607306396`27.272929067522615*I}, 
     {-0.17308229467264155521865121868783780602`26.772500856627218 + 
       0.68310341925582063002699120720845603443`27.36879293041877*I, 
      -0.16610830568965998945682095114162414034`26.77250085302943 + 
       0.65557919600041823569191264835084118956`27.368792916168506*I}, 
     {-0.02105870588552310219764086184754559726`26.46907120437808 + 
       0.0831123369534187797145693592653006309`27.065300003200797*I, 
      -0.02624055122701883301146058287381569864`26.46907120366925 + 
       0.10356351179787900612780078436716699539`27.065300002350735*I}, 
     {
      -0.0009020077053223793979849746490484104954703408741958313274`26.506986\
156977916 + 
       0.0035599513449148232013682110095524077187896116998910499501`27.103064\
401773306*I, 
      -0.001566115063924769187012389145303051664849352220428992067`26.5069861\
5365204 + 
       0.0061809820417417887900553161515464945563268144474562470711`27.103064\
397237848*I}, 
     {
      -0.0000141093095158368589704454556145440277657129018068366952`26.331388\
24040235 + 
       0.0000556851732976839554076228822732284632683241880493917747`26.927913\
370138057*I, 
      -0.0000366522750561938187098817543691206313326925098921593466`26.331388\
23750889 + 
       0.000144655433773541081214934643408630713047461571152515334`26.9279133\
6626309*I}, 
     {-8.57845865268364042317039661177052159269431642144281`26.28525420405973\
6*^-8 + 
       3.385657931492133349499068339888090899357322391843688`26.8815437139841\
36*^-7*I, 
      -3.580409822965024557482963120914649610243145848562529`26.2852541947271\
9*^-7 + 
       1.4130793661075330239393212667072945575999556952803692`26.881543697340\
91*^-6*I}, 
     {
      -2.14266687159978024228994673548228706161589565694`26.181006353755638*^\
-10 + 
       8.456457485060936145182689605143538572559503440816`26.777243698417855*^\
-10*I, 
      -1.5427261155131565445227551647693335876368517256612`26.18100632890848*\
^-9 + 
       6.0886729429804813211643430576509581990672552548131`26.777243673527195*^\
-9*I}, 
     {
      -2.282255893863282086707372676701519255087112113`26.16029074749651*^-13 \
+ 9.007373097655059990138794997838430370799845267`26.756415810256286*^-13*I, 
      -3.042907849154195645682097641892314219891093142`26.160290727810303*^-12 \
+ 1.20094360903233703255108603671932960180156518184`26.756415731457324*^-11*
        I}, 
     {-1.060447026152610922910930282608867040968234`26.06135003738806*^-16 + 
       4.185263379334070387828781306836661389317005`26.65756159924398*^-16*I, 
      -2.8097948568804088878439346725035839139507263`26.061349924216632*^-15 \
+ 1.10894096809418801769082862782895450483742691`26.65756145353323*^-14*I}, 
     {-2.17893997247104073289800486098317798501`25.966958072068422*^-20 + 
       8.59961643311529154926089436295324561827`26.563196280082344*^-20*I, 
      -1.2310142974873376283040387771816062664257`25.96695776142991*^-18 + 
       4.8584407628570785270006255775449555375285`26.563195971318134*^-18*I}, 
     {
      -1.99668265597289958851800996742048875671212131666726034`25.98191514759\
2904*^-24 + 
       7.88030198030113071908400691760626935391897372330466823`26.57860438030\
1208*^-24*I, 
      -2.580145629263271175900397446547126251`25.981914755486226*^-22 + 
       1.018305370206242120173724301606343652`26.578603571141326*^-21*I}, 
     {
      -8.204890915396457570860605556354042205335002004504`26.06522624442065*^\
-29 + 
       3.2382220547335206222941883401334091696091681758862`26.66162744525505*^\
-28*I, 
      -2.600992728301020267881522315160154912831541707994675`26.0652255341119\
14*^-26 + 
       1.026533089084816768937427912563283731006649176674938`26.6616250610425\
8*^-25*I}, 
     {
      -1.51762398965048740887013930198036463670951464`25.904027894954133*^-33 \
+ 5.98960245145614132606309207557117745413534498`26.50009295760031*^-33*I, 
      -1.26566077861756092337106219627797828785522326719`25.904024533175097*^\
-30 + 
       4.99517993522592494501256527731173172436187332247`26.50008910069726*^-30\
*I}, {-1.266872155682514156775418322110027869644`25.805134841792036*^-38 + 
       4.999960873776818984557124879859903017851`26.401373506238173*^-38*I, 
      -2.980447452044702467407823000567040268758903`25.805127681130376*^-35 + 
       1.1762923811789803147557301603965316982141055`26.40136654083951*^-34*
        I}, 
     {
      -4.782073987051284251692594433327115975206492027278723`25.7504356322444\
32*^-44 + 
       1.88733983326683616414748206641572940174516732337234253`26.34705955292\
8098*^-43*I, 
      -3.4027616462630580096638622983419929098`25.750424742405674*^-40 + 
       1.34296700876954285925662822624201484052`26.347046065300304*^-39*I}, 
     {
      -8.1741218551295295136267218934983341921270850456`25.85530259820944*^-50 \
+ 3.22607843812884125669899235931868274435287731535`26.451595370457095*^-49*
        I, 
      -1.886095451716725956546489527396793210165141783893006`25.8552890181301\
54*^-45 + 
       7.443847763558678686458705515377267158986213726975993`26.4515588536441\
73*^-45*I}, 
     {-6.3341188695193822153197915418564435256916`25.736580246697116*^-56 + 
       2.49988496277166170772762007877053803414972`26.332980427250956*^-55*I, 
      -5.080805240407503292226198665748737266911786222`25.73656568971704*^-51 \
+ 2.0052400153693246199822222126618881375593398115`26.33292149590267*^-50*I}, 
     {
      -2.22702423232717657775668917319190505278508079686789233`25.73616942876\
204*^-62 + 
       8.78939045004888904082114252089131914077599990287556808`26.33219865846\
0555*^-62*I, 
      -6.657205142217080264722595508877748994434`25.736108433623066*^-57 + 
       2.62739733370009118064766376873871867186`26.33208318573642*^-56*I}}|>, 
 "S0" -> {2.29614236514593671331680559776795407294`24.041814510295332 - 
    9.0621787959069825499266559554781375279`24.638099514085567*I, 
   0.9586021736207197808876968235861498773`24.127955196168294 - 
    3.78331257824420935314008633046080666263`24.72424514155192*I}, 
 "T0" -> {2.91253523971504437357269284000825415726`21.87391278571962 - 
    11.49489486902960758969930733398980808494`22.47014520220641*I, 
   1.46219428082336621686858255509647366415`21.706751432477162 - 
    5.77083817114789048045577144744738460594`22.30298405010824*I}, 
 "Sc" -> {-0.05207765851108402470249418980068659087`26.718925425793564 + 
    0.2055347524889361040913389411661390191`27.31515889443388*I, 
   -0.01434386751212126141951650848749159143`26.725803372225613 + 
    0.05661090270044415523797352530624021054`27.322043719033417*I}, 
 "Tc" -> {-0.66992597391656947483096707686330992796`26.70602981220891 + 
    2.64399500998197654014350298289513058433`27.30226992316573*I, 
   -0.51747542023158517391671056378828725189`26.703286578526335 + 
    2.0423188264842964261879550035780534959`27.299528230221917*I}, 
 "kappaFit" -> {0.99764433955699530581789473983047009835`21.722349202271342, 
   1.00091537587077016306522922007828056`21.767916914358135}, 
 "kappaFitIm" -> {0``21.72337576949659, 0``21.767521845171572}, 
 "residual1" -> {0.00064857347119920403071964854236737059`19.095484781884974, 
   0.00048774205130429153888497840779972857`18.729120614828574}, 
 "residualMinus1" -> 
  {0.52560713116330425105111160890118782229`22.02026203660502, 
   1.03471684693833651566084932572322652288`22.065421929624705}, 
 "neutralOnly" -> 
  {0.26844715028370262461675415946919513521`21.720494826392056, 
   0.52534004309685356778163028919344151513`21.766228100526444}, 
 "residualP2measure" -> 
  {0.07629752616182678954182556966649652923`22.45465317318591, 
   0.16937068826205111740540638734216517987`22.54228655382179}, 
 "chargedFractionS" -> 
  {-0.02268050069612042847984421603839813783`24.0896050896983 + 
    0``25.920334008123834*I, 
   -0.01496331628160541945260652580165452822`24.175688796980097 + 
    0``26.187008338256*I}, "chargedFractionT" -> 
  {-0.23001471871705609408883466314947859625`21.92196367579313 + 
    0``22.746767740677736*I, 
   -0.35390332667707681820051964111758656382`21.75480315459645 + 
    0``22.39247850101816*I}, "time" -> 987.015517`9.445868973819618, 
 "kernels" -> 8|>


==> anc/paper_scan/point_B_b1.100000_N7_h0.125000_P5.000000.m <==
<|"b" -> 11/10, "Ps" -> {3/10, 9/20, 7/10, 11/20}, "ws" -> {1, 2, -1, -2}, 
 "lams" -> {0, 0, 0, 0}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 7, "hstep" -> 1/8, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.0625`40., 0.1875`40., 0.3125`40., 0.4375`40., 0.5625`40., 
   0.6875`40., 0.8125`40., 0.9375`40., 1.0625`40., 1.1875`40., 1.3125`40., 
   1.4375`40., 1.5625`40., 1.6875`40., 1.8125`40., 1.9375`40., 2.0625`40., 
   2.1875`40., 2.3125`40., 2.4375`40., 2.5625`40., 2.6875`40., 2.8125`40., 
   2.9375`40., 3.0625`40., 3.1875`40., 3.3125`40., 3.4375`40., 3.5625`40., 
   3.6875`40., 3.8125`40., 3.9375`40., 4.0625`40., 4.1875`40., 4.3125`40., 
   4.4375`40., 4.5625`40., 4.6875`40., 4.8125`40., 4.9375`40.}, 
 "IS" -> 
  <|0 -> {{-0.00901784880079076734191766772131781409`22.479832854122012 + 
       0.03559071921136183990560690322621587835`23.076066525820625*I, 
      0.00066625106843062224466632899115897118`21.885979863736008 - 
       0.00262949127054611773320437886125903966`22.482213467204854*I}, 
     {0.09588292297524086533791141490898230851`23.385089227211562 - 
       0.37842087000584770789595046973465704823`23.981381076610507*I, 
      0.06149927352020560604781130182144391476`23.581955684811103 - 
       0.24271901469100301183593808007523261159`24.178261087622268*I}, 
     {0.55916462692087638990359956303034401403`23.9868582477652 - 
       2.20685350456549055281512305156127128712`24.58319185205407*I, 
      0.31812310903265281710571255945266770437`24.114125049921405 - 
       1.25553560481450491018424990044134312416`24.710481356654196*I}, 
     {1.65856560267682428735393018922444207828`24.168021609186034 - 
       6.54585633031657494619060029958955114713`24.76424526719516*I, 
      0.87461884684676922948083660963826054045`24.25947773472384 - 
       3.45185581203788131209120347549735678237`24.855701253144314*I}, 
     {3.24609851261998175393227018549747793369`24.240639359881484 - 
       12.81136812639243485784633800397283063397`24.83685730257019*I, 
      1.56768962103697070022913379438825029861`24.30610362867068 - 
       6.18719634199238766357515954071033871134`24.90231961221029*I}, 
     {4.41549895213595667129916538830040884251`24.201955517374742 - 
       17.42663764441835068031746184248226597787`24.798326366878303*I, 
      1.9216458908628259127714440381818132798`24.25000385264854 - 
       7.58415458455777324472988480693339142738`24.846383827296354*I}, 
     {4.12845270044744408718444309870029720226`24.045825538209353 - 
       16.29375298753389475383762814996049094038`24.64212102550831*I, 
      1.59232675084577058353334983380678453042`24.086447893500235 - 
       6.28443163486201073445779214032340525239`24.682747059920654*I}, 
     {2.64551689331920240715140369920499687536`23.934891158345124 - 
       10.44105429121650204444297889893644308189`24.531228409414624*I, 
      0.88895947232388121422789154172386436361`23.97057818181007 - 
       3.50845391940761661215323076612399117166`24.566921942937878*I}, 
     {1.17885502036239069619888383121833420465`23.75009175789698 - 
       4.65258388640791805352532295910748435079`24.346328023868445*I, 
      0.33909313502392519262044380190807261387`23.7823961310243 - 
       1.33829794907169506032425605552188627408`24.378632345222233*I}, 
     {0.36456959130234543146647893353232918303`23.614673606376222 - 
       1.43884580942462991921177409338557099456`24.210965064746773*I, 
      0.08816253267497951724644489214194028086`23.644431274181496 - 
       0.34795082671186073730119970805384334112`24.240725641206186*I}, 
     {0.07707632485729235667014969939457095946`23.558406828256626 - 
       0.30419692062247175975654846044168116696`24.1546213928581*I, 
      0.01538384379335081622832194267553066413`23.588678301301947 - 
       0.06071537424674815602134383491321010725`24.184891711485122*I}, 
     {0.01130737128927901271029957706130435155`23.228835446090965 - 
       0.04462677135815966007350753584643686021`23.825063587795018*I, 
      0.00182820590145232919565430085288177133`23.25899788373634 - 
       0.00721537523377402604718002602085141206`23.855225700308075*I}, 
     {0.00121354188176771991762200570038251255`23.064520420079866 - 
       0.004789482427498143626379234213994298`23.660754553468628*I, 
      0.00015597052406331063905840736720642718`23.09245070749415 - 
       0.00061556844096781404026964308152745343`23.688684844744746*I}, 
     {0.00010069110421183267868593420762473049`22.94742541706199 - 
       0.00039739730574891226600696866743456601`23.543658939630163*I, 
      0.00001009403418071638284808908829685429`22.975909849405685 - 
       0.00003983809710851028806243722736750661`23.572143370412984*I}, 
     {6.69213782658055701348043232770956`22.805658657062367*^-6 - 
       0.00002641184206688808946451339598714358`23.40189340866367*I, 
      5.134104303871885499905595410394768120646060300304384`22.83855926228211\
*^-7 - 
       2.0262755421772595645667566128480492311712133539692543`23.434794076661\
348*^-6*I}, 
     {3.625388832696259901623071238966877355867528522366976`22.73873676077585\
8*^-7 - 
       1.430831219582933199757488050657910928287511776443576`23.3349692349639\
35*^-6*I, 
      2.08839791169022884736053254851866078673692479006007`22.769829589689426\
*^-8 - 
       8.24227432933269558247792928252138271103303213273079`23.366061878217668\
*^-8*I}, 
     {
      1.61251887125548785912557957486466453784769310207149`22.694351456712894\
*^-8 - 
       6.36412382128691931886554751590170725101753685144228`23.29059858618648\
*^-8*I, 
      6.843141614939220698386392158077807720838244694974`22.727826370781465*^\
-10 - 
       2.7007808305627181910454183566759504130866540886507`23.324074276941555*^\
-9*I}, 
     {
      5.903246650088308959647297761250225032542666145345`22.75679723993111*^-\
10 - 
       2.3298327417097728041805140367167321815544191302768`23.35304237125488*^-9\
*I, 
      1.81080459731342370896760587587067335937921746308`22.787742093430793*^-11 \
- 7.14669755429630118914838052959726396859209140998`23.383988023779573*^-11*
        I}, 
     {
      1.77959813181304243752095222230518191772094854799`22.46244901275885*^-11 \
- 7.02353508221030576534436292833032261523873957192`23.058680738956966*^-11*
        I, 
      3.871477367244220188978908703798662124227146089`22.490476445783422*^-13 \
- 1.5279549142435040178613870288975214134374717577`23.08670802744107*^-12*I}, 
     {
      4.416530193366036107059192795607792707131633841`22.595222571925216*^-13 \
- 1.7430707641362158184489070052329866037350577216`23.19146242989442*^-12*I, 
      6.6859140294668478398758720644211960056660765`22.628443906081085*^-15 - 
       2.63872786238324592252858932444890045625341736`23.224684213366892*^-14*
        I}, 
     {9.0189281480646281714654872306139196526488317`22.44756555420526*^-15 - 
       3.55949790682971392753965146557469151721385745`23.043809795096045*^-14*
        I, 
      9.32214483926433024484741835901866077703517`22.47962279982391*^-17 - 
       3.679168355459774040033665467514050113551523`23.075867843327956*^-16*
        I}, 
     {1.514688904442949116372999929402556959018673`22.3233647392562*^-16 - 
       5.978018558690745115865005008072189716255892`22.919601067698224*^-16*
        I, 
      1.0488831132609062723293544611421751140593`22.35666311088636*^-18 - 
       4.139624115934886148219922454383447910323`22.95289957270684*^-18*I}, 
     {2.0911931997458810299661171848958924558754`22.07620235215094*^-18 - 
       8.2533064850608850538849080788732789114604`22.67243521352218*^-18*I, 
      9.5193149275505464485991303196581503002`22.10670409306377*^-21 - 
       3.75698542030631253134496568463824353875`22.702936911471596*^-20*I}, 
     {2.37252210794401876107272252993299881646`21.846657290637587*^-20 - 
       9.36362651802050921007671483007024197098`22.442890961190606*^-20*I, 
      6.96622612772910014722648564906360199`21.87755356722174*^-23 - 
       2.749358561579762275465744436904319403`22.473787338336106*^-22*I}, 
     {2.211311058532770380082665440137530529`21.674009973683685*^-22 - 
       8.727375309987214849771091371087667324`22.270243753243093*^-22*I, 
      4.109439368961934048519566705408502`21.702780971661397*^-25 - 
       1.6218713124133879219091173940144825`22.299014732104144*^-24*I}, 
     {1.692861378121696713822282104821088`21.617137054209824*^-24 - 
       6.6812113735157177808514904987148714`22.213359965543493*^-24*I, 
      1.95375585351297073697196117556380429052138460545024`21.64938051565535*^\
-27 - 
       7.71088288637498800331911646285889203600640811466752`22.24560288578357*^\
-27*I}, {1.06428684461779596344829339178926`21.588960939352003*^-26 - 
       4.20041798037428957989280629548368`22.18513592465247*^-26*I, 
      7.4850532371980516397927793533674715712960526167`21.623037469919847*^-30 \
- 2.954123915050012593967623345311329494590214144776`22.219208197910167*^-29*
        I}, 
     {
      5.494341831076085733656753762816382628505068257246`21.363586073365198*^\
-29 - 
       2.1684503885662979396438750211183243478032241120391`21.959819922739737*^\
-28*I, 
      2.310522978984765532789474304824834592469991399`21.387373761723847*^-32 \
- 9.118934725234595590802641310910878482136009869`21.983607585305723*^-32*I}, 
     {
      2.3289603166114790581373049691688744650483092931`21.542171405016223*^-31 \
- 9.19170131524660556539135156494804902767314319`22.13880100791274*^-31*I, 
      5.746267634823965956069453194317841029559437`21.568122402738883*^-35 - 
       2.267877876666355828578698309276377141997446`22.16477774028654*^-34*
        I}, 
     {8.1054999394601884440559159169338669626384642`21.149715718304194*^-34 - 
       3.19899544542974980803226345222649216872494915`21.745948431124365*^-33*
        I, 
      1.1513379053332135216329630700079169056807`21.17353597412767*^-37 - 
       4.5439821637416086575316500622955243786394`21.769768672188196*^-37*I}, 
     {2.31611357654400774520343569699246951999102`20.988720905738518*^-36 - 
       9.14099912133949220621251317688515597141592`21.584943816880486*^-36*I, 
      1.8584520632083428067224382534082696706`21.010722760564263*^-40 - 
       7.3347476776971616358312426101712130093`21.606945439656414*^-40*I}, 
     {5.43375470233332488774302145491979762358`21.109918593643947*^-39 - 
       2.1445384830271726438532421584335921819`21.706155217906787*^-38*I, 
      2.4167315361112025083701929759446246`21.131912180492677*^-43 - 
       9.5381077473193563799377600511110392`21.728150106120005*^-43*I}, 
     {1.0466538479897379581282762533257068`20.737820666570013*^-41 - 
       4.130825880782968927700392349039171644`21.334054655071554*^-41*I, 
      2.5318366640218937217458829039112`20.755716229805838*^-46 - 
       9.9923928409991335206673011083137`21.351950214135538*^-46*I}, 
     {1.655294353137215425555676276074886`20.957703975301467*^-44 - 
       6.532945698700717028301331327348308`21.553476530761316*^-44*I, 
      2.1368715046782324227323947825100966434105143039`20.978153356530623*^-49 \
- 8.43358492627357479200865492558271434724135391285`21.573907013685595*^-49*
        I}, 
     {
      2.1494392338131167893785412369442078375841434535331`20.856306538431042*^\
-47 - 
       8.4831859484957369195973820453680370637402112377212`21.452931391112358*^\
-47*I, 
      1.45299529968723178312531495571052252902587576`20.874930825208892*^-52 \
- 5.73453257744376165563660608884273533678664112`21.471570374129396*^-52*I}, 
     {
      2.2917284499043058547012304537020492318399522417`20.672583926798097*^-50 \
- 9.0447584086884855216688569041933724644214323176`21.26881137653836*^-50*I, 
      7.9598032385185061488361874038592267523748`20.69200752340518*^-56 - 
       3.14149336829598299339291464444799786528243`21.28823671527278*^-55*I}, 
     {2.0063211126156321659361652772364527736838022`20.59575804252652*^-53 - 
       7.9183420507858232146456942765548548515494914`21.19198555555818*^-53*
        I, 3.513201286985400489986032568722421127`20.612900815523805*^-59 - 
       1.38655419158422811649377654704257592112`21.209130635691267*^-58*I}, 
     {1.4422775005006943441905397556831108180219`20.320778426007216*^-56 - 
       5.6922326686918687494807789711683953966876`20.917016138493064*^-56*I, 
      1.2493299174031720012219104464075887`20.337055247465415*^-62 - 
       4.9307269699122829089673201370760572`20.933293503101794*^-62*I}, 
     {8.513738720855289025808917917312441403`20.278000201057257*^-60 - 
       3.3601149336889394325442479285869763422`20.874224917182758*^-59*I, 
      3.579610146947758605525308405822`20.293914346596882*^-66 - 
       1.4127637581923939176547981982129`20.890145132068234*^-65*I}, 
     {4.126927997636027108818003094753151`20.181252379160885*^-63 - 
       1.628773544711592309900584242368917`20.77750009706886*^-62*I, 
      8.263992211287043916406913012115389577400168427`20.19520941887263*^-70 \
- 3.2615475470270376929553818279651967454745208237`20.79145760266662*^-69*
        I}}, 
   1 -> 
    {
     {
      -0.0012845645312932937500697617428526318317530869653776374656`26.834808\
006745533 + 
       0.0050697873242369316514098705731685091194684535283099549091`27.431063\
911813293*I, 
      -0.0004385507456484885951444585222597095774544971520513185866`26.834811\
980185666 + 
       0.0017308270290515451276638418681909582733865455022450466141`27.431067\
765309553*I}, {-0.01054473026097487156253152238299441416`26.77298144175614 + 
       0.04161685809646727020475453667111103358`27.369265965633925*I, 
      -0.0035401888195364313531424048435291770647890468096673054719`26.772984\
2744152 + 
       0.0139720535367897294337582181655829243231019220899616260095`27.369269\
455291896*I}, {-0.02490634163874487461661313535284401446`26.770841541595463 + 
       0.09829779046296361242739826160886943279`27.36712125779788*I, 
      -0.00807830430086059976058988408273432975`26.77084300486872 + 
       0.03188262150177707445478219719572730886`27.367125065430585*I}, 
     {-0.03830898653362650879600864164115413897`26.740303640929447 + 
       0.15119397243282497134810140669778036716`27.336565173581857*I, 
      -0.01178024129213277729529418171654660142`26.740304665553047 + 
       0.04649304610580994426928473438821820247`27.336569338136787*I}, 
     {-0.04418961445677825624585311050013402543`26.703037192911886 + 
       0.17440303058215153915026579760081508295`27.29928950366427*I, 
      -0.01263526678607533651877407385991269476`26.703038321216315 + 
       0.04986757288550014305126310437492536922`27.299294085805332*I}, 
     {-0.03936733357286912535983484186683509646`26.688532388991128 + 
       0.15537094779956178120821403172440943712`27.284770673188486*I, 
      -0.01026375109516174623914443332053827175`26.688533762330856 + 
       0.04050791839082253705570471677805262051`27.2847762606789*I}, 
     {-0.02713721603064948405013121887835252282`26.718771786543815 + 
       0.10710237632729216118990695954057461025`27.314952291588472*I, 
      -0.006326325179767583930047834562778769399957401667585040732`26.7187737\
25904054 + 
       0.0249680902936776168176386207118751377662860316568079826944`27.314960\
1140837*I}, {-0.0144104286718527133670492453931935265`26.681224355676946 + 
       0.05687359944760817720574545631860797547`27.2773371880565*I, 
      -0.0029459792155698282453329347676353511654059507650679275519`26.681228\
4702173 + 
       0.0116268881171149826634127927051708798673793035688300511232`27.277346\
812350284*I}, 
     {
      -0.005868292514152019620004872475321964798063870602021723478`26.5010078\
2624928 + 
       0.0231603740243467698270233923370410352900000000000000000001`27.097191\
803773963*I, 
      -0.0010318624886260771096700577368360232104486754919744183817`26.501014\
660962454 + 
       0.0040724488632152937677913668632719007220531440773506959422`27.097200\
871688784*I}, 
     {
      -0.0018280812734677299924406299343830999365958434334460346369`26.416722\
868510224 + 
       0.0072148833648478849019163154561168066063995929265191256065`27.012976\
17762073*I, 
      -0.0002711982384282429227326372982200863024950740293270831044`26.416733\
81354102 + 
       0.0010703373462714485035280934325416030882968461217497975806`27.012987\
196518203*I}, 
     {
      -0.0004357846917211466647407214908945844221192275216350769299`26.452628\
93609325 + 
       0.0017199102515776448469036744588419567956781465612386988812`27.048855\
826893032*I, 
      -0.0000535050119487750631675577384109896874646466253135569289`26.452646\
983165813 + 
       0.0002111680843997327402816683214923135374128722815955997667`27.048874\
033253735*I}, 
     {
      -0.0000797556970067032976447137989820954866080962980483908356`26.405590\
42149403 + 
       0.0003147715913603605718612246106177840998098872006985805699`27.001736\
106068442*I, 
      -7.9503260462779853525645685577202689528752993293493013`26.405606786226\
993*^-6 + 
       0.0000313775300742505227529728557415620310892227317147254647`27.001761\
65222427*I}, 
     {
      -0.0000112714276059273522686130453642702870178641345174740251`26.355912\
206420395 + 
       0.0000444849125213294317074758331951445204697703981603349647`26.952136\
00669913*I, 
      -8.949270851618700549778416019615461364133485647939154`26.3559222909338\
54*^-7 + 
       3.5320062806825533295916066879939522619689300482632356`26.952177063562\
05*^-6*I}, 
     {
      -1.2392057736716650395248664867948010545378242296305714`26.364625504014\
36*^-6 + 
       4.8907700395219733341131498201052985458383233902714922`26.960876350713\
495*^-6*I, 
      -7.68836883322090984704295071131673956167012683537739`26.36467595795339\
5*^-8 + 
       3.034366425755067783171845131580016332595011285174904`26.9609487261426\
04*^-7*I}, 
     {-1.068355211850865289021572679216082468704070214279851`26.2460485208550\
5*^-7 + 
       4.21647459421196874035363502516215765557012738610395`26.84228154735405\
*^-7*I, 
      -5.081528120108673779738310658489425203852388879057`26.246150186124524*\
^-9 + 
       2.00552531410338296798413768740958739218818693756478`26.842380212818398\
*^-8*I}, 
     {
      -7.277889164213061919491991021335016367071504331237`26.254418780685093*^\
-9 + 
       2.87236252699431246261791861749784403744092553149859`26.850539605372212*^\
-8*I, 
      -2.603665493849142897019245595268571421776796624928`26.25455237114262*^\
-10 + 
       1.0275879487330811380347218944113621804233048004218`26.85072098966071*^\
-9*I}, 
     {
      -3.94398668082899925560542475670111530714038991989`26.29596079329219*^-\
10 + 
       1.5565721452152426508075556308112148070756302208987`26.89162025829164*^-9\
*I, 
      -1.04120307538374395592443370723209492168078219462`26.296052336248287*^-11 \
+ 4.10931333143883885606183868894756509952116977195`26.891991700661762*^-11*
        I}, 
     {
      -1.70983796964928619076782036789783581745771059009`26.126066981801213*^\
-11 + 
       6.74821284089133388894832198769482628572217958338`26.722299025757994*^\
-11*I, 
      -3.268129175554891220695690060870117741185322472`26.126444429450395*^-1\
3 + 1.2898316483575775928389177483442666356828138843`26.722742474034618*^-12*
        I}, 
     {
      -5.957357965795216974234749006264637720516881219`26.122261970272326*^-13 \
+ 2.3511888398882323909463953758596528055165956508`26.718462451360978*^-12*I, 
      -8.088540680817047842867961088440678431035195`26.123040189844243*^-15 + 
       3.19230213945695560852325094764130479166096924`26.719261195959714*^-14*
        I}, 
     {
      -1.67426359727769622510893659025958892013126184`26.151665719552255*^-14 \
+ 6.60781156269662052190101137123019152485289936`26.7464945197427*^-14*I, 
      -1.584323135513940615654629337447451625732998`26.152090692175868*^-16 + 
       6.252843788110141001692923081550328676473925`26.748043553509092*^-16*
        I}, 
     {-3.806577923836502989858246311049159175715084`26.13300011307203*^-16 + 
       1.5023410686543521448897839473739039432487296`26.728088165438567*^-15*
        I, 
      -2.4631566982222220022070526407019247397617`26.13485541644697*^-18 + 
       9.7213338077175258530852752350788618374999`26.73078595713223*^-18*I}, 
     {-7.0178186559831734316029335859327226241898`26.008189005094877*^-18 + 
       2.76972057060273412269055274937349580403067`26.604497739740978*^-17*I, 
      -3.04672337868074588698791505653865263986`26.011921350631358*^-20 + 
       1.202449483027587452572305484806268727034`26.60817701195785*^-19*I}, 
     {-1.051103592606395645285005202395445751442`26.073036065561265*^-19 + 
       4.148387675697943037511105428997470961781`26.662908274488693*^-19*I, 
      -3.003917629732224037096241012356427848`26.075668249443925*^-22 + 
       1.1855553497912296285997118037211291252`26.670540463356367*^-21*I}, 
     {-1.2809513080976651126018903196247589729`25.97394687522134*^-21 + 
       5.0555270261276617566807919596586540248`26.56610806148914*^-21*I, 
      -2.36442936500750111530581835224803575946551329616131308`25.98163941776\
0526*^-24 + 
       9.33168691159485317021255309879131281647830109299448723`26.57713063324\
8096*^-24*I}, 
     {
      -1.27178419837762165804522291873802203687212197124535013`25.90454738538\
7204*^-23 + 
       5.019347219254297165976162766949932433056652668003644443`26.5006825528\
0101*^-23*I, 
      -1.487644910627879954516560237079729299878095766390164`25.9215492474863\
08*^-26 + 
       5.871284102226856447215120455880438082894640402726842`26.5177630994242\
65*^-26*I}, 
     {
      -1.0297826806388765174588716175856427939431970885807535`26.082614033156\
872*^-25 + 
       4.0642404907174633535194588573135143423632097242900671`26.638234951022\
88*^-25*I, 
      -7.489719791392616469742661241984020717017300071628`26.094145458330615*^\
-29 + 
       2.9559656627183566865357941314294177480138169884701`26.68184132295421*^\
-28*I}, 
     {
      -6.8063386069839067859447309530543900698267537692935`25.821852450884627\
*^-28 + 
       2.68625579747327191121952985978276025880354952355882`26.40986058751562\
*^-27*I, 
      -3.0200252482502022435421905749343859258375085213`25.86029923411752*^-3\
1 + 1.19191253918862586907095164444014440639430278781`26.454859647690323*^-30*
        I}, 
     {
      -3.67487909350332274580987493290821995532717948304`25.786683509265675*^\
-30 + 
       1.450363527287258253133120067774943953610365746155`26.372487860910827*^\
-29*I, 
      -9.7602463354954746293397180720590861511003596`25.853601532980996*^-34 \
+ 3.85207375322018978051276020228324993209505562`26.447494837053075*^-33*I}, 
     {
      -1.621855551451098824047299080381767541375020936`25.89535450122369*^-32 \
+ 6.400972871492677233671011255643237010533738399`26.363653032524706*^-32*I, 
      -2.52985071299882455603817852432735162821885`25.937365437158977*^-36 + 
       9.98455489352507812692687085698729215569876`26.503880951284295*^-36*
        I}, 
     {-5.854096851008862329590846469519113020075941`25.57879030651947*^-35 + 
       2.3104348039424192076843173879479583843915406`26.176532659111448*^-34*
        I, 
      -5.26201945378244745496568130995291530411`25.737867973425296*^-39 + 
       2.076759779426245755714149006185999120764`26.334507193736872*^-38*I}, 
     {-1.7289916971031826576210420053568355526772`25.672786497360356*^-37 + 
       6.8238068046760010752915767769937558772486`26.135828822416972*^-37*I, 
      -8.78699827616991428364000378004485476`25.863780906014597*^-42 + 
       3.467962207688162013243579583060105595`26.417269547603656*^-41*I}, 
     {-4.1801401635275817422569277722667419694`25.447460799652504*^-40 + 
       1.64977477567821326105458945596569014802`25.934133882360058*^-39*I, 
      -1.1785260654243473517738098423834549512985530802613156`25.686412869191\
322*^-44 + 
       4.6512856008531563724039104889976314252737619434283828`26.244698561686\
12*^-44*I}, {-8.2758129299727546333774491448208446`25.183953521952628*^-43 + 
       3.2662128268394774045664340826860079`25.769856933102258*^-42*I, 
      -1.2700056566191348002072792006120734359692340405515`25.56720428328296*^\
-47 + 
       5.0123278533578056661836599115915159520428474400802`26.1588450204499*^\
-47*I}, 
     {
      -1.342116139234592694800337617604973095921690578264565`25.4743328731049\
03*^-45 + 
       5.296926097978795570945009246522610066317667726898038`25.6107143209957\
22*^-45*I, 
      -1.0999625682523605473687546245588653091891667762`25.77750042578182*^-50 \
+ 4.3412192613215363696546075872549264176205370397`26.146307615537815*^-50*
        I}, 
     {
      -1.783407143941188765427534823965598174403723043298`24.805470169805798*^\
-48 + 7.038568099964344859406624666126411750099258365846`25.402658708024*^-48*
        I, 
      -7.659095848056309183287636105343861115779811`25.341405267880898*^-54 + 
       3.0228132647020647171825138538460109526502918`25.938262005450234*^-53*
        I}, 
     {
      -1.942223535375489733835602883398654287765994371`24.875424948204813*^-51 \
+ 7.665368317905932468028679226493399519332874897`25.209986221928887*^-51*I, 
      -4.288564560753656429837938133396425512199`25.387785625938097*^-57 + 
       1.6925666028931029138112743182528194231909`25.812650611901912*^-56*I}, 
     {-1.733929783469231676652236851507514238369318`24.54088187851576*^-54 + 
       6.843295936638392530272241121440320569490757`25.013391296480368*^-54*
        I, -1.931419711891417552204278858643839241`25.175123647412406*^-60 + 
       7.622728897294110706227993912060335557`25.672983776384598*^-60*I}, 
     {-1.269206347009058786382971780725324764183`24.26900220398158*^-57 + 
       5.009173220304669540669248293536762131572`24.81056698050898*^-57*I, 
      -6.997720357477888694441186904247714242169361760404839`24.94968387918704\
*^-64 + 
       2.7617883806256189898827839848292693082963479063392422`25.498780240879\
22*^-63*I}, {-7.61863561798592471277250209083422917`24.478460919790272*^-61 + 
       3.006844836760182619208477235046493467`24.607713854775486*^-60*I, 
      -2.039987994716348075553693995692478481101026104663`25.10677537796951*^\
-67 + 
       8.051215042342693425241088680187988260834868383375`25.312754621529592*^\
-67*I}, 
     {
      -3.750890025870359365571327544623338153074091890185323`23.8003583882489\
02*^-64 + 
       1.4803627411866063074975838499961010647830848297888973`24.407712056402\
*^-63*I, 
      -4.7858351124832796001515263230051247921198224`24.52158158802629*^-71 + \
1.888824235612960222900334816101302396035478454`25.128152883057677*^-70*I}}, 
   -1 -> 
    {
     {
      -0.0012846534260621527978646276968849439813781746552072769261`26.834813\
048005298 + 
       0.0050701381649781895719438980291003213029663878748382815175`27.431068\
800895353*I, 
      -0.0004385559535801566731513554172144517134158329132997432221`26.834813\
061832726 + 
       0.0017308475831812234019434598602680826868346596656649843796`27.431068\
814305398*I}, {-0.01054548733293448275263088602450813385`26.772985038708264 + 
       0.04161984603030077543916377306236773828`27.36927039685346*I, 
      -0.0035402319224839532151852603625709467721997433803162779648`26.772985\
04594853 + 
       0.0139722236510748900072861879033153394312671320226698100736`27.369270\
405772863*I}, {-0.02490822765678160781942283114030757232`26.770843397536588 + 
       0.09830523400519366725282461729759506815`27.367126087202845*I, 
      -0.00807840626608385018670952664280402781`26.770843402372833 + 
       0.03188302392764495011872249255960657214`27.367126099786606*I}, 
     {-0.03831203777710703834775261795974114963`26.7403049416594 + 
       0.15120601476712885799107468061419231576`27.336570460353187*I, 
      -0.01178039509736228526768696410328105731`26.74030494431529 + 
       0.04649365312848880946563587910565608965`27.336570471146448*I}, 
     {-0.04419327670575515348042345102503896579`26.703038626192274 + 
       0.17441748437017772750972037072935150796`27.299295324323875*I, 
      -0.01263543608913276853651977270835825107`26.703038628252987 + 
       0.04986824107341411202684961302445444451`27.299295332690964*I}, 
     {-0.03937069064111646115797477981519138145`26.688534133569586 + 
       0.15538419713163683550193624010092118346`27.284777771059016*I, 
      -0.01026389109949895351537792343130216604`26.68853413581872 + 
       0.04050847094555748449075701011878677968`27.28477778020775*I}, 
     {-0.02713957635835574798433643267651233781`26.71877424889625 + 
       0.10711169182619840488702901057491172542`27.31496222357197*I, 
      -0.0063264124841049364242707901054144216428921607328771342337`26.718774\
252503575 + 
       0.02496843485746719534344190219501533649200434656466436096`27.31496223\
8119445*I}, {-0.0144116993790261694375565288751104326`26.68122958046096 + 
       0.05687861454413611771589029064461820829`27.277349409313633*I, 
      -0.0029460201773383871220951061354985072590342306063401877504`26.681229\
58648033 + 
       0.0116270497808149830375809789077301619992503619948340314112`27.277349\
42339178*I}, 
     {
      -0.0058688151771664895421351051569954513416128834667194351616`26.501016\
501811158 + 0.02316243681703725403205743382313964738`27.097203314027947*I, 
      -0.001031876910803985477575133730216412486749748760881470258`26.5010165\
11744506 + 
       0.0040725057831854210133782364764308935374571111919820937474`27.097203\
327206515*I}, 
     {
      -0.0018282453999088159421271490293185150388451652518006489089`26.416736\
754853225 + 
       0.007215531122224271377960069041888551669658105978302758912`27.0129901\
576812*I, 
      -0.0002712020450336832507205710111640729322509971309619293121`26.416736\
770210935 + 
       0.0010703523697907343087755305707025622902055821223652666649`27.012990\
173142544*I}, 
     {
      -0.0004358241001759168546317109703633581462920381133951579397`26.452651\
82081744 + 
       0.0017200657848183614677997322968352044839815464746932897444`27.048878\
913604714*I, 
      -0.0000535057661374414497506885157359903042324187795995704412`26.452651\
843070612 + 
       0.000211171060954080757579072022147506030945417007400090808`27.0488789\
36054276*I}, 
     {
      -0.0000797629618645613387457158028954738698277092754360020657`26.405611\
150128546 + 
       0.000314800263555010067803604048750475495741277967987664645`27.0017684\
6457424*I, 
      -7.9504386530403375396571806098541693938585988772815405`26.405611172658\
69*^-6 + 
       0.0000313779744990516821831139398417776080439863628990392691`27.001768\
499743807*I}, 
     {
      -0.0000112724623258397778792152167513109570380917421659523989`26.355924\
97235354 + 
       0.0000444889962475793457160663059277712615555411211498684499`26.952187\
980828572*I, 
      -8.949398341693042369415534695954189937709761430795962`26.3559249825293\
5*^-7 + 
       3.532056597155343796682843907236290910745289127562205`26.9521880222506\
63*^-6*I}, 
     {
      -1.2393205133172157805699028453329348974175018216808724`26.364689309107\
725*^-6 + 
       4.8912228821674221593578499374237439664117588780900276`26.960967878781\
997*^-6*I, 
      -7.68847911924599364401845253586222046170850803919215`26.36468935503749\
5*^-8 + 
       3.034409952310440395240931655171146924769042038208516`26.9609679446678\
25*^-7*I}, 
     {-1.068455075177502636163204478269808182074566255259459`26.2461769333082\
4*^-7 + 
       4.216868724530227199965011127517572387784260852360188`26.8424061706682\
66*^-7*I, 
      -5.0816016021124818142465530872586503565501002709744`26.24617701719322*^\
-9 + 
       2.00555431522573922933823794194430238304045803875089`26.842406252077833*^\
-8*I}, 
     {-7.2785765624185134075043333604996926615302470252855`26.25458728333478*\
^-9 + 
       2.87263382225615442888708435604256726520658282273038`26.850768395461962\
*^-8*I, 
      -2.603703490912128337565910127464038858744269301372`26.254587382937643*\
^-10 + 
       1.0276029450235429237653019500847868351833040097941`26.85076853070761*^\
-9*I}, 
     {-3.944363394022395756419660154350700007529227718107`26.296076075977872*\
^-10 + 
       1.5567208225083041026502317598518123327373772817504`26.892088065495273\
*^-9*I, 
      -1.04121842532314769043709426015026997776811566243`26.296076137969084*^\
-11 + 
       4.10937391300272378481594178302034694350638424626`26.89208831712495*^-11\
*I}, 
     {
      -1.71000324661808363443355155750327222731939002952`26.12654148986797*^-\
11 + 
       6.74886513905229429599812055276947242251943567858`26.722856517368047*^-11\
*I, -3.268177888233399084622661212040395386070382197`26.1265417525482*^-13 + 
       1.2898508737770884488795776968556776197182386955`26.722856826014052*^-\
12*I}, 
     {-5.957941066853401103539894376159556679061455458`26.123238688486094*^-1\
3 + 2.3514189722234724705706792404818475637545958331`26.719464935917557*^-12*
        I, 
      -8.0886626587711317583801917355280584915033885`26.123239111147186*^-15 \
+ 3.19235028046275065291196083753240652122971603`26.719465369741094*^-14*I}, 
     {-1.674429608149695499881936817725223319225037`26.152197990246794*^-14 + 
       6.60846675735134143643488429171823815817156003`26.74843529208598*^-14*
        I, 
      -1.584347320833270243013702119669508948504207`26.152198197010613*^-16 + 
       6.252939240243827520020182074026000620206938`26.748436047170504*^-16*
        I}, 
     {-3.80696039690244667820769422052798780327857`26.135320109673124*^-16 + 
       1.5024920191947373066505927640064743829786072`26.731462487563075*^-15*
        I, 
      -2.4631947750589562001539656526604664238353`26.135320919122012*^-18 + 
       9.7214840854649798658819834500415757211465`26.73146366628548*^-18*I}, 
     {-7.0185333138324878598841590665824417925135`26.012849080395398*^-18 + 
       2.77000262442076792214899107912981437812629`26.609091479645286*^-17*I, 
      -3.04677108407984508552780067591045111144`26.012850539512556*^-20 + 
       1.202468310904409435267160964436355975455`26.6090929178826*^-19*I}, 
     {-1.051212085015072535109278490343351223525`26.076314694106166*^-19 + 
       4.148815862390698953599489315188729651721`26.67242840962251*^-19*I, 
      -3.00396527732329214073621554536898304`26.076315610459208*^-22 + 
       1.1855741548529717811709719331041040581`26.672431089598128*^-21*I}, 
     {-1.2810853158827413988610629718447236784`25.98352269816655*^-21 + 
       5.0560559142867056743771582088281498824`26.57984215297611*^-21*I, 
      -2.36446735815667420436988388109756014465245405900025384`25.98352510675\
8545*^-24 + 
       9.33183685905283851851439900486725466462469832619107669`26.57984562412\
3298*^-24*I}, 
     {
      -1.271919033943457126075296960165551798139122808017402014`25.9257246478\
97944*^-23 + 
       5.019879374413400568247766045566960447303237344465695205`26.5219583015\
5005*^-23*I, 
      -1.487669125023107507634706094337560613471903079157075`25.9257294699616\
2*^-26 + 
       5.871379669114309828784285080288598390754750072705525`26.5219631465926\
26*^-26*I}, 
     {
      -1.0298933049763399700401095091352277670712575433337048`26.096926915766\
474*^-25 + 
       4.0646770914877334679909601827868038281501216555187116`26.692863206934\
73*^-25*I, 
      -7.489843264663405290631116573105405648614444386533`26.09692980386704*^\
-29 + 
       2.9560143938803869039881067106966523635747803014993`26.69287476060949*^\
-28*I}, 
     {
      -6.8070792844228288175154043234298767835095401795044`25.869848657789383\
*^-28 + 
       2.68654812043562356475677806450693690041378494629279`26.46614496201142\
3*^-27*I, 
      -3.0200756636003771068455812892535030164233263535`25.869857658276956*^-\
31 + 1.19193243660109810634806276792509988060117145132`26.46615561996739*^-30*
        I}, 
     {
      -3.6752840855168062502934001544127163304983234166`25.870776539328688*^-\
30 + 
       1.450523365374513292593655017495724969586052655136`26.46698242940972*^-29\
*I, -9.7604112842397529111658906682799710153711263`25.87079125400823*^-34 + 
       3.85213885349600456534967442476695201017380286`26.466999170238832*^-33*
        I}, 
     {
      -1.62203650459442111207491133016195060349498219`25.94766154512989*^-32 \
+ 6.401687038768783274479602174894198013278004057`26.54384411138122*^-32*I, 
      -2.52989398373731620663931911755575188747465`25.947669434793188*^-36 + 
       9.98472567003040050035254526041097526638659`26.543875808991757*^-36*
        I}, 
     {-5.854757873523934654428096173980425295609198`25.784191528319052*^-35 + 
       2.3106956895177491501760844944425706498794051`26.380426593550137*^-34*
        I, -5.26211051345887070047896266243130374771`25.78422492679683*^-39 + 
       2.076795717923848121890204413034824139174`26.380459684956104*^-38*I}, 
     {-1.7291892101553132647929669346871935734839`25.921923809139763*^-37 + 
       6.8245863288989336100399231050535262992924`26.51790846301939*^-37*I, 
      -8.78715207135728104893013339621668285`25.9219621945998*^-42 + 
       3.468022905992719407738604672705628595`26.51797834173119*^-41*I}, 
     {-4.180623088258654808435039045035046884`25.76480099686811*^-40 + 
       1.6499653714498160933996180702678837419`26.361095858036318*^-39*I, 
      -1.1785469208144221462277299000780171453697048783658684`25.764848911478\
904*^-44 + 
       4.6513679107641553618769709332702958793484151390262904`26.361170311853\
68*^-44*I}, 
     {
      -8.27677947344210573105253212745930638210668592430607188`25.73255397252\
895*^-43 + 
       3.266594292286316942744895457490602571405234986611455468`26.3287836531\
6745*^-42*I, 
      -1.2700283712909585804346595163629420802916774937393`25.73265555603874*^\
-47 + 
       5.0124175012910009426183384259423759055836076520153`26.328888644948982*^\
-47*I}, 
     {
      -1.342274540425312825855315786332425649758769022958842`25.8877200240228\
33*^-45 + 
       5.297551259525213515078250573864400216644638041444439`26.4834320905149\
84*^-45*I, 
      -1.0999824449160384171758078237902362817180849174`25.88777741588184*^-50 \
+ 4.3412977084957400118319002665687560370757081374`26.4836652232198*^-50*I}, 
     {
      -1.78361976805941252638124910832169830254794402693`25.67582919903757*^-\
48 + 
       7.039407262990520425506962704628972660124097407304`26.272143602456364*^\
-48*I, 
      -7.659235629921374071875576522751266357271428`25.676038303236137*^-54 + \
3.0228684323725398383750961945378210410704682`26.272352220585606*^-53*I}, 
     {
      -1.942457361343606289307083011687596971303254612`25.68361974902098*^-51 \
+ 7.66629115821512366004488081818073394560849705`26.27966620976595*^-51*I, 
      -4.288643580774894130978297538472783811027`25.68377965541694*^-57 + 
       1.692597789703284298261419363361359713202`26.279982568297225*^-56*I}, 
     {-1.734140499252910408532533246943860956244662`25.729410157496016*^-54 + 
       6.844127568045835753472650086369284405726831`26.325391874007078*^-54*
        I, -1.931455628885503106647173805812181437`25.729795289825578*^-60 + 
       7.622870650796487350428304223387748942`26.325912506600538*^-60*I}, 
     {-1.269361984345459515925989779224896019784`25.700469841367745*^-57 + 
       5.009787473754800230238161278402992535361`26.296494410455573*^-57*I, 
      -6.997851646147480390752365684867238952860169555777175`25.7010994832796\
45*^-64 + 
       2.7618401962889583617024187853017207167920942719139299`26.297211478938\
68*^-63*I}, {-7.61957799068932399807883712206393996`25.630989841182984*^-61 + 
       3.00721676273743114956132261899784778`26.22656773050264*^-60*I, 
      -2.040026595699039317427867658769986147649164100994`25.631280339696456*^\
-67 + 
       8.051367388735563325374742849711508427756608807408`26.22746081317534*^\
-67*I}, 
     {
      -3.751357864532408272725465380056233381437309013794615`25.5935300805640\
47*^-64 + 
       1.4805473829434712238006473151179315897989491546636609`26.189800386157\
216*^-63*I, 
      -4.78592641553622770644108161308585722166056507`25.59475500634663*^-71 \
+ 1.888860270163909127747054968845730261730775787`26.19099389873992*^-70*
        I}}|>, 
 "IT" -> 
  <|0 -> {{-5.88394701326718568304863534999253965641`20.67011319657488 + 
       23.22215759321227700822419907684840653397`21.266347031735307*I, 
      -3.36622123304774291072322612794580334718`20.56164070890845 + 
       13.28545613874350388632443780711511776166`21.157874543892923*I}, 
     {-5.14342460616329251563152547011653277412`22.15028724642381 + 
       20.29953983334860161515692192998047510644`22.74651480509566*I, 
      -3.08463866833060153082376912485293911815`22.049337401193224 + 
       12.1741350002937102019859297524069762498`22.64556472805438*I}, 
     {-0.71544788237701199844038519611995601915`22.038688091190092 + 
       2.82365620166650074714210332749305859205`22.634873911037204*I, 
      -0.96665843903103255628082884538047325704`22.32689856225576 + 
       3.81510821891690568585741537702118908722`22.923094314328164*I}, 
     {7.99996405184041085776987281134218055094`23.605776433010906 - 
       31.5734362551158957773249465139730677859`24.20197734904816*I, 
      3.6651053202448986177264264566695252763`23.42641337490833 - 
       14.46506114867063460484824728325059916645`24.02262135550162*I}, 
     {14.25003604359767355874091112483556436351`23.83402593009308 - 
       56.24057830011489801964775815903258461825`24.430261028873307*I, 
      7.67999273841040645353508490123053904347`23.72835574930169 - 
       30.31060634705851808057608996981049236873`24.324590594504674*I}, 
     {11.49162678659084502412109838205971253002`23.890686540666376 - 
       45.3539720257290934445747495367939804449`24.48692316938316*I, 
      7.01003638453313002275023777626681432876`23.81555815404992 - 
       27.66649143656866446650279393679113054876`24.411794426064123*I}, 
     {3.38818945278086602148597249410836792319`23.694164102250483 - 
       13.37215805151304621095361049262397975708`24.290375622028446*I, 
      2.46639517181581560803346729014777514045`23.656920363993517 - 
       9.73411508259683996928887796824532049281`24.25313494855611*I}, 
     {-1.08044839693497810467778301922813718524`23.552135025818604 + 
       4.26420273472613954583520900511213410488`24.148390700514266*I, 
      -0.72063883425751136562242791607916748649`23.426779810706247 + 
       2.84414331726355346723577787404804539849`24.023033935322058*I}, 
     {-0.88722495143168819640828455573323943219`23.88154473667304 + 
       3.50160829054379387669465266094812127217`24.47781219283864*I, 
      -0.79924607229798538748941707913739204182`23.835257119194615 + 
       3.15438228876126422441214059615546189833`24.43151829066171*I}, 
     {-0.12843332796974320397094374529619316484`23.50963498423587 + 
       0.50688746441956814874565906322726581493`24.10587602364094*I, 
      -0.17540279420803998406077979095346461115`23.573687006836117 + 
       0.69226172842898163861057830074817236798`24.169929928186708*I}, 
     {0.0253948922592044304921293311284009015`23.489011188181006 - 
       0.10022595186125495825190780235979567799`24.085268750244822*I, 
      0.01182371088596716874589513294303207435`23.064865748392624 - 
       0.04666460743296993245765101838147148717`23.661117764232724*I}, 
     {0.01125060827914393715673581045879561638`23.809349993052706 - 
       0.04440274494122394835951782489800779176`24.405572092309892*I, 
      0.0120382985772985306129688041156805593`23.686628583832764 - 
       0.04751152008776174649764260960841257407`24.28285214380538*I}, 
     {0.00189635690926027570919058442862886943`23.956569881317503 - 
       0.00748434662999562370093160421689988958`24.552910700898988*I, 
      0.00271744175791617675175862246959392962`23.86734205089023 - 
       0.01072491995771133861419640224002572588`24.463681784898192*I}, 
     {0.00020239904329592747903261557112903826`23.77198224896674 - 
       0.00079880775090861490768184101801678561`24.36824149440064*I, 
      0.00037494275647659783384935180223864363`23.696185040309494 - 
       0.00147978555206231095392751688605696367`24.29243887289948*I}, 
     {0.00001556226963300906071873700787627458`23.737036827902198 - 
       0.00006141956702039182110483007685857461`24.333300604693033*I, 
      0.00003730517433802363195900803745905443`23.669777177863327 - 
       0.00014723222958440753050367253038606836`24.26603741258478*I}, 
     {
      9.108448729128902414844533263139598381116016298009708`23.695868703706704\
*^-7 - 
       3.5948289700874739572754641321191475983275846061145003`24.292962775012\
615*^-6*I, 
      2.8540405716731574233736368656459668261743162483015679`23.6415953854217\
38*^-6 - 
       0.0000112640341225666526777175400807811067731263769546850304`24.238631\
515620916*I}, 
     {
      4.17578399183679530431988477420821985882433254993279`23.60208599788304*^\
-8 - 
       1.64805552658779085116893802456463013700488465972975`24.201261730962365*^\
-7*I, 
      1.73350882905024948560040056134566197648192371018464`23.552513588196156\
*^-7 - 
       6.841634556983694464867858950113496488753425899959724`24.1513971375954\
74*^-7*I}, 
     {
      1.5249561511130556059939616104573561431650054991981`23.153845980875115*^\
-9 - 
       6.0185402730576467510725752695856185386544577381778`23.75004017622615*^-9\
*I, 
      8.5143504689390852428119885113136477253045876852062`23.1170647275921*^-9 \
- 3.36035637213794703396650470921191251781485579954127`23.713261400115854*^-8*
        I}, 
     {
      4.48446042290237855741463659149992083016170463358`22.896956011854787*^-\
11 - 
       1.769880769258272399986533893843151113088509790713`23.493185299430188*^\
-10*I, 
      3.421443232276546442803946735773014250894104639988`22.868704164249255*^\
-10 - 
       1.3503400652147858500609834600263156570402385727539`23.464933475898896*^\
-9*I}, 
     {
      1.0698474636918540307521811588025572448105967828`22.93724241730906*^-12 \
- 4.2223640604736575464722848564726906274357098867`23.53348120971568*^-12*I, 
      1.13381939387738122124679394090490337942312673563`22.906432612707718*^-\
11 - 4.47484190246656052551463223150117101319075359993`23.50267168037089*^-11*
        I}, 
     {
      2.08150029303094295042672150420839668883893398`22.684044386029363*^-14 \
- 8.21505151662506096811360261824112817435563581`23.280269931254676*^-14*I, 
      3.115897460243207946553245292250428346719352976`22.654674827704458*^-13 \
- 1.2297503988887797863392976610399278096778161169`23.250901187890488*^-12*
        I}, 
     {3.315180430667314837775679480995606677984479`22.646830277226435*^-16 - 
       1.3084013543511132024002628602137214462698915`23.243081311912857*^-15*
        I, 
      7.1295387370790890733025291641881122004666201`22.616295105033263*^-15 - 
       2.81381310446964302659929678694046554989528405`23.212544373421167*^-14*
        I}, 
     {4.3338073335462171076724241671333262368408`22.649749595812683*^-18 - 
       1.71042255566381547035829298775692299083213`23.24640020348622*^-17*I, 
      1.362098571367138085886147324259250637025674`22.62170536449924*^-16 - 
       5.375790708253382768721674701097817108601359`23.218332322072158*^-16*
        I}, 
     {4.65862693326426860470552901411025350823`22.604439536481774*^-20 - 
       1.838619018293554644209544794199687178406`23.200786330670184*^-19*I, 
      2.1770775221604385810982401291007525708549`22.577555297264908*^-18 - 
       8.5922659055655346412996305264241214337375`23.17391134534946*^-18*I}, 
     {4.122779509801802795240161345180045409`22.257871043772585*^-22 - 
       1.6271362621520679025584668826067333124`22.854319640523848*^-21*I, 
      2.91484981440277125811097874275829859752`22.230286633579475*^-20 - 
       1.150402979462265916760053028817571428026`22.826741688538124*^-19*I}, 
     {3.0059011228917205019141980566180116`22.03202757730682*^-24 - 
       1.18633817449429079882430445948809392`22.628241406517635*^-23*I, 
      3.271695924368350867928139971153610159`21.999773723213384*^-22 - 
       1.2912393361367979405891371579027579839`22.595987378218226*^-21*I}, 
     {1.80619629790621563719138777933456`21.828705479486796*^-26 - 
       7.12850999162287894591101342736208`22.42493882717665*^-26*I, 
      3.0797584504431557774222437177759544`21.795559653479447*^-24 - 
       1.21548742576976360137979763900535334`22.39179289964128*^-23*I}, 
     {
      8.945462904061980355257977539574562193037108251457`21.65198059464783*^-\
29 - 
       3.5305033990612631665806016489151206320121358898946`22.24821607360708*^\
-28*I, 2.43164742792422019430826702166771`21.619385397803775*^-26 - 
       9.59697625676449279040275159241439`22.215619138981992*^-26*I}, 
     {
      3.6513559474870025942216816044386275624124042391`21.416960177324004*^-31 \
- 1.44107965367916114785638498309259792954661719206`22.013225671752025*^-30*
        I, 
      1.6102589396378860242307652932099909291116556980739`21.38459250769459*^\
-28 - 
       6.3552045553493608403772365478350220583226957109863`21.980858288180638*^\
-28*I}, 
     {
      1.22810747032172138461242104806705904630880309`21.365034164997013*^-33 \
- 4.84696839602849136372354639716938936374544249`21.961357239759504*^-33*I, 
      8.941692804148306371801756747787439785402456229`21.334471769591367*^-31 \
- 3.52901545475890821825219084737264301954046513666`21.930794735258203*^-30*
        I}, 
     {3.40282132259016418788020965596284972433573`21.256103269116693*^-36 - 
       1.342990561209249046450146925600069244970286`21.852332365478038*^-35*
        I, 
      4.16255028605877734799016251626307459063800814`21.223979412534494*^-33 \
- 1.642832583545876991016011642057335338746547234`21.82020640080116*^-32*I}, 
     {7.76496880420077442253524531926467284322`20.9699446087254*^-39 - 
       3.064598115362724137302485087009709104645`21.56618163626459*^-38*I, 
      1.624004225237658295475276228467882419254632`20.939783680586103*^-35 - 
       6.40945303645258939495735632405257014352008`21.53602089149736*^-35*I}, 
     {1.458858931729431994588757751857533356`21.00603274448325*^-41 - 
       5.757674557996195846200628205501974881`21.602262423661056*^-41*I, 
      5.308498905612448206155348359826932897719`20.973763870153856*^-38 - 
       2.0951038119746126826844733136202167201976`21.569988504939456*^-37*I}, 
     {2.256004296577733598896704105831789`20.73456079701089*^-44 - 
       8.903765990408176922363523853365094`21.33079467364602*^-44*I, 
      1.4534047030763207162375471328045392711`20.70306702255802*^-40 - 
       5.7361483686803552901459179161350487631`21.299300996174725*^-40*I}, 
     {2.870836668577469275314407954069`20.7350186426968*^-47 - 
       1.133032323230596963018354023863`21.3312475247896*^-46*I, 
      3.3320681051276454767161574621569215`20.70171201002669*^-43 - 
       1.31506640821404567132804249221112137`21.297934514420955*^-42*I}, 
     {
      3.0055144875164068032928889615532214949792334014`20.626594771376283*^-50 \
- 1.18618558121640436219461538347868524705019873724`21.222846875348544*^-49*
        I, 6.3950974923748309513406499249275`20.592273075609445*^-46 - 
       2.5239513791852247533055496072881`21.188512084280028*^-45*I}, 
     {2.5881082144002731421425815294075810083932092`20.458663924770462*^-53 - 
       1.02144796150565212516570260242837483180032079`21.054880393127263*^-52*
        I, 
      1.027287848148225495361376582540331413058104614351`20.42610862034785*^-\
48 - 
       4.05439414214635436917633077585233301523790797927`21.022325565959477*^-48\
*I}, {1.8328302721082758471837222869051914197057`20.610360341151473*^-56 - 
       7.2336262248009133194704181596308309969401`21.206624528334416*^-56*I, 
      1.380913851078672289806642067184381691599015849`20.5762851491764*^-51 - 
       5.450048921258431830874715501001032760448890394`21.17252986794946*^-51*
        I}, 
     {1.0672642837717027485569053402318006156`20.135462706800727*^-59 - 
       4.2121690313440417908004263685054334679`20.73169659900415*^-59*I, 
      1.553100777547998216323444603810504269991676`20.104343992440167*^-54 - 
       6.129618593273758285797641664486062581455703`20.700578020186445*^-54*
        I}, {5.109460637248403969750371540144909`20.201516250794587*^-63 - 
       2.0165494330074337213340596408528201`20.797746746718442*^-62*I, 
      1.461271250055151223282399913039169167846`20.17086211957521*^-57 - 
       5.767195248138124920267321604201396425732`20.76706735975998*^-57*I}}, 
   1 -> {{-0.02828553491978198182333611188428217513`26.83189262603905 + 
       0.1116344433480470295381402302986663993`27.428037677770725*I, 
      -0.01856315113533291721905277779998399171`26.831892600724572 + 
       0.07326313784256091206930419472821359882`27.428037651708834*I}, 
     {-0.21535521461000170293835175025993626497`26.75718096419229 + 
       0.84994183681756045243875743596320928405`27.353405108505257*I, 
      -0.14348288263568376771090575075819774374`26.757180941670907 + 
       0.5662835006809615082139302750140347123`27.353405085974412*I}, 
     {-0.44631885285533304644703098019676713284`26.72498861405294 + 
       1.76148539653030719551787072534802348963`27.321224368588787*I, 
      -0.30654602621784653266104811570595316947`26.7249885863219 + 
       1.20984436371581606409175025441801904443`27.321224341449955*I}, 
     {-0.58460701098366903394461170311087286289`26.702325645324258 + 
       2.30726689219814600705121620267774318607`27.298560345452355*I, 
      -0.42046117378940067597232450275500522027`26.70232561076 + 
       1.65943296524398884830752293249789811958`27.298560311925787*I}, 
     {-0.56835917554791003674706710356106337955`26.68231454257796 + 
       2.24314160449806777665763933326251490167`27.278549772160343*I, 
      -0.43500036832552055208207763528115989157`26.68231449874908 + 
       1.71681476457611261555282918168623589769`27.27854972774907*I}, 
     {-0.42696459900587594601859764830328966636`26.67810162943398 + 
       1.68510001576842930696665228109248543918`27.27434616220128*I, 
      -0.3535439328375486188195101600124838679`26.67810157173068 + 
       1.3953308733007787386584008279795902854`27.274346092051925*I}, 
     {-0.24937907851290196130700945534855444751`26.721021340743416 + 
       0.98422372747728487830145183811954044476`27.317294126488704*I, 
      -0.22721715194336838939240616195818485819`26.721021176107 + 
       0.89675731246598824731746838455300435941`27.31729378312861*I}, 
     {-0.11283820716137932214408994341166947038`26.71922965548643 + 
       0.44533824375520370721356079086376417164`27.31549906589081*I, 
      -0.11509223892357549912419422615210721513`26.719229579896915 + 
       0.45423422474956021128268691144929704165`27.315498758298315*I}, 
     {-0.03936692098556129689424616141223476812`26.53859417422258 + 
       0.15536931944236180165435663052135384291`27.13481740153027*I, 
      -0.04574164269982882327232236561621616141`26.538593918941416 + 
       0.18052841620645610987649211329816532399`27.1348169774877*I}, 
     {-0.01056642858738083612506089156643997595`26.429562919150037 + 
       0.04170249482198028214782163879061989694`27.025805930995702*I, 
      -0.01423488473074280487811797240836276363`26.429562168009962 + 
       0.0561807806550874229159255752905820963`27.025805169460263*I}, 
     {
      -0.0021853016792836050188814438585969943491191950080634519552`26.443993\
00586714 + 
       0.008624724164002410532127478487891593400965469527701716992`27.0402015\
36054084*I, 
      -0.0034744503066137642361246368437566339035317767829685534721`26.443991\
285677434 + 
       0.0137126035275371943344631628794569322755190467204839636992`27.040199\
71902071*I}, 
     {
      -0.000349986468471049252898900960404057232135026476352464165`26.4586924\
6635452 + 
       0.0013812906384100139255650554608924638616277505537764123897`27.054719\
517835544*I, 
      -0.0006685090199973007923962082537999112612535225220554280676`26.458690\
64839587 + 
       0.0026384027218221098377177081334359704570892735970821947887`27.054715\
0631788*I}, 
     {
      -0.0000437245261094028263809071021365193354583912635967616257`26.363307\
92772124 + 
       0.0001725674676729060728207833679395498857244639080817240395`26.959635\
87186726*I, 
      -0.0001021429739519114336809273353751737347870224821354743972`26.363304\
54797298 + 
       0.0004031273960833260231061423910551322396107951720325766524`26.959627\
336081983*I}, 
     {-4.2964215868296231087068985473323705854132741114050773`26.364038515611\
9*^-6 + 
       0.0000169566753322674919388881301641857933803760088679730928`26.960641\
371598893*I, 
      -0.0000124958688371124063089203726980753483176974691740698854`26.364018\
709143732 + 
       0.0000493174113813790773113775914499231150661359017994515858`26.960621\
02199604*I}, 
     {
      -3.347034208501490217138080420682479529089392552166303`26.2723547835946\
82*^-7 + 
       1.3209730761415453567334101716516993973500402106031721`26.868532750793\
75*^-6*I, 
      -1.2337861464953898756283979857523350995975582557197773`26.272320419908\
365*^-6 + 
       4.8693804117601770864971663788274015062940166596206488`26.868493835350\
396*^-6*I}, 
     {-2.08177203753842960941561851094366318482864369451093`26.34278473851515\
3*^-8 + 
       8.21612400992993201482369658207646245726554690090659`26.93935418964605\
7*^-8*I, 
      -9.90073234377401183602281652454627600849053844935865`26.34275765472439\
4*^-8 + 
       3.907519327704960773227617231595259240266808166648313`26.9392445587429\
56*^-7*I}, 
     {
      -1.0397876881398562300405185780052002944408293817115`26.274791175747588\
*^-9 + 
       4.1037272264724155931042124655894970324064433152164`26.871142421544203\
*^-9*I, 
      -6.4946355301185878426476062328497684672645930270284`26.274630987621542\
*^-9 + 
       2.5632360293323567182724454968588419283935781667072`26.870932289236816\
*^-8*I}, 
     {
      -4.18982501689283617725939080132169082765920545699`26.15478601788051*^-\
11 + 
       1.653597094108477447124353487697014722835110413202`26.751020938269107*^\
-10*I, 
      -3.498560011033909291284797162298036148778321677567`26.154424758966442*\
^-10 + 
       1.3807757232067155808341743698220737751273898941521`26.750660727503355\
*^-9*I}, 
     {
      -1.3669205412296012702268790778406748915955271796`26.24374387220502*^-12 \
+ 5.3948215635284820013652157931293388460954918672`26.83955417880492*^-12*I, 
      -1.55314754494224933117694679080701557350380099696`26.243415014626756*^\
-11 + 
       6.12980317002080826177645719504487105362169183237`26.83857506423589*^-11\
*I}, {-3.62065613416303662408489665843145888458057954`26.0997509576992*^-14 + 
       1.428963366746531647598003228745085092634702394`26.696095566931355*^-13\
*I, -5.697848181175462832291310068321472693326424158`26.09873525646498*^-13 + 
       2.2487681841305893046193692033784778046950361069`26.694565263682026*^-\
12*I}, 
     {-7.802871985582054427139564870823340851424014`26.10739393420841*^-16 + 
       3.0795573535974588102618972120850509211499196`26.703670401013873*^-15*
        I, 
      -1.73099744663743095803517544845052042605326073`26.10402917518019*^-14 \
+ 6.83172289088000698696417091153190023687591161`26.700353228715805*^-14*I}, 
     {-1.37045507301154639750710431868472538351069`26.136314754711915*^-17 + 
       5.40877129045047391262989738900820178004274`26.731570014007573*^-17*I, 
      -4.361904947162287791126747551233392622630134`26.133971882410613*^-16 + 
       1.7215118331490536183410181983078560092417076`26.724196452901086*^-15*
        I}, 
     {-1.964189008560090029905557183711661375303`26.07381982288066*^-19 + 
       7.752059390879927621073749170693569650281`26.669258564716554*^-19*I, 
      -9.128576763639373780711834497575847211154`26.064206666774453*^-18 + 
       3.60277289596562761822878929432326179285481`26.656212917954804*^-17*
        I}, 
     {-2.2996332257711016298814139528222078038`25.98274792732936*^-21 + 
       9.0759561659938871900195434833808019696`26.57882363443289*^-21*I, 
      -1.588234359954689441935743634378641394192`25.96212754536194*^-19 + 
       6.268280206918926152754809741013182595278`26.557639484963357*^-19*I}, 
     {
      -2.20115839466440914410224226925963319276265903175592284`26.01646139862\
4696*^-23 + 
       8.687305819250743662679302893836196618596955438185120601`26.6041408272\
06777*^-23*I, 
      -2.2991177182324244514856285578468958293`26.004822666865813*^-21 + 
       9.0739216138001543728950140550326654534`26.55959987440061*^-21*I}, 
     {
      -1.7236721427087869537881803640011170290908771745642606`25.996354561861\
52*^-25 + 
       6.8028121338888947784786076435954103462451132698725436`26.591214546729\
752*^-25*I, 
      -2.77093916883246460854640567314567347442735202469636955`25.92415340978\
8122*^-23 + 
       1.0936058043136931881285727771123416742929917319044124527`26.512403621\
34776*^-22*I}, 
     {-1.10486634848510261214525474473704149323041217346052`25.89393128901574\
3*^-27 + 
       4.36057299736138271715833998184266350823277938849293`26.48414999334474\
4*^-27*I, 
      -2.7819206928178213708005270048784473887531828313027466`25.799659978451\
81*^-25 + 
       1.09793987938314207159649474903562156303815471169049128`26.37075360462\
7133*^-24*I}, 
     {
      -5.79984975174758451609681915851844394567646161265`25.968899018574525*^\
-30 + 
       2.289025116105673573503950577431869535280619810448`26.520344113953417*^\
-29*I, 
      -2.32759407253810083514383905277636211586150667453479`25.88530366694227\
8*^-27 + 
       9.18630916349689696095314832702748326909542277247297`26.31283055338399\
3*^-27*I}, 
     {
      -2.494269870119862441381921431292363859054550798`25.752595438806537*^-32 \
+ 9.844128078196606539426411433229915246202055643`26.351263341574732*^-32*I, 
      -1.623587190352787403633261170624537001044319859872`25.499459853940653*^\
-29 + 
       6.407807126012454161022636714343377352113084347908`26.102763616394572*^\
-29*I}, 
     {-8.790865587134349234341202279848314059773401`25.826990781208256*^-35 + \
3.4694885182493476889189270167753570398522836`26.331527376908152*^-34*I, 
      -9.444646492262344382806514853757507703633096862`25.608804091200785*^-32 \
+ 3.7275160493620901416001284395791928525419989447`25.9599089392945*^-31*I}, 
     {-2.5398150458541529635673553280129872548747`25.690828976837395*^-37 + 
       1.00238810987672244414709201000713982639103`26.241374844984733*^-36*I, 
      -4.5830324779176633193057996050648420246554663`25.255556852275706*^-34 \
+ 1.80878417526601424798862871994967824469535602`25.766003031646765*^-33*I}, 
     {-6.016699725313270634534344067803110117`25.492018744626534*^-40 + 
       2.37460923589587010918624918338087277729`26.059278543774944*^-39*I, 
      -1.85556457406129577897462153220183251437795`24.987878406924*^-36 + 
       7.32335163217360020258143982140575993366969`25.53656248557393*^-36*I}, 
     {
      -1.168933295758521438479290288891445407438549746141870189`25.6120107246\
0417*^-42 + 4.61342584303533388138054996701490493`25.911624539664214*^-42*I, 
      -6.26960538642326492338027328196201420266`25.211853719884694*^-39 + 
       2.474423444033184881198494224212366515871`25.317933623166226*^-38*I}, 
     {
      -1.862832583844878166039345664084245490978660551933821`25.13373146372295\
*^-45 + 
       7.35203626651901400011866992596751934421241966125988`25.74054403772756\
*^-45*I, -1.768149912085115283619723551668195955`24.485145366873432*^-41 + 
       6.978352424704349399971506631148023453`25.094138926417802*^-41*I}, 
     {
      -2.435444964929145298811821088734181116301350250711`25.36782601943227*^\
-48 + 
       9.611963985681082477773147537217382652518729118932`25.550673488340152*^\
-48*I, 
      -4.1627179189510817723842921553574347324423222674230055`24.776880914062\
85*^-44 + 
       1.64289874317365952889671273017693577639853566946742692`24.86871022404\
0832*^-43*I}, 
     {
      -2.612537860499851771836598977846228309224618681`24.777460663576075*^-51 \
+ 1.0310896032538127399403210030301956644953019372`25.326971095368084*^-50*I, 
      -8.1822025810371046123742844615135541262541989153335`24.09556872413724*^\
-47 + 
       3.22926765601387901773377765530920567331056489373528`24.639785515462478\
*^-46*I}, 
     {-2.299741288021295341301050445693148910451695`24.661234613302025*^-54 + 
       9.076382654981333404594098822000520252315486`25.12834140273759*^-54*I, 
      -1.34291467311147540531418879262581013317464683564`23.960804850961654*^\
-49 + 
       5.30007766944785818990445062066601395148658737862`24.41968318943441*^-49\
*I}, {-1.66139853908115620799350025695765759858`24.567757185166336*^-57 + 
       6.557037072679585185955248355028170396778`24.919285078773473*^-57*I, 
      -1.84058312336975019665154390381771572773924293`23.86037984316088*^-52 \
+ 7.2642243816817860594937987529325901292341903`24.201101178146423*^-52*I}, 
     {-9.85118132443011519534966229180459973`24.123914382826527*^-61 + 
       3.887963040445512160737827089859315344`24.706828886063*^-60*I, 
      -2.10683374663635578805912579483048520817538`23.40287275296261*^-55 + 
       8.31503498871934213236501721665384295705601`23.98544123022696*^-55*I}, 
     {
      -4.794675460742768408499972088994635202139886254256517`24.4790744644325\
93*^-64 + 
       1.8923132534439813808681294414973504688371496936606668`24.492359843789\
28*^-63*I, -2.0142236749974400607484390217767670565`23.770305928443573*^-58 + 
       7.94953107213607388215777012629493375382`23.765823997588676*^-58*I}}, 
   -1 -> {{-0.02829669182749289429319072341554807148`26.831892635419603 + 
       0.11167847628521174931930892646886743855`27.428037687428237*I, 
      -0.01859550082936640485486135659717129147`26.83189263227067 + 
       0.07339081229157344875129673377517243989`27.428037684186332*I}, 
     {-0.21544052984764299819892071927256167223`26.75718097208337 + 
       0.85027855023274608806867350285051562891`27.35340511639966*I, 
      -0.14373446195382875088696102254352255147`26.757180966667516 + 
       0.56727640808818026822384035959843816506`27.35340511098153*I}, 
     {-0.44649708172979707065370525240865057204`26.724988621189766 + 
       1.7621888119419572451444101623109884827`27.321224375573227*I, 
      -0.30708966107613371375318084331722323423`26.724988607330292 + 
       1.21198992592496631142252860426507454853`27.321224362009723*I}, 
     {-0.5848428688120397916386663147200836487`26.702325657999726 + 
       2.30819775164464827222742544477274412941`27.298560357747306*I, 
      -0.42121813797526441936336322892037262982`26.70232565370895 + 
       1.66242047372713963946330272172016247065`27.29856035358534*I}, 
     {-0.56859098905539473654759567952595764158`26.68231455993063 + 
       2.24405650223438438085772675911486765965`27.27854978974358*I, 
      -0.43579676144012594889009689144535507148`26.682314558328937 + 
       1.71995788710454723612683260030247893111`27.278549788120614*I}, 
     {-0.42714047180993689534085869560851522993`26.678101651472762 + 
       1.68579413248345997157790507784352890129`27.274346188993434*I, 
      -0.35420197826665815417225290131848085244`26.678101647852323 + 
       1.39792797939704682855071247386047824955`27.27434618459223*I}, 
     {-0.24948257418624737933091346341509967598`26.72102138581208 + 
       0.9846321935683668885832999485946506726`27.317294220481653*I, 
      -0.22764626473631907185690789416117430403`26.72102137308501 + 
       0.89845089075292645407661331637848936495`27.317294193939198*I}, 
     {-0.11288523186265516333963935427849396711`26.71922968202766 + 
       0.44552383601518480964277769225298651921`27.315499173893535*I, 
      -0.11531207411987669855917304856540656147`26.719229677630064 + 
       0.45510184771787217855708643898110475738`27.315499156000886*I}, 
     {-0.03938333248810019183595996671149413746`26.53859426425636 + 
       0.15543409067457043469754620406449924562`27.13481755108412*I, 
      -0.04582966059180383106019892422706255836`26.538594256084785 + 
       0.18087579618011277442992451203220898524`27.134817537511015*I}, 
     {-0.01057081787128549016755648690193186314`26.429563172596364 + 
       0.04171981799676846370834522083591974862`27.0258061879496*I, 
      -0.01426236335778401356951725236863037788`26.429563148954653 + 
       0.05628923047731682584712170861401863759`27.025806163980718*I}, 
     {
      -0.002186202880747314774847190012009053726165951511187685376`26.4439935\
69317566 + 
       0.0086282809333557567142661061879894602095947958291984809984`27.040202\
131225936*I, 
      -0.003481151120768137006018660913040645919249548166787778673`26.4439935\
59051545 + 
       0.0137390496124432627953602153794668859286328427202966716416`27.040202\
120382038*I}, 
     {
      -0.0003501292873045090386139471544342176219598532927575618093`26.458693\
034007666 + 
       0.0013818543011096275802698165675537395283827806012593823824`27.054720\
908798263*I, 
      -0.000669792298050243531012025089096506537801324703384109232`26.4586930\
2618477 + 
       0.0026434674318057572832476326576398704853858939762265441637`27.054720\
889631586*I}, 
     {
      -0.0000437421333567813385474189661835501930387835866078777279`26.363308\
933760024 + 
       0.0001726369581480045977106349489982605417251637570688129553`26.959638\
412708205*I, 
      -0.0001023375022242337673441520489068071694936525590993967654`26.363308\
91659277 + 
       0.0004038951402839482825238185927874202421448230574957664967`26.959638\
36935369*I}, 
     {
      -4.2981251578685047500507801031212864028132626152550716`26.364044184548\
774*^-6 + 
       0.000016963398811429853562512950886826443400390756109245623`26.9606471\
95994582*I, 
      -0.0000125194158628603024949307018020534412553593707903608095`26.364044\
136238146 + 
       0.0000494103443635313831159029823219560682535220411498898228`26.960647\
14635925*I}, 
     {-3.348338868186724779864387041458242092311954577692094`26.2723642709918\
5*^-7 + 
       1.3214879858228819445125412424784516069421382242516687`26.868543494947\
95*^-6*I, 
      -1.2360817084964979562559448340747837083140820396767594`26.272364202511\
29*^-6 + 
       4.8784403000349223151648806748562606822975999097884548`26.868543417396\
584*^-6*I}, 
     {-2.08256888344079074382663858277945521688084101534749`26.34279199074967\
4*^-8 + 
       8.21926891947456448810567912292246732249416743487739`26.93938354908876\
*^-8*I, 
      -9.91889237851765523264173092066851045959145756635412`26.34279195034107\
*^-8 + 
       3.914686543653102546445115923603079459845797027258474`26.9393833855156\
83*^-7*I}, 
     {
      -1.0401782664125178602703808635772442577676555961124`26.274832974686767\
*^-9 + 
       4.1052687206734649434390622460534868696575131725019`26.871197256723608\
*^-9*I, 
      -6.5063666280389257627061177010277281107665020506399`26.27483278280576*\
^-9 + 
       2.56786593854182501106987511271825275531228698813872`26.87119700499842*^\
-8*I}, 
     {
      -4.19136909198806548176326725037846700262524643913`26.154878312942095*^\
-11 + 
       1.654206493804231317343016112283448387898619674732`26.751112965408463*^\
-10*I, 
      -3.504779115343347110852864580157037516581038347399`26.15487796866383*^\
-10 + 
       1.3832302154044996298516901854411737536723307715318`26.751112622129668*^\
-9*I}, 
     {
      -1.3674147962784322935926680000631582805101735219`26.243826385777933*^-\
12 + 5.3967722385786336913639918717517242880408661303`26.839800078486252*^-12*
        I, 
      -1.55586387470536679569527521153709771907319779179`26.243826130815766*^\
-11 + 
       6.14052370127168721354885362204284775350424329986`26.839799318562463*^\
-11*I}, 
     {
      -3.62194103021217613033038332647246854815575194`26.100002228972237*^-14 \
+ 1.429470476319013083466926986494375640473116737`26.696474424157255*^-13*I, 
      -5.707652479016829806290081219313636224005648397`26.100001581685373*^-13 \
+ 2.2526376436795901101749275427621030202558230804`26.696473448071664*^-12*
        I}, 
     {-7.805591125905239148817304165564348912344627`26.108218578788907*^-16 + 
       3.0806305159655201698453834382159158711137303`26.704483327344903*^-15*
        I, 
      -1.73392863671927758934746037727632875759731893`26.108216795254293*^-14 \
+ 6.84329141076348342950844225472227206845430959`26.70448156917749*^-14*I}, 
     {-1.37092434609635574005923918960435327400808`26.136881986207875*^-17 + 
       5.41062336925151062313015990524819272531037`26.733368156975164*^-17*I, 
      -4.369176877030895993822745380707543031587771`26.136880950684358*^-16 + 
       1.7243818437224805628426561598159497228123252`26.733364869779614*^-15*
        I}, 
     {-1.964850401883683612627019388840278627007`26.076150375894997*^-19 + 
       7.754669710102204271734146626386675545092`26.67243694442915*^-19*I, 
      -9.1435682243089453833828168564822403013389`26.076146754223394*^-18 + 
       3.60868957165010028683236784012721200397928`26.672432000444502*^-17*
        I}, 
     {-2.3003953251912964209469717574846206784`25.987787917863056*^-21 + 
       9.0789639416923349194743996803685920713`26.5840056542225*^-21*I, 
      -1.590805374434510814325988912848687696648`25.987781203667165*^-19 + 
       6.278427222738446663798040074272444281531`26.583998749690814*^-19*I}, 
     {
      -2.20187694579686509703090426353522628973822001356858691`26.01925098007\
498*^-23 + 
       8.690141723041013837743805811896952855629646376832974393`26.6153407547\
61238*^-23*I, 
      -2.3027889162519480875575183777000826045`26.019247728159534*^-21 + 
       9.0884107209884137170280860418986187203`26.615327571701194*^-21*I}, 
     {
      -1.7242268921613895768492885687536015195056816920952184`26.015168870766\
185*^-25 + 
       6.8050015620370475078460046849816897795803088391589197`26.611958360363\
825*^-25*I, 
      -2.775306863830330376254823663612514895256812022496515861`26.0151499579\
4327*^-23 + 
       1.0953296013045706462367657720519154034169677119205918312`26.611937461\
27832*^-22*I}, 
     {-1.10521723612998822934268215174178200879477620451899`25.91921394205082\
8*^-27 + 
       4.36195784467028469775186616516769060973835217356201`26.51548118860817\
4*^-27*I, 
      -2.7862525701803585672464178432553279508333063698100494`25.919191702073\
018*^-25 + 
       1.0996495402376753236471346937022777435815081651773262`26.515453433553\
9*^-24*I}, 
     {
      -5.80166887965446672785471714405718249252366087956`25.990860059771276*^\
-30 + 
       2.28974307081941550090009491529526605653302118116`26.587009740232023*^\
-29*I, 
      -2.33117726778573776026992584158046788253027726660877`25.99084326563236\
*^-27 + 
       9.200450950385910790198097536145878552268345761847`26.586956022790293*\
^-27*I}, 
     {
      -2.495043151541506157035350218335318718643470452`25.840445914326654*^-32 \
+ 9.847179985869606206160917827028602246450174973`26.436779603676204*^-32*I, 
      -1.626059993174379005838047915523043955239173879424`25.840382278767926*^\
-29 + 
       6.417566530148905482191166491036917035695209997673`26.436717830550688*^\
-29*I}, 
     {-8.793561571122335109196772681932092939103497`25.897882979017186*^-35 + \
3.4705525415129260141125334781038452605643846`26.49407151039453*^-34*I, 
      -9.458888077417149978981132534131250652428686285`25.89783866641971*^-32 \
+ 3.733136771882132152911097383273369060803331216`26.493958077696192*^-31*I}, 
     {-2.5405861368846310979763269592190294533346`25.91039912837006*^-37 + 
       1.00269243616293984472544536642264108152295`26.506968029005037*^-36*I, 
      -4.5898791431997779977644973975845186024967323`25.910253793602976*^-34 \
+ 1.81148634678133789289359413343910385846548576`26.50678176254115*^-33*I}, 
     {-6.0185093458285948129059916361902472691`25.796007249230616*^-40 + 
       2.37532343832998471829764698869346418114`26.39222371225751*^-39*I, 
      -1.85831269314894373579033065959674092614465`25.79580857469536*^-36 + 
       7.33419762626470601605207040218127211139767`26.39199783317725*^-36*I}, 
     {
      -1.169281820129365743582977005848313956056748249142545673`25.7968378986\
83243*^-42 + 
       4.614801363217037137652859234556398492348137536967758931`26.3929318087\
7099*^-42*I, 
      -6.27881617502551649854024058564524339174`25.796745298859168*^-39 + 
       2.478058663453022588799004637085666237544`26.392577727975503*^-38*I}, 
     {
      -1.863383519759102089975130640943177266310887697246902`25.81061373879539\
*^-45 + 
       7.354210643785672006387843787966236603502094727041556`26.4070247824362\
13*^-45*I, -1.770728133999334215842389248066879812`25.810028860323754*^-41 + 
       6.988527886085504895297847359681451002`26.406457423189224*^-41*I}, 
     {
      -2.436159856780679196958131602393235955246117533421`25.83884977643293*^\
-48 + 
       9.61478544739734039786513237077816641850386695759`26.43517059218922*^-48\
*I, 
      -4.1687456512853966970443023049363244272072192420340498`25.838576071269152\
*^-44 + 
       1.64527770664633426559779659407923177380538700860652166`26.43423973409\
6437*^-43*I}, 
     {
      -2.613299399799313185842862347736305467643934301`25.657362415209978*^-51 \
+ 1.0313901597609607826312967055297292228738248371`26.253573776689603*^-50*I, 
      -8.1939742532998956715539119951475393424494348073142`25.656535566393625\
*^-47 + 
       3.23391357868799210124396222416363194227102541048171`26.25263891732073\
8*^-46*I}, 
     {-2.300407315522776183272745326793832628049919`25.730935402047002*^-54 + 
       9.079011263900809955426324796747432636799764`26.326814008695614*^-54*
        I, 
      -1.34483514121057558684333991510902940953901560711`25.729719814137407*^\
-49 + 
       5.30765717564488588442405418839728898255389115044`26.32514067819053*^-49\
*I}, {-1.661876805579038080042426851999896276646`25.73682743068385*^-57 + 
       6.558924645759411325765644683324373489261`26.33345135127972*^-57*I, 
      -1.84320064297229176345240829612292488392213464`25.735420010905134*^-52 \
+ 7.27455493914202239452173947189540819560371651`26.330902460260855*^-52*I}, 
     {-9.85400134090547197482625529353887113`25.624145588783268*^-61 + 
       3.889076015576976289855057781495316683`26.220357276673102*^-60*I, 
      -2.10981440212959645365339905395230198214094`25.621309855776744*^-55 + 
       8.32679873360675135267033379864285218238805`26.21743080535033*^-55*I}, 
     {
      -4.796040860224507014636721401687628218376532480051037`25.6614498600456\
86*^-64 + 
       1.892852135284200706873320112809623299297843393345954`26.2565665642563\
35*^-63*I, 
      -2.01705959740695233995636200448375943549`25.660252067310036*^-58 + 
       7.96072359935756705574507905221016749626`26.251775949931535*^-58*
        I}}|>, 
 "S0" -> {2.29666149681281159738241072182746890589`24.031281941515957 - 
    9.06422765143756652502707862241062657439`24.627575304892343*I, 
   0.95877044156083552593027337474954116308`24.1142682338977 - 
    3.78397668086349573772029372578977974146`24.710567022540843*I}, 
 "T0" -> {2.91620636620000474060048157609360336686`21.251541282306796 - 
    11.50938369389260162303083758922915654148`21.847774654336924*I, 
   1.46696478865536748582628236538081005026`21.08696876865662 - 
    5.78966592136803958228778883318024396522`21.683202202607774*I}, 
 "Sc" -> {-0.05209558478342046529299945597265610716`26.707070063495333 + 
    0.20560550205896401517930409679211130078`27.303305136204226*I, 
   -0.01434362026134692847341378165115028029`26.715225246119324 + 
    0.05660992687648896716406723295388884231`27.311468172193315*I}, 
 "Tc" -> {-0.67129250094121353254201609788455379358`26.700663668767568 + 
    2.64938827845467255370372472684760720426`27.296903371061823*I, 
   -0.52151204973625245529997669736919768114`26.696883756719195 + 
    2.05825018111604783062203618952370802344`27.29312453750187*I}, 
 "kappaFit" -> {1.00056194276864164048254376617093756643`21.10340215191901, 
   1.00202283415134615556111098243342390996`21.15148639047246}, 
 "kappaFitIm" -> {0``21.103158789479682, 0``21.1506093832962}, 
 "residual1" -> {0.00015502027698775804433438108221141586`17.85285075976946, 
   0.00108628598477838316646849895130600252`18.456568961228545}, 
 "residualMinus1" -> 
  {0.52740310832958871123306004623878745977`21.403414454548667, 
   1.04341599449107041873053308779529039631`21.45124558957354}, 
 "neutralOnly" -> 
  {0.26975889579155028609476265704823975835`21.102944550412307, 
   0.53004799174577620888187289758302951604`21.151064222523523}, 
 "residualP2measure" -> 
  {0.07211139018980248682866143067519462712`22.36214068297671, 
   0.17532601536879366730526434690497782037`22.48258863050694}, 
 "chargedFractionS" -> 
  {-0.02268317941312467320630596603397730032`24.079078258377972 + 
    0``25.90975283827065*I, 
   -0.01496043227823769190283590294667146269`24.16201149054476 + 
    0``26.173413441740312*I}, "chargedFractionT" -> 
  {-0.23019375745206561619410631921245833402`21.29959455085936 + 
    0``22.12406127700263*I, 
   -0.35550413600197921280133332390837079071`21.135022245870147 + 
    0``21.770737922786108*I}, "time" -> 2321.736082`9.817357844279535, 
 "kernels" -> 8|>


==> anc/paper_scan/point_B_b1.150000_N7_h0.125000_P5.000000.m <==
<|"b" -> 23/20, "Ps" -> {3/10, 9/20, 7/10, 11/20}, "ws" -> {1, 2, -1, -2}, 
 "lams" -> {0, 0, 0, 0}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 7, "hstep" -> 1/8, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.0625`40., 0.1875`40., 0.3125`40., 0.4375`40., 0.5625`40., 
   0.6875`40., 0.8125`40., 0.9375`40., 1.0625`40., 1.1875`40., 1.3125`40., 
   1.4375`40., 1.5625`40., 1.6875`40., 1.8125`40., 1.9375`40., 2.0625`40., 
   2.1875`40., 2.3125`40., 2.4375`40., 2.5625`40., 2.6875`40., 2.8125`40., 
   2.9375`40., 3.0625`40., 3.1875`40., 3.3125`40., 3.4375`40., 3.5625`40., 
   3.6875`40., 3.8125`40., 3.9375`40., 4.0625`40., 4.1875`40., 4.3125`40., 
   4.4375`40., 4.5625`40., 4.6875`40., 4.8125`40., 4.9375`40.}, 
 "IS" -> 
  <|0 -> {{-0.02573271234405750911355332707471060085`22.925866289786196 + 
       0.08586299606408502888155510843180754826`23.44918681725221*I, 
      -0.00536136450560078434608142484574734371`22.759647252471993 + 
       0.01788940136925880367567353463385477921`23.282967695344926*I}, 
     {0.06306639863504362781916815846107921798`23.160774188993294 - 
       0.21043525709124394151543619173778920832`23.684154663934834*I, 
      0.04958939210836144644833094791607515657`23.43382287849632 - 
       0.1654661864824323260123528494799024229`23.957219914135923*I}, 
     {0.58173180629605217815446082871071436242`23.947239079957455 - 
       1.94107932061370315551234589327935932561`24.4706471129309*I, 
      0.35511024484702259563463331002551763982`24.08747069495481 - 
       1.18490538999311751601573116408228631881`24.61090285318384*I}, 
     {1.90122474322216539057201083118447513381`24.177142833310334 - 
       6.34386497861443729393754245460318466204`24.700454550860634*I, 
      1.06332223484235177512961589120384474861`24.27740729694962 - 
       3.54801435792706050342891454622523187264`24.800718227343285*I}, 
     {3.85566482395182957705890747402873291089`24.27127275450782 - 
       12.86529492798915683014907383690919738362`24.7946787620123*I, 
      1.9676519631518356528291045514581749746`24.340402648846705 - 
       6.56551437363775429095541028287346351829`24.863817964930067*I}, 
     {5.32283460038786437409249607935043710629`24.19160809027269 - 
       17.76083765411625650857937586044905478328`24.715028808815696*I, 
      2.44383494615609359650491574544133022311`24.240987774295434 - 
       8.15440624981499852589008348702346205758`24.764415392717925*I}, 
     {4.97682236663862016412577965908475013559`24.039105283260454 - 
       16.60628982925792926256815297884081064675`24.562437463276243*I, 
      2.02349451493903139507303922657529362701`24.08110947049705 - 
       6.75184563713628417860677080578316480376`24.60444201938589*I}, 
     {3.1559137158536430631954192321911666046`23.903379982324317 - 
       10.53041759997407436791544554228674683006`24.426802836563382*I, 
      1.11754074884779757301269216902246743869`23.93856427728657 - 
       3.72892665323452354371413847282976488097`24.461993416963494*I}, 
     {1.38693806134449790283162329155911658903`23.786172696690645 - 
       4.62783152083278894646291542872356635753`24.30952431508728*I, 
      0.42037296170980589661158757257484531613`23.815908796971794 - 
       1.40266915800161186435752213731712994455`24.339261786387578*I}, 
     {0.42182196711498455016294908900239128703`23.64395848859659 - 
       1.4075040912079601725614820819217887569`24.167213711424743*I, 
      0.10748244197558364718375860256132912767`23.675329479771207 - 
       0.35863939910084906205961346920241993494`24.198580916983406*I}, 
     {0.08698073544783168181221655063779262759`23.52260191509057 - 
       0.2902308332503894378232958891252092296`24.045927437705913*I, 
      0.01829194044897796994996627407974786475`23.552347450872524 - 
       0.06103518314647364367227448186256908674`24.075673244778923*I}, 
     {0.01234084862147172011159667540654490122`23.177220564272684 - 
       0.04117802361621609190553554772004609143`23.700535777853084*I, 
      0.00210221619020452263889744648959098186`23.205669701619296 - 
       0.00701451825411907900132443394250845073`23.72898461464758*I}, 
     {0.00127880194250320792229980884855523311`23.025088943037446 - 
       0.0042670109815009028812557585349269074`23.548410382077417*I, 
      0.00017314862551965028596026465650411143`23.055497751673805 - 
       0.00057774942465125468138508564717690627`23.57881923123862*I}, 
     {0.00010282977955517016300347372924192262`22.960488065110685 - 
       0.00034311474201262204313954279130297054`23.483808002226773*I, 
      0.00001085833447629965735651657687472373`22.991298098542146 - 
       0.00003623128094448000580630840329847453`23.514618027066945*I}, 
     {6.65679304894342380566682142952965`22.735443264571302*^-6 - 
       0.00002221189075285535283348946042606401`23.258763989248116*I, 
      5.378545329666757596491438817680326756336649778495489`22.7673752808577*^\
-7 - 
       1.7946729062097023578083898976783913812953616208625663`23.29069602677201\
*^-6*I}, 
     {3.528193532220671230751873495752848690838945503641601`22.68626294417417\
5*^-7 - 
       1.1772613136148953053783635816049804001100770144137986`23.209582236005\
38*^-6*I, 
      2.14008550766871109842829401066803183115407527160465`22.71905143556045*^\
-8 - 
       7.14087776931134711894501941124588503142161937344749`23.242370623917502*^\
-8*I}, 
     {
      1.54061941677781015323152861634803530621401416539989`22.619764313172407\
*^-8 - 
       5.1406240100295605731441012800993503495828595394515`23.143075791237695\
*^-8*I, 
      6.883053194573428577164387425940971195793267145474`22.65043674111983*^-\
10 - 
       2.2966858738116136876508981467799895958941166247605`23.17374757781543*^-9\
*I}, 
     {
      5.551363390132664216136148844180305218814860600457`22.706136517905215*^\
-10 - 
       1.8523375481922008125803032093708408872980326982875`23.22938814193496*^\
-9*I, 
      1.79237446501703522927610681615812505334218463514`22.739370737279163*^-\
11 - 5.98066148556097435850911161920359910608353615386`23.26261775994528*^-11*
        I}, 
     {
      1.65042752017425353087336764124135510283719309433`22.71121769787437*^-11 \
- 5.50702350277136574366256934887563612991497294289`23.23451276942729*^-11*I, 
      3.778455428434444036710562194907240176308160253`22.74515000619371*^-13 \
- 1.2607668373322811975279615057414589595839275414`23.268443282924316*^-12*
        I}, 
     {
      4.04545450532706785596221190935773652974153418`22.386069795386298*^-13 \
- 1.349857098715628435851007581455625766137883099`22.909387218035768*^-12*I, 
      6.4435894468721808313995095891914194649923513`22.422291931654218*^-15 - 
       2.15004888687193656908822969915142406769772098`22.94560909031431*^-14*
        I}, 
     {8.1686910742326633446747447417452597166312331`22.379660312825646*^-15 - 
       2.72566793650704391436445700051738863432589045`22.90297993218341*^-14*
        I, 
      8.88212372634401512205569645881901546383098`22.41596904741576*^-17 - 
       2.963720824913007122241769692525007096915754`22.939288619327286*^-16*
        I}, 
     {1.357770232351331117271120154530874823281821`22.06602136960079*^-16 - 
       4.530506483636834822881623445408835199433644`22.58934267615348*^-16*I, 
      9.889199731063402710854400719930522456031`22.09820320481637*^-19 - 
       3.2997544379783784426484310087849450931433`22.621524571907948*^-18*I}, 
     {1.8566023404601020429745240911739432409321`21.94769541884734*^-18 - 
       6.1949722718720850564690487139220418838295`22.47101349287413*^-18*I, 
      8.8878160343660722503789359723120472672`21.97905219806772*^-21 - 
       2.96562019181517637821624762613643760218`22.502370127972096*^-20*I}, 
     {2.08745370103425798288486690709226217564`21.82107304087073*^-20 - 
       6.96525988086348049240385600589752857142`22.34438099353062*^-20*I, 
      6.44477570642457308929334816796364338`21.849571577430005*^-23 - 
       2.150444709115298184282999340594736053`22.372878930565086*^-22*I}, 
     {1.929107220585424591217949252629084497`21.508331188641826*^-22 - 
       6.436901150320267257159859513012103158`22.031651495302995*^-22*I, 
      3.769096096034463405251398559471208`21.54319912719555*^-25 - 
       1.2576438850749472301683153804636237`22.066519422730938*^-24*I}, 
     {1.4649226904522517717129234312275392`21.57598186218632*^-24 - 
       4.888044817146440715989787624419939`22.099220024413572*^-24*I, 
      1.77730210068364571029933413356736647003304006736346`21.609971831837573\
*^-27 - 
       5.93036914396360125378221746795080615937367842762749`22.13320379862699\
4*^-27*I}, {9.1390681666648410493625437187681`21.680320576282718*^-27 - 
       3.04945613012676326128614064405177`22.20495446219102*^-26*I, 
      6.75600620800135040847617553741284604498920149204`21.709254092237106*^-\
30 - 
       2.254293782522755218462111035600843378051362801114`22.233968916030005*^\
-29*I}, 
     {
      4.683317818064529866454040406164238901427860415389`21.400268057489015*^\
-29 - 
       1.5626945733615873411898606927879500782076643522949`21.92350233334482*^\
-28*I, 
      2.069944800163294732057242553163101892180315491`21.42878320294577*^-32 \
- 6.906837485801921927623297397535696431723433802`21.952011987256128*^-32*I}, 
     {
      1.9711747431225416040468620203920309795169408215`21.13631098078481*^-31 \
- 6.5772689232054454700950545671788488646928075204`21.65962243363135*^-31*I, 
      5.111188798320767346057078449052333514225457`21.15794289882076*^-35 - 
       1.7054633720893341450225766620369046625892158`21.68125407172833*^-34*
        I}, 
     {6.8137558431546326548160625686988615652656568`21.10551971803631*^-34 - 
       2.27356325023206844328251383683770094815494029`21.628799452339457*^-33*
        I, 
      1.0170649034781456197671928102220215836304`21.126351126883616*^-37 - 
       3.3936663433161125149754321771303663423537`21.64962888795195*^-37*I}, 
     {1.93427969589576951646113189431782133725931`20.7865272465706*^-36 - 
       6.4541602803053069231036874996559882364535`21.309847716156934*^-36*I, 
      1.6308692808411822505535440841966807215`20.80629462171207*^-40 - 
       5.4417630279165359876606556347130060145`21.329615080196092*^-40*I}, 
     {4.50933832433946966074028363172657038899`20.80486121637433*^-39 - 
       1.504642392988164343084487071886990023165`21.3281755512258*^-38*I, 
      2.1072773819913992792495743290526803`20.821679766564333*^-43 - 
       7.031406061539680121383767256227029`21.344994274096408*^-43*I}, 
     {8.63302174711542679107798540664860599`20.888362825259218*^-42 - 
       2.880602333647552242006018656326746347`21.41208385573674*^-41*I, 
      2.194070946144446245539993375868`20.90449894691699*^-46 - 
       7.3210123555680655854916243245914`21.42823961193203*^-46*I}, 
     {1.357279560058889237495835172888655`20.733765942068153*^-44 - 
       4.528869244913167126125800809521874`21.257098764241398*^-44*I, 
      1.8407920766693240093282990959535064942868614346`20.750413249269265*^-49 \
- 6.14221776237891017382233719844164283487133273479`21.273746888289022*^-49*
        I}, 
     {
      1.7524084490066470168330776526732451175002739679605`20.755913641047236*^\
-47 - 
       5.8473058629777379316033918716091956225313827572907`21.279177035107022*^\
-47*I, 
      1.24447374692287930250290111338099828661224438`20.776818135709295*^-52 \
- 4.15246721780466847954533751905769831066194484`21.30008053879253*^-52*I}, 
     {
      1.8580875654063201487477619443506514284216538093`20.419735164175155*^-50 \
- 6.1999280597426495770009937193183776986193973838`20.943051546993846*^-50*I, 
      6.7795004329625279633327529293555993948783`20.43844530898837*^-56 - 
       2.262133160348140854290552101576861744631`20.96176135485268*^-55*I}, 
     {1.6179628025159147443205469811655808318781835`20.290977972495654*^-53 - 
       5.3986976532748473426944112767185536388043713`20.814297576143147*^-53*
        I, 2.9760903768215585458031478789449558788`20.308720281988922*^-59 - 
       9.9303964889034366608034584325467876182`20.832041922425976*^-59*I}, 
     {1.1570444673316423673030430015014898257329`20.18529654013498*^-56 - 
       3.8607397158974801169775175883207926333975`20.708607576934636*^-56*I, 
      1.0527797322268209913198683171348233`20.200547128066198*^-62 - 
       3.5128369211889559246491209306414128`20.723857911866386*^-62*I}, 
     {6.795461057622569940758894492049941757`20.254598618736487*^-60 - 
       2.2674587825913086926639115768704793937`20.777999135701947*^-59*I, 
      3.001089953307500248125730871131`20.270522491033326*^-66 - 
       1.001381321189462605013489056764`20.79392819909479*^-65*I}, 
     {3.277809014648442813634202311872896`20.054058110569933*^-63 - 
       1.0937148745168154760302465879079474`20.57739620258951*^-62*I, 
      6.89410774221179603395838267254944368252836209`20.06852411365038*^-70 - 
       2.3003744728511260539237785657963530674657983506`20.59186633776309*^-69\
*I}}, 
   1 -> 
    {
     {
      -0.0020589446211639594660770998754410844749173714095868217649`26.891078\
40714188 + 
       0.0068701329086281024973628525458095779835054870157513296392`27.414416\
311420833*I, 
      -0.0007276655823964745327554481345842150789038076889638555645`26.891081\
218576538 + 
       0.00242802026470820598821215803509593511784850641963105334`27.41441900\
654184*I}, 
     {
      -0.015540745599478712164583350801923480015938343677432039459`26.8253188\
9665697 + 0.05185520128620007118349368376048498531`27.348678146598605*I, 
      -0.0054008478254633177483078768562352998221289531750888767488`26.825320\
90087808 + 
       0.0180211463673229742880379805485915546900746379551859277823`27.348680\
56824357*I}, {-0.03344244191097503055708207797946238715`26.821015223973667 + 
       0.11158824688912179134238632342188969893`27.344372048582233*I, 
      -0.011227914013374995398565342776221655009902648759938973696`26.8210162\
7848928 + 0.03746446639003193226625178451404597393`27.344374673413157*I}, 
     {-0.04788307494409711820618027831102044978`26.78401252726789 + 
       0.15977267458207711972834916717993525677`27.30735194221728*I, 
      -0.01524246060368340094790623066503721105`26.784013357045566 + 
       0.05085990615067336644966596846837676418`27.307354824186675*I}, 
     {-0.05240437586069863093059836818219586368`26.748285176852107 + 
       0.17485901439795549359665861861590252662`27.27161273762333*I, 
      -0.01551339452205475284597529552275553698`26.74828613833361 + 
       0.05176393825019352158149649536837503686`27.271616082320215*I}, 
     {-0.04484108348533479245280748245740348766`26.73795378269436 + 
       0.1496223842761658635741785941067316636`27.26126316966662*I, 
      -0.01210557683183127298275726406157512023`26.737954925816847 + 
       0.04039298624907849865079229810969833477`27.26126715076965*I}, 
     {-0.02991728160217664218086759857294289132`26.776042164596337 + 
       0.09982575478674832007964700699558668046`27.29929193469638*I, 
      -0.00722284276808669234933096101980872181364116909470250826`26.77604382\
042869 + 
       0.0241006432542254152675568632620710031848042713497697517568`27.299297\
636077796*I}, {-0.01545365690094371905709834716765502533`26.716509705609457 + 
       0.05156461020976955896691984233708417313`27.23972913694763*I, 
      -0.0032721664011291695702784962757177383751311380889949175809`26.716512\
64015132 + 
       0.010918320893058410261989394075067357227151742781595058176`27.2397357\
99935758*I}, 
     {
      -0.0061433541420721755967489268657631294464828806190023573503`26.545609\
256830563 + 0.02049868608750981230544185383000273124`27.068899045738508*I, 
      -0.0011189440234769354621384531697113045443238761001655952185`26.545614\
184180593 + 
       0.0037336089953968071759802610521475865535254955517465470712`27.068905\
516594704*I}, 
     {
      -0.0018732681731708299712759935218512176723884607956464959487`26.472289\
030568703 + 
       0.0062505815799509665833866683850747296600480593416126726145`26.995638\
05518258*I, 
      -0.0002878830770969728024018067225003052653643309655162162881`26.472297\
182077117 + 
       0.0009605867887223455048114736669537317377649735921656670344`26.995646\
198571144*I}, 
     {
      -0.0004380506718802974827769586419223061114035188118039357981`26.490254\
5918533 + 
       0.0014616548233483694799238705356265979510687014971356761654`27.013581\
177113593*I, 
      -0.0000557180428656191394580093510192286019613218122690644547`26.490267\
776135084 + 
       0.0001859158114116944267646842003065833000618643329081530848`27.013594\
21562858*I}, 
     {
      -0.0000787829362418356213011284390715255630485555493290437673`26.431179\
471904468 + 
       0.0002628770280413886518363927914565222304067580461182186903`26.954464\
248655228*I, 
      -8.1362106700539024859425630713737387370269364628329747`26.431191914180\
59*^-6 + 
       0.0000271483011739620746594354508775468058361409659823531721`26.954482\
39124455*I}, 
     {
      -0.0000109573086285080504863618802599042339372821933841426469`26.400537\
96822571 + 
       0.0000365615305166156814670129475459850243061466529486606769`26.923850\
514255367*I, 
      -9.013472404653759205896880252080051946829379088994979`26.4005470244418\
85*^-7 + 
       3.0075482726299080923070270972654066116199924434965578`26.923882009932\
754*^-6*I}, 
     {
      -1.1869915616816451925613473792023450847189728263940447`26.437645453147\
784*^-6 + 
       3.9606649476385048974619746293074471827240053415350623`26.960918522132\
392*^-6*I, 
      -7.63003747407683285650044526576746524024951454591682`26.43768307004875\
*^-8 + 
       2.545934019103789780652936613317991610736560826352786`26.96097769498194\
*^-7*I}, 
     {-1.00932878429278950318181722823930483026247591242413`26.28727277940428\
3*^-7 + 
       3.367853037579730619249702791056420102677490849196246`26.8105920514371\
05*^-7*I, 
      -4.9739938690313678268709979219273091122356519958147`26.287350713308076\
*^-9 + 
       1.65968519093188418422412712326758010814357580315441`26.810667652406362\
*^-8*I}, 
     {
      -6.7873182236180582916426694668936361816580282655385`26.299183441485116\
*^-9 + 
       2.2647417424490504618668321066789294987767565620582`26.822425831794195\
*^-8*I, 
      -2.515794665493227675193029846375660371352259526266`26.299301398945655*\
^-10 + 
       8.39451607638926002996561106233470202406312033258`26.822566809937133*^\
-10*I}, 
     {
      -3.633414733063985003437889821080641475311419185887`26.321699570059657*^\
-10 + 
       1.212370739442500008758841722134072969627448234106`26.844675439781337*^\
-9*I, 
      -9.9383367240244207065153404097752184263764602307`26.32178079736924*^-12 \
+ 3.3161501034519684152070886074075586926281488237`26.84495704847809*^-11*I}, 
     {
      -1.55702177505570077240723593047707204376317546685`26.178813507036025*^\
-11 + 
       5.19535417626411486569803273950196448409605617116`26.702083340105517*^\
-11*I, 
      -3.083456441705842526702946862632023112445918158`26.1790762087741*^-13 \
+ 1.0288647569602455047257596358590701027563354641`26.702440166825966*^-12*
        I}, 
     {
      -5.365369889283120274758498871871343586805063505`26.16301473839921*^-13 \
+ 1.7902766234911257169794156902036041688528525278`26.686366218842686*^-12*I, 
      -7.5476917052140362618749224681698317744713016`26.16366803146994*^-15 + 
       2.51845749687315462042872085912902073047709641`26.686996483979588*^-14*
        I}, 
     {
      -1.49211131572834400866864239837373428083906754`26.202295436902006*^-14 \
+ 4.97876579493750124743667965476107389896361847`26.724799569394158*^-14*I, 
      -1.462909830117539437725730272201623246054743`26.20294413453516*^-16 + 
       4.881328454849060512743553880042257312478245`26.726060860303118*^-16*
        I}, 
     {-3.358550056034122578031463621548484576964149`26.181292083699137*^-16 + 
       1.1206559432468272137584681319286422077816679`26.703016689899176*^-15*
        I, 
      -2.2516631610205257141379310897279630935158`26.1822944452434*^-18 + 
       7.5131817644165935807275801163585885730662`26.7052117159525*^-18*I}, 
     {-6.1327148996715708200679022922253381413511`26.04700614332962*^-18 + 
       2.04631858566692443350583836503954923962907`26.570509020863938*^-17*I, 
      -2.75851570608422183750145695900212325035`26.050062848938236*^-20 + 
       9.20440954872459816112426430421851448392`26.57346144178496*^-20*I}, 
     {-9.10144948138300131932767687971226857247`26.04277688703633*^-20 + 
       3.036903807685570703664040601975060689727`26.563824434307495*^-19*I, 
      -2.694896942282706664116664474605329817`26.046260180576468*^-22 + 
       8.992131200727096273598918131248582771`26.569121214902317*^-22*I}, 
     {-1.0994641414191383584945808147070991185`26.14154590723313*^-21 + 
       3.6686099772562367997604012201118082162`26.655491588415412*^-21*I, 
      -2.10262132921797707078739481255622557211052809453279128`26.14602379913\
6174*^-24 + 
       7.0158700917742991460393099811752864547128283425209509`26.667415524396\
798*^-24*I}, 
     {
      -1.082438536590702618718972335444468351608122762023246008`25.9413813247\
89848*^-23 + 
       3.611800208397563162060092090378722495798427646443048409`26.4652744197\
3757*^-23*I, 
      -1.311814723788486497948926931944931859811398715906394`25.9557099673990\
84*^-26 + 
       4.37716556884726813425169979880015609786355624844833`26.47915335900293\
*^-26*I}, 
     {-8.694096606682523622484075885293365843331298874976108`26.0560337240880\
6*^-26 + 
       2.9009813374482736282594709497816581278453170855287177`26.564305893872\
625*^-25*I, 
      -6.551262249117821261806087061703678518996756187808`26.07598627693743*^\
-29 + 
       2.1859763447777154593065044760594550715095313209504`26.59614072001734*^\
-28*I}, 
     {
      -5.7018999045591474089585679738969747514368831350678`25.916088744857362\
*^-28 + 
       1.90256745001087603238073087033984331388571627510365`26.41391880653155\
5*^-27*I, 
      -2.621164872234124524368044383707170253671583166`25.93618862165365*^-31 \
+ 8.7461075264353248757891410049241464404200006135`26.454332373752*^-31*I}, 
     {
      -3.05566291312363616880717914465975804682747274734`25.842380205651082*^\
-30 + 
       1.019590819555772391940330789742080944277271359477`26.368975058142876*^\
-29*I, 
      -8.4081058341358245426578937602733383925206844`25.911145258805124*^-34 \
+ 2.80555406865042140117261291408466172863326974`26.435189249136343*^-33*I}, 
     {
      -1.338911370299908959381178756025146035064460982`25.933706142253584*^-32 \
+ 4.467579638753795299118231275049812658871191142`26.36918010155616*^-32*I, 
      -2.16374928413528616551216662091358344070949`25.99007126549933*^-36 + 
       7.21983729438761212352364770205114404062174`26.492876170360034*^-36*
        I}, 
     {-4.799434762098928367593772244611317824811252`25.6975875851861*^-35 + 
       1.6014396095446912972793575508971764197897521`26.17809542982547*^-34*
        I, 
      -4.46943399623231364097213420416586738857`25.806564425593635*^-39 + 
       1.49132741428948108394613563249547033625`26.31925185614813*^-38*I}, 
     {-1.4080556193997721198344628103194340052955`25.573240912440482*^-37 + 
       4.6982950141458763193973245061411772329884`26.09054256713389*^-37*I, 
      -7.41369930928860621218118503461666208`25.784558258627758*^-42 + 
       2.473747913172315613635432955570798869`26.30605029210151*^-41*I}, 
     {-3.3823153861437691847895812323555889192`25.74266739365162*^-40 + 
       1.12858578141694727082470885184786453577`25.98383894998156*^-39*I, 
      -9.879335709161823077067218269459155100372902066339032`25.8977890490725\
82*^-45 + 
       3.2964630846908305445460586228037536338402067765108314`26.327130977383\
32*^-44*I}, 
     {
      -6.65462950788796029520332028002452311549828204978136017`25.27042604240\
606*^-43 + 
       2.220467161036287284987168647534545679933049470324182943`25.7867138846\
7219*^-42*I, 
      -1.0579912427697194976798512268851198542900951355645`25.626760823869752\
*^-47 + 
       3.5302263010277341059497208533437219408992763880561`26.14716579262353*\
^-47*I}, 
     {-1.072707475668437153453049479149209373613914695692455`25.2338870065240\
7*^-45 + 
       3.579330329805040705602534774291345449536009644651554`25.6268960835889\
2*^-45*I, 
      -9.10815387201347094921451031178757435982136773`25.63225248824186*^-51 \
+ 3.0391408787669992423132854728253449526586721466`26.091200014182373*^-50*
        I}, 
     {
      -1.41710682832554336020484208779520300631288944602`25.152746997024163*^\
-48 + 
       4.728496413282418520452348314901168385072195218032`25.44508035713676*^\
-48*I, 
      -6.305056940553973493361259778277877225702604`25.611596487995786*^-54 + \
2.1038243929837322135213433125766826037351821`25.999298478148*^-53*I}, 
     {
      -1.534582771125846210084422148977365334319066347`24.70433841749431*^-51 \
+ 5.120481380876262108526141758161491710707483728`25.235101956751564*^-51*I, 
      -3.510433755527274656248299378683379823766`25.284337235436926*^-57 + 
       1.1713353637346982101160505676542576444706`25.812755519926608*^-56*I}, 
     {-1.362496430546422182053565621931112092477328`24.988512170471576*^-54 + 
       4.546276509415594328478495863655407929986868`25.025989956303533*^-54*
        I, -1.572304573314789678431923623475100417`25.489075728983977*^-60 + 
       5.246348678095997762094754021669808713`25.67538590246632*^-60*I}, 
     {-9.92015696962729761738614047866775734152`24.32773685199193*^-58 + 
       3.310084018542708203304458553591212340463`24.839018734408757*^-57*I, 
      -5.666274221258216694895843665400851504392232716373287`25.0024185008459\
38*^-64 + 
       1.8906801376119770640134956225749050473523183863380653`25.515532335949\
96*^-63*I}, {-5.92395665945112175666304298343358489`24.306275157386892*^-61 + 
       1.976661692453593622561964610690151386`24.637291756795907*^-60*I, 
      -1.643295378300853712552452423360209048917110219597`24.983093938829416*^\
-67 + 
       5.483225503500385511428437527105162598213069715315`25.3385996853149*^-67\
*I}, 
     {
      -2.901882293722668313276353704224542497414014535796094`24.10437644673469\
*^-64 + 
       9.682784489754239361481715450957422845742183982236156`24.4357287853955\
65*^-64*I, 
      -3.8357942752711783120104637586646972376446274`24.79921563367693*^-71 + 
       1.279899236258734166063431933493909448307646858`25.149738418040563*^-70\
*I}}, 
   -1 -> 
    {
     {
      -0.0020591261018228450546883309102006048693895880809255594345`26.891081\
967600797 + 
       0.0068707384597604999080359428065430987571209399022173354311`27.414419\
724577627*I, 
      -0.0007276761622694432842625731350564774400354133062855413504`26.891081\
98698304 + 
       0.0024280555668395525974179238190588182543181514272181604367`27.414419\
743158014*I}, 
     {
      -0.0155421440093997718576411973617054776932867732211807289345`26.825321\
43706554 + 0.05185986739616712462537156040894463687`27.348681216103802*I, 
      -0.00540092749010170694961431829575444541730299345891366987`26.82532144\
8805102 + 
       0.01802141218634900627863806301289749117231204949079097344`27.34868123\
0288296*I}, {-0.0334455455386076141793107640700309551`26.821016561772275 + 
       0.11159860284241726480807552105812235046`27.344375378535922*I, 
      -0.0112280831830798980117219106977786139954856388905576431615`26.821016\
566911734 + 0.03746503086289091441991879408163516429`27.34437539132817*I}, 
     {-0.04788765511707507505324544985169991453`26.784013582393076 + 
       0.15978795736179816048931334029004214948`27.307355606845853*I, 
      -0.01524269495344938875560591788117854779`26.784013584389985 + 
       0.05086068811150072078704031208001359421`27.30735561378051*I}, 
     {-0.05240951151485651864372301288486842699`26.748286391746603 + 
       0.17487615066586419101546684507476209597`27.27161696385021*I, 
      -0.0155136367576553300830720166913467232`26.748286398989787 + 
       0.05176474652388581067829806657774195722`27.271616989046027*I}, 
     {-0.04484555544572057682305378327192643156`26.737955234910487 + 
       0.14963730598017706236410707248247431312`27.26126822721479*I, 
      -0.01210576782312357414623725533464365892`26.737955238411768 + 
       0.04039362353458341808756772729115937349`27.26126823940726*I}, 
     {-0.02992030124986509758496469265457651994`26.776044270154205 + 
       0.09983583052202729640499203128236460269`27.299299184548527*I, 
      -0.0072229574520802779745071043525563967282168903669443985408`26.776044\
273136723 + 
       0.0241010259232250215253185160867318999674536211427595649025`27.299299\
194816086*I}, {-0.01545522964161194483193703967629443574`26.7165134370995 + 
       0.05156985801357664116863401362666591909`27.23973760942501*I, 
      -0.0032722185570748888180542490408154367569923430577344610304`26.716513\
44156089 + 
       0.0109184949231296337712473462298839061249055776240276865023`27.239737\
61955349*I}, 
     {
      -0.0061439832022032273112611838639665459068584990795985059841`26.545615\
503690232 + 0.02050078508845593835459184736127754243`27.06890724944417*I, 
      -0.0011189619059428160514871808720551444770601263891757171742`26.545615\
52340276 + 
       0.0037336686642757419595433763777980638251686389540209363003`27.068907\
275331405*I}, 
     {
      -0.0018734609946960979393842908201422462840605983818161061888`26.472299\
387809617 + 
       0.0062512249724407978300968066636600388515468027442231246848`26.995648\
402106465*I, 
      -0.0002878876892460847440826183710350980162732408149297544123`26.472299\
399079226 + 
       0.0009606021781976464663759677353966065671987575596005770103`26.995648\
413364847*I}, 
     {
      -0.0004380959973699218777394609639313090685028349100500786549`26.490271\
333411624 + 
       0.0014618060620629358783689375102575658154056929605249515251`27.013597\
733574947*I, 
      -0.0000557189381863376922238640042958346642435903811266495378`26.490271\
35025714 + 
       0.0001859187988511180420815523572331082168791188864442441066`27.013597\
750234243*I}, 
     {
      -0.0000787911352175849964244491151418939856330587781071735341`26.431195\
258420885 + 
       0.0002629043857723998834557867219328319447479459853774881014`26.954487\
267652052*I, 
      -8.1363419276501807780106579439709624762844275435634311`26.431195272608\
104*^-6 + 
       0.0000271487391445235116814308392127677746404062116264327119`26.954487\
28833818*I}, 
     {
      -0.0000109584566098141663078717841842875662274711778686479469`26.400549\
44889969 + 
       0.000036565361015050932062546905601602467176350910779747803`26.9238904\
4195036*I, 
      -9.013618569664010467379627283585420509542015030660756`26.4005494583097\
83*^-7 + 
       3.0075970438808050434779410514266503079773303624504179`26.923890474672\
298*^-6*I}, 
     {
      -1.1871168885228273290665730957132891119872472510074869`26.437693091077\
822*^-6 + 
       3.9610831288985006411513431718153151673646374807479763`26.960993458938\
45*^-6*I, 
      -7.63016200967938638310452396271876704587444175907776`26.43769312656518\
*^-8 + 
       2.545975573215182788399983537986685000435540239789624`26.9609935147611\
25*^-7*I}, 
     {-1.009436298927768572673723356481671218514028873264049`26.2873713505193\
7*^-7 + 
       3.368211784398045371524678522517063389288626436618742`26.8106876717793\
34*^-7*I, 
      -4.9740756857972866946501900069264864246179618147922`26.287371419215862\
*^-9 + 
       1.65971249094035643612326152482051944930865413476398`26.81068773841929\
*^-8*I}, 
     {
      -6.7880483820202099115773940121078478711622413864227`26.29933242116847*^\
-9 + 
       2.26498537626103212447307533662190044961308364469157`26.82260388772549*^\
-8*I, 
      -2.515836418985891072033742851658035057927686735317`26.29933251507706*^\
-10 + 
       8.394655396330674870890685599693326572036819352013`26.822603999964592*^\
-10*I}, 
     {
      -3.633809837807416020306726614159930641906856116287`26.32180198599596*^\
-10 + 
       1.2125025750476104550558006290766096382869061016142`26.84503052916142*^\
-9*I, 
      -9.9385033177453843377276743851405397786896462865`26.321802049858274*^-\
12 + 3.31620569120275095113114863057421463448900629464`26.84503075062709*^-11*
        I}, 
     {
      -1.55719305290760715341551205055073418185069462796`26.17914419423035*^-\
11 + 
       5.19592568343084766862792396999092928961294076615`26.702532523801445*^-11\
*I, -3.08350869139982444350335915115247465468691443`26.17914435890978*^-13 + 
       1.0288821912485892090008744903684529740357260501`26.70253274751834*^-12\
*I}, 
     {
      -5.36596730696912600067443318165551783004543354`26.16383562685405*^-13 \
+ 1.7904759653705835592965262941146879996346650617`26.687158166403695*^-12*I, 
      -7.547821082902859423964322738863302754350602`26.163835994695738*^-15 + 
       2.51850066665579422213597518767011299963154896`26.6871585212656*^-14*
        I}, 
     {-1.492279562478916748833231518639163476549568`26.203108917201487*^-14 + 
       4.97932718815128573830429175755642301516140801`26.726381538061982*^-14*
        I, 
      -1.462935209868316339367891039136677635848716`26.203109244130236*^-16 + 
       4.881413140109282131240830989192876566487675`26.726382174385286*^-16*
        I}, 
     {-3.358933671583077390507430675787341518623212`26.182546596981794*^-16 + 
       1.1207839452231817793785910869677209065271359`26.70576484240053*^-15*
        I, 
      -2.2517027118276085161341793978246132820983`26.18254704877503*^-18 + 
       7.5133137346009828779446248154603610540981`26.705765833784575*^-18*I}, 
     {-6.1334245930258859888797619532149002692814`26.050825976261567*^-18 + 
       2.04655539085431985693550248337670491827551`26.574198422954666*^-17*I, 
      -2.75856477499339288475946001329421074838`26.050827241381466*^-20 + 
       9.20457327820241962899688585987130891714`26.574199644693408*^-20*I}, 
     {-9.10251663422078361279586649286305981359`26.047121223803753*^-20 + 
       3.03725988728839359936747991990091225364`26.570433961490952*^-19*I, 
      -2.6949454930378712756167400138824989`26.04712247424205*^-22 + 
       8.992293201267259700244186097667245525`26.570435868885298*^-22*I}, 
     {-1.0995947515373018345911029096894006295`26.14712064884819*^-21 + 
       3.6690457873609726118867943354510728648`26.670367786364757*^-21*I, 
      -2.10265969432123979170371684421551675910409369673230917`26.14712208153\
307*^-24 + 
       7.01599810559058097078346697461295123434266405940555222`26.67037165073\
7238*^-24*I}, 
     {
      -1.082568800578995106922444841085236922351641866596041852`25.9592330335\
7512*^-23 + 
       3.612234863561950948303304769091265940235284732834629668`26.4825636358\
54437*^-23*I, 
      -1.311838963641423171723633036339746975856880338731155`25.9592371811349\
5*^-26 + 
       4.377246450581360819557535905722598562358004996931127`26.4825676501114\
7*^-26*I}, 
     {-8.695156317147946136083686080762667680517795478104799`26.0808820648302\
2*^-26 + 
       2.9013349337357736337785372887379449416187084641374754`26.604088558729\
36*^-25*I, 
      -6.551384821951922733503710626743231782427396262705`26.08088725277995*^\
-29 + 
       2.1860172439671646774033534955361768495160173669344`26.604097010558306*^\
-28*I}, 
     {
      -5.7026036517667338559235919509817175220798881559603`25.94107310193775*^\
-28 + 
       1.90280227113236212457372629701532454059040047394231`26.46444899443656*^\
-27*I, 
      -2.6212145177372218142037053008988837563269850644`25.941077754309287*^-\
31 + 8.7462731798487718462236331367821464230726215278`26.464458688673194*^-31*
        I}, 
     {
      -3.05604469134998822381369181028096761731991323393`25.928930418860535*^\
-30 + 
       1.019718208468018908140861396014101181895378958586`26.4522489862261*^-29\
*I, -8.4082670044210166493715747965457628336295392`25.92894588104931*^-34 + 
       2.80560784674958976606132911244765913608482774`26.45226380527232*^-33*
        I}, 
     {
      -1.339080658421594643407244588526999020253678509`26.004249887371078*^-32 \
+ 4.468144506737070717723590435139936207318028309`26.527380621964376*^-32*I, 
      -2.16379124696846411051465487673387330151509`26.00426093477659*^-36 + 
       7.21997731284084866338631484455116606670315`26.527408149260683*^-36*
        I}, 
     {-4.800048642632025497268458420368519239186899`25.83600373689394*^-35 + 
       1.6016444446242289176907409754619446089101694`26.359377972821648*^-34*
        I, 
      -4.46952166404216368313254144043790374161`25.836024778234076*^-39 + 
       1.491356666630670214140778082877458727909`26.359407012414973*^-38*I}, 
     {-1.4082377470556384429519790141049644829155`25.85150011419416*^-37 + 
       4.698902724129562607543314798758249070213`26.374817340073847*^-37*I, 
      -7.41384633836976284394303755490517877`25.851545217971644*^-42 + 
       2.473796972739950244547511624347726484`26.37486377368749*^-41*I}, 
     {-3.3827576397789018121142059440783153592`25.94214664685763*^-40 + 
       1.12873334931272522710836550127215481605`26.4652402281322*^-39*I, 
      -9.879533735284464552977923824633036236815705577365291`25.9421729311061\
53*^-45 + 
       3.29652916057106272542808960531072896470055829432353`26.46533174359250\
8*^-44*I}, 
     {
      -6.65550877170099959544697348667953387948472346003156523`25.77277105686\
0385*^-43 + 
       2.220760547230128294053388667941373616015210522090072614`26.2961392309\
48345*^-42*I, 
      -1.0580126690263547214536162341844112984981237128437`25.77285938686407*^\
-47 + 
       3.5302977945634539479470856070340806868118235417633`26.296229679185586*^\
-47*I}, 
     {
      -1.072850645356536843733556757005537556887896789567885`25.8094641866299\
53*^-45 + 
       3.579808047746369141672582534438338918572855754462619`26.3327046062113\
12*^-45*I, 
      -9.108340169140185903461478868537783655840214339`25.809565030764556*^-51 \
+ 3.0392030410033154247060118398837562003722972129`26.332853482640367*^-50*
        I}, 
     {
      -1.417297806767950066748419585059020821710075996682`25.845006995683935*^\
-48 + 
       4.729133655910768148812966105033294121359443430219`26.36813293070279*^\
-48*I, -6.30518714295894982091831260166530053644816`25.845136134939924*^-54 + 
       2.1038678379515091860535841220800271681795863`26.36837575760094*^-53*
        I}, 
     {
      -1.53479151983896505620488665426490374067163867`25.701242193211826*^-51 \
+ 5.121177918019073074774652822043024375415430851`26.2245756497629*^-51*I, 
      -3.510506918161193584369453832789151122412`25.70150777904486*^-57 + 
       1.1713597760969250381849510198382940676472`26.22483622445983*^-56*I}, 
     {-1.362683439947699862812420590055301425130822`25.768451398782794*^-54 + 
       4.546900508443413893301976779794872758897592`26.291349109659006*^-54*
        I, -1.572337633920957196160404431689805585`25.768586652279495*^-60 + 
       5.246458992261845630085893352022606583`26.291818268950085*^-60*I}, 
     {-9.92153034041018778919368631248475776675`25.728553501004257*^-58 + 
       3.310542274666466801278403417513352710063`26.251850231918745*^-57*I, 
      -5.666394383415918719235456826763721757019245156733217`25.7291435983744\
24*^-64 + 
       1.8907202324248979550015560922870809831327934025862164`26.252457579356\
*^-63*I}, {-5.92478359794943521002918885575994874`25.711618819941783*^-61 + 
       1.976937619126524878283491659237989923`26.23446050766684*^-60*I, 
      -1.643330512988143321532270844278254267543724267242`25.712162509689858*^\
-67 + 
       5.483342738305489809766669983172786322052770358988`26.235318798514253*^\
-67*I}, 
     {-2.902290602507333221720521569334139119272959991367944`25.6313454300786\
4*^-64 + 
       9.684146904065714401537852397311915555102050971546362`26.1542682123236\
22*^-64*I, 
      -3.83587693324296619690692639917137202454290769`25.63200434465316*^-71 \
+ 1.279926816954509236166197845810648864539681169`26.155304084898674*^-70*
        I}}|>, 
 "IT" -> 
  <|0 -> {{-7.24432692345340136979266737574116104338`20.6992782444213 + 
       24.17232998211587511647391730941365777984`21.222598743182687*I, 
      -4.37725957047292483993696255033026828207`20.590307166064253 + 
       14.60571339102500744939338611986756850844`21.113627664769023*I}, 
     {-6.52556520203757395321587319763631017671`22.19163175143584 + 
       21.77401945690635098634311487647414320478`22.714946880703476*I, 
      -4.10346209581439901980575829147139665667`22.086879036321047 + 
       13.69212639037637954226406202680956166629`22.610193918976933*I}, 
     {-1.00131073792883829253662272854805607224`22.154452961976137 + 
       3.34109901825270932323550335658399822542`22.6777326345356*I, 
      -1.29853129961778681034621605169180019191`22.401446609716093 + 
       4.3328424294114927575602547320225505699`22.924735014808174*I}, 
     {10.05414737842487213013070664465281674217`23.619761187797867 - 
       33.54792939193539276501594271690261319249`24.143063873201662*I, 
      4.91466838615582636508890543668044916112`23.445316827482735 - 
       16.39889906103237299236079061074086420755`23.968623342945648*I}, 
     {17.5689420239998791959405954923913872189`23.857361004685366 - 
       58.62273590468222687298932849327704624141`24.380682741904018*I, 
      10.03449280218580589325816165979210913187`23.752543005799897 - 
       33.48234746727497415912934490176646883273`24.275864488317353*I}, 
     {13.60482398494826791641701848260289074517`23.951306826365066 - 
       45.39556237420675329672238474680534143104`24.474632970135605*I, 
      8.78506165602099339957243179582488834302`23.879623044047346 - 
       29.31333876927548644609184906875866642503`24.402948526458932*I}, 
     {3.43635142913962265134188363194797242814`23.720198215801588 - 
       11.46616125381613502902245661210723846851`24.243501806141484*I, 
      2.68501461482201159571029398906171235487`23.691694177484084 - 
       8.95915658722671991716940897846818639758`24.214999559187113*I}, 
     {-1.6559421982202898715006108904756154288`23.720798621177707 + 
       5.5254244693321590138315285896438667794`24.24413126887487*I, 
      -1.21120869751229906452923878579574935637`23.617239490805296 + 
       4.04147088098548199751823034806246033641`24.14057018438961*I}, 
     {-1.06538686744339608461629947682198715913`23.901060211694237 + 
       3.55490347006288973198781047502387994787`24.42439296996899*I, 
      -1.02552435839584383619590791597391509672`23.860901341493218 + 
       3.42189322179635032275827216780097480355`24.38423323974462*I}, 
     {-0.10725638672220929744827039121534928032`23.391247988981497 + 
       0.35788511478479133940931887237185861916`23.914560709242224*I, 
      -0.17553708452350965401647639554008557423`23.50552935361328 + 
       0.58571905658533118511417498447663732877`24.02884567268504*I}, 
     {0.0417567097402547352008680121687857458`23.705789195047373 - 
       0.13933067591705328292280357315384941351`24.22912025897952*I, 
      0.02976187223114364481211421743246644514`23.443793725176008 - 
       0.0993071963839295938385620222326046004`23.967125002745846*I}, 
     {0.01411263712466616334293377536318791129`23.914419335566723 - 
       0.04708999539914038290957753571463350345`24.437774384522967*I, 
      0.01662071459144225222675222189785887288`23.798705050381553 - 
       0.05545876130220100546117631340250274208`24.32205651172067*I}, 
     {0.00215320714892361239966187322470371474`24.008021456557046 - 
       0.00718466108357530608761547006324634827`24.531908721237443*I, 
      0.00331954613068444748778294547967559933`23.925479374244603 - 
       0.01107641404227366226572713440585620612`24.449286834262374*I}, 
     {0.00021507856104824669553053838759753489`23.839022904730914 - 
       0.00071765810746411092514008087867487143`24.361655040534817*I, 
      0.00042563263942335947267475415668325918`23.767916020964982 - 
       0.00142021925846435992587441173827190863`24.290629111886645*I}, 
     {0.00001572311213861383543112457896231133`23.68708319910181 - 
       0.00005246370835776790554546953074314841`24.210396088953445*I, 
      0.00004013156640226847926235229283697891`23.626836949694546 - 
       0.00013390801878836113438515259770022311`24.150150414606756*I}, 
     {
      8.837456483650570544168127255184209107881771505427364`23.60303240051851\
*^-7 - 
       2.9488165923847697900619919795870673324820557622611656`24.126993985802\
464*^-6*I, 
      2.9429955664085200354232385821847556525919881991815169`23.5530154447561\
06*^-6 - 
       9.8199681928791901150064667476161507739624973531086847`24.076916737010\
023*^-6*I}, 
     {
      3.91915966599576827078051411008922657797427722976229`23.449830996876365\
*^-8 - 
       1.307715978310488323899624213997048153720330071222527`23.97289968229782\
*^-7*I, 
      1.727139960619310964667784284160211766634290699195303`23.41171962227350\
2*^-7 - 
       5.762991854802527092198775724615969419642524819121597`23.9348088195868\
63*^-7*I}, 
     {
      1.3924072233794472848333354724069154978347001669823`23.048984163289585*^\
-9 - 
       4.6460806129612037389922442601162919920880957325816`23.572292020820676*^\
-9*I, 
      8.2467489620899269001689333503586440424920666603743`23.022440858380765*^\
-9 - 
       2.75171371057176966016874654221642794093709373287887`23.54574894011668*^\
-8*I}, 
     {4.00234725436171983697255998184797473638975676028`22.83661288125429*^-1\
1 - 
       1.335473392596805897730654708592934634852026293729`23.359932698837113*^-10\
*I, 
      3.237632348044952578671151771575542273903995683478`22.807620654253274*^-10 \
- 1.0803090239390772924409164500089686693681023938259`23.330940345582217*^-9*
        I}, 
     {
      9.369925327843811166994287364492270661902929881`22.871651994201585*^-13 \
- 3.1264868265284711692729172175183192116316947217`23.394949823382436*^-12*I, 
      1.05256050920999641132785717558408366228546710448`22.84283561508229*^-11 \
- 3.51210543417044453897075594939758822916513932687`23.366135359925668*^-11*
        I}, 
     {1.79491650347656950809113955943324054161943536`22.79411779766941*^-14 - 
       5.98914356997273086971770375595225849574833093`23.317385829801108*^-14*
        I, 
      2.847613000705925726159815074568519866616242293`22.76460285304294*^-13 \
- 9.501702758827677224835843517940845679677959229`23.28787531554428*^-13*I}, 
     {2.822505013768669317151821723676549598195764`22.656750665292915*^-16 - 
       9.417924299925011331002498108022207618085434`23.179918657612323*^-16*
        I, 
      6.4330051565992393670171137296539539396841075`22.627507587510372*^-15 - 
       2.14651719980414646652458268916644595138661175`23.150685097908706*^-14*
        I}, 
     {3.651310605986449811519185493128213914637`22.650397490848192*^-18 - 
       1.21834210089775604308744699048822154156789`23.173718453829384*^-17*I, 
      1.216331423213624191235936576639397477462053`22.622350034887443*^-16 - 
       4.0585640101841940150690190386783518745742`23.145670004138125*^-16*I}, 
     {3.89123133113106211446745596236633971223`22.291992639444697*^-20 - 
       1.298397059750710115081181805109992507947`22.815327541665273*^-19*I, 
      1.9277141199980307169737527602301527116438`22.26497728911056*^-18 - 
       6.4322527561419560148910974716637283782771`22.78830854036464*^-18*I}, 
     {3.418972795843057870745153368369458961`22.125965539105128*^-22 - 
       1.1408173525884815331524347859453603881`22.64928349247041*^-21*I, 
      2.5630964259235794034945094118398374751`22.095079574084128*^-20 - 
       8.5523490640413955227782833532581077528`22.61839720758106*^-20*I}, 
     {2.4776185254405395146130990105259335`21.83897958130036*^-24 - 
       8.2671327784586438488842178228320904`22.36229971121085*^-24*I, 
      2.860224517314597295830732611490846195`21.80772912182038*^-22 - 
       9.543783927204106727714990004371349514`22.33104886057554*^-22*I}, 
     {1.4809211362642805267154287687563`21.590391816572673*^-26 - 
       4.94142723837833728892357315657545`22.11371169180616*^-26*I, 
      2.6790994242406675637847031066505369`21.560781723490773*^-24 - 
       8.9394192202980624890226121868861508`22.084101685708042*^-24*I}, 
     {
      7.300099928530458184864421146306477318597641615144`21.56656960888186*^-\
29 - 
       2.4358429187337022994282235356914406329478963535679`22.08980354681276*^\
-28*I, 2.10608923347964049196796726822674`21.53512672333093*^-26 - 
       7.02744153616727986630874555272757`22.058356696978503*^-26*I}, 
     {
      2.9669594578755937038392184338419994975452711354`21.342533586627404*^-31 \
- 9.8999291193142409570643401163057483423049663886`21.865864880061793*^-31*I, 
      1.3891535727123886367872965622112130762966166728483`21.311820083463*^-28 \
- 4.6352240739891633815826951525963262091111656557632`21.835151661276388*^-28*
        I}, 
     {9.9388896848712869490786308413421724043015073`21.216683293171926*^-34 - 
       3.31633461130478725601586696708242550171122154`21.74000385729421*^-33*
        I, 
      7.6853387861696609732473646700158171681703088191`21.183714801608634*^-31 \
- 2.56438654862760338005710790818232568231445930342`21.70703530372188*^-30*
        I}, 
     {2.7431776602307931982584324805959658409834`21.16734481994354*^-36 - 
       9.15323070083887076378472639147749809200843`21.690661546368798*^-36*I, 
      3.56496595328508296164580753599297905683344243`21.13734967282396*^-33 - 
       1.189531260921284102587728174422524281361144399`21.660655664869157*^-32\
*I}, {6.23601326980061675980484580517729765805`20.851328221956088*^-39 - 
       2.080786415677331081127310605215577047615`21.374648825155987*^-38*I, 
      1.386013517006632866744994121855428821578257`20.821585853305834*^-35 - 
       4.624746570215000301902415914918913995292904`21.344906406647087*^-35*
        I}, {1.167220126032952509095830561787518569`20.86596122557417*^-41 - 
       3.894693095212421743347472621355180992`21.38928125808709*^-41*I, 
      4.514892388342984660679621201711480290893`20.834398086216655*^-38 - 
       1.5064956316568957149517023794759327123709`21.357716790772294*^-37*I}, 
     {1.798288380192758591491378759560866`20.773814372773582*^-44 - 
       6.000394596811243769211230802639104`21.297208129227798*^-44*I, 
      1.2318451699103613841280156791912851846`20.742926491304548*^-40 - 
       4.1103291235446117491072833836758529187`21.266300793313185*^-40*I}, 
     {2.279866296856423497112678509712`20.556799640778138*^-47 - 
       7.6072878854074409189371614071367269160523616778607`21.08012005543326*^\
-47*I, 2.8142943481524804479391860682184756`20.524802103416636*^-43 - 
       9.3905275630377259914580008698140732`21.048122461462597*^-43*I}, 
     {
      2.377936662659512304479763227687703084299083991`20.66056038322597*^-50 \
- 7.9345217704471024165369322841702766762654075028`21.18396623132801*^-50*I, 
      5.3824365871361254593147115412607`20.62932240168358*^-46 - 
       1.79597131199106505166626990206103`21.152710412768826*^-45*I}, 
     {2.0400629286713835232599400192507277162525856`20.298426450333093*^-53 - 
       6.8071298848311296566332387961063061383620125`20.821750486238845*^-53*
        I, 
      8.61569957061480651350947595756117415053493788479`20.2673170291681*^-49 \
- 2.874822398937181078333778529570957517564214002421`20.79064061273363*^-48*
        I}, 
     {1.4393409537583743924762233211726179348635`20.208376715944624*^-56 - 
       4.8026855853759857281917888627784089138924`20.73169962402776*^-56*I, 
      1.154049135721050109638731437260851322692017908`20.179086066069114*^-51 \
- 3.850745116694248231283394154429721721086834099`20.702403361757142*^-51*I}, 
     {8.350195279057947324968284062617861656`20.267499340949545*^-60 - 
       2.7862309063803973165076501900550505392`20.79079774587486*^-59*I, 
      1.293338846502129418745563977566210581150827`20.239056681936027*^-54 - 
       4.315516638975118683995921276281198529544429`20.762352060348206*^-54*
        I}, {3.982799730971420453850779276095342`20.024386657255928*^-63 - 
       1.3289509207272150371728117901946254`20.547706832425902*^-62*I, 
      1.212543828094356461105677936037576301402`19.99227621463216*^-57 - 
       4.045925845171902376169155865996167020296`20.515594300004626*^-57*I}}, 
   1 -> {{-0.03870947480816442033143469926024827065`26.879387529604642 + 
       0.12916288958026492281250659754273304214`27.4026114928741*I, 
      -0.02718962447601474342848216470285170068`26.879387509435535 + 
       0.09072431184686725327242806103176110345`27.40261147278045*I}, 
     {-0.27326119560002419514030422416976799555`26.80963052546134 + 
       0.91179758466815471617571590025182222582`27.33294333295703*I, 
      -0.19486003067577099314237973261002139063`26.80963033599825 + 
       0.65019442269656378473878455988514917716`27.332943150814664*I}, 
     {-0.52277873176251454426021693683155416202`26.788056179693328 + 
       1.74436909671817191269645839761857763692`27.31137554001004*I, 
      -0.38430242480071904354334712966871038937`26.788056154791036 + 
       1.28231167965869705512982634497769767878`27.311375516114882*I}, 
     {-0.64640828241988368747861521858908949605`26.773134980643913 + 
       2.15688696423125865916097847801959676427`27.296452513560606*I, 
      -0.49760453255628689050468037014312387184`26.773134949225547 + 
       1.66036970565281524777516050172911857424`27.296452482656168*I}, 
     {-0.60385870575716192854458589012683378562`26.758062642316705 + 
       2.01491070907899309598072720388563660411`27.281381540350274*I, 
      -0.49469544049572059029058947145574070013`26.75806260530135 + 
       1.65066286415057663673729160535481510191`27.281381500479164*I}, 
     {-0.44041125066831014882031409507588148193`26.757710698366566 + 
       1.46953142665679999582374018970452456725`27.281040880604568*I, 
      -0.3903718295783343935107892031728964045`26.757710652391275 + 
       1.30256361702013391188090391069451566384`27.28104081678126*I}, 
     {-0.25120626257674726582032131836155243002`26.805745126560844 + 
       0.83820632844721455250554067105972357902`27.329104828613044*I, 
      -0.24503438267526655616367953902616321174`26.8057450829745 + 
       0.81761245973242970992676900761331057714`27.329104703942395*I}, 
     {-0.1114050088547479782787532358437575503`26.75952235595607 + 
       0.37172792781883225276344489475400931011`27.282869513183147*I, 
      -0.12166665254953482487642246842462322599`26.759522282775137 + 
       0.40596821544945190487389177078097989513`27.282869261363043*I}, 
     {-0.03819023584404905620842849404232778872`26.576596909134476 + 
       0.12743033171632669686172836193996353735`27.09990850051127*I, 
      -0.04752091719047828593090579068545452451`26.57659666155052 + 
       0.15856425359023664232885307008170695417`27.099908142190188*I}, 
     {-0.01009157915449391100111953099177983676`26.476498729216498 + 
       0.03367282895162093874863561194205356176`26.99983132217924*I, 
      -0.01456210065175824879016343481035351001`26.47649806554028 + 
       0.0485897317868814784306746071102457663`26.99983067081212*I}, 
     {
      -0.0020579001063157612853722942034708228111446111859774785394`26.500135\
42183084 + 
       0.006866647649355757276329795943357477103004121231467216896`27.0234206\
08910023*I, 
      -0.0035053757319770048937665373842530048035908793857281622016`26.500133\
912371012 + 
       0.0116964764014620849997234115176515905127225251753740992513`27.023418\
99287561*I}, 
     {
      -0.000325378432251529397608618672777729635811281419664351272`26.5087450\
13196528 + 
       0.0010856984943603498251979205612058274803560046030456162426`27.031886\
47655308*I, 
      -0.000666014397786848367417815282784259110464195412219103523`26.5087434\
86330633 + 
       0.0022223071882666174658056759070611271816731314700785110296`27.031882\
500832353*I}, 
     {
      -0.000040171791150650462798083668167414305779116237735205501`26.4155541\
45353333 + 
       0.0001340422377298322870675421967411740326446556564288250014`26.939039\
776658202*I, 
      -0.000100589125712135548770656009044556697287391875499417798`26.4155510\
6999713 + 
       0.0003356382953196683253277360807342582485732673078125129273`26.939032\
179634353*I}, 
     {
      -3.9039730261607752909537356777047084474441822354423216`26.418243351008\
147*^-6 + 
       0.0000130264861355334951094347641894200902842136189781995828`26.941936\
91245086*I, 
      -0.0000121736992100538527587359856409513991062407213537950261`26.418225\
506032712 + 
       0.000040620291921912176476428423572788893840228534070615529`26.9419186\
480114*I}, 
     {
      -3.009828013748994557018905252643604472985076502441243`26.3118569798653\
22*^-7 + 
       1.0042969720515413754274400528245905165866541597662761`26.835162167023\
743*^-6*I, 
      -1.1898373234510709900366834226780449140256319455659137`26.311825840892\
67*^-6 + 
       3.9701604733468143820270137127422343653189238217036465`26.835128299095\
164*^-6*I}, 
     {
      -1.8536434200839349934561864750011816643866812266201`26.405132505137665\
*^-8 + 
       6.18509916696126739826586403870059502228263933653503`26.928663293077154\
*^-8*I, 
      -9.45660392149329402104478199204506121887452168759027`26.40510300426042\
*^-8 + 
       3.155409093430835524780402948476124788362650570372338`26.9285623909735\
36*^-7*I}, 
     {
      -9.171631589798212425294877049521194462443501135967`26.30480695170446*^\
-10 + 
       3.0603216503834317518939499155357582245999697976952`26.82812465784163*^\
-9*I, 
      -6.1466399965294322991859111594789721790560977950243`26.304682634827476\
*^-9 + 
       2.05096500816880529807042540105275465127978196439486`26.827944715698624\
*^-8*I}, 
     {
      -3.66253927788261855048237460185823335640663055335`26.182958402106532*^\
-11 + 
       1.222088800421439506985593926943333874470160730418`26.706302381561944*^\
-10*I, 
      -3.282159169234430547465838450699420205552379689457`26.182638448975972*\
^-10 + 
       1.0951664016667744001889506684296079737755712714734`26.70599442735147*^\
-9*I}, 
     {
      -1.1846074031375966464892856007235551027004181675`26.256598012683956*^-\
12 + 3.9527096651581071714141145396835087238437777354`26.779604116152445*^-12*
        I, 
      -1.44486292678578016594472693128359304697212165559`26.256190642824013*^\
-11 + 4.8211108932867399492868314407239821349439991325`26.77879420038354*^-11*
        I}, 
     {
      -3.11180215406110674017257220762579735477608155`26.191647919866345*^-14 \
+ 1.038322942929342498787008350350476140357212558`26.7152557567221*^-13*I, 
      -5.257905662393790095558707137907528551560116738`26.190893362722573*^-13 \
+ 1.7544187614552204818019587499498546423141710137`26.713734677556626*^-12*
        I}, 
     {-6.652914408524157154814581656559484243807565`26.135368511962515*^-16 + 
       2.2198948794673847687301654871930792368889939`26.658782757690805*^-15*
        I, 
      -1.58496956089470987758452891554027785793501477`26.132397855113105*^-14 \
+ 5.28860826442279634544016965926191491170486558`26.655931877913204*^-14*I}, 
     {-1.15954018154299678995492788514599705388378`26.177758110923573*^-17 + 
       3.86906722901158415874765868997658019863225`26.7004463700643*^-17*I, 
      -3.964143154277828411975274186446090986612029`26.173981783933076*^-16 + 
       1.3227257333089865612755911891387093585410256`26.69389389675345*^-15*
        I}, 
     {-1.649646151973562620115815009403937948332`26.090518353445677*^-19 + 
       5.504416291613696303508741237915310591921`26.612388157201746*^-19*I, 
      -8.2365070706199697420127634553888093943727`26.085150262434066*^-18 + 
       2.74829627258382744294432732012438034319826`26.601433458087705*^-17*
        I}, 
     {-1.9176451058849510758087098636973018189`26.03852480739909*^-21 + 
       6.3986552205382042834334776380945886521`26.562189907805333*^-21*I, 
      -1.423090169632362139425869860620904676273`26.01817580380226*^-19 + 
       4.748461180470907248128321335865495465991`26.54266333733509*^-19*I}, 
     {
      -1.822937409148035757515151810793197336773189820990317011`26.0504640953\
48*^-23 + 
       6.082641638936953984751765428821888532288616751211422898`26.5687389792\
0904*^-23*I, 
      -2.0462608644263900984788284585015481837`26.031717919852785*^-21 + 
       6.8278106947753824615450699580490485724`26.530239854151265*^-21*I}, 
     {
      -1.4180385157254188100429397458894783479276812193630331`26.100726524993\
384*^-25 + 
       4.7316051983369771896526829452157268934561796194569169`26.616730546902\
84*^-25*I, 
      -2.450227912057735449210360014703545395200016370769826917`26.0472940108\
9585*^-23 + 
       8.175737821812198691573846275707233124166695895802596458`26.5367972807\
3048*^-23*I}, 
     {
      -9.0313352167650068082704170863441782809863730506685`25.894860397556453\
*^-28 + 
       3.01350860260015988868615244577241336734153056834447`26.41861258355079\
*^-27*I, 
      -2.4445319849929756390922460112257004195988886683722463`25.797996634387\
808*^-25 + 
       8.1567320770386311887803911417419904883479954845098736`26.323128189773\
957*^-25*I}, 
     {
      -4.71148723888347842999659771452475487453883587829`25.991329606026937*^\
-30 + 
       1.572093935685176566838989416088931616452047738242`26.47373625787678*^\
-29*I, 
      -2.0328997687178378286860266074767972823333808642268`25.921742592065673\
*^-27 + 
       6.78322838674285137585242105755268615052357146472151`26.28578730423264\
5*^-27*I}, 
     {
      -2.014042584603303005935325483355423541978971773`25.863228111974532*^-32 \
+ 6.720307140674520022992377388624733748584397257`26.376707068512506*^-32*I, 
      -1.409688720984247888443143033804792337136209295232`25.632367262337752*^\
-29 + 
       4.703744225758132803300228436596059952208634903713`26.124875500715273*^\
-29*I}, 
     {-7.057009608562722403797074774549942909100845`25.77434469835319*^-35 + 
       2.3547303531108756233483484138253881054108988`26.280515098318016*^-34*
        I, 
      -8.153585277096713451246705454409023957873709145`25.467240260881482*^-32 \
+ 2.7206275467390043345649510892303380984630395597`25.94699610727584*^-31*I}, 
     {-2.0273576873390685675852297660535749329925`25.866510421852755*^-37 + 
       6.7647359827844324749379814515222506464381`26.23028153800332*^-37*I, 
      -3.9346237663916922968013467252349702664157375`25.609840915362035*^-34 \
+ 1.31287592403900951372940004904286864111167463`25.77006193784489*^-33*I}, 
     {-4.776359149974749825221826038747222929`25.517105194375045*^-40 + 
       1.59373991132981481994171411150521169682`26.04884793258535*^-39*I, 
      -1.58446177540267929872304232051784338576094`25.008020010801932*^-36 + 
       5.28691392365060449846678958923795539422907`25.545199542798297*^-36*
        I}, 
     {
      -9.2300903261063836606556193713077802792104205162496571`25.589953798318\
827*^-43 + 3.07982772567945097662426565587642069`25.916579639512808*^-42*I, 
      -5.32556482310423676346494581067151477814`25.114541613816748*^-39 + 
       1.77699476577262760376033706495598931203`25.331726031444664*^-38*I}, 
     {
      -1.463292887769119497397042716919902470110297521446451`25.31268812421127\
*^-45 + 
       4.882606613062239768269476907862569829736197231549841`25.7456481575472\
22*^-45*I, -1.494256916595599330309764654455216853`24.699127938106606*^-41 + 
       4.98592507594748716401076721791062578`25.108155872923927*^-41*I}, 
     {
      -1.903431570726859676601296932853180900050259125655`25.049529693578414*^\
-48 + 
       6.351228556103517571907186619053605625038633830364`25.541563755390637*^\
-48*I, 
      -3.5004324186696031462912982655728111149209874687806501`24.393096039152\
095*^-44 + 
       1.16799819221634426363254563544484398198504363455660412`24.87972338252\
1863*^-43*I}, 
     {
      -2.031796783972899265727148719831603458186769193`25.248466617703603*^-51 \
+ 6.779548029478247819580866295750833426016210483`25.33741746194408*^-51*I, 
      -6.8471266109379518944123291709620508485439591062384`24.634820514628053\
*^-47 + 
       2.28469815923242621670600246896258006441151002279862`24.64733290241011\
3*^-46*I}, 
     {-1.779957952146945650507235924275717516065206`24.597282680991565*^-54 + 
       5.939230991121068844895764976999932546278518`25.136701733003946*^-54*
        I, 
      -1.1184901491262834086302337842584212948595538554`23.893828611371752*^-\
49 + 3.73209454130185724940187054047142152767445016273`24.43425820310569*^-49*
        I}, 
     {-1.279880365119900937541114446092828820947`24.82680276183508*^-57 + 
       4.270609381687190126865227118484647534602`24.932107337314406*^-57*I, 
      -1.5259295834063465595284629547700531800302083`24.134950201371396*^-52 \
+ 5.09160806922659581153553121805289826249642063`24.21643967951641*^-52*I}, 
     {-7.55436386126294459201596794694417683`24.26017332445168*^-61 + 
       2.520683812159730602580762236157039136`24.718876998651417*^-60*I, 
      -1.73880953685798299150448461938377807184299`23.54372990598903*^-55 + 
       5.8019300267780913450662734905408478383675`24.000510878944926*^-55*I}, 
     {
      -3.660410440659305436852935073354502162425453933441464`24.0901348578137\
27*^-64 + 
       1.2213784658881712985056005266911652352267468802328963`24.512299983947\
19*^-63*I, 
      -1.65507374736530399989448491946489359506`23.369116593641188*^-58 + 
       5.52252668726602857673377828264919450268`23.789324473269556*^-58*I}}, 
   -1 -> {{-0.03872559645012331122358182996385176765`26.879387537264066 + 
       0.12921668307321486067900687214881173475`27.402611500504882*I, 
      -0.02723966101669899520594987149927392602`26.87938753452116 + 
       0.09089127004538084635503486064111094452`27.40261149777223*I}, 
     {-0.2733754393882485102138993337664982688`26.809630553893637 + 
       0.91217878482333057765783341640935032674`27.332943360290727*I, 
      -0.195220628190222687633295418185992085`26.809630495215234 + 
       0.65139763759867396909271629651329044292`27.33294330387962*I}, 
     {-0.52299881674443666206414557181370678902`26.788056185459745 + 
       1.74510345987755751753788195495308226922`27.311375545543264*I, 
      -0.38502095087550680387118473805202234158`26.788056167632167 + 
       1.28470920389580652548311622440175985812`27.31137552843669*I}, 
     {-0.64668282077374545243176418474511118963`26.773134988464832 + 
       2.15780302334239689018313036748571071429`27.296452521253624*I, 
      -0.49854756056060547273962264575135616102`26.77313496985377 + 
       1.66351633119078840199805209353175587151`27.296452502946988*I}, 
     {-0.6041175185090652513899411858126531562`26.75806265676315 + 
       2.01577429617392838300962820018282240574`27.281381555911167*I, 
      -0.49564700727419841089817752380635500684`26.758062654906343 + 
       1.65383798123356160570145792328095636459`27.28138155391115*I}, 
     {-0.44060150179155703830528361597392777416`26.757710715873152 + 
       1.47016624242080195166422350162414777995`27.281040904906828*I, 
      -0.39113358326564705359996324512715548075`26.757710712877635 + 
       1.30510537993191004238962236465341750791`27.28104090074862*I}, 
     {-0.25131536543797506872881160753018154949`26.805745143059184 + 
       0.83857037474046690753811192373800810349`27.329104875801097*I, 
      -0.24551842125056403340900309777216180268`26.805745141880386 + 
       0.81922756356330241438921404459987762057`27.329104872430445*I}, 
     {-0.1114534932978345867581237023598472025`26.759522379947843 + 
       0.37188970709379765260480136595549756838`27.282869595738468*I, 
      -0.12190916465908273277546424290502612332`26.75952236693762 + 
       0.40677741177625939025293291276700768966`27.282869550970897*I}, 
     {-0.03820682893488675066054304239495546941`26.576596994242905 + 
       0.12748569830474686313090138423520403936`27.099908623686336*I, 
      -0.04761612601062869701807100437661964926`26.576596980087473 + 
       0.15888193928308311643554532261357423268`27.099908603199914*I}, 
     {-0.01009594023339649531312076771393070798`26.4764989570015 + 
       0.03368738067456569216167538001997306226`26.999831545739532*I, 
      -0.01459130806686334731530042921920113996`26.476498951305615 + 
       0.04868718891206440965643123900468409732`26.999831540149273*I}, 
     {
      -0.002058781607640375744281546029914498232654331498408445702`26.5001359\
0956135 + 
       0.006869588977255975141974083402880818824915131424548893563`27.0234211\
3107669*I, 
      -0.0035123870683540795632085017349968157742815720521164914688`26.500135\
883721043 + 
       0.01171987130595950237107894328068122988965779340935171873`27.02342110\
3412044*I}, 
     {
      -0.0003255161707346664100244534522553870584271879808967394973`26.508745\
489125875 + 
       0.0010861580898618787373361700095660395406964084767661754781`27.031887\
71580616*I, 
      -0.0006673382554625674183964226666390261815088253782042022846`26.508745\
48250315 + 
       0.0022267245378596122240275819610113846909450610772931424566`27.031887\
698564006*I}, 
     {
      -0.0000401885559754096538541532099653749756374090432237949796`26.415555\
062387497 + 
       0.0001340981773471981928250753710906310777894979287667467058`26.939042\
042016972*I, 
      -0.0001007872437872057205848762965177442423311849049672692642`26.415555\
052152072 + 
       0.0003362993609419987533598428911546688158362303148042476275`26.939042\
016735076*I}, 
     {
      -3.9055762295177942458691024618076349060646780541050742`26.418248458019\
793*^-6 + 
       0.0000130318355849694165227396603072672732316142533224485914`26.941942\
139511237*I, 
      -0.0000121974012668074085975542367623656488428900949976239436`26.418248\
41513757 + 
       0.0000406993791777960771202389537360121172464241466226875918`26.941942\
095621087*I}, 
     {
      -3.011042685708137207781127037331249300391193695351344`26.3118655788399\
17*^-7 + 
       1.0047022747349606184379190094933055453114684505969251`26.835171519632\
59*^-6*I, 
      -1.1921232638930440508530508225926167809752094797768445`26.311865520392\
644*^-6 + 
       3.9777880289867930954293460428332791204606645071810056`26.835171456063\
218*^-6*I}, 
     {
      -1.85437797905173623199418715189181579128950416541981`26.4051403336678*^\
-8 + 
       6.18755018856046237312306543031688459669418231103707`26.92869007185823*^\
-8*I, 
      -9.47450916603828865799679652574269716569677112807444`26.40514001213416\
*^-8 + 
       3.161383581939227792576271652322941761915226727828027`26.9286889719913\
13*^-7*I}, 
     {
      -9.175199096729288463406827325156763772630665444577`26.30483943056629*^\
-10 + 
       3.0615120294988782279093900887420823115340375776277`26.82817167308572*^\
-9*I, 
      -6.1581006197401557912795567421815749691203077919705`26.30483928337122*^\
-9 + 
       2.05478910347783151210429297981718548945259078015372`26.828171460012065*^\
-8*I}, 
     {
      -3.66393760447422806975942196610030876673247710575`26.183040156393027*^\
-11 + 
       1.222555383613395174460794382488552027183094972831`26.706381068524397*^\
-10*I, 
      -3.288183191562984562521702167132123799289450271352`26.183039355929946*\
^-10 + 
       1.0971764525256611852601574090923801773965127132947`26.70638029809595*^\
-9*I}, 
     {
      -1.1850514454493990356089909291184179089524193791`26.256700472463212*^-\
12 + 3.9541913124388447742504087260828424960776648185`26.77980794065057*^-12*
        I, 
      -1.44747318657331778953355985529994609252594168421`26.25670015905781*^-\
11 + 
       4.82982061353958145867230390489922826409730198925`26.779807317133727*^-11\
*I}, 
     {
      -3.11294792502258305908705182149917563898018409`26.191834937084458*^-14 \
+ 1.038705255241547329244832513967556210083405267`26.71563317236473*^-13*I, 
      -5.267257288030592489170361826355449273123199942`26.19183406790921*^-13 \
+ 1.7575391421772744044018528799704864940185943983`26.71563141793946*^-12*I}, 
     {-6.65532219409142320237819483361488636496145`26.13609846692222*^-16 + 
       2.2206982914043820284133090366434945773112145`26.659483160293878*^-15*
        I, 
      -1.58774599030367194419040565791906173501636311`26.136096903822406*^-14 \
+ 5.29787244707973931511519974783065905901133329`26.659481660525742*^-14*I}, 
     {-1.1599529876523382586608101765749265026173`26.178677530590267*^-17 + 
       3.87044464966074484045175303487589711714139`26.702048070372854*^-17*I, 
      -3.970986124903194955830938807633808120855171`26.178675867690796*^-16 + 
       1.3250090447299381991112904299055281736796826`26.70204517123717*^-15*
        I}, 
     {-1.650224344333596195352558396253625879916`26.091816890941658*^-19 + 
       5.50634556077390247854539921688015618534`26.61505945922189*^-19*I, 
      -8.2505271666471846155502279603970311665885`26.091814894568216*^-18 + 
       2.75297439370027804422544752110968037610157`26.61505534592864*^-17*I}, 
     {-1.9183074072988015590146275662158482644`26.043517495256875*^-21 + 
       6.4008651385184911305291096340535444138`26.566975099309104*^-21*I, 
      -1.425480536195338676484293676547557646345`26.04351090684009*^-19 + 
       4.756437177406029096986373761514648586116`26.566968786211994*^-19*I}, 
     {
      -1.823558358439459918571211426723851555577788484375016758`26.0550239014\
7306*^-23 + 
       6.08471357623810916580923777485179397684992241773329126`26.57837731067\
4846*^-23*I, 
      -2.0496551210784338302205267608502341297`26.055018731859168*^-21 + 
       6.8391363973153336474551869427534774167`26.578366319303516*^-21*I}, 
     {
      -1.4185153395239321576349177328784959766831636770560563`26.114328261842\
072*^-25 + 
       4.7331962284385695823805537536362794905351912256223888`26.637907724783\
99*^-25*I, 
      -2.454244662924442450753194633794778738435050859175904776`26.1143147953\
4272*^-23 + 
       8.189140616637988573302054512196132123098465712322194917`26.6378865735\
7603*^-23*I}, 
     {
      -9.0343356704372904248153259305574104652272968096464`25.921075438618015\
*^-28 + 
       3.01450977161184105340326469765329932682404964317515`26.44439920278331\
*^-27*I, 
      -2.448495495624363223859259110107433665765220364819053`25.9210525624067\
7*^-25 + 
       8.1699572238164982204609409440000009733340257354627378`26.444376711621\
846*^-25*I}, 
     {
      -4.71303507096594876255034422244684460080045553139`26.009320250871458*^\
-30 + 
       1.572610404754694245667266214670730016521702703119`26.53244723647718*^\
-29*I, 
      -2.03616218687970539073629575368383930771113348953984`26.00930667867850\
2*^-27 + 
       6.79411418043791526696235529531110646557666055734471`26.53240078923518\
*^-27*I}, 
     {
      -2.014697392890933726477753226208977709110077476`25.940643812692837*^-32 \
+ 6.722492056149881898544383927535860314330965737`26.464411590601777*^-32*I, 
      -1.411929494437832606119658176316921963009942465645`25.94058891604884*^\
-29 + 
       4.71122107155865261982235668714479973184925669165`26.46434863395982*^-29\
*I}, {-7.059281961474052520634999885072667406424105`25.892708961132648*^-35 + 
       2.3554885748889495046224577367681151461444109`26.416045529961128*^-34*
        I, 
      -8.166431386488730964993515774824981814456854983`25.892631352955604*^-32 \
+ 2.7249139407476029814910826404901418569892232973`26.41595480697549*^-31*I}, 
     {-2.0280046881402890078328105095173414022767`25.956145844342256*^-37 + 
       6.7668948468212225784496529780378475997757`26.479280204154108*^-37*I, 
      -3.9407720724263937775291234788806155015556598`25.956095641357486*^-34 \
+ 1.31492744495837452934306298067087387520649351`26.47911068195852*^-33*I}, 
     {-4.777870900703317801155382216158541921`25.831133267879416*^-40 + 
       1.59424434104216453842017808978766009379`26.35465211095345*^-39*I, 
      -1.58691889999951361516877791984907441099513`25.830927153387442*^-36 + 
       5.29511267381600136245243782658755734478787`26.35445350584813*^-36*I}, 
     {
      -9.23298945207281157408525024663237837321533369641464286`25.85613406733\
5525*^-43 + 
       3.080795084417684304916396906424004357855666559750441907`26.3795156880\
50578*^-42*I, 
      -5.33376551891970190107417401818157677794`25.85598769752148*^-39 + 
       1.779731112812579841248952436753245701787`26.379186325166142*^-38*I}, 
     {
      -1.463749260578429050331978758562042852362722559542721`25.85774673794534\
*^-45 + 
       4.884129403827767085148906913949509231211960873940492`26.3810484303663\
8*^-45*I, -1.496542931846225690375583146114881453`25.857359009896676*^-41 + 
       4.993552881203402896049907191423075014`26.380535371339853*^-41*I}, 
     {
      -1.90402134206455195729137572699456608159814905802`25.774879635679042*^\
-48 + 
       6.353196461133112196705314227548931682101147881788`26.29811461980921*^\
-48*I, 
      -3.5057554225373367125260089696885798234727206000205706`25.774282061805\
103*^-44 + 
       1.16977433246162184143706015656125756293217813866165218`26.29746225625\
1077*^-43*I}, 
     {
      -2.032422528621834451877604711747630297599942616`25.79079856344387*^-51 \
+ 6.781635967570831041173594698609349046527915678`26.314317646413013*^-51*I, 
      -6.8574809168723797138061010366670518820340604966687`25.79048878262847*^\
-47 + 
       2.28815310684077430466226492960228692051030068637446`26.313261631303046\
*^-46*I}, 
     {-1.78050307302190115173720340161156266086505`25.743701939576457*^-54 + 
       5.941049909815489477824766593328114584131774`26.267050056958595*^-54*
        I, 
      -1.12017283632964939429313462780107575774151398624`25.74224226457695*^-\
49 + 3.73770920651040317123775031750682126956212449408`26.26564739342946*^-49*
        I}, 
     {-1.280270305843859954588916578836308388829`25.81482108761381*^-57 + 
       4.271910506823120520606202795360078725325`26.33750988617628*^-57*I, 
      -1.52821429299235641294413864722310287223534512`25.8139351828419*^-52 + 
       5.09923151783816215710553807123016979264217758`26.335034383389203*^-52*
        I}, {-7.55665440494435920427087207093004868`25.679958494000612*^-61 + 
       2.521448103698346179727220396030465937`26.203605271468064*^-60*I, 
      -1.74140148966789467368858162720753096152855`25.677635790183725*^-55 + 
       5.81057866167285537612853151370950387412676`26.200894323786223*^-55*
        I}, 
     {-3.661515367967172353804046859991394636391708298369354`25.6721223341037\
2*^-64 + 
       1.2217471497945469362244843725786115283760793201284747`26.195250397260\
3*^-63*I, -1.65753078510417513361617369686746622046`25.669021603500198*^-58 + 
       5.53072514761024953133508689853761831929`26.19132008745845*^-58*I}}|>, 
 "S0" -> {2.71762450156033186227358981165625583082`24.031402097899488 - 
    9.06796682608633455397888793872795771473`24.554774899787695*I, 
   1.19545210095418284037944514159849787524`24.115480029888307 - 
    3.98889544431312755290457710736785551842`24.638860819985982*I}, 
 "T0" -> {3.3903413475955744180963718694322306465`21.255981510200886 - 
    11.31263824397154110045352200496470554384`21.77930164407668*I, 
   1.78473567178723269895093458927065085332`21.086914495872595 - 
    5.95517292981701060425413278048439411904`21.610234673991272*I}, 
 "Sc" -> {-0.06252487086015146767726452438336549131`26.758599174368445 + 
    0.20862832758523343610084943312455886804`27.281914584855837*I, 
   -0.01804627286738761452514833089638644327`26.76639507081167 + 
    0.06021545787580907707863612004227087932`27.289716658229775*I}, 
 "Tc" -> {-0.73484380453729442121810266071077140418`26.771892933121034 + 
    2.45197202118002926212172756171064868675`27.295216064589283*I, 
   -0.60610397425087012425928499803764667017`26.768074689919132 + 
    2.02240255359427215275063212169990000646`27.291398976265594*I}, 
 "kappaFit" -> {1.00059185059079517968124511140169071026`20.999818414018403, 
   1.00208460742318879750696085996029771678`21.052224118846635}, 
 "kappaFitIm" -> {0``20.999561878090397, 0``21.05132015150353}, 
 "residual1" -> {0.00014986720403959688845365039004729309`17.771773899922454, 
   0.00104116135687837023534060690200697701`18.370343792020176}, 
 "residualMinus1" -> 
  {0.48379982495018103938730658265836630157`21.299875159959885, 
   0.97020424387453317691037296010100127305`21.352011270402972}, 
 "neutralOnly" -> {0.24753855643007349215600955764162169608`20.9993866032595, 
   0.4929378352864970790275282384985768099`21.051822750899778}, 
 "residualP2measure" -> 
  {0.08589346475022560853202273944166268039`22.37884833388235, 
   0.15431285399745114462071667148946082788`22.37267760409269}, 
 "chargedFractionS" -> 
  {-0.02300717807933091369285271258438986293`24.00088249025988 + 
    0``25.793795036269994*I, 
   -0.01509577243034956190200817433588640449`24.084914501755883 + 
    0``26.060810720240777*I}, "chargedFractionT" -> 
  {-0.21674625921028414193314921664842822133`21.225692191413646 + 
    0``22.044645993707668*I, 
   -0.33960433683936969150978867321298816997`21.056625350794384 + 
    0``21.680557584722802*I}, "time" -> 2355.668955`9.823659251971629, 
 "kernels" -> 8|>


==> anc/paper_scan/point_B_b1.200000_N7_h0.125000_P5.000000.m <==
<|"b" -> 6/5, "Ps" -> {3/10, 9/20, 7/10, 11/20}, "ws" -> {1, 2, -1, -2}, 
 "lams" -> {0, 0, 0, 0}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 7, "hstep" -> 1/8, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.0625`40., 0.1875`40., 0.3125`40., 0.4375`40., 0.5625`40., 
   0.6875`40., 0.8125`40., 0.9375`40., 1.0625`40., 1.1875`40., 1.3125`40., 
   1.4375`40., 1.5625`40., 1.6875`40., 1.8125`40., 1.9375`40., 2.0625`40., 
   2.1875`40., 2.3125`40., 2.4375`40., 2.5625`40., 2.6875`40., 2.8125`40., 
   2.9375`40., 3.0625`40., 3.1875`40., 3.3125`40., 3.4375`40., 3.5625`40., 
   3.6875`40., 3.8125`40., 3.9375`40., 4.0625`40., 4.1875`40., 4.3125`40., 
   4.4375`40., 4.5625`40., 4.6875`40., 4.8125`40., 4.9375`40.}, 
 "IS" -> 
  <|0 -> {{-0.05154342450521392570571730757937703803`23.05835142625636 + 
       0.14411134374992829530563839314360985599`23.50487642935745*I, 
      -0.01579480306491873177179974002855817077`23.056297317421652 + 
       0.04416102181415346339329955872072988618`23.502822141646032*I}, 
     {0.00309331969191658507573605955749023455`21.800095163793664 - 
       0.00864867753218685965514221272674969069`22.246663476746384*I, 
      0.02096164446327703108381297397725114944`23.00095691075785 - 
       0.05860710226006664250020652468977664907`23.447539729351163*I}, 
     {0.57639845308792202271013189345535184591`23.867753063146647 - 
       1.61156454789840111012328617726169688967`24.314347305384192*I, 
      0.37877247029225094271551851022294632172`24.024727067650566 - 
       1.05901790952548056059862380331479610669`24.471341650464314*I}, 
     {2.1695904612080527895330927448415474779`24.16120592936747 - 
       6.0660035640451377864133067291409688217`24.607750985567467*I, 
      1.28034614589646727375363084948208896993`24.26389139389224 - 
       3.57974669555603755147371063061769971339`24.71043993910762*I}, 
     {4.59811579588164333458516903163293337286`24.27456036070386 - 
       12.8559685822823930791494136518580071948`24.721271532509306*I, 
      2.46425582965888102224354276124829727159`24.346155028169584 - 
       6.88986466003655824354313592973030811192`24.79288750947141*I}, 
     {6.46192823045790978665291783751137893683`24.15026951054014 - 
       18.06704093579745554975057868795203543051`24.596754678018527*I, 
      3.10983168253129379691439115806359646756`24.19823269628531 - 
       8.69484375374303838919791155643082457415`24.64471354641414*I}, 
     {6.04812265859619827806042448060564004399`24.029791760312598 - 
       16.91007324137958815963491787361583307697`24.47632228928524*I, 
      2.57556428541086953039415319560182960571`24.0693547910917 - 
       7.20107431060073205602233764871514751014`24.51588559811741*I}, 
     {3.79591653276976620888205880219672601363`23.92447693769362 - 
       10.61308280447458254251957769828900080583`24.371048873497777*I, 
      1.40742230958268867746873535418491154296`23.95895298015021 - 
       3.93504161208908099707354395090597109247`24.40552777573353*I}, 
     {1.64616314216881536821165573148829970406`23.80249827212924 - 
       4.60254212301231404884309869890442540771`24.24902172932454*I, 
      0.52237188850016337790663189860245903501`23.833244969999146 - 
       1.46051054060894356208140056596311065997`24.2797682015356*I}, 
     {0.49291392159439087656019390873731417907`23.59618417283686 - 
       1.37814839188321497953638201004686693961`24.042636815629603*I, 
      0.13149164868599477352686330061928781813`23.62502132650285 - 
       0.36764026383453336570389298588717031417`24.07147015576879*I}, 
     {0.0992100959612369202700428232309654566`23.382298256560965 - 
       0.27738359218035521138114596159586313719`23.828835748904222*I, 
      0.02184233457518630198965335830284097312`23.409934315458507 - 
       0.06106944225149816449639432570796091858`23.85647243730237*I}, 
     {0.01361766465365635892062251449251413145`23.12685509155328 - 
       0.03807391477793263855263143810438267396`23.573381080126037*I, 
      0.00242836164864693371041534865722668525`23.155625780166016 - 
       0.00678950736503549302230778339651877491`23.602151801929917*I}, 
     {0.0013631815842515947562268215169595658`22.968468868514176 - 
       0.00381134803842498525433566273284473714`23.414994424381934*I, 
      0.00019319683503360434975519370142150552`22.999819805084865 - 
       0.00054016309106721412938449921485074084`23.446345350366318*I}, 
     {0.00010631986706640179572112253708370436`22.956468618082884 - 
       0.00029726195062384742984087250388538151`23.402991056711276*I, 
      0.00001174960375406643543301158325981351`22.98899154710606 - 
       0.00003285096405180516380611371504920056`23.43551382478056*I}, 
     {6.71024693620073993263086567309781`22.83043360226977*^-6 - 
       0.00001876132042355679848940742047959205`23.276977864151167*I, 
      5.67312806639181393450293353906774930920740209331663`22.86150502781988*^\
-7 - 
       1.5861617980591402739719864724248738232688983064707071`23.308050392968106\
*^-6*I}, 
     {
      3.482571692843181047294193465152723685809289168945153`22.61045400269796\
*^-7 - 
       9.736995381638357992579555488968540759815261893165056`23.05697793811693\
*^-7*I, 
      2.20990536924012069729275583432936633807793414623579`22.64313930751274*\
^-8 - 
       6.17872086262254185256738434866359949340074750253483`23.089663056777656\
*^-8*I}, 
     {
      1.49403865284699962788444954606847930680577859422865`22.583806422449875\
*^-8 - 
       4.17721406644865177993500655579955636288507536489653`23.030331288274137\
*^-8*I, 
      6.981495714148184968102741715162665004716289829692`22.61735677760523*^-\
10 - 
       1.9519710582064369735241002143458588213945222988589`23.063881584877308*^\
-9*I}, 
     {
      5.30224847725642871702433240468700860220143280985`22.633806468313992*^-\
10 - 
       1.4824667943359881770396662338194917490722291296646`23.08032874648764*^-9\
*I, 
      1.79017459183087152618508292640981323561559438609`22.663792189918627*^-11 \
- 5.00518676149718442810291633619478660219483781529`23.110314370018372*^-11*
        I}, 
     {
      1.55544589074216997122798529621540493752239100808`22.492255234076946*^-\
11 - 
       4.34890385334182452273306227746223048228543529504`22.938780567786065*^-11\
*I, 3.722945020578584346952146658930829046314439427`22.52854162363771*^-13 - 
       1.0409060220056045624664592509283462585020971215`22.975067015262727*^-\
12*I}, 
     {
      3.767329384506203281580261562673393763782510613`22.45155054221356*^-13 \
- 1.0533155395890704938244180478076796083727641868`22.89805201873486*^-12*I, 
      6.2722012627817380039776690236209396703591363`22.48590963420992*^-15 - 
       1.75365793197935259178078177537051839270711409`22.932409447450514*^-14*
        I}, 
     {7.5248382647957433696092633314417050091800574`22.225884146039576*^-15 - 
       2.10388534376659104458451505601027332981356536`22.672398071780677*^-14*
        I, 
      8.55076390868425140144828930457834477617779`22.260948074421137*^-17 - 
       2.390726050505677894786186466806810849260275`22.70746118539589*^-16*
        I}, 
     {1.238282958477534960949751742803538379201762`21.930726452479572*^-16 - 
       3.462141345901122245938103987995867695069779`22.377251610434175*^-16*
        I, 
      9.423709003797093086884374990672610098155`21.965749860235885*^-19 - 
       2.6347946041267028731539907322690627121628`22.412275045061754*^-18*I}, 
     {1.6774884843040281273656549278561810659329`21.713595858779964*^-18 - 
       4.6901253053845894209186390221841393736505`22.160120734212416*^-18*I, 
      8.3894372800131837690059685940178835358`21.74417910328134*^-21 - 
       2.34562039937052390391674845036067993217`22.190703969219605*^-20*I}, 
     {1.86960578683200773912507812335376790092`21.74241160456912*^-20 - 
       5.22727010883314579327223665928540125591`22.18892713392358*^-20*I, 
      6.02940281250654930715890981412393076`21.77076865965029*^-23 - 
       1.685773403030333805321189351415153799`22.217283674134187*^-22*I}, 
     {1.713519155797642313967241074006817715`21.611600250287157*^-22 - 
       4.790864216991669994428779226431683651`22.05824534563477*^-22*I, 
      3.496593343306274985735236842126426`21.638421284576776*^-25 - 
       9.776198808830586325725481695812163`22.085074041621144*^-25*I}, 
     {1.2909958155548448166652630901468834`21.452936078317855*^-24 - 
       3.6095223307547888407432834120763493`21.899461337815282*^-24*I, 
      1.63566418330203674792745779781828012092809674775513`21.48410484347551*^\
-27 - 
       4.57318786328295438146370507943140487916083327533056`21.930630140755145\
*^-27*I}, {7.9936646137450579824172960713381`21.357842086596527*^-27 - 
       2.23496548789947474755458119236022`21.80421669228809*^-26*I, 
      6.17034174014470202171087219710573482682748465329`21.382847607832176*^-\
30 - 
       1.725178813989307877033536697215831822972595487325`21.82921324900248*^-29\
*I}, 
     {
      4.066970099164848143092814942032966322529707054932`21.251944776064256*^\
-29 - 
       1.1370927166900566111289661590781126619940395241779`21.698390468250462*^\
-28*I, 
      1.87675770298967840245598907614106452616016359`21.277941931865595*^-32 \
- 5.247266301514609646601789151763681231067422268`21.724383123403797*^-32*I}, 
     {
      1.6999723673931012288405295360609794384506145502`20.833239600105006*^-31 \
- 4.7529884666080903845248454335325292980793331009`21.27976434178652*^-31*I, 
      4.601842494086105289545234346359245836626601`20.85399957355386*^-35 - 
       1.2866388136108141125318869365767829470601668`21.300524320612777*^-34*
        I}, 
     {5.8373775671113569040095458497639716117702436`20.900615036000847*^-34 - 
       1.63208466113269055350109180424244033476576216`21.34713384038926*^-33*
        I, 9.09573161657225754942416508215985936634`20.91981575447047*^-38 - 
       2.5430947171939274787272356686226452338895`21.366334495798466*^-37*I}, 
     {1.64653475263051964685876951661090604680661`21.039890535276776*^-36 - 
       4.60358111651152009460809880723921327723037`21.4863970222107*^-36*I, 
      1.4490937550375760803003379491122227493`21.058268695300193*^-40 - 
       4.0515516821543361828142913159892173769`21.504773135166072*^-40*I}, 
     {3.81489817217150742365499384691765917204`20.782523740656735*^-39 - 
       1.066615396897365074799395916427291667279`21.228974446293606*^-38*I, 
      1.8607517780905601366333954562531676`20.798483442568482*^-43 - 
       5.2025149997275303109018729569879014`21.244930089543985*^-43*I}, 
     {7.2601019693260974903531249146408053`20.852052501274137*^-42 - 
       2.029867166577666646684367016186619056`21.298490905115063*^-41*I, 
      1.9257535587263229833364249919346`20.87786301552426*^-46 - 
       5.3842548442077951828060801375763`21.32429683823884*^-46*I}, 
     {1.134864879057292242130479449482986`20.670493596915968*^-44 - 
       3.172992564337716746300566272616344`21.116970232734463*^-44*I, 
      1.60629631685908658254516907979081230825198393311`20.694186207133953*^-\
49 - 4.49107762833467579805410299256102747725291873449`21.14066024072691*^-49*
        I}, {1.457085164402001620616810761181`20.463826112036994*^-47 - 
       4.0738950315343648317950410329515278405627863311881`20.91037130838678*^\
-47*I, 1.0798401475623913025870408949062647535048183`20.48562124742141*^-52 - 
       3.01914776121628193039107170523497218706919376`20.93216857123862*^-52*
        I}, 
     {
      1.5366162525453107783950586312539925244063748766`20.4236955416186*^-50 \
- 4.296257672205763959700264922274749820222885376`20.870230390090136*^-50*I, 
      5.8506084812233743837391290700601757261388`20.443784723867232*^-56 - 
       1.63578392021379769198490256059203222822563`20.890320488596906*^-55*
        I}, 
     {1.3310300891652087356298282260728952111690001`20.341697333071608*^-53 - 
       3.7214549976550687985463495158001021184892883`20.788254310288995*^-53*
        I, 2.554766652291867566442868491879089336`20.357756429938096*^-59 - 
       7.1429257711047929914544682921664696318`20.80431611690297*^-59*I}, 
     {9.470128403470167658198947583724842371065`20.118292876093115*^-57 - 
       2.6477731016308317838352474584116668490711`20.564795521593396*^-56*I, 
      8.991090043369612868528605296335252`20.133095196813635*^-63 - 
       2.5138377598398149736386106648696144`20.579598106195842*^-62*I}, 
     {5.534442449695248985581674200557999272`19.966443533930907*^-60 - 
       1.5473863950416171645344111132564631252`20.41297483800839*^-59*I, 
      2.550278441742660043504819689075`19.987609237971483*^-66 - 
       7.130377088911325774199935428772`20.43414070790321*^-66*I}, 
     {2.656727098924306604996438058265858`19.87327156882307*^-63 - 
       7.427999126524887165589363549803409`20.319790379819956*^-63*I, 
      5.830165559496826708673742961274352870281414896`19.89067255912644*^-70 \
- 1.6300682407678396952112034883476369261285412805`20.337193165577244*^-69*
        I}}, 
   1 -> 
    {
     {
      -0.0035222139813952676379316160317586075225799691624758984874`26.944536\
871419725 + 
       0.0098478320892767048305130354644608698107875097737726787584`27.391073\
327181452*I, 
      -0.0012800811122013084725805211078222513973294665092222901403`26.944538\
911605406 + 
       0.00357900568227810759720073178553424597492875259658610386`27.39107525\
090016*I}, {-0.02333392337424868403557771096509409307`26.881292643240545 + 
       0.06523980672026716707380665678461215493`27.32784573644806*I, 
      -0.0083381790421953317748060581141591862229923423371403460608`26.881294\
12775103 + 
       0.0233128900094076529387373105442305306714089590197726478336`27.327847\
476029977*I}, {-0.04471328150403490304158375575759896748`26.873189603693447 + 
       0.12501480339870446277786112612618652364`27.319741461552702*I, 
      -0.0154344270178276567705293980231851314251453773419229741057`26.873190\
414881645 + 0.0431534388508536773323676068303717758`27.319743334226043*I}, 
     {-0.05936982627375171173061832036913505172`26.830048590816293 + 
       0.16599334492500940576876643062703976751`27.276584804914336*I, 
      -0.01943039993262289557846311614092670272`26.830049290926855 + 
       0.05432586349798218542429872558903556`27.276586871222538*I}, 
     {-0.06175165778631596411075245623639693179`26.796048098231257 + 
       0.17265275770474888440463725529895777402`27.242572048862225*I, 
      -0.01879534970677092556720655448503774446`26.796048884574237 + 
       0.05255031322605632097926269347395979777`27.24257438362028*I}, 
     {-0.05087431029427434984882018885546031`26.790741653329757 + 
       0.14224055326624747030400043850366221057`27.23724642546725*I, 
      -0.0141223067760406791745917839138080032`26.790742644629425 + 
       0.03948485429287044845143935624646133983`27.237249368057068*I}, 
     {-0.03292081570442070711195398345460081922`26.826354064968964 + 
       0.09204400045301413297018369578292847451`27.272810045787516*I, 
      -0.0081732184187366620584990971545970732185586010735654207489`26.826355\
505247154 + 
       0.0228516731356617091386817655941593429316964426113804664833`27.272814\
242649908*I}, {-0.01656978259787231375661367338263969543`26.75196907212088 + 
       0.04632780337639396020877096881586871101`27.198424474691986*I, 
      -0.0036082203799352503158900185143053587157784595093788819456`26.751971\
36242349 + 
       0.0100882991863636474565488279969719030600153855909760598016`27.198429\
203820336*I}, 
     {
      -0.0064394723471311790390530232008560186110704319613227761663`26.592870\
511471023 + 0.01800425605969789754581184973671897047`27.039384687809957*I, 
      -0.0012062993581498746077097089784957951673053035531920289132`26.592874\
298677938 + 
       0.003372717725615405057856622585140044943890377107187541366`27.0393894\
4009435*I}, 
     {
      -0.0019244319950630536151283683372001729395421788464989377419`26.534051\
73663169 + 
       0.0053805598565892375330823729121948657065882047443669876735`26.980610\
41460873*I, 
      -0.00030418963690125666796897807098942700821390404139016998`26.53405812\
771398 + 
       0.0008504901983027627501219608560661157027441337392395052981`26.980616\
651949315*I}, 
     {
      -0.0004419571073940607993504209468999176383597393216250829068`26.521699\
674328044 + 
       0.0012356771642122215460058865542354560869247649727115870416`26.968231\
954055714*I, 
      -0.0000578222861343644801118465820010257688179646686481859297`26.521709\
31549295 + 
       0.0001616665449280187969947380585596321147863805838192705807`26.968241\
350711253*I}, 
     {
      -0.000078195988386096556859841027114890941750681615499489637`26.4687419\
0505022 + 
       0.0002186298072033270128386404810244708855579892247940759465`26.915255\
024524125*I, 
      -8.3067523466418618032930682580275338627918270603366569`26.468751482712\
932*^-6 + 
       0.000023225023450883348360948751965692349932642853038805201`26.9152686\
91615534*I}, 
     {
      -0.0000107143731307075796587487113348507671302495549396036947`26.455807\
080527485 + 
       0.0000299565409967706791178454317369950289590204163909779458`26.902315\
086540835*I, 
      -9.06610941921273834310969573178716468577681043313154`26.45581562461899\
6*^-7 + 
       2.5348125847836642328410687561312893849212987691094073`26.902340382846\
64*^-6*I}, 
     {
      -1.1447788916636829949321051318143259723300109361703349`26.508939106399\
89*^-6 + 
       3.2007113605251174611793289027757266836590918912757043`26.955391699204\
93*^-6*I, 
      -7.56959487632995564902227177941269970107184589506144`26.50896917194145\
*^-8 + 
       2.11639893884065606305167645361118478622168726496198`26.95544058254808\
*^-7*I}, 
     {-9.61000298553701812917816949737733244616843004103255`26.32767035777201\
4*^-8 + 
       2.68688092997482237554299775471772239260867935498358`26.77420333342*^-\
7*I, 
      -4.8716004168947062739590795284046597651292353949014`26.327731176896982*^\
-9 + 
       1.36206099814029655377916655622944848239992494174016`26.774261946017557*^\
-8*I}, 
     {
      -6.3846695844362798118117177548964055787039052580954`26.365896534339015\
*^-9 + 
       1.78510318638090219488955243338297394301835175673254`26.812374667092215\
*^-8*I, 
      -2.434403780247471339009866062948853036674162640677`26.366001462748223*\
^-10 + 
       6.806400687751745647323596421568458184639177149362`26.81249161064548*^\
-10*I}, 
     {
      -3.378968302500582037721033503581637581090760856632`26.33126899418342*^\
-10 + 
       9.447328485372860817260251069767266607965488873305`26.777612261468544*^\
-10*I, 
      -9.5073670700827081867617556948153820796688265113`26.331339860824947*^-\
12 + 
       2.65818473868542048498862373548838322174713643859`26.777818870108003*^-11\
*I}, 
     {
      -1.43230586539633317197537367571094395793888074211`26.265127250357644*^\
-11 + 
       4.00461406871190206710899076635369709333964511383`26.711541651627652*^\
-11*I, 
      -2.917799366006428089601562036110407174745243784`26.265331794059026*^-1\
3 + 8.157936564446553760887569667717973390249979949`26.711855132542233*^-13*
        I}, 
     {
      -4.884616904558009019341933403927441456689869706`26.246758026024615*^-13 \
+ 1.3657003052799942121806779264410756868496262168`26.693323289456732*^-12*I, 
      -7.0683790473836876966584793671360353924628675`26.247346541497926*^-15 \
+ 1.9762629519295141861855736709389562660300838`26.69387765224903*^-14*I}, 
     {
      -1.34499778953533265562514263906704056043050798`26.240117553673585*^-14 \
+ 3.7605075846486107512673190433665337168783091`26.68616885142304*^-14*I, 
      -1.356470916004150547882916625672239897262079`26.240793547574178*^-16 + 
       3.7925855400484690624673740063604558864656`26.687174229920856*^-16*I}, 
     {-2.99879981620240970192355483436913639835895`26.22027892556982*^-16 + 
       8.38440742535939921309806589646304166073202`26.665315126410466*^-16*I, 
      -2.0680879698421776787807215978805079204583`26.220911321920596*^-18 + 
       5.7822106153786773041469300139282039036904`26.66712848586055*^-18*I}, 
     {-5.4262253915920474953384861333749901385173`26.10015839003776*^-18 + 
       1.51712976035034073448072119965538113580462`26.546705021596868*^-17*I, 
      -2.51065798948142639449677367235212209546`26.10261765196466*^-20 + 
       7.01960143381746040281422202124909751539`26.54917025423022*^-20*I}, 
     {-7.98304645532466584811615544595879642317`26.105912362002666*^-20 + 
       2.231996734672848259210484622769239469987`26.551592129968636*^-19*I, 
      -2.431443944006208304554010387913286351`26.109807492299883*^-22 + 
       6.798125219404371770732613441160480294`26.55615952144681*^-22*I}, 
     {-9.563263235339266028660152884663490685`26.170562284475807*^-22 + 
       2.673812864994288005390168552464060618`26.60868506687506*^-21*I, 
      -1.88125220421023000435150947549660519737691414766325949`26.17401293741\
394*^-24 + 
       5.25983257192828510171648216802787932408223079918618321`26.61877767415\
371*^-24*I}, 
     {
      -9.33985079182775635835509107983927662096297511852355757`25.99559216304\
7363*^-24 + 
       2.611348510415670974584389558895088107021401690012115652`26.4415093423\
53555*^-23*I, 
      -1.16430570702472545342309031473949657916702483256061`26.00682679471996\
*^-26 + 
       3.255306793945570799429806874803266692860529127209042`26.4532692917753\
28*^-26*I}, 
     {-7.444041297832932109947892767665823057597067225123922`26.0401180948379\
2*^-26 + 
       2.0812951499800849550157033880982795804822950016520353`26.483080758775\
078*^-25*I, 
      -5.769844390323029515650630993163333208002562001884`26.060868062145282*^\
-29 + 
       1.6132029183146850351384991890462645288286627565811`26.5066612052047*^\
-28*I}, 
     {
      -4.8459531222043397229212724134691000576630203981612`26.08371659012503*^\
-28 + 
       1.35489021712048820630743060189482062672348323140827`26.49239166329766*^\
-27*I, 
      -2.2914259264377059917544467818425168800218733202`26.100369459200028*^-\
31 + 6.406645901631126185446007804154292801012306878`26.539023625039313*^-31*
        I}, 
     {
      -2.57845911204322286233264203003766477198798203506`25.898606167721457*^\
-30 + 
       7.20916801721639005004655313848659840080702458402`26.344468643648284*^\
-30*I, 
      -7.2979689757038762519825346513433928415656744`25.95434668303087*^-34 + \
2.04045448246766302721545169809397660967456478`26.400746733490884*^-33*I}, 
     {
      -1.122055582418032098019854710481410795350804583`25.87752715624619*^-32 \
+ 3.137178782678942997379583982697823146350393852`26.301113051778106*^-32*I, 
      -1.86515882029999310313176901716701706895943`25.953248390325633*^-36 + 
       5.2148367416540837760299916905537687170636`26.39448703667776*^-36*I}, 
     {-3.995453373206803925700599717850626514008774`25.899184822325708*^-35 + 
       1.1170972049883329915027094893287282321270196`26.23078779108876*^-34*
        I, 
      -3.82712180123640127387856221541939941026`25.961559743305582*^-39 + 
       1.07003302703535549784346914820469357354`26.380463404023995*^-38*I}, 
     {-1.1646851351169164133029172228303804722366`25.641058103421805*^-37 + 
       3.2563676449221406566563506523554069022041`26.097860875115124*^-37*I, 
      -6.30761327611559644865765554210682381`25.84606808745788*^-42 + 
       1.763558851205075539341072038341651588`26.295645580645683*^-41*I}, 
     {-2.7804107339966792831689914867318733395`25.682396600541068*^-40 + 
       7.7738088010130919705277936294193541128`25.990182497409922*^-40*I, 
      -8.353369644774685739307501080636792502861111611294733`25.8814932912491\
07*^-45 + 
       2.3355361734387051274504492304344264956774076565192952`26.282538979092\
83*^-44*I}, 
     {
      -5.4376687948705918438347655808170196071858821684681759`25.490950600918\
88*^-43 + 
       1.520329245521095235436054495749109406377793442289150845`25.8123411251\
71184*^-42*I, 
      -8.892173370854566065036623303002117730118063290457`25.763345266794133*^\
-48 + 
       2.4861814394997238449241210920143307610040700526142`26.162540162880646*^\
-47*I}, 
     {
      -8.7145902938913513418870680028031119107710832144473`25.189261590955766\
*^-46 + 
       2.436530613823934584221044717785504079617251324436272`25.6450035090332\
13*^-45*I, 
      -7.610812513087557626189261745457481091158302915`25.63185037183647*^-51 \
+ 2.1279230645198367296525146663050305115047775312`26.083026603730847*^-50*
        I}, 
     {
      -1.144782842723135360152233199399661981209980267979`25.383154354322734*^\
-48 + 
       3.200722407375271133258740826451519319203530568149`25.451755148039744*^\
-48*I, 
      -5.238931116101909987709665487756447146051184`25.761485601960914*^-54 + \
1.4647637602704999938278242266246216086632961`26.002745147895336*^-53*I}, 
     {
      -1.232932708589967000969643924467511177711510782`24.833003394525097*^-51 \
+ 3.447182469805931344806859800284785311769506094`25.259614466505514*^-51*I, 
      -2.900956922033639270292129533902170447652`25.388068457822055*^-57 + 
       8.110846421402100961752046258558398514251`25.821536706952465*^-57*I}, 
     {-1.088886439040967043663317120029313376947223`24.72826648820477*^-54 + 
       3.044440477667421131990234291277510886417563`25.067211039017007*^-54*
        I, -1.292449991434961179316505873309408222`25.333250310468802*^-60 + 
       3.613588091657250901282416186438704127`25.699031742756315*^-60*I}, 
     {-7.88732587450698273997892873955722030653`24.750831355753242*^-58 + 
       2.205234016326952296071762124517568141305`24.869051389674876*^-57*I, 
      -4.633799245889120960392790846261571904830665749892981`25.3719982250289\
18*^-64 + 
       1.2955736690039587326704181684367305778075666411538953`25.551702391711\
068*^-63*I}, 
     {-4.68650962578984892113169180825023334`24.192381129601735*^-61 + 
       1.310311074890319118076581771105990335`24.661012011517958*^-60*I, 
      -1.3371505369870601981513215076327169157264728713`24.88142977603673*^-67 \
+ 3.738567286340294084851786189982893086024609030557`25.347227165458786*^-67*
        I}, 
     {-2.284562114720726233413459253790578443269150901450687`24.4509197473341\
2*^-64 + 
       6.387455226209853065677653870291205063756376869327535`24.4445981289796\
85*^-64*I, 
      -3.10602009016737691617222548479684991260731155`25.119747225955432*^-71 \
+ 8.68418684255283481541715979861620793983917123`25.16354046830957*^-71*I}}, 
   -1 -> 
    {
     {
      -0.0035225900267722628987549889883372139989465672011390232614`26.944539\
46794936 + 
       0.0098488834824487718809771063681087633279196382493973413888`27.391075\
77548437*I, 
      -0.0012801031971612272613118699406233338242968635624834307906`26.944539\
474527105 + 
       0.0035790674300816560013796497864704148755302291999178093244`27.391075\
78168664*I}, {-0.02333644549630083611526288328852575331`26.881294530751585 + 
       0.06524685837431472063002196031498264243`27.327847948274147*I, 
      -0.008338324140220180433612717543786020260804844980868743168`26.8812945\
37025987 + 
       0.0233132956920245362136888789490952397787084511144331706368`27.327847\
95562657*I}, {-0.0447182058246959444455535978840322048`26.87319063672594 + 
       0.12502857141032438194939135465490771809`27.319743846356417*I, 
      -0.0154346990484754791044625420747298771096399456295366688768`26.873190\
63874508 + 0.04315419942705859896035656893453459905`27.319743851017325*I}, 
     {-0.05937648743378688170393567387352189477`26.830049481757673 + 
       0.16601196900233481824543372711494217685`27.276587434424634*I, 
      -0.01943074656181647612973820075690929962`26.830049483923396 + 
       0.05432683264582886748164451527838049611`27.276587440815934*I}, 
     {-0.06175869041763415918681443103978730847`26.796049096299726 + 
       0.17267242038644090900423924786753996323`27.242575012243773*I, 
      -0.01879568803368611744860621013085875258`26.796049100725487 + 
       0.05255125916138838526655938175555687216`27.24257502538384*I}, 
     {-0.05088016591539454539672750834765832349`26.79074291585494 + 
       0.14225692512039225028781763459789210526`27.2372501731483*I, 
      -0.01412256240941453783595357716572743527`26.790742917778157 + 
       0.03948556902359250928246595732964790749`27.237250178856367*I}, 
     {-0.03292463177609020037896248413507502634`26.826355899003566 + 
       0.09205466988798892936382725903750957074`27.27281539000024*I, 
      -0.0081733668089315325239461833681746863775025672420507779073`26.826355\
90156811 + 
       0.022852088022925940744036625502987002368972274178030063595`27.2728153\
97471913*I}, {-0.01657171250225734821873116506119228349`26.751971988055054 + 
       0.0463331992366206717988839930480045757`27.19843049564152*I, 
      -0.0036082859882460918835117357084033244797965107380287963137`26.751971\
99207712 + 
       0.0100884826220186762542380692368017088732211178828856295424`27.198430\
50394566*I}, 
     {
      -0.0064402251024607189317402123204104269389739613385853501439`26.592875\
332574323 + 0.01800636070414277606893982392547086554`27.039390737452344*I, 
      -0.0012063213149959137318602692937413431254109792538008250957`26.592875\
338261187 + 
       0.0033727791152226650176823426121595687557141821902421784784`27.039390\
744588136*I}, 
     {
      -0.0019246577361348644837038364016165142004792570098156479111`26.534059\
86820058 + 
       0.0053811910107958215860769272763990404657252996534593650687`26.980618\
350567372*I, 
      -0.0003041951812488185964867418127103675560205884028360806887`26.534059\
87782432 + 
       0.000850505699860624613442850925534330220176006115104205503`26.9806183\
59959635*I}, 
     {
      -0.0004420091555080810375404202699179422237901985972767092907`26.521711\
931132163 + 
       0.0012358226866279924900784406804255885183602540267216358072`26.968243\
90001486*I, 
      -0.0000578233424090066843231907045642141534200477255510372154`26.521711\
946547285 + 
       0.0001616694981884883574822873907714421135755592045906409316`26.968243\
915039068*I}, 
     {
      -0.000078205242303561314146207706932211856487892673653893245`26.4687540\
73639502 + 
       0.0002186556804256361398000765615891869402406324568048092591`26.915272\
388821275*I, 
      -8.3069046188582406141316908376741672548160313354131865`26.468754085904\
713*^-6 + 
       0.0000232254491919730951333607483465095604623669812111390819`26.915272\
406322813*I}, 
     {
      -0.0000107156487581191690466887707075502646109118010042519831`26.455817\
927577613 + 
       0.0000299601075502578226390505643148965486181472589589051879`26.902347\
20130826*I, 
      -9.066276420890007133998166934012630753973855718427491`26.4558179369735\
1*^-7 + 
       2.5348592771335628368921774443320376422811249611066761`26.902347229123\
41*^-6*I}, 
     {
      -1.1449161782419783944318418251850188858839915101680707`26.508977236680\
48*^-6 + 
       3.2010952029544263332809269935985149940787375066794421`26.955453695300\
31*^-6*I, 
      -7.56973518902602120987629009605619758932780969444027`26.50897726599098\
*^-8 + 
       2.11643816916221364177225770759666107663711157685948`26.955453742955385\
*^-7*I}, 
     {
      -9.6111652343607338181295881690909893741106730675984`26.327747393321715\
*^-8 + 
       2.687205885565890055807343506875650679344904736367367`26.7742775740577\
06*^-7*I, 
      -4.8716914090242997049105775851947568469699363661175`26.32774744734723*^\
-9 + 
       1.36208643882102790583133379784581316900711111498254`26.77427762612312*^\
-8*I}, 
     {
      -6.3854491591219139985494891611830450233305007509183`26.366029245214488\
*^-9 + 
       1.78532114930552084561113666907405040410109525969987`26.812522574968682\
*^-8*I, 
      -2.434449653356977123348907964974121727291088566728`26.3660293293607*^-\
10 + 
       6.806528945342628020003930895327239734876128371328`26.81252266875163*^-10\
*I}, 
     {
      -3.379385227601644045141564240816237152300884917942`26.331358471839415*^\
-10 + 
       9.448494175024526137377243026347176544836328319091`26.777873140433876*^\
-10*I, 
      -9.5075480004832346334421311512879776609208808904`26.331358524789888*^-\
12 + 2.65823532539632565856986105038382026473335510135`26.77787329483485*^-11*
        I}, 
     {
      -1.43248459759393601291879593892856419714831116283`26.26538505869297*^-\
11 + 4.00511378981920485434443032987328371480543891617`26.71193677810939*^-11*
        I, 
      -2.917855492126553582134242860652607949680052567`26.265385191656772*^-13 \
+ 8.158093488645292950828185269605579039733283189`26.71193698192262*^-13*I}, 
     {
      -4.885233719465125407699214418015767485022272244`26.247498324370696*^-13 \
+ 1.3658727618561003228205276964892426193720279595`26.694020619796692*^-12*I, 
      -7.0685165720095915755180570654606662879969988`26.247498757964703*^-15 \
+ 1.97630140272867618091009596389040062470767936`26.69402102820481*^-14*I}, 
     {
      -1.34516973711928824609109429072498521345389924`26.240966300954305*^-14 \
+ 3.76098833651203975467832103089083619927864791`26.68743128149143*^-14*I, 
      -1.356497623865412456180581882624920853264833`26.240966652553784*^-16 + 
       3.792660213119032135368062874668437019909466`26.687431804704072*^-16*
        I}, 
     {-2.999188055298641099940815390202361258853927`26.2210712496584*^-16 + 
       8.385492911207327397382310820620754910848607`26.667587851817583*^-16*
        I, 
      -2.068129190352861305807502978268692106299`26.22107154269882*^-18 + 
       5.7823258646707392792879630726175662783937`26.6675886937883*^-18*I}, 
     {-5.4269369254584948423521209656941540252955`26.103234618101645*^-18 + 
       1.51732869959933637824474176621083830094654`26.54978872359079*^-17*I, 
      -2.51070865752314031452424631266440968032`26.103235634957567*^-20 + 
       7.01974309766006814049669073148572608082`26.54978974292596*^-20*I}, 
     {-7.98410675931692212806082621130090671514`26.11077625884358*^-20 + 
       2.232293187294252972529438219575028044609`26.557296588756913*^-19*I, 
      -2.431493631437987259332699206225288721`26.11077769344518*^-22 + 
       6.798264141539054997564313421602851104`26.557298272908685*^-22*I}, 
     {-9.564549727210839326784618134046016968`26.17486150553444*^-22 + 
       2.6741725579602007263189423316186905871`26.621283474758748*^-21*I, 
      -1.88129113146574583124651491282112396409960670968517931`26.17486263325\
479*^-24 + 
       5.25994140946003107934666751711278211024569046325843923`26.62128681118\
4284*^-24*I}, 
     {
      -9.34112318054260102298661735783781156391606424937563772`26.00959151075\
8973*^-24 + 
       2.611704260250356406523908309495261055192530189135414607`26.4561654789\
7429*^-23*I, 
      -1.16433009916559108173868399174750696242026242338466`26.00959481477743\
7*^-26 + 
       3.255374992444813465267986788513494951863043822479799`26.4561689406321\
64*^-26*I}, 
     {-7.445068080615104497485881380468879123339112443148636`26.0659923724683\
9*^-26 + 
       2.0815822303359180924329327634260075961982582077398469`26.512508541321\
132*^-25*I, 
      -5.769966751780952096336071235862480101853828965129`26.065997882390032*^\
-29 + 
       1.6132371296118460137625304888224058740508284378201`26.512514833918804*^\
-28*I}, 
     {
      -4.8466297147155140371559485829895522485886705769476`26.10441722261049*^\
-28 + 
       1.35507938704253443282618210807912425976834164172637`26.55086677151316*^\
-27*I, 
      -2.2914751056504496780142687753294730111174479021`26.10442112428143*^-3\
1 + 6.4067834028255285733556213561924485448939443066`26.550878290374918*^-31*
        I}, 
     {
      -2.5788234102993316924597473772083275080727708595`25.968558671230692*^-\
30 + 
       7.21018656636630709512700244265549636704054981931`26.415107302676187*^-30\
*I, -7.2981274474829267658203478575899922375721631`25.968571118804*^-34 + 
       2.04049878992539335541123658922855093955567605`26.41511988254832*^-33*
        I}, 
     {
      -1.122215950407276046816578658586947608134306835`25.972960701846254*^-32 \
+ 3.137627158910174620496836861951595777832986138`26.419459765352308*^-32*I, 
      -1.86519978453732971293803334867328238868407`25.97297631744102*^-36 + 
       5.21495127442610928740356856900190103134371`26.419479669380067*^-36*
        I}, 
     {-3.996030836173248600850371123290843787964366`25.97733517874428*^-35 + 
       1.1172586590726493019043499101685702557088445`26.423833199075723*^-34*
        I, 
      -3.82720678878840385568831747516922109508`25.977346369252732*^-39 + 
       1.070056788883619712513474038982442754868`26.423864968975668*^-38*I}, 
     {-1.1648552974680806702108752897233647328289`25.910663897234464*^-37 + 
       3.2568434054156920243709576392010634169775`26.35719817918035*^-37*I, 
      -6.30775485224792950288558137287322175`25.910707605876024*^-42 + 
       1.763598434773434235139037146741186883`26.357239679359587*^-41*I}, 
     {-2.7808212209098485370541570442181038989`25.94308098057612*^-40 + 
       7.7749564899999305797790439409356862207`26.3895205372897*^-40*I, 
      -8.353559085088128187912147575230313282615459463140223`25.9431184515831\
35*^-45 + 
       2.3355891394540459150309426378438402648024639520076537`26.389589237011\
673*^-44*I}, 
     {
      -5.43847971037283243871173097279338695622230015016316699`25.85856698569\
501*^-43 + 
       1.520555971090491034534204145869928765090560772418306144`26.3050826788\
41785*^-42*I, 
      -8.89237704978208496200793569278795004377352414556`25.858621462839974*^\
-48 + 
       2.4862383865190964582359057592325058771108564674431`26.305169011693984*^\
-47*I}, 
     {
      -8.71590255312357097383395939703043028144175681451231`25.85146316422628\
*^-46 + 
       2.436897511140360058834892082857979954377125745846538`26.2979874017255\
*^-45*I, 
      -7.610988523428379183055996914225918444002984893`25.851595495385723*^-5\
1 + 2.1279722756209095960624980523470393756731464751`26.298116180080825*^-50*
        I}, 
     {
      -1.1449568408212735927615370073495518884537923722`25.92232135643676*^-48 \
+ 3.201208892314394572792077498559976258447491848784`26.368594300902217*^-48*
        I, 
      -5.239053397811390848308947380391800862799388`25.922403015642654*^-54 + 
       1.4647979492706265620162266340572129876303042`26.368835178235113*^-53*
        I}, 
     {
      -1.233121790971047092920814353241325600750510096`25.75798345920866*^-51 \
+ 3.44771112920872542339029944264742772571971927`26.204520256703155*^-51*I, 
      -2.901025237130454953308020678922087768839`25.75820564448115*^-57 + 
       8.111037425016917409353889470529273709583`26.20475428368823*^-57*I}, 
     {-1.089054872986488850645198788652362912660918`25.809997898801964*^-54 + 
       3.044911405675314640073629433234076774913627`26.256379191651952*^-54*
        I, -1.292480688285789790173622298432531123`25.810298068007462*^-60 + 
       3.613673917627571416564122167770455088`26.25677126009035*^-60*I}, 
     {-7.88855603363320262062300454382355785212`25.889632996013717*^-58 + 
       2.205577959102209403268095441625980582189`26.335706596649203*^-57*I, 
      -4.63391020777018181734896691177407934225472640494829`25.889946685869678\
*^-64 + 
       1.2956046930694689360975627993314136780825207530471987`26.336401954777\
21*^-63*I}, {-4.68724637411864807838763068999014659`25.696794922628833*^-61 + 
       1.310517063903831443850707827273334974`26.143363988927742*^-60*I, 
      -1.337182809258311182272644271764235176095503707166`25.697485604896702*^\
-67 + 
       3.73865751706168069052605036542621900150991577589`26.14401932930257*^-67\
*I}, 
     {
      -2.284923998616311467859532894422658477747835710684937`25.8077517903814\
45*^-64 + 
       6.388467024998444837188595671739603728156627964979074`26.2531450337751\
2*^-64*I, 
      -3.10609562144491678410247479013551306203061974`25.80819302396127*^-71 \
+ 8.68439802203898475238006436073856811600025515`26.254431895773926*^-71*
        I}}|>, 
 "IT" -> <|0 -> {{-8.93691093506633631036349001387614308629`20.75659026623470\
3 + 24.98689709092879689358352763692566390248`21.20311519429784*I, 
      -5.66288655713442358098141707176646873045`20.647018201729242 + 
       15.83298352963518899028083628593014799381`21.0935431298103*I}, 
     {-8.33429090974065383175879361326521804867`22.265546184920613 + 
       23.30201909816921426213895431875186111199`22.71206777804916*I, 
      -5.45428327118701835070885925591674624521`22.157583659256048 + 
       15.24974521869428244450949620642660337163`22.60410506574263*I}, 
     {-1.43072553556713646112316526499838876124`22.270736877152785 + 
       4.0001955913321036981796250680387795103`22.7172423006246*I, 
      -1.7622106507822666779688608443390561716`22.475544762018952 + 
       4.92700179106219571356364863031909204794`22.92205450297571*I}, 
     {12.68959793552611352075470188031453536236`23.59679310287297 - 
       35.47911353755703051627727028926782464909`24.043311008248608*I, 
      6.565584938364469493389661125151602971`23.430114656838054 - 
       18.35685690376048946069278289954810112117`23.87663401794041*I}, 
     {21.79595864212483329322410609328547602362`23.8327253887777 - 
       60.9397788056697072846392629789928273788`24.27924965756799*I, 
      13.09443315315690844155857996152075907461`23.732859114741018 - 
       36.61100083007029654076823105266285791828`24.179383445683253*I}, 
     {16.22496499011765332736461092631734245963`23.906661577125412 - 
       45.36372058059266156452990863455331245641`24.353190078552892*I, 
      11.00939603226137685138993827538454168598`23.836531726974954 - 
       30.7814017270781843798237502909910679651`24.28305979443146*I}, 
     {3.41649367473446846800352196009249215502`23.699225226376956 - 
       9.55224646219053593062474507979150104672`24.145719079208984*I, 
      2.86138780519803843211464934583255109572`23.680738458889863 - 
       8.00021429610356710793366149025682808611`24.127234767529384*I}, 
     {-2.39932036843355854968826259953705207101`23.848290994676127 + 
       6.70831023938963410273801893051441725117`24.294829290385884*I, 
      -1.88108690059772143983089338952269209879`23.759773135765364 + 
       5.25937039608424670380423725466865919174`24.206309278854725*I}, 
     {-1.26986598664520691119942234997082583906`23.997791346689205 + 
       3.55044499806677592163336537317645281461`24.4443348805447*I, 
      -1.29632440592207680766551240058017973257`23.96781998584515 + 
       3.62442064854190147979597170884154309246`24.414362974463796*I}, 
     {-0.0737224935704778365825505742503772368`23.24291380331484 + 
       0.2061222690386492250543778385705698053`23.68943940925316*I, 
      -0.16314971562225722391380254635372358803`23.48671846851338 + 
       0.45615371847021545391068166098646659266`23.933244510135125*I}, 
     {0.061911602912450376445313391094038149`23.833439860492962 - 
       0.17309995164412616229306716764012362842`24.279963362444125*I, 
      0.05371435340675684479833624803503740918`23.639523674075072 - 
       0.15018108948743276883190822138298208827`24.086047655357856*I}, 
     {0.01736240927261967528564164257395034322`23.951893951185447 - 
       0.0485439249532271978491100205269301861`24.39862642614271*I, 
      0.02207569763550092505973309066319849975`23.843629730541544 - 
       0.06172190693591458298226489486592833311`24.290327899130297*I}, 
     {0.00243005176554588340033638748516748394`24.023853867885826 - 
       0.0067942327983907692812689886929462446`24.469912665007598*I, 
      0.00398555416753433513743712404857886228`23.939053804288847 - 
       0.01114329465271364667551909168447958834`24.385184291710313*I}, 
     {0.00022855151513583542286159859957672642`23.81336846417696 - 
       0.00063901198413728908021120939311808437`24.260001281528776*I, 
      0.00047872506780187603340278460750589762`23.74674907818702 - 
       0.00133847747738851082709969317443202436`24.193364315063288*I}, 
     {0.00001594877527148458720672041562814418`23.642848913564862 - 
       0.0000445915159421891819875175558231163`24.08943607956125*I, 
      0.00004297938909762280616947328389766946`23.5927159811825 - 
       0.00012016697718217963985805754935714112`24.039297323459476*I}, 
     {
      8.635233328948050549870657600954129974546587972766608`23.42003631513612\
*^-7 - 
       2.4143430332282017852432628133094029867292447521067884`23.866539243847\
68*^-6*I, 
      3.0318418832988959381780538303934584402177652890271744`23.3813049706245\
3*^-6 - 
       8.47679043512756556745606580888123543747851247781396`23.82780954173564\
3*^-6*I}, 
     {
      3.71410415738178085781616565821582247342529389721109`23.236132809433506\
*^-8 - 
       1.038434186485495187651645921123154133135655451620835`23.68254077992152\
*^-7*I, 
      1.724177463073157772109794598142169466282784752671185`23.20926473198833\
*^-7 - 
       4.820664002285695152372742919776990756136536773575582`23.6556734706027\
32*^-7*I}, 
     {
      1.2867715654422294386827851931566438656163119816267`23.080988515688553*^\
-9 - 
       3.5977116610930707277906822653778682129135269429905`23.52754658954554*^-9\
*I, 
      8.0237691897038387399925858650292596822403341426104`23.053997519546158*^-9 \
- 2.24338248955601548580797268060079977215335493338137`23.50055595674133*^-8*
        I}, 
     {
      3.62303257513314568238055940734197536073537750873`22.8480763916486*^-11 \
- 1.012971291419306259819937371434963458941387070324`23.294610713718605*^-10*
        I, 
      3.08468740083162572334189267879467480593604555509`22.819124580899583*^-\
10 - 
       8.624542328136376366996548947746655862313503774327`23.26565847641515*^-10\
*I}, 
     {
      8.33954514297736517460611432974921258138241108`22.813221873603098*^-13 \
- 2.3316709519292502489351786968590171846266590291`23.259746344942425*^-12*I, 
      9.858686808369969672029870764181822371150929255`22.784334917620328*^-12 \
- 2.75641096260527071251170828326403374784274528091`23.2308595406298*^-11*I}, 
     {1.57561938407647398662489976377144728837347182`22.77587950262754*^-14 - 
       4.40530734729754121106967657555723376111825271`23.2225920085122*^-14*
        I, 
      2.630583460543052839539178999884610346810347473`22.74532884827353*^-13 \
- 7.354903578570878685385569778403706645482832585`23.192024567374773*^-13*I}, 
     {2.449911451688945422941227958809719665138477`22.69115085056553*^-16 - 
       6.849758912225890767079228508159400073794038`23.137751790191384*^-16*
        I, 
      5.876780711160154883447108521392680916693997`22.66271439671925*^-15 - 
       1.64310146898229289962035231758522380004788857`23.109309240548864*^-14*
        I}, 
     {3.1402302625363847280371253177381664461715`22.432710054972873*^-18 - 
       8.7798357823999665698459051328894322918498`22.879069903282108*^-18*I, 
      1.10118063294498457025033870066691613046103`22.40569410624246*^-16 - 
       3.078814072763938658828581541828732451508338`22.852054555199423*^-16*
        I}, 
     {3.32116908413640112893617853590865584212`22.178858127848947*^-20 - 
       9.2857264361082633111508694158357811213`22.625384728391325*^-20*I, 
      1.7324225862125727395636841552148901217688`22.149439919867998*^-18 - 
       4.8437167153409661152367346435844536968522`22.595966488650575*^-18*I}, 
     {2.899460788796879714805423983151417854`21.867642742581307*^-22 - 
       8.106663351044473890640405575444409619`22.31416769312993*^-22*I, 
      2.28943421762491496238762823249154339075`21.837618550096842*^-20 - 
       6.4010772411060410694411880494684352276`22.284143461276997*^-20*I}, 
     {2.0895843571776807769346139706664522`21.786041714327716*^-24 - 
       5.8423128164727261435698370408577539`22.232562778703453*^-24*I, 
      2.54164488844849118126150274060956004`21.756647377203993*^-22 - 
       7.106238355823588517820250438398914133`22.20316833340194*^-22*I}, 
     {1.24289482998819539776604353896058`21.478662233072164*^-26 - 
       3.47503577437542854110166856539187`21.925187109844835*^-26*I, 
      2.3699255359966376484419299392261437`21.449349051229166*^-24 - 
       6.6261246096521272229600654860994313`21.8958739128322*^-24*I}, 
     {
      6.09948971173082616184666773634925469377664728817`21.411090010862345*^-\
29 - 
       1.7053691464708082291478780571266259104220748547747`21.857613805104897*^\
-28*I, 1.85540994150198463254290996978075`21.382747424951916*^-26 - 
       5.18757964655179638316863344910845`21.829270555277308*^-26*I}, 
     {
      2.4686430342400913706322005788078212406955283515`21.41636922357197*^-31 \
- 6.9021309375214798995545553485996324426853836449`21.862880968047726*^-31*I, 
      1.2191210493885055115399144721769598956472632873838`21.385803892772753*^\
-28 - 
       3.4085661615950297916368279521156501807959478709059`21.832312938341165*^\
-28*I}, 
     {8.2364388290672459586283746966499316677031963`20.998048791545695*^-34 - \
2.3028432409470547444489534468758630809143158`21.44457439822438*^-33*I, 
      6.7198461332806710249750886283893978486034934545`20.97039187891672*^-31 \
- 1.87881590203979789413904571980622016888799303075`21.416917382130485*^-30*
        I}, 
     {2.2643919827908176677510559738361720886398`20.94404468032166*^-36 - 
       6.33106113047532492438782302036823667789633`21.390572735246437*^-36*I, 
      3.10587451047983798216948329136569912701169717`20.915899235698284*^-33 \
- 8.68377981324511374519102305130080697975688167`21.362425971068383*^-33*I}, 
     {5.12768826330627160990084677655058913855`20.94967180767757*^-39 - 
       1.433661137282511979032228943596506139059`21.39621340396041*^-38*I, 
      1.203203941388302706838159524542261763409291`20.917242448684227*^-35 - 
       3.364063184842099358924668839583704575061745`21.36378163492658*^-35*
        I}, {9.56077817121262996475272765169866026`20.647651228859015*^-42 - 
       2.673118060692804236949312011832619169`21.094176113810523*^-41*I, 
      3.905361447201245103281612930274643529883`20.61745156861741*^-38 - 
       1.0919082140698757660190955376061285000914`21.063976443288702*^-37*I}, 
     {1.467333159417099293642192521805488`20.772891868237483*^-44 - 
       4.102547616156849508193230650835122`21.219379461170433*^-44*I, 
      1.0617076574856686228190228832719047518`20.742016873166616*^-40 - 
       2.9684507511597534715791360180939726921`21.188498877544678*^-40*I}, 
     {1.853142046196244739301460560034`20.524299227991946*^-47 - 
       5.181238790407066035820100566742`20.970831381072106*^-47*I, 
      2.4168222499826824108784662426152108`20.49294698114405*^-43 - 
       6.7572441178117241735608453548634992`20.939478682921393*^-43*I}, 
     {
      1.9254445812940880493562493424929027610248349065`20.308753150230636*^-50 \
- 5.3833909677119043333617500558820306436028180755`20.755279951356425*^-50*I, 
      4.6054593504348771369945459916848`20.279741563629152*^-46 - 
       1.28765005807812583474250976435751`20.72626669583739*^-45*I}, 
     {1.6455422728266641941230934719255057228033513`20.37965721321637*^-53 - 
       4.6008062213711359615759890410103255875669094`20.826185219516834*^-53*
        I, 
      7.34511323695274564565603371722073418902608163687`20.34941007916177*^-49 \
- 2.053635645543051983911165591865859629098314446649`20.795934395687357*^-48*
        I}, 
     {1.1565642623214279465072131192839174204039`20.17123754299035*^-56 - 
       3.2336623260145524397161761120489845136049`20.61776721835815*^-56*I, 
      9.80267398748841540501107796073593554147402482`20.14045936078667*^-52 - 
       2.740750220305060742648481805796709550640632241`20.586988827626698*^-51\
*I}, {6.684238408879005768778042072032755065`20.1731062774522*^-60 - 
       1.8688602635453435491961337843071803189`20.61937093469326*^-59*I, 
      1.094578182284860182234878369644152640027891`20.143189747886172*^-54 - 
       3.060354142213983097262670488788801315276996`20.58946162212352*^-54*
        I}, {3.176173652073298810761949639823156`20.087032155418747*^-63 - 
       8.880330660550094692425956064778338`20.533315248521166*^-63*I, 
      1.022471897751966690464067659864789764574`20.055953592601156*^-57 - 
       2.858750665987858341648694723647696838834`20.502254054353305*^-57*I}}, 
   1 -> {{-0.05721600796267349767477818318831529553`26.929573125900593 + 
       0.15997143904696118392043759809825872993`27.376002198139684*I, 
      -0.0427375847249678589899274675686054224`26.929573106972075 + 
       0.11949091125519824774846778503612317714`27.376002180014098*I}, 
     {-0.35703230705568027606017353023999963366`26.87457371062242 + 
       0.99823413026673016591720351279858923687`27.321090357349*I, 
      -0.27074836817209606702133838078423235414`26.8745736927628 + 
       0.75699105230065158819546590027371816104`27.3210903403918*I}, 
     {-0.61520675905336317224917674895130142716`26.86737648483809 + 
       1.72006950609675181522923700075768793647`27.31389479378357*I, 
      -0.48095535303405733713179625455167553471`26.867376463793324 + 
       1.3447131787382097788744917181845889814`27.313894773103783*I}, 
     {-0.71428426769219935886677954849538713301`26.853854412943 + 
       1.9970823945961080686530205472698079914`27.300373783291178*I, 
      -0.58479180167553617600708134390320861424`26.85385438815854 + 
       1.63503168759922332601468385811276381433`27.300373757420168*I}, 
     {-0.64154209935748333031641182550005806744`26.820586507744448 + 
       1.79370103748548389178626112527068578112`27.267111631606962*I, 
      -0.55900542115772763746288421004312847969`26.82058647436046 + 
       1.56293500441333113640019062454934004687`27.267111591428982*I}, 
     {-0.45503022045370576249121930611166401987`26.82413427168637 + 
       1.27222855574480386196496503081048510662`27.270674744953205*I, 
      -0.42903896349383412202595273925499400205`26.82413415225018 + 
       1.19955905420910584372887714128008841767`27.270674540886322*I}, 
     {-0.25388084839310983471822938754621567829`26.860136674674106 + 
       0.7098307992826878823865549973732014534`27.306711199232762*I, 
      -0.26346586071733763889083290286561867105`26.860136635566814 + 
       0.73662973666730741967653487016925075685`27.30671108502546*I}, 
     {-0.11050989173264620507616781631376404993`26.804145258968823 + 
       0.30897692864081534838920262443465024645`27.250693650841377*I, 
      -0.12842219879076581053018507464785606534`26.8041451836335 + 
       0.35905832436852491524447504345417623292`27.250693436904346*I}, 
     {-0.03727074558187236689716448444855676741`26.617105754352906 + 
       0.10420606081037567241912798986225533573`27.06362448242066*I, 
      -0.04935809668075965998953813688567490225`26.617105510283324 + 
       0.13800133976126521108126990428740899922`27.06362417509123*I}, 
     {-0.0097070736597966267172445317006104774`26.527716200652133 + 
       0.02714021123783343382932971304085913742`26.97425469556171*I, 
      -0.01491098218740932994610697163098868782`26.527715595087788 + 
       0.04168992844938805904889830354883998919`26.97425412139387*I}, 
     {
      -0.0019539390513706371778337277270570220444201913700943337503`26.557348\
835304172 + 
       0.0054630592554050946169716177903159268502363846698946527233`27.003830\
255195254*I, 
      -0.0035438600709003496434552285476695699265466511686067290113`26.557347\
51866738 + 
       0.009908352845812643520723431683641652119995830341338136576`27.0038288\
05829265*I}, 
     {
      -0.0003053172125117437114711492683426400240832660488534963796`26.561612\
13620169 + 
       0.0008536428106479222397102300431370311739551339677548457082`27.008001\
119760625*I, 
      -0.0006655923076631109242354860013770375482068668749066791124`26.561610\
883613586 + 
       0.001860943520297992428627247073641675306121240099420653428`27.0079975\
85734305*I}, 
     {
      -0.0000372877162077536596518402146275254305915242268669355171`26.469077\
256451524 + 
       0.0001042535093399118311367558720274230612918750079732308564`26.915834\
656196527*I, 
      -0.0000994642607394695791181962814503738663085466821311878138`26.469074\
201448528 + 
       0.0002780942168250430288899132986739078450916564721972038597`26.915827\
853752383*I}, 
     {
      -3.5871202318722395977518634491815205838035444410871473`26.453474582576\
487*^-6 + 
       0.0000100293048389784571470157367030375125467746655963258508`26.900244\
065013187*I, 
      -0.0000119190837793690167906108148733450927046348408735855808`26.453458\
86574798 + 
       0.0000333248168161409175192806473256067373432910227566699035`26.900228\
347196666*I}, 
     {
      -2.739155858021074262157298196172352275346465774169614`26.3625196993398\
53*^-7 + 
       7.658463426309095121913969304283561225542952366781698`26.8090462280944\
56*^-7*I, 
      -1.1541238764051740959211921395706751802292180920872493`26.362491264457\
343*^-6 + 
       3.2268391997470269454895073527327059469140849797480631`26.809015959166\
15*^-6*I}, 
     {
      -1.67159002980326902410858071380495418612557401603296`26.48139369099965\
*^-8 + 
       4.67363369249095599976033152125389623462954713530551`26.927997299645888\
*^-8*I, 
      -9.09148302465661864035561425185440270995039239598465`26.48136027136985\
5*^-8 + 
       2.541906844451894456882863545405554141121613570676955`26.9279005652806\
8*^-7*I}, 
     {
      -8.198611013543262316586386745606046978387653952849`26.323167712376417*^\
-10 + 
       2.2922668825102298161703257742637041137224289961459`26.769643982104146*^\
-9*I, 
      -5.859090880646100037414282909870063389657619123296`26.323069326049588*^\
-9 + 
       1.63815553209400746719959281039198911260747895503634`26.769493836445413*^\
-8*I}, 
     {
      -3.2464512825706269611911874376078413441745697938`26.235708384828165*^-\
11 + 9.07682136452934646632842451217239206176754579118`26.68230615036491*^-11*
        I, 
      -3.103014504554785271642367032739867913582755705586`26.235413001417232*^\
-10 + 
       8.675783462576748463223966207627222234064592102728`26.68202794810156*^\
-10*I}, 
     {
      -1.0415145097529551420746285878384069500581281395`26.307369267591838*^-\
12 + 2.9119923050584901095203019883711304410097006706`26.753718978371914*^-12*
        I, 
      -1.35521879019538542421479007860735080150342566935`26.306922614285792*^\
-11 + 
       3.78908469518654386051202263480701183896161936519`26.752989470890345*^\
-11*I}, 
     {
      -2.71450665490758995558087472545265487438923499`26.266934771373407*^-14 \
+ 7.58954620132553178861659914297827489866296279`26.7136627033326*^-14*I, 
      -4.894103960325033660599988186465888980143296053`26.266398625762694*^-13 \
+ 1.368352811138773789466640432085573717313791169`26.71221215323536*^-12*I}, 
     {-5.759660060343863420182067249918325768125383`26.205174925558985*^-16 + 
       1.6103554600936236058537616366487540596071804`26.65173805490926*^-15*
        I, 
      -1.46444155186208873813945961324463450383222981`26.202391769441952*^-14 \
+ 4.09446290982718251451217910453868516653924299`26.649050285992445*^-14*I}, 
     {-9.9652785472945594739248817727905032371626`26.17446808953244*^-18 + 
       2.78621317089182006303429812194373198435349`26.62060773384888*^-17*I, 
      -3.636629464741015505351786880061735121479448`26.170549092096085*^-16 + 
       1.0167728743583896808149075012205496679770038`26.61537190690305*^-15*
        I}, 
     {-1.407734881657636665877185926344609664179`26.146045703014835*^-19 + 
       3.935915538922074045846170167197889410128`26.590956117274466*^-19*I, 
      -7.5040262374838473531805591778612292196385`26.14242303265741*^-18 + 
       2.09806646531435675237455597317117472988637`26.580665903260847*^-17*
        I}, 
     {-1.6252771171989595333182649435596019068`26.10122795950572*^-21 + 
       4.5441464468830337898770962471643851658`26.54805350243741*^-21*I, 
      -1.287903358183809689417824136035408306709`26.082596435308687*^-19 + 
       3.600876064203675967345809977836495973621`26.529874723859944*^-19*I}, 
     {
      -1.534820871709314803397317954361146799108964918266083025`26.0844102256\
70347*^-23 + 
       4.291237929196797277205757548120134994289862075258369617`26.5286970668\
67558*^-23*I, 
      -1.8399441297581305609448860691068391138`26.059267415179885*^-21 + 
       5.1443384584859010768023819117846259866`26.494781505463617*^-21*I}, 
     {
      -1.1862968878718703199573218421162245556207832172117725`26.151827210132\
563*^-25 + 
       3.3167923986168155635710454957447367431785685346268276`26.586060911464\
262*^-25*I, 
      -2.189431323306824077910999853936191229312566519324535004`26.1238221286\
03862*^-23 + 
       6.121477047339242901384343895535025891224226314308092385`26.5135679982\
45772*^-23*I}, 
     {
      -7.5086969343309786490727215929740307971618045177995`25.951095804981012\
*^-28 + 
       2.09937235526123165654624136971280654157658517041396`26.3989876793575*\
^-27*I, 
      -2.1711287532205050418950454827313899410131866768466422`25.858587572122\
058*^-25 + 
       6.0703045070096831615611078138030706516571882666007525`26.310464905380\
645*^-25*I}, 
     {
      -3.89368706362335811401059173581628100360214867331`26.002018137377256*^\
-30 + 
       1.088644148631827109095929500328177150019772621623`26.42834633651327*^\
-29*I, 
      -1.79494111355582712897273806035585232046030110979177`25.89606296651890\
5*^-27 + 
       5.01851357975558503174429564179283049880891648747771`26.26474549514369\
6*^-27*I}, 
     {
      -1.654782078833679170640647812740030400652891304`26.01385652511992*^-32 \
+ 4.626639989159011451085010000427125653772182176`26.422142436318428*^-32*I, 
      -1.237590634638684264352182224265133805742415531728`25.83101515858347*^\
-29 + 
       3.46020566313101856000088293203831686515523778402`26.157323937334457*^\
-29*I}, 
     {-5.765494096657205304799973452918284970838698`25.770199084529956*^-35 + \
1.6119866105665933049156547379646732593171126`26.22160906887199*^-34*I, 
      -7.118576526202625202795477025674000484530882252`25.467324642016038*^-32 \
+ 1.9902977705216003261887017088183207336895907231`25.926773926059138*^-31*
        I}, 
     {-1.64725354472713030088610486484414309573`25.919069345961326*^-37 + 
       4.6055908024397205244913828822828278401351`26.22460776998961*^-37*I, 
      -3.4166932001832386438462754047285216759259029`25.645763716600804*^-34 \
+ 9.552804319585743905052184746827887513817129`25.77377915753433*^-34*I}, 
     {-3.8601856651462450530727068679871809761`25.650538490694938*^-40 + 
       1.07927742222902438016743970969289056148`26.064289277583875*^-39*I, 
      -1.36869529647120542237091406757886990940814`25.170577586575753*^-36 + 
       3.82676394228946588199307461406254742757518`25.561005757254136*^-36*
        I}, 
     {
      -7.42098860048610870247962038909510878324134461506084548`25.47673174360\
8557*^-43 + 
       2.07484979788405751278040858509308136346527744709240558`25.89503208549\
6638*^-42*I, 
      -4.57692377400586843877451224085037536176`24.9331703503713*^-39 + 
       1.279671736297338374499296560605948929666`25.33751953927969*^-38*I}, 
     {
      -1.170555217394349982452412325013217492435388875779519`25.5866693634180\
36*^-45 + 
       3.272779931320341043925837013849988491863371162285856`25.7352697491698\
27*^-45*I, -1.27783274154783764995015075700854317`25.07693312952447*^-41 + 
       3.572719415518963402113314496550802149`25.10498651280943*^-41*I}, 
     {
      -1.515165174749432475539946002612672562470708665043`25.085933697433763*^\
-48 + 
       4.236282153005723915956726199887291904862347478037`25.550547498658084*^\
-48*I, 
      -2.9789697083693887736152613272175786357130566552125616`24.426178075953\
25*^-44 + 
       8.3289640101429044914338267041288947510939067509587625`24.893846126540\
94*^-44*I}, 
     {
      -1.609605669305904038029646906578642835841594623`25.178252912637664*^-51 \
+ 4.500330316386179512104757868421266428476371639`25.35674884141091*^-51*I, 
      -5.799635453804796039083609588814077023470961914321`24.530946046024333*^\
-47 + 
       1.62153226435893652883207665973564105408390269963862`24.671102611183553\
*^-46*I}, 
     {-1.403515847790545418917094379625523601457434`24.81231489714504*^-54 + 
       3.924119453470835312851491034099017317314545`25.143855648434286*^-54*
        I, 
      -9.4302302287551413891756773765193717851453247168`24.12631938192873*^-50 \
+ 2.63661788711696062367975636531501368704330200286`24.44795241810151*^-49*
        I}, 
     {-1.004603569832947565647216235078249203686`24.517237691572305*^-57 + 
       2.808792232459373511240860382297767302033`24.941401950950677*^-57*I, 
      -1.28076656465706726326843657752228512750561838`23.807234781563967*^-52 \
+ 3.5809221532038237429086638297297436655162914`24.230512215192984*^-52*I}, 
     {-5.90320876315296357739363245631491792`24.70978963449419*^-61 + 
       1.650490543577038482243049883512919102`24.713140111016234*^-60*I, 
      -1.45304239335106666176211415549623918481963`24.010891404201253*^-55 + 
       4.06259176299494886174550854997534731565881`23.99564341272886*^-55*I}, 
     {
      -2.847934181361422426566761276173922517713692755332563`24.0532937050798\
03*^-64 + 
       7.962599026493285875976909927775469901169522046957291`24.5224580051279\
*^-64*I, -1.37713917964816384751630945426989682325`23.33380124970765*^-58 + 
       3.85037237271061105866405506209601120913`23.80341681554548*^-58*I}}, 
   -1 -> {{-0.05724118826413931138485325601857869152`26.92957313293729 + 
       0.16004184118098896143847826175813866564`27.376002204877878*I, 
      -0.04282066339636315167058448715244469177`26.92957313053631 + 
       0.11972319265843569194513699469506045256`27.376002202578743*I}, 
     {-0.35718995630538150791825481432178226612`26.874573716357773 + 
       0.99867490511694048396825174513286405844`27.321090362794557*I, 
      -0.27127733046338824171135693916411580701`26.8745737105277 + 
       0.75846998908692284618748809476630527652`27.321090357259063*I}, 
     {-0.61548003189677110510084589468050749452`26.867376492308395 + 
       1.72083355538241573617238539526543104062`27.31389480112433*I, 
      -0.48190371857206578960316829420530214846`26.867376488132994 + 
       1.34736473387565891694553925236451770765`27.31389479702134*I}, 
     {-0.71460391392590742410264832717900710472`26.853854406791278 + 
       1.99797610021824059094015802069236532998`27.300373776869698*I, 
      -0.58595886973480005290477248999671415684`26.853854361808853 + 
       1.63829471771184467609047553407327446876`27.300373729915247*I}, 
     {-0.64183133224710065705632258574352770376`26.820586520356773 + 
       1.79450970979974215926029331716321247853`27.267111646785704*I, 
      -0.56013568311150072960230103655526381527`26.820586518992652 + 
       1.56609512756213711064036136773083618152`27.267111645144052*I}, 
     {-0.45523660262101256085702529520539102876`26.824134306493477 + 
       1.27280558398346108680787233577747427884`27.27067480442282*I, 
      -0.4299171910407467462319600813147790906`26.824134305833056 + 
       1.20201450906331288047602003164780075911`27.270674803294753*I}, 
     {-0.25399639646268555401027085052625212423`26.860136688258187 + 
       0.71015386255863654750272008495047597334`27.306711238899407*I, 
      -0.26401064267990346616225653546378130487`26.860136683676107 + 
       0.73815290400494023103844473825906152837`27.306711225519035*I}, 
     {-0.11056019669164536207726353701064299067`26.804145286918793 + 
       0.30911757733283076214217590508820850191`27.25069373021104*I, 
      -0.12868957780929140889414184775249976199`26.804145285670202 + 
       0.35980589498534264674805306320512527365`27.25069372666646*I}, 
     {-0.03728765393278534560668625068942765734`26.617105839193325 + 
       0.10425333522401922463315811215297509269`27.063624589250637*I, 
      -0.04946118465955507769499813293977295553`26.617105828361165 + 
       0.1382895656075546630332904605271860392`27.063624575611094*I}, 
     {-0.00971144707316960755308571329573084784`26.527716408674404 + 
       0.02715243895618944682933406717817612166`26.97425489279869*I, 
      -0.0149421030076753606243819711898863176`26.527716403656193 + 
       0.04177693980476829792444143570535578942`26.97425488804061*I}, 
     {
      -0.0019548105392430304374121741631656190610570138189228788167`26.557349\
256953533 + 
       0.0054654958666616799136364793656401470534387160954211139584`27.003830\
71935108*I, 
      -0.0035512246639460600889947304192669611515676533826061860864`26.557349\
21894533 + 
       0.0099289436662747443731048292482100931675942218742634643456`27.003830\
677511424*I}, 
     {
      -0.0003054516598572259415913413492298714554901246496965246289`26.561612\
527583524 + 
       0.0008540187148065428043470688595776215919266807163486643583`27.008002\
224005228*I, 
      -0.000666965180536855132108867938902844210393743226640850467`26.5616125\
2247557 + 
       0.0018647819644163705175049820168992806362094111580881329667`27.008002\
209596306*I}, 
     {
      -0.0000373038930905007272970741820265584457519651099036546052`26.469078\
16782561 + 
       0.0001042987386263386405861208483549257052638037221046709215`26.915836\
68552839*I, 
      -0.0000996673556726978282721800269827439440954077781469544642`26.469078\
156821222 + 
       0.0002786620542168594047344485378687386112347394870390879288`26.915836\
661027512*I}, 
     {
      -3.5886510685881051569245544596559065042480299237006705`26.453479085333\
69*^-6 + 
       0.0000100335849375226040690488367795705073700881288367438083`26.900248\
568053456*I, 
      -0.0000119431272534274451341173687753731255550944684574537957`26.453479\
047886205 + 
       0.0000333920404705301626775297849528531715175757904063889342`26.900248\
530603616*I}, 
     {
      -2.740304572175638637249941327569285862276877439484443`26.3625275613511\
47*^-7 + 
       7.661675140353863126877726442808556769992269409453289`26.8090545972270\
7*^-7*I, 
      -1.1564204756551978926291128520287236869896805363245189`26.362527508524\
6*^-6 + 
       3.233260309852788887928320526999790210470956317104458`26.8090545409933\
2*^-6*I}, 
     {-1.67227852625057121601657151030077867827353870776571`26.48140265877660\
6*^-8 + 
       4.67555867417659727604494872021320290242766607730963`26.92802325961793\
4*^-8*I, 
      -9.10931188319743892517076855861386330283263656466584`26.48140260112296\
2*^-8 + 
       2.546891652478348137452817126214697359920503351728844`26.9280230927308\
93*^-7*I}, 
     {
      -8.201927113441480720456564728309569267062895090286`26.323192974209338*^\
-10 + 
       2.2931940378494970265634107190477501378069811543015`26.769682536635607*^\
-9*I, 
      -5.8704082210242813513143478375635962771310500910499`26.32319101179888*^\
-9 + 
       1.64131977107353054826942437589341525955343059313815`26.769679541572796*^\
-8*I}, 
     {
      -3.24774099185816204491995576799584234193451824667`26.23578419072792*^-\
11 + 9.08042728982937465007078670724976977793404426008`26.68237754519546*^-11*
        I, 
      -3.108917223652094738554054310930520739624405720369`26.23578391415626*^\
-10 + 
       8.692286998945496776038579135516805212701083894506`26.682377284717816*^\
-10*I}, 
     {-1.0419210789414945562648824648377380838579317545`26.30748197867646*^-1\
2 + 2.9131290403967058711112956734279350502937889106`26.753903141639892*^-12*
        I, 
      -1.3577579413511864916589338404313108801880183091`26.307481637921775*^-\
11 + 3.79618396126285317368378084755818843875113584103`26.75390258483211*^-11*
        I}, 
     {
      -2.71554853828387057579571569857377668529313821`26.26706816652707*^-14 \
+ 7.59245922495226664127557012346887325171086448`26.71402408106803*^-14*I, 
      -4.903138758174742815895885043215009490370817122`26.267067830187642*^-13 \
+ 1.3708788692560392464512325797757830602765360336`26.71402316969457*^-12*I}, 
     {-5.761835339142457450342040139977378444020095`26.205861376658238*^-16 + 
       1.6109636508642318038101309794829457440795051`26.65240088835495*^-15*
        I, 
      -1.4671066397487935231520503035089314196699062`26.205859922213143*^-14 \
+ 4.10191428505596329355332831587102408365766375`26.652399483987452*^-14*I}, 
     {-9.9689850628586248440408605661135277396514`26.175426606477885*^-18 + 
       2.7872494833675529304985569974748205828247`26.621890749197306*^-17*I, 
      -3.643157941409795813449538802597038737801688`26.175424891575737*^-16 + 
       1.0185981848696903325927574371192503442793315`26.62188845288771*^-15*
        I}, 
     {-1.408250995012878365896902804631093505079`26.14692391635494*^-19 + 
       3.937358551098023700294286246585662282266`26.59347471003524*^-19*I, 
      -7.5173244221836901025044282461103088072476`26.146922581167658*^-18 + 
       2.10178453272048188906244494672311656308222`26.593470873768982*^-17*
        I}, 
     {-1.6258650085596897665548184006047988732`26.105810523013492*^-21 + 
       4.5457901446929307170813963513191841464`26.552521776368895*^-21*I, 
      -1.290158099423717643779218042874100369814`26.105804541654898*^-19 + 
       3.607180142619316467858159740008749526738`26.552515944951114*^-19*I}, 
     {
      -1.535369108859300405059496075993017700284410047421356507`26.0905439038\
29623*^-23 + 
       4.292770756965547178318857296664652292643288620487561046`26.5370774227\
65716*^-23*I, 
      -1.8431288451584033626788300612548416578`26.090257296333032*^-21 + 
       5.1532426711997454646903792509801240223`26.536684866005174*^-21*I}, 
     {
      -1.1867157119423484339462699940859580824073589886409005`26.158731475595\
996*^-25 + 
       3.3179633976369778769689151279142355332974945564750414`26.605155652506\
4*^-25*I, 
      -2.193180926755247262485212544747501950320189787047855885`26.1587247608\
61087*^-23 + 
       6.131960642417931733896931585463195094862455215707764566`26.6051368186\
96984*^-23*I}, 
     {
      -7.511319353512750910149015069485683547001082427397`25.97610740672749*^\
-28 + 
       2.10010556295123013366758481189522947684008467293917`26.422775129427485\
*^-27*I, 
      -2.1748105096702500724889159185484914511505444022597235`25.976085827619\
947*^-25 + 
       6.0805984072389752621185511945148901857975410926157597`26.422754635611\
145*^-25*I}, 
     {
      -3.89503339392460308152123756489071708998496827901`26.031156301939166*^\
-30 + 
       1.089020571950041116385124707238954486236195674333`26.47770876855758*^\
-29*I, 
      -1.79795724392225943002033206954076622055511184339041`26.03113425180835\
7*^-27 + 
       5.02694644203053058196242508021530543266329257351074`26.47767052136555\
7*^-27*I}, 
     {
      -1.655348993816701593452871568535511506023791712`26.070632206202106*^-32 \
+ 4.628225038673660304247169808752457159255820213`26.51723096297422*^-32*I, 
      -1.23965272101917095535083340745647983096505036991`26.07059329392006*^-\
29 + 
       3.465971093776595910618816463727596486054034614491`26.51716276835057*^-29\
*I}, {-5.767452546151996662907688316554825198204463`25.886777804792576*^-35 + 
       1.6125341775764884295123583389216938078387253`26.333330492191756*^-34*
        I, 
      -7.130345407628327714962067838019490791858036247`25.88670225960746*^-32 \
+ 1.9935882568115052536766299916777736028496373941`26.33325851564988*^-31*I}, 
     {-1.6478087141221299018252268154931497346464`26.018193115459628*^-37 + 
       4.6071430122179849490318066611351683522207`26.464713839127942*^-37*I, 
      -3.4223014104763750030668481355395375960812963`26.0181374971623*^-34 + 
       9.5684844325998550464246720822267057493240306`26.46455371623677*^-34*
        I}, 
     {-3.8614772756659423854820158408985387671`25.925717835276355*^-40 + 
       1.07963854632852284686323540960796544118`26.37236716113574*^-39*I, 
      -1.37092705415830159417451975716810102112506`25.92554758462012*^-36 + 
       3.8330037605068046887693540728273619099497`26.372168370766122*^-36*I}, 
     {
      -7.42345516115512085383060730501990903788364596132899685`25.85239203012\
577*^-43 + 
       2.075539428764939527925749450779121118324991463660544203`26.2988928256\
5779*^-42*I, 
      -4.58434137409115159062459986485359064453`25.852156307938255*^-39 + 
       1.281745638693135933517670355625594233922`26.298629796190955*^-38*I}, 
     {
      -1.170941902220604412429995935352378072647801930232916`25.9030456231974\
68*^-45 + 
       3.273861071552177919093033484586565563861384107885621`26.3495941613303\
8*^-45*I, -1.279892058265528061033320932211438957`25.9028813848633*^-41 + 
       3.57847710240612466791829161112218751`26.349117131953292*^-41*I}, 
     {
      -1.51566287770089384038023971851740708362670102311`25.843463697248616*^\
-48 + 
       4.23767369114685280523378997244410277985228976274`26.290058325734588*^\
-48*I, 
      -2.9837457463046323926466636360063896359207924467810009`25.842815500995\
943*^-44 + 
       8.3423174349736308082873715506152097748097366008661949`26.289442029768\
473*^-44*I}, 
     {
      -1.610131646675068251539588145060760104326532816`25.86525243609706*^-51 \
+ 4.501800907565945601475250806151841718408517265`26.311614353911274*^-51*I, 
      -5.8088895123651014340977336624411319212222899938716`25.86477536233336*^\
-47 + 
       1.624119626039050030430481287069426053038553406971`26.310625630812325*^\
-46*I}, 
     {-1.403972282083605524048977637529243343524526`25.767013379525594*^-54 + \
3.925395607702686682141798422473433771487121`26.2136417557623*^-54*I, 
      -9.4452114157416642107028301976632086731608779651`25.76612189982901*^-50 \
+ 2.64080650866921769405166584285557639979530736516`26.2124464212939*^-49*I}, 
     {-1.004928829387356481503120645288464842175`25.833848817649123*^-57 + 
       2.809701632482816467270666273301191338695`26.280334888024434*^-57*I, 
      -1.2827930107504587040321774413246590066692856`25.831866498007013*^-52 \
+ 3.58658793642173725668287094044421763718559577`26.278242983064107*^-52*I}, 
     {-5.90511222894992651244481767741857337`25.813066437585686*^-61 + 
       1.65102273757931050542196833406146289`26.259027023124872*^-60*I, 
      -1.45533284201936724700527755720803657415203`25.812001295217005*^-55 + 
       4.06899567656001750794746751562586710324725`26.25592158654477*^-55*I}, 
     {
      -2.848849016809176320520326782937911420530285561764021`25.6801255472002\
16*^-64 + 
       7.96515683414676347446034801614695021502779562083526`26.12683491212733\
*^-64*I, -1.37930250425143030223749204886777531491`25.67671031040641*^-58 + 
       3.85642085743076140410095250552010350267`26.123595276761908*^-58*
        I}}|>, 
 "S0" -> {3.23187542837603353797134289146404099345`24.018605743113522 - 
    9.03606842747772692828478427749741599731`24.465152226287312*I, 
   1.48746241684348486284978068993951808418`24.102001463223782 - 
    4.15882743000800735964160111142014472462`24.548555129690392*I}, 
 "T0" -> {3.97051605996361853530775728958715686446`21.29033094147379 - 
    11.10124929173355273566125889015217796327`21.736855665660023*I, 
   2.1738951187504645013782563540622606947`21.11715183472547 - 
    6.07803904652957115257594135216378517666`21.563676579349767*I}, 
 "Sc" -> {-0.0754922276234843906916589529967832459`26.811901809403608 + 
    0.21107030566809325135507951923449569852`27.258419893039463*I, 
   -0.0226901497790952266567660496016503288`26.81960031247722 + 
    0.06343986659679123631465658118820962441`27.26612280246282*I}, 
 "Tc" -> {-0.81367760116232168036204737497782297014`26.842193236245027 + 
    2.2749783043782592843028003426424860567`27.288720363872265*I, 
   -0.70765059201142574581102060925431410493`26.837395207785697 + 
    1.97853516135473114277271488735413269023`27.283923898620944*I}, 
 "kappaFit" -> {1.00061672591339112424594846400608101232`20.92526814202593, 
   1.00214940832181626369445004911290415593`20.982214937286148}, 
 "kappaFitIm" -> {0``20.92500065141049, 0``20.981282729775568}, 
 "residual1" -> {0.00014423408686219227974257754070930514`17.715092844141843, 
   0.00100511165302148678689428865995458929`18.31360101954677}, 
 "residualMinus1" -> 
  {0.44652610738557623012698252299672698388`21.225281782095053, 
   0.90811562649355220819330165888394820517`21.281942611666274}, 
 "neutralOnly" -> 
  {0.22854860837217982509807204815504105626`20.924816781807202, 
   0.46147902234978491628235967345117998905`20.98179029851596}, 
 "residualP2measure" -> 
  {0.09905700113637242306968121402137912368`22.38235253582779, 
   0.13441709936407109869534761670200854981`22.26208804346281}, 
 "chargedFractionS" -> 
  {-0.02335864401228423744230607978987933845`23.90727969217491 + 
    0``25.660154509014774*I, 
   -0.01525426761856985489483641840720518112`23.99063635866394 + 
    0``25.92855165368792*I}, "chargedFractionT" -> 
  {-0.2049299357750935105359660742172335575`21.179221412271456 + 
    0``21.98901796074233*I, 
   -0.32552195637578734059781390304651223734`21.00604245114483 + 
    0``21.614864154462257*I}, "time" -> 2340.272956`9.820811507475018, 
 "kernels" -> 8|>


==> anc/paper_scan/point_B_b1.250000_N5_h0.062500_P5.000000.m <==
<|"b" -> 5/4, "Ps" -> {3/10, 9/20, 7/10, 11/20}, "ws" -> {1, 2, -1, -2}, 
 "lams" -> {0, 0, 0, 0}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 5, "hstep" -> 1/16, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.03125`40., 0.09375`40., 0.15625`40., 0.21875`40., 0.28125`40., 
   0.34375`40., 0.40625`40., 0.46875`40., 0.53125`40., 0.59375`40., 
   0.65625`40., 0.71875`40., 0.78125`40., 0.84375`40., 0.90625`40., 
   0.96875`40., 1.03125`40., 1.09375`40., 1.15625`40., 1.21875`40., 
   1.28125`40., 1.34375`40., 1.40625`40., 1.46875`40., 1.53125`40., 
   1.59375`40., 1.65625`40., 1.71875`40., 1.78125`40., 1.84375`40., 
   1.90625`40., 1.96875`40., 2.03125`40., 2.09375`40., 2.15625`40., 
   2.21875`40., 2.28125`40., 2.34375`40., 2.40625`40., 2.46875`40., 
   2.53125`40., 2.59375`40., 2.65625`40., 2.71875`40., 2.78125`40., 
   2.84375`40., 2.90625`40., 2.96875`40., 3.03125`40., 3.09375`40., 
   3.15625`40., 3.21875`40., 3.28125`40., 3.34375`40., 3.40625`40., 
   3.46875`40., 3.53125`40., 3.59375`40., 3.65625`40., 3.71875`40., 
   3.78125`40., 3.84375`40., 3.90625`40., 3.96875`40., 4.03125`40., 
   4.09375`40., 4.15625`40., 4.21875`40., 4.28125`40., 4.34375`40., 
   4.40625`40., 4.46875`40., 4.53125`40., 4.59375`40., 4.65625`40., 
   4.71875`40., 4.78125`40., 4.84375`40., 4.90625`40., 4.96875`40.}, 
 "IS" -> 
  <|0 -> {{-0.07665642514774445680211565986393450122`22.462012530475526 + 
       0.17942653598668626815341418899146596776`22.831350572096998*I, 
      -0.02393111638190553855483956896593240329`22.591750371395964 + 
       0.05601457811819045799147898571097756758`22.961088416489464*I}, 
     {-0.10588005045534864855013758758042428676`23.30245279362931 + 
       0.24782907168816443638777422998173783707`23.671790898135484*I, 
      -0.04348064937251691291700394594126943888`23.348253542758485 + 
       0.10177336452001176837972439302367763274`23.717591212055886*I}, 
     {-0.12030864244940000191145172878011062072`23.311066312524236 + 
       0.28160148248958365266672765670753715955`23.680424087601818*I, 
      -0.05144177483723604706382471295130848279`23.305059628529005 + 
       0.1204076428852869664896293265059670465`23.674424190313058*I}, 
     {-0.03406230194537325156119994074500594866`22.745896307887453 + 
       0.07972822674696196500135187855472269544`23.115272799859678*I, 
      0.00996651620540226260679316515853197795`22.563613103247576 - 
       0.02332821384696568694551450538138587888`22.93300957680413*I}, 
     {0.26149584631167542368034883802402175528`23.545814140401706 - 
       0.61207255345107060650683060177792969525`23.915217831673083*I, 
      0.20717554079416057088731196292535799008`23.77680224024528 - 
       0.48492725240212189874617870879933063123`24.146231790581627*I}, 
     {0.8628754530142334200441193341820422689`23.847313229114544 - 
       2.01969702114190075472545590959265176991`24.216726008529402*I, 
      0.58809720123409667570250257949663544308`24.005071878111476 - 
       1.37653488846530116435758961244952727179`24.37449312462187*I}, 
     {1.82217408036984574592414525976628086187`24.064721374549055 - 
       4.26508779368910048531133795401027864711`24.4340768236439*I, 
      1.16162539867814335291296877164813185671`24.18768049377728 - 
       2.71896871002346008877990488634224263706`24.55703872343391*I}, 
     {3.12327204182688397118466475499315630168`24.188902333213417 - 
       7.31051418493589479260546595313882696705`24.558289732454902*I, 
      1.88837043245126571910056295860694554977`24.28172400670507 - 
       4.42003086761972371714472125088391330675`24.651118246244568*I}, 
     {4.65736206111111735356630938295284557413`24.255774494122356 - 
       10.90129548632583959112661581378843414061`24.6252090765155*I, 
      2.67616865533907641152273123566124377254`24.334067034688406 - 
       6.26399770949620537490755677798210697928`24.703513324523904*I}, 
     {6.20083835076183778377995740061262511211`24.205300294308742 - 
       14.5140468440345769912846384022604312487`24.574668152391826*I, 
      3.38184016500166234692988218000560876295`24.26618467908653 - 
       7.91573393746689837499328044299473414172`24.635554535419562*I}, 
     {7.42845168130943171629982302285863551757`24.211253336444603 - 
       17.38747078738572059183533713147112091654`24.580371396844907*I, 
      3.8353843421068911583761770809375780819`24.264972307430092 - 
       8.97732610613480832860024948046572129858`24.634070519901087*I}, 
     {8.00593961960634143774508826598488830264`24.09234901539039 - 
       18.73917301121107144078554429945604451332`24.461588300768575*I, 
      3.90070565936066973259589112756923325697`24.138552907998754 - 
       9.13022102209708384138118216858853864233`24.507784213627204*I}, 
     {7.75139907847654341431974314949831768838`24.03356945921196 - 
       18.14338045403049259841477764937466378899`24.402868675419327*I, 
      3.55128217978629980995768463580929794045`24.07430923300659 - 
       8.31233988021489439597554149670937437079`24.443605849203585*I}, 
     {6.75186289014712897210938117684373007482`23.956759423037262 - 
       15.80380728035817568826950477347355607093`24.32612891004645*I, 
      2.89764901441648232204149992686704527961`23.993218205775833 - 
       6.78240766067452045603239463444522154046`24.362589753130088*I}, 
     {5.31727024717336129768006490649354287743`23.93908897993826 - 
       12.44591538826096169301914991427857578476`24.308475425209725*I, 
      2.12904444289650908120374639252027689687`23.973665896755215 - 
       4.98336660774827565495224124525285709499`24.34305520918715*I}, 
     {3.8091777261736527304906577013900104899`23.868523900808636 - 
       8.91598535997071686074751837775609669824`24.237871732020093*I, 
      1.4170581900291179932485810073419863066`23.900161112046938 - 
       3.31684972053473518568280192418360424544`24.269509085776463*I}, 
     {2.49237207251928394811884233220862876621`23.848656428933236 - 
       5.83379262077748364501692440265938190448`24.217983151767548*I, 
      0.85774525275945048343282401175261160995`23.880428617002178 - 
       2.00768897277727123991733498592805061322`24.249754455452884*I}, 
     {1.48941211065151072448042594128819323704`23.717185411464712 - 
       3.48620556144839903548063005023192260551`24.086431659027337*I, 
      0.47209542337689346987540800320053292914`23.748635935795118 - 
       1.1050143064775630666161426178545450979`24.117876785701895*I}, 
     {0.80965829500271788306296638196922247599`23.527185659316086 - 
       1.89513381200895673511548426292552959326`23.8964500887662*I, 
      0.23530286165586308928971746057423475463`23.55606604007382 - 
       0.55076371345642186323921494475644185826`23.92532653124084*I}, 
     {0.39815299551437987823498719121646559159`23.51211500158823 - 
       0.93194031211576593009749990430050509333`23.88143618185002*I, 
      0.1056076187293449405380374223564036452`23.540716660811974 - 
       0.24719140197169243547016363309753908186`23.910036951705926*I}, 
     {0.17649898813776245438984143018529788057`23.432010033467986 - 
       0.41312390951804992443955841392555853763`23.8013499434039*I, 
      0.04252961779290524691955403123764002946`23.459637919254153 - 
       0.09954732408550438637140611187180031052`23.828977921184663*I}, 
     {0.07064320091883499201185288161910470731`23.2819978684245 - 
       0.16535162978769579215478595673403033721`23.651332498372753*I, 
      0.01539176451670400262332571622861453756`23.311913826475 - 
       0.03602686904107804800265627868923407232`23.681248250297507*I}, 
     {0.02571115262937018559834290350663305632`23.152240533889355 - 
       0.06018103562253859939558807176729195666`23.521579487628244*I, 
      0.00504148653872795606127659202061481604`23.180091708011343 - 
       0.01180039982459425078090725062727201406`23.549430678520924*I}, 
     {0.00859884784564282611405779575426952353`23.052124166211225 - 
       0.02012696886721007594771351110462545815`23.42146297015489*I, 
      0.00151020563323390953624279838406618782`23.083157233026512 - 
       0.00353487610303352971764420138838798578`23.45249602863795*I}, 
     {0.002671467437882859375189355105951529`22.979164439728347 - 
       0.00625299376349346142069805587437217925`23.348503110507647*I, 
      0.00041825097901638945059270401285384759`23.01128439824781 - 
       0.00097898283403265516145379131424876074`23.380623032903458*I}, 
     {0.0007781525902153932444137107102575259`22.971540493812157 - 
       0.0018213897068943034576819362988193827`23.340878524256905*I, 
      0.00010808638848697146578138659616535754`23.003504832562456 - 
       0.00025299335621443567261282197290700314`23.37284273860465*I}, 
     {0.00021398002632586640181915390611946362`22.962399956277434 - 
       0.00050085423133144686360029353413033249`23.331741559879756*I, 
      0.00002624363410594185532437924908035396`22.996065806999333 - 
       0.00006142739307573561626902770420674198`23.365407503808846*I}, 
     {0.0000558087515855376198070233889551769`22.98096868321329 - 
       0.00013062924543421837317886642705309173`23.35034662190047*I, 
      6.01480971531289320526771541495281`23.01374871774752*^-6 - 
       0.00001407861728169062616072884191182953`23.38312898343507*I}, 
     {0.00001384622579169226476265315076852391`22.928996600975236 - 
       0.00003240929022589512525940068645834494`23.29835452087987*I, 
      1.3051016908818307632653145877795599999999999999999999`22.9626901130535\
86*^-6 - 
       3.0547977557519082083741494323580996390198505923149824`23.332048787055\
438*^-6*I}, {3.27352337517937680978959896698987`22.749862791603203*^-6 - 
       7.66220129033976447060884577164552`23.119196934252567*^-6*I, 
      2.68563656478147646167758041783942380998567459946371`22.783341393220176\
*^-7 - 
       6.286158855036338415394474835117838145100097569947647`23.15267517488935\
*^-7*I}, 
     {
      7.381829153177365994278711792202500000000000000000001`22.66831866236165\
*^-7 - 
       1.7278343356703225155599811402183191944300926112628736`23.037652120062\
26*^-6*I, 
      5.24616158370129743379620598338596656329056348574872`22.70173134823589*^\
-8 - 
       1.227947426945265987745507692105244803357721179777423`23.07106454041898*^\
-7*I}, 
     {1.58843370725348475695373317999865710282387178109779`22.59300770255316*\
^-7 - 
       3.71798133278028203144785830115562454605468542016021`22.962345796770215\
*^-7*I, 
      9.7324356472208430980209417377760302616127921384637`22.62446688665772*^\
-9 - 
       2.27803111288912073858770914183553812440908420823702`22.99380489442886*^\
-8*I}, 
     {3.26205143640749876449404808595177362174009655281122`22.58501702709165*\
^-8 - 
       7.63534939591705666745116098003055583398856473695625`22.95435436974504*^\
-8*I, 
      1.714940092680641380117354700197255584483739839077`22.618772143684247*^\
-9 - 
       4.0140896169018408380201937546036993958780151068705`22.988109391852277*^\
-9*I}, 
     {6.3931105785481482487071402603921943198008449872589`22.575918658691702*\
^-9 - 
       1.49640905257174798239262152598875700476753185272035`22.94525693431796*^\
-8*I, 
      2.870179596529355330316101689736410088357212468728`22.610309189094455*^\
-10 - 
       6.718111126006246295518970137381505545399509170483`22.979647473113996*^\
-10*I}, 
     {
      1.1955674038155184821760486189166121770644727349634`22.61481354914819*^\
-9 - 
       2.7984153629883449791781864245201548084124336833519`22.984151388560594*^\
-9*I, 
      4.56188842548873491635406779718454525921338699308`22.64843829610585*^-11 \
- 1.067782428107771404179612516742323206706020250458`23.01777616262266*^-10*
        I}, 
     {
      2.133025484197200723605043093402597226519137265938`22.617640891907325*^\
-10 - 
       4.992684867096090428706478583447034624505645487376`22.9869728374771*^-10\
*I, 
      6.8845777788842459894716512004428317005543780126`22.654567046448225*^-12 \
- 1.61144475523779576225410857667025522434788798387`23.023898545753767*^-11*
        I}, 
     {
      3.62985834098897507933509769325457231799000881998`22.42670301048486*^-11 \
- 8.49625986328942882127737600310654431121927140239`22.796056139097562*^-11*
        I, 
      9.863255931510795965344347558730581566475552617`22.460908230583556*^-13 \
- 2.3086516778341981656319940773907411817206551695`22.830262416374254*^-12*
        I}, 
     {5.890686555939341211422856007490778908447074664`22.4340373339342*^-12 - 
       1.37880873166003466448940634308121054259305431805`22.803397653991624*^\
-11*I, 
      1.341177171231386178674903798553145490626474429`22.47090721619078*^-13 \
- 3.139238146243649747716898082663344874400193355`22.84026922170629*^-13*I}, 
     {
      9.114638280342559505082991609087784029912303403`22.33446460666701*^-13 \
- 2.1334258286392746513141950239231332867239321773`22.703806450359373*^-12*I, 
      1.73057695476541589676882149241148324377078573`22.373062074864915*^-14 \
- 4.05069017572212387618133487795010891934260741`22.742404222121518*^-14*I}, 
     {
      1.344407504998285202569850113852875754327327618`22.236344163979766*^-13 \
- 3.146799255397362610754369027514723904619169399`22.605662579357006*^-13*I, 
      2.1186365292323333811749972287035146468827618`22.274664020377312*^-15 - 
       4.9590052330557787519329500124455756919825467`22.643980827782975*^-15*
        I}, 
     {
      1.89002738585225193340269517082807432434705255`22.167446397696324*^-14 \
- 4.42390923017651277446754500103188103815167076`22.53679028340115*^-14*I, 
      2.46043264573960157989341029920546460549878`22.201133115924506*^-16 - 
       5.759033320465297975884072181178050428951678`22.570477343975117*^-16*
        I}, 
     {2.5321298413298816812049847269458086318306334`22.06304041060698*^-15 - 
       5.9268519921543259748010009478479513685030887`22.43240521058333*^-15*
        I, 
      2.7101407055735267824382577686823238036523`22.09996040827202*^-17 - 
       6.3435146877819124162523680935344410659942`22.46932790776379*^-17*I}, 
     {3.232412205935248598552393634924355081447005`21.9025761575736*^-16 - 
       7.565974070330231259934516128325048660083549`22.27191367730482*^-16*I, 
      2.8310033314429311335718797122095340762989`21.935255349573136*^-18 - 
       6.6264128564377744951030365064571917619076`22.304592964187755*^-18*I}, 
     {3.93132856369868711204730260759096745801722`21.80151746547257*^-17 - 
       9.20189879257271107161447402002541555300514`22.170862309301434*^-17*I, 
      2.804184393908376068538267171495698702013`21.83190469880211*^-19 - 
       6.563638874330025176116725106071859869869`22.201249857390298*^-19*I}, 
     {4.5549011905711110265300424159335927170708`21.67203186970258*^-18 - 
       1.06614695481903122016589773224855441043243`22.04136988899448*^-17*I, 
      2.63357669559545080189828121236063931299`21.701647547377103*^-20 - 
       6.1643044641752292283136030190064495783`22.07098555868167*^-20*I}, 
     {5.026971533174496051214908982239249848951`21.570232057842542*^-19 - 
       1.1766425149134688538637261930725987292493`21.939570150112868*^-18*I, 
      2.3448750186097902756517843671591890906`21.596980230109413*^-21 - 
       5.4885523437855076462617136369534500084`21.966318323946954*^-21*I}, 
     {5.2843021630243120794037148942416355706`21.4462538606987*^-20 - 
       1.23687483520264845589043533463801977941`21.815617980877807*^-19*I, 
      1.97921896306237305872748632334753657`21.467145144922423*^-22 - 
       4.632676280129037047835152455540738658`21.83651035417581*^-22*I}, 
     {5.2904550160348526454227912647694696975`21.618967369950667*^-21 - 
       1.23831500815617292837400514005250092295`21.988711254414827*^-20*I, 
      1.58357601398231763008254068739280519`21.653716568280505*^-23 - 
       3.70661113028451644057275109129912934`22.023496007444916*^-23*I}, 
     {5.044254282916327271401485578341060499`21.705950226572543*^-22 - 
       1.1806878169380869634831342289136252475`22.07583949794459*^-21*I, 
      1.2009622099307522126753966528109144`21.737530947246665*^-24 - 
       2.8110427633883838758387921549683116`22.107463222786507*^-24*I}, 
     {4.58012547685528368036436162911233348`21.627997426984553*^-23 - 
       1.072051099581825121539735103044033284`21.99693644433255*^-22*I, 
      8.63262731244056497977831825317609`21.661681687982096*^-26 - 
       2.020603507338019114502318281538524`22.030590466838074*^-25*I}, 
     {3.9601824872649868898688970424004249`21.327138787908535*^-24 - 
       9.2694359826405695271907363447243102`21.69644670250417*^-24*I, 
      5.8811295550508986348308339911877`21.355685633562853*^-27 - 
       1.37657176383831595187177694105284`21.724991396069825*^-26*I}, 
     {3.260574062079305334930307280963583`21.125678415777642*^-25 - 
       7.631891366697033685813011469795022`21.495015560447904*^-25*I, 
      3.7972231286547770589244114408664340230642021569838`21.150835144037384*^\
-28 - 
       8.8880037261051568015326236838927586028867263827888`21.52017222907587*^\
-28*I}, {2.55623007245276731145130731322352`21.133692616064053*^-26 - 
       5.98326241017895428711317377530493`21.50303076530069*^-26*I, 
      2.323511929534068023665218055026651507741974632695`21.16194944948433*^-\
29 - 5.43854864137642591459766266996336779549018078093`21.53128760231269*^-29*
        I}, {1.9081863181764056649126316235771`21.124515656686217*^-27 - 
       4.4664130948931345007764612913798`21.493904537690618*^-27*I, 
      1.34736389446982364912018977386603276832631514504`21.152603502407477*^-\
30 - 
       3.15371915442582991477492654421334594052747011628`21.521995765601744*^-30\
*I}, 
     {
      1.3562704402851894771859299452743652288462279253311`21.05027629023146*^\
-28 - 
       3.1745663392531650108451469705977268344340968068804`21.41962804761075*^\
-28*I, 
      7.404157190043426723674186621930277430602125796`21.0717422346666*^-32 - \
1.7330605672647894316274915945269915508178981987`21.4410948287784*^-31*I}, 
     {
      9.17841562058764859757568303244174382426630114524`21.002196596806392*^-\
30 - 
       2.148353927898488961543287420457250125145038826251`21.371539142230894*^\
-29*I, 
      3.8557431179954825674038609774859667832618053`21.023349050707374*^-33 - \
9.02497905404594256495606796544471890597309602`21.392691844118158*^-33*I}, 
     {
      5.9139489968122900498365649816113851719188494501`21.0601933045328*^-31 \
- 1.38425367535051294312454723096307266291380857387`21.429523682653752*^-30*
        I, 
      1.9027187328953164578333179739612407815564635`21.084862605311876*^-34 - 
       4.4536153432981855853885727415684443013017015`21.454192570602167*^-34*
        I}, 
     {
      3.628018679175489481965535176543639213458564386`20.895964542885135*^-32 \
- 8.491953842679355818501363027501839901141397315`21.26530338219049*^-32*I, 
      8.8975114544860980596524402483837085777579`20.91741041597718*^-36 - 
       2.082603847105277101230784049806867950279689`21.286749339134992*^-35*
        I}, 
     {2.1190351533491277602594506880748408918095038`20.76533974533094*^-33 - 
       4.95993827610206372740303929741733899065631181`21.134676313734023*^-33*
        I, 
      3.9426149274895012484519977562217050501074`20.78329229478612*^-37 - 
       9.2283163192832027539489379280129066779572`21.15262897585771*^-37*I}, 
     {1.1783626658057042048896998910756148822562883`20.823192803810304*^-34 - 
       2.7581449415890986802064347408515332544549903`21.19252924507469*^-34*
        I, 1.655454425251034658314620762290258302415`20.84146722460686*^-38 - 
       3.874853966045711216696484027725411361894`21.21080353574581*^-38*I}, 
     {6.23861421848821396609528144203396789296743`20.855561187264474*^-36 - 
       1.460246726120080030457012845935694310263033`21.22490356599212*^-35*I, 
      6.586627335907216403886150654683065402`20.872738792469125*^-40 - 
       1.54170472264949010948130463667261786637`21.242081789691667*^-39*I}, 
     {3.1445784037899152969065029003651197939985`20.796806679014036*^-37 - 
       7.3603851085295407411008732290189263145823`21.16612794138128*^-37*I, 
      2.48323891444345906547949765388998307`20.817433283021764*^-41 - 
       5.81241501396884803865543528667826025`21.18675380254369*^-41*I}, 
     {1.509034585789364845464530583190798243282`20.71336224195997*^-38 - 
       3.5321350805289484764650221549007670976`21.082688803778062*^-38*I, 
      8.8711629477187318705185711950627034`20.736061390558397*^-43 - 
       2.0764365606859346229108393399442793`21.105387027975883*^-42*I}, 
     {6.8943958511035652127182860737890431532`20.634228799872385*^-40 - 
       1.61374283095028077032258877458758079418`21.00359699700413*^-39*I, 
      3.002940960886248269636833589603639`20.65313037907563*^-44 - 
       7.028860181594374338287751797680931`21.022500605042286*^-44*I}, 
     {2.998828796076077465361981877450108387`20.64595161227589*^-41 - 
       7.019235006850401729265049998185062999`21.015317501721327*^-41*I, 
      9.6319709061276278586667255965989`20.66746898559753*^-46 - 
       2.2545157448708336215806882620457`21.03683643805011*^-45*I}, 
     {1.24183553153256076493683026653294269`20.645323766908117*^-42 - 
       2.90671326322120959650304718376185874`21.014671231065176*^-42*I, 
      2.927412667448030987566054901041`20.670803211009176*^-47 - 
       6.852074217019504753836430219501`21.040151316082916*^-47*I}, 
     {4.895896744258535357273347574146892`20.49458492180083*^-44 - 
       1.1459623791191779932356847484443244`20.863904600697957*^-43*I, 
      8.43046892284654009557304381040650445965287254468`20.515286395680167*^-\
49 - 
       1.973285126007827205321430643744638845181036077294`20.884604829611007*^\
-48*I}, {1.8376179808741522134924720280406`20.412474381902673*^-45 - 
       4.30123669528828081204112508023174`20.781820904208*^-45*I, 
      2.3004741033464932625174150665293376908906677292`20.43359607496149*^-50 \
- 5.3846249508112452422369290790932594960053739367`20.80294280440403*^-50*I}, 
     {6.566475002329775784284455397465`20.358762183822414*^-47 - 
       1.5369877489595752873384401209639`20.728100157863494*^-46*I, 
      5.94812178033695006308546347248772047412440461`20.378863874394394*^-52 \
- 1.392252357993272554281465831760472016829831247`20.748201840070568*^-51*I}, 
     {
      2.233895692937605840010785388331988879188184479653`20.30152735205103*^-\
48 - 
       5.228787608694879872068590336225078338298036865382`20.670864752589583*^\
-48*I, 
      1.4572648223095118028036270779033420889604359`20.318402074053743*^-53 - \
3.4109597281414988677899135720201423470627399`20.6877395815088*^-53*I}, 
     {
      7.2351347555637364154307675524916726238188286655`20.2417305564681*^-50 \
- 1.69349818242323669236259198830739549195075370865`20.611063021343558*^-49*
        I, 
      3.38292711466393920287848660479517485474187`20.256434443879563*^-55 - 
       7.91827811575747671255535293159606307726147`20.62576621480466*^-55*I}, 
     {2.230916087950830505833821249169189659992166079`20.1283038325543*^-51 - 
       5.221813370066410709020109591158683596413194082`20.49764296347416*^-51*
        I, 7.4411810703444204221873550589171037746`20.14328702345187*^-57 - 
       1.7417265943830504723368836372160650026747`20.512626236224904*^-56*I}, 
     {6.5489636051081448160431930123246812558711027`19.97904873205891*^-53 - 
       1.53288892836142145140500430714007739289968729`20.348386901779964*^-52*
        I, 1.55090729219492498894111329946939686466`19.995359845633818*^-58 - 
       3.63014479919580246884901062995919401901`20.364698031738413*^-58*I}, 
     {1.830267629884157516194157332807243334291564`19.943058055544267*^-54 - 
       4.284032031571192976322223158964958855603111`20.31239609522481*^-54*I, 
      3.062839940545688735899886343287469141`19.9600042324685*^-60 - 
       7.169063255357808474846782368870825405`20.329342309146615*^-60*I}, 
     {4.8697799051409227585128092655921181458297`19.98315124403352*^-56 - 
       1.13984931819210879592810972443571176629457`20.352487647701775*^-55*I, 
      5.7313524592058723196508117442465724`20.004086001433258*^-62 - 
       1.34151405611737390085495839163980942`20.373422457516188*^-61*I}, 
     {1.233550353038927239366528905151619104713`19.96303685430934*^-57 - 
       2.887320487282612411011440633212933639203`20.332389818469693*^-57*I, 
      1.016211749349148624576647102017407`19.98282045922346*^-63 - 
       2.37860497229374735318554681257608`20.352173416443307*^-63*I}, 
     {2.9747974836504911753423200134405788759`19.9384136653408*^-59 - 
       6.9629859039809910283522899530914267706`20.307770353500345*^-59*I, 
      1.7072832509841663878032324480655`19.957026105664415*^-65 - 
       3.9961675630159591780254407610804`20.3263826656023*^-65*I}, 
     {6.82984918812469032751000437545250318`19.82431497029804*^-61 - 
       1.598634659488491208640226212788244338`20.193624169674273*^-60*I, 
      2.71782362254731184063872876519`19.844968501932016*^-67 - 
       6.36149777499505425078416922836`20.21427644463603*^-67*I}, 
     {1.4928571729323822770933346236759516`19.61879682442804*^-62 - 
       3.4942692767876391039845110584370752`19.98813478260686*^-62*I, 
      4.0995045740540426897021710227218810533275223495`19.634691416606337*^-69 \
- 9.5955414509143179142391898605431560703060725256`20.004029368922588*^-69*
        I}, {3.10655557294212271249023305392157`19.638163528506706*^-64 - 
       7.2713866349602592391178096437763`20.00750496516995*^-64*I, 
      5.85916912311113416714839233295157141896120163`19.651937725377028*^-71 \
- 1.371431576014361232862913919340955791139433745`20.021279230041994*^-70*
        I}}, 
   1 -> 
    {
     {
      -0.0017555289187638115786964304050363015784420445893014785344`26.983518\
03514062 + 
       0.0041090942097958205130729955524385208591147163906449051321`27.352857\
229563224*I, 
      -0.0006554168599205565344315048106448144256677954003689494423`26.983518\
035566235 + 
       0.0015341072398844690319379260293118961798289978331216856954`27.352857\
229968407*I}, 
     {
      -0.0131340216611615418278133757022517444147865373123880681472`26.975302\
121807594 + 0.0307422633614119017801876943275818023`27.34465074823299*I, 
      -0.0048828932128052536409348955049539500411277511530310002511`26.975302\
12222677 + 
       0.011429186960883565249722611246986594471561425986675392634`27.3446507\
4862087*I}, {-0.02786507726436187730752639319903095219`26.949900650725287 + 
       0.06522263827082382809582643345987194922`27.31925644215251*I, 
      -0.0102719969750717753656224697934626856249680179124689174527`26.949900\
65107463 + 
       0.0240432400982773843664883789803906711856550023262462017536`27.319256\
442510166*I}, {-0.04148585100350043089591711910756365721`26.93036059948543 + 
       0.09710422216626022068375472120788784987`27.29971883829165*I, 
      -0.0150977424557013049099127601834890158529643314907187249152`26.930360\
59975443 + 0.03533866371702723706638543140531634969`27.29971883863169*I}, 
     {-0.05316191768054588421674193011194261217`26.92447672620419 + 
       0.12443391036622564361430713827064622714`27.293834739152416*I, 
      -0.01901431001875863833587934850932070781`26.924476726406507 + 
       0.04450601204357350995744776431896222157`27.29383473950079*I}, 
     {-0.06266569779032243798132297330485023102`26.91718721689631 + 
       0.1466790168995629968082883831892776007`27.286541768855127*I, 
      -0.02192690545839534957418476684093577885`26.917187217043537 + 
       0.05132340418594647846437453606775153083`27.286541769205243*I}, 
     {-0.06949899346942938246870011332288373068`26.887965416705637 + 
       0.16267343055388961064903930971959257074`27.257312925188216*I, 
      -0.02367824757613652345105749340140327454`26.887965416849507 + 
       0.05542269852309092602842844224074406128`27.257312925545857*I}, 
     {-0.07301504319723443259669015051672200209`26.865731023160805 + 
       0.17090330328538045708848248195719708082`27.23507283499526*I, 
      -0.02410626077542072783275055226616188196`26.865731023307244 + 
       0.05642453138388672712320103292811044196`27.235072835365425*I}, 
     {-0.07273900270903146208382623212936702451`26.8496886319972 + 
       0.17025718668791491405968609003412965806`27.219025177864346*I, 
      -0.02315962808200145592259065117139455834`26.84968863215017 + 
       0.05420878724104934818400942735366859627`27.219025178252878*I}, 
     {-0.06863748123255511197497959606902755923`26.840574685549143 + 
       0.16065692435660002577008968198256344278`27.20990531138996*I, 
      -0.02097292502797433097292657984559399553`26.84057468570908 + 
       0.04909046149784660366517494117876966488`27.209905311796476*I}, 
     {-0.0612381399936097483339614006991373004`26.840494984787828 + 
       0.14333759118226315088642172317017195405`27.209817543425256*I, 
      -0.0178703514937695369602385177533897084`26.840494985030716 + 
       0.04182839545689299971430374493393938573`27.20981754404198*I}, 
     {-0.05156264729627137997420970035983079756`26.852875886292953 + 
       0.12069056407002917675383606480776000644`27.22218584626959*I, 
      -0.014300060923406020136361866691358974116564569455119232439`26.8528758\
8649887 + 0.03347156342002745865437982251521642046`27.222185846789667*I}, 
     {-0.04090179925986601911490166768875237219`26.854320874950677 + 
       0.09573715631371974222849673813826526472`27.22361817550595*I, 
      -0.0107279327639733670997006799753283917366019658027076943872`26.854320\
876718752 + 0.02511043021413914310264919836129057144`27.22361817991068*I}, 
     {-0.03051945353853661816038021307509992034`26.83815739126092 + 
       0.07143562745160659541583611364355960984`27.20744863602864*I, 
      -0.0075336207599007169514992893850934345290087149621185871872`26.838157\
391516756 + 
       0.01763363571652475065864958457014845986061521287586512896`27.20744863\
6646394*I}, {-0.02139314718946544180589064531221399125`26.820623274759395 + 
       0.05007405819748224316019065943035171217`27.189916467262297*I, 
      -0.0049458559106517479918974804548489043563093038218583474176`26.820623\
275091098 + 
       0.0115765611535777738906168725385902660926240380253447913472`27.189916\
467949335*I}, {-0.01407271790529766885208031940299159732`26.742769009739938 + 
       0.03293943098440552165455558959585554538`27.112081731640725*I, 
      -0.0030323218575493009113298623544075740664936071137230585856`26.742769\
010331315 + 
       0.0070976308358777412229817002741293483807682493920616711857`27.112081\
732571923*I}, {-0.0086802546947900681908695851792729508`26.669719358405967 + 
       0.02031751452492798160454827254542967702`27.03905257283949*I, 
      -0.0017348240032885786048440868376775960542040305186265749749`26.669719\
35892306 + 
       0.0040606310672156907206474246110390503656021144141089460644`27.039052\
573496456*I}, 
     {
      -0.0050174811631786166106675244880620116957523536429891715072`26.620247\
84546206 + 
       0.0117442114311024338861987435853200693542896832054021849087`26.989599\
15930605*I, 
      -0.0009256218693430517977285854235232953321642771527731300505`26.620247\
84601879 + 
       0.0021665649725987995575340701277852417878877682262393890596`26.989599\
159908654*I}, 
     {
      -0.0027169702179469678023012176212258725638904667193552666625`26.592412\
656722384 + 
       0.006359500246008544517619772267758950183999988768212174811`26.9617766\
50093913*I, 
      -0.0004604269715086031523037931502985590468448808750774571476`26.592412\
657406925 + 
       0.0010777024419467095511331070799462356443927244753371603044`26.961776\
650759536*I}, 
     {
      -0.0013780773696191443715446573192129862607206243553541008519`26.566589\
90898626 + 
       0.0032256089202678252152532365721064459261184216616612989753`26.935951\
673914293*I, 
      -0.0002134932451150112972049959654848920140212286432207936124`26.566589\
909792654 + 
       0.0004997148426072949379633960028204947441803449187110014219`26.935951\
67465882*I}, 
     {
      -0.0006547696993687790799480357678945865552207790799142920229`26.551617\
92032351 + 
       0.0015325924578448831716632490889834557051082987237542110949`26.920966\
21233958*I, 
      -0.0000922876479769931125134604997591689882117200271653987264`26.551617\
921245704 + 
       0.000216013895233905484937344655493645322030222220188405057`26.9209662\
1320021*I}, 
     {
      -0.000291510128020524862711905516632420485266249506661016374`26.5542858\
59590024 + 
       0.0006823257460147453867852135412935291210668625643136151108`26.923623\
939899432*I, 
      -0.0000372019551549286418682936957302563410074436567293768004`26.554285\
860716703 + 
       0.0000870770836562719466476918698917880735598064419619999563`26.923623\
941047538*I}, 
     {
      -0.0001216666735424236907847162221138880661735366719224890322`26.537427\
639106063 + 
       0.0002847801699161603597265267194897802571705453368671881399`26.906764\
665527007*I, 
      -0.0000139912346281268383489240167705226738828083572499383658`26.537427\
640112128 + 
       0.0000327487064347617487296338806762180925789043754818936883`26.906764\
66677352*I}, 
     {
      -0.0000476335938649126965718287777456062802773103259799978038`26.513489\
257284622 + 
       0.0001114939905859859381241559413899057795938038462405342586`26.882828\
630012213*I, 
      -4.9123292861312282376973840443959650113297873697924869`26.513489258111\
81*^-6 + 
       0.0000114980867649084744809420326285010466622565682889630778`26.882828\
63150789*I}, 
     {
      -0.0000175067030375742885410397452401639939555652874858599384`26.514018\
9912665 + 
       0.0000409772184983241260928445122113578749880611053838476767`26.883354\
012168148*I, 
      -1.611341645699025303540324056031574107263796956995677`26.5140189920813\
3*^-6 + 
       3.7716010004592478336858029962428569990830145413333712`26.883354014192\
328*^-6*I}, 
     {
      -6.0451951492459579796581080071256202031917354216665235`26.549124835090\
183*^-6 + 
       0.0000141497392149735082337379465766184758207122488834149009`26.918437\
231113014*I, 
      -4.942241301128800684898019728350164783746498345672874`26.5491248362157\
82*^-7 + 
       1.1568100585994601026741343607534613157628563662037239`26.918437233959\
08*^-6*I}, 
     {
      -1.9630076148822178326208515339397021611565101370039672`26.553421612355\
187*^-6 + 
       4.5947310453749622977656277086024040442389660103893598`26.922720061179\
497*^-6*I, 
      -1.418694059532685599206602992368039569704499069718927`26.5534216139601\
93*^-7 + 
       3.320678732881523863888046324104831250474712187115398`26.9227200645681\
14*^-7*I}, 
     {
      -5.999859767550640010114664490992475982628447240466012`26.5185860667580\
54*^-7 + 
       1.4043624554923195754766941694613860538944804291104311`26.887904885164\
545*^-6*I, 
      -3.81491805026813939702332981417310731866195584351344`26.51858606987096\
3*^-8 + 
       8.92942150006894788206253181627542337736048461602451`26.88790488914914\
8*^-8*I}, 
     {
      -1.727699070182821077433807262423429420092095054982102`26.4115973588231\
72*^-7 + 
       4.043954029852690873940620873112315198892188007069441`26.7809444051290\
38*^-7*I, 
      -9.6186698810012085961576628033258985471910474015233`26.41159736278285*^\
-9 + 
       2.25140242872165821711755755123067382933163512913804`26.780944409095888*^\
-8*I}, 
     {-4.69128795290879240945581292474777989664161576654106`26.38093680126369\
4*^-8 + 
       1.09807044234603816418892651656990526546218066423484`26.75029576887784\
*^-7*I, 
      -2.2759797886789906976489936913742821446750574053261`26.380936806377008\
*^-9 + 
       5.3272921176705494954823865577102808119914187343634`26.750295773583442\
*^-9*I}, 
     {-1.20221854480500460753739844766676263301058578207163`26.37164808855080\
6*^-8 + 
       2.81398341466571531111710152260593099891176955630536`26.74098957596395\
8*^-8*I, 
      -5.058441256627287328895200092960409778164889447523`26.37164809454723*^\
-10 + 
       1.1840085034222083095786367859693510925484200414423`26.740989581823236*^\
-9*I}, 
     {
      -2.9099712632647342801200822752878186475384362285049`26.386472305683085\
*^-9 + 
       6.811249840858980025233580263659202076555131572449`26.755800881516304*^\
-9*I, 
      -1.056835648615119305958594040529961947499003697784`26.38647231189878*^\
-10 + 
       2.473691659541641777951378643047712291285356326682`26.755800889222744*^\
-10*I}, 
     {
      -6.65775715295286589431742901388085275760534406365`26.403686721891756*^\
-10 + 
       1.5583537858601336669190562438775858770930927990411`26.773022148363463*^\
-9*I, 
      -2.07711941710068714197718250571782095396623841712`26.403686726571955*^\
-11 + 
       4.86182783925487176053378635531200570056683781482`26.773022158546638*^\
-11*I}, 
     {
      -1.440766261095902119699565950842828808483764722946`26.34437166923108*^\
-10 + 
       3.372342225673613597241533441868492407255109497271`26.713717040500693*^\
-10*I, 
      -3.8430127787134204691267561755831993794834021423`26.344371674047228*^-\
12 + 8.9951816733969853106994274530044619706413675703`26.71371705275214*^-12*
        I}, 
     {
      -2.95087185626082981643550781642436448921921875846`26.37108192160272*^-\
11 + 6.90698417372079202693652038314081331536780281625`26.74041352883014*^-11*
        I, 
      -6.697367122703319003150225815287882828636656575`26.371082052499876*^-13 \
+ 1.5676251282807635550660277151185857430763915263`26.740413837318435*^-12*
        I}, 
     {
      -5.7231747458142928766594532200911234800650105236`26.359241799174026*^-\
12 + 1.33959993243718007038645157562893390622469956425`26.72856504865967*^-11*
        I, 
      -1.100012145705737247646103177007774996336557921`26.35924181392551*^-13 \
+ 2.574753107346930719647689168934599850176608092`26.728565067369242*^-13*I}, 
     {
      -1.0516409482882391425244034064740227581982606798`26.33236178687814*^-12 \
+ 2.4615326385157514287964374551212248399811773521`26.701698766483798*^-12*I, 
      -1.70359545244138411672941073713961476439973709`26.3323618097605*^-14 + 
       3.98753568490955309141139898624397806507983885`26.70169878871512*^-14*
        I}, 
     {
      -1.831610826033722851067068567185322944011828878`26.253449082550773*^-13 \
+ 4.2871759954568380445872800063196115305947416`26.622795623431692*^-13*I, 
      -2.4888743134266951044578535049169687686512041`26.253449107840993*^-15 \
+ 5.8256055601822424966948602063238243600888266`26.62279564683046*^-15*I}, 
     {
      -3.02485882494373875866385452061552085572804632`26.27604153635909*^-14 \
+ 7.08016242294574172795099865325673960892708372`26.64536741412767*^-14*I, 
      -3.431455375036718856312333378694404346692021`26.27604156505787*^-16 + 
       8.031866215376860444367455685646753961447723`26.645367445189144*^-16*
        I}, 
     {
      -4.7384451316197242443746205680357764416970463`26.293069681626573*^-15 \
+ 1.1091083288724444516576334683545069757180788`26.662388398956317*^-14*I, 
      -4.46627720800156401184695300555905865052631`26.293069705215512*^-17 + 
       1.045403104362725183433676117713851507444842`26.662388439600015*^-16*
        I}, 
     {-7.043066433876313785748370879880073614529203`26.28848411250485*^-16 + 
       1.6485415417153901857318959910046037734751566`26.657826600400707*^-15*
        I, 
      -5.4896116537804334940296721871208040519534`26.288484134089742*^-18 + 
       1.28493078179885543196137650620388835186684`26.657826655039536*^-17*
        I}, 
     {-9.93584519374793235935005190113000287048343`26.227145916774305*^-17 + 
       2.32564234736768578569034423740089107249589`26.596507529247333*^-16*I, 
      -6.373653332787867253250152422222934054709`26.227145940274198*^-19 + 
       1.4918547752233324196798088687295578459813`26.596507585201547*^-18*I}, 
     {-1.33068156964161273464310064120202796168948`26.191115429247432*^-17 + 
       3.11467152403657676970057821187726452189178`26.560455144968117*^-17*I, 
      -6.991906347244364043746032413776017512`26.191115480211344*^-20 + 
       1.636566711024476320518844778720610210794`26.560455208329113*^-19*I}, 
     {-1.6922625422518198073432378496438015368802`26.2283366626968*^-18 + 
       3.9610092089612864682909371309386950535954`26.597669171213234*^-18*I, 
      -7.2487205645767711578525309519795111267`26.228336753304326*^-21 + 
       1.69667815676340098915432906828065659165`26.597669257452804*^-20*I}, 
     {-2.043966278551502242774364163594289236242`26.184920695664278*^-19 + 
       4.784227653810508514468849047787606219172`26.5542557272951*^-19*I, 
      -7.103527300646529516747109826057653742`26.1849207988759*^-22 + 
       1.6626933676926958302368019088474675218`26.554255824599984*^-21*I}, 
     {-2.34515480752546102550410846134446860225`26.183034399962054*^-20 + 
       5.48920723417270633578325751085014432032`26.552348406461398*^-20*I, 
      -6.5813248091746546935987461876328425175123178279685825`26.183034499314\
235*^-23 + 
       1.5404635820643837296201767534284780118436977334410549006`26.552348527\
027643*^-22*I}, 
     {-2.5564239038572871285482390742827224685`26.227043828038177*^-21 + 
       5.9837161033613769510049608827670433429`26.596349926002276*^-21*I, 
      -5.76568784145870317790319020108668186122832846170009551`26.22704389884\
7082*^-24 + 
       1.349550797574505961223715440077800844676158133136015918`26.5963500942\
98995*^-23*I}, 
     {-2.648029260543254051767110463752192704`26.223389405819315*^-22 + 
       6.198132987481774812182832039047622113`26.592744380448238*^-22*I, 
      -4.7769712358309099458993273454361177395564935027556368`26.223389492859\
706*^-25 + 
       1.11812597535198229059183686052068259991886247273848833`26.59274460000\
9734*^-24*I}, 
     {
      -2.606755236204117347560537943283626920098497361497619183`26.1113461886\
84948*^-23 + 
       6.10152457926122291481873335656438073826945351646304544`26.48071860903\
3982*^-23*I, 
      -3.743492745865095726416326335051810158926550229372656`26.1113463148941\
6*^-26 + 
       8.762239232879570304501146588904902147986895459745066`26.4807188037711\
08*^-26*I}, 
     {
      -2.43904040709650857218116516683745360863963843093503942`26.06742034860\
857*^-24 + 
       5.7089613888648762521290171245326834542120361959172921`26.436763406458\
63*^-24*I, 
      -2.7750964474859959946701698396146424367308788148837`26.067420564112933\
*^-27 + 
       6.49555391660502292985405446465984192481090851368404`26.43676362374863\
6*^-27*I}, 
     {
      -2.1693418001623616709204150503627978167437507718175602`26.131603691546\
893*^-25 + 
       5.0776889715905008388238655220467731566468923438799237`26.500930469727\
667*^-25*I, 
      -1.9462785584857806486689767547732684749696011391178`26.13160402763297*^\
-28 + 
       4.555574032329370765617385352724697926946833337557`26.50093078009619*^\
-28*I}, 
     {
      -1.834306903452846641601209814600291559216009347643178`26.1153565414493\
48*^-26 + 
       4.293486592789454994359335424015431149019669125553309`26.4846723625508\
85*^-26*I, 
      -1.291524485008455863787647983859784659167739212157`26.11535686881442*^\
-29 + 
       3.023018149364805119737360876657392963484264762408`26.484672730181096*^\
-29*I}, 
     {
      -1.474660554722024852714437115488043175909099481295`26.137868890659547*^\
-27 + 
       3.45167720226989392908087414290517086720734837811603`26.507158890523215\
*^-27*I, 
      -8.1098374278709463111566482885570142387050059848`26.13786910856794*^-3\
1 + 1.89823623302746343768492765356772509529309881071`26.507159365647126*^-30*
        I}, 
     {
      -1.1272644929702099094902476925058495237770624992317`26.139390261502307\
*^-28 + 
       2.638541553752384480024596438811336601546749837922`26.50872142676399*^\
-28*I, 
      -4.819159091467601553358939101723305754582378372`26.13939051100961*^-32 \
+ 1.1280007129007377856173055729114812014343848594`26.508722059051482*^-31*
        I}, 
     {
      -8.19422571279314236724483252469570404058081963986`26.079652615917986*^\
-30 + 
       1.917988651187146780529327980978656322639142143916`26.449038584066706*^\
-29*I, 
      -2.71028342542159998475348769851971818577476061`26.079653012432736*^-33 \
+ 6.34384874625003124054074458451294737097090423`26.449039206187805*^-33*I}, 
     {
      -5.6646131344241983228169121690399257038074869002`25.989406204183066*^-\
31 + 1.3258926573414899207540080395729043329035667784`26.358765353023156*^-30*
        I, 
      -1.4426948209296832050045158385213452904948399`25.989406819703213*^-34 \
+ 3.3768563262170640158772627669093149126492132`26.358765969454343*^-34*I}, 
     {
      -3.724279556806728889901203160947207097790222386`26.00014302102637*^-32 \
+ 8.717267712862092692551485364663139130156259339`26.369473487618617*^-32*I, 
      -7.26909049844559489828876659688530521886976`26.000143849873893*^-36 + 
       1.701446063256974886911772270539194381058859`26.36947425675766*^-35*
        I}, 
     {
      -2.32890192876416198360363915858792015955444977`26.09217339986662*^-33 \
+ 5.45116479049846883641276432397700083494142114`26.46146808790449*^-33*I, 
      -3.467039648997827664757042770799458137735`26.09217437625913*^-37 + 
       8.1151568593135854063222852701017621218725`26.46146924281033*^-37*I}, 
     {
      -1.3852311323594863201934839402968409388655752`26.079755684966955*^-34 \
+ 3.2423534379686737788355396846090375983889575`26.44903140246903*^-34*I, 
      -1.565438233211704936948294591170721145521`26.079756266441677*^-38 + 
       3.664156774137793334330116927024193800023`26.44903279725129*^-38*I}, 
     {-7.83752203241676956548096437007510715769801`26.058975394139814*^-36 + 
       1.834496490392693280411405740710860256822344`26.428297473671513*^-35*
        I, -6.6916757302895769103420159476331905629`26.058976064936008*^-40 + 
       1.56629296750784666631226646010557702647`26.42829914231985*^-39*I}, 
     {-4.2183488952531672431691342446863883343081`26.037687520392048*^-37 + 
       9.8737154569855553351565924259138834688183`26.407083783180504*^-37*I, 
      -2.708179291918691211975353136226412457`26.037688888575254*^-41 + 
       6.338923687653145160251334890352289044`26.407085589066448*^-41*I}, 
     {-2.15989972632125168446468436964021170904`25.924925915605915*^-38 + 
       5.055588298377842955720169188228640712292`26.294288459211888*^-38*I, 
      -1.037728481043025172861923231957074846947915416841585713`25.9249276897\
35238*^-42 + 
       2.428968299648842650568007683130833725883405074140616172`26.2942901382\
41458*^-42*I}, 
     {-1.05213347525797087074391817260092061246`25.928457229575397*^-39 + 
       2.46268547610097221242819767578294786048`26.29778554131707*^-39*I, 
      -3.7650667832411246008004603165813687308260250589741625`25.928459326918\
862*^-44 + 
       8.812736693283801777087327103624032332181467236319125`26.2977875778508\
33*^-44*I}, {-4.876090474889500125147974629662884105`26.04560539629816*^-41 + 
       1.1413264072526895540066066683827233483`26.414877719933642*^-40*I, 
      -1.293486208411001679243135936921874339015020592111147`26.0456075726579\
64*^-45 + 
       3.027609874507275688279735079726084614300703455955372`26.4148809225294\
5*^-45*I}, 
     {
      -2.150070400906201334712768522970144312099813226302675027`26.0084747736\
89837*^-42 + 
       5.032581201361393121704599690822430111834365541090559152`26.3777259482\
849*^-42*I, 
      -4.2079199094689641408807602790794214073400504335052`26.00848455097739*^\
-47 + 
       9.8493047596499124033882708375771761714388130597931`26.377750699848725*^\
-47*I}, 
     {
      -9.0204640571584881031640453632212336910496430184492202`25.995467911260\
878*^-44 + 
       2.11138285623012859236386715963057844806891485426951681`26.36480887488\
614*^-43*I, 
      -1.296298346641021915864088712672528278481703914975`25.99546994185693*^\
-48 + 
       3.0341921305980830845523778965815442862918054099`26.364812968020036*^-48\
*I}, 
     {
      -3.600929611292461661886525727170616452616758384177822`25.96013338228927\
*^-45 + 
       8.428547577594701085778619612355075939660141508830848`26.3295318343058\
5*^-45*I, 
      -3.7817133916126465981511782234160002513210221321`25.960137641143938*^-\
50 + 8.8517007236344533376505643505211557875559099019`26.32953634146847*^-50*
        I}, 
     {
      -1.36780221236256048951530885735789535897177541066419`25.8583751364358*^\
-46 + 
       3.20155828302882065532311299441377037521466064272372`26.227725075699446\
*^-46*I, 
      -1.044796688582198448327989151525831327557082664`25.858379748586916*^-5\
1 + 2.445512561815314904835803082144864052846849927`26.227729326205836*^-51*
        I}, 
     {
      -4.943874240323991926350523778885841574673460744934`25.903225510178977*^\
-48 + 
       1.1571922739489306132085172786055686197209552406062`26.272540028586832*^\
-47*I, 
      -2.7336760078791756197979006056850443533812741`25.903230359104633*^-53 \
+ 6.3986028001999266684248243522367547304230263`26.2725456368833*^-53*I}, 
     {
      -1.70042984907726797112953912746388671172288895913`26.01676051407005*^-\
49 + 3.98012608754264700657587232721809552959351071164`26.38599716723978*^-49*
        I, 
      -6.77401477908036240899689605863063703724837`26.01676421124082*^-55 + 
       1.585565729409402802467005118723508744393048`26.386006069464834*^-54*
        I}, 
     {
      -5.565552031725527014852705906139778665380899865`25.94029353699926*^-51 \
+ 1.3027058331790185764089716745077832781823813579`26.309572342982236*^-50*I, 
      -1.5897913513118658923718659251724314784077`25.940297213800505*^-56 + 
       3.7211591142908173060028121487647536062862`26.309581377772425*^-56*I}, 
     {
      -1.73351004296120020350476249591997590746264957`25.939881391205105*^-52 \
+ 4.05755553441448004750443628338696415898261931`26.309264332449036*^-52*I, 
      -3.53377904731697300176175167798261319111`25.939889775326968*^-58 + 
       8.27137101919855452208107972926162125459`26.309274512993003*^-58*I}, 
     {-5.138339700320703241169803479254664604292592`25.8736660988738*^-54 + 
       1.2027100029442724911651043395070178791294114`26.24304744023644*^-53*
        I, -7.439670219679578294761484174817214935`25.873677261620866*^-60 + 
       1.7413729557928562082081116163298134568`26.24305777156048*^-59*I}, 
     {-1.44946180058575083269360708493570902134932`25.81399829842183*^-55 + 
       3.39269551668857947557995361964978920465408`26.183331091515395*^-55*I, 
      -1.483515873440029002829001397221183064218130742739278925`25.8140084938\
70663*^-61 + 3.47240448194106575158433549685697824`26.183341716378614*^-61*
        I}, 
     {-3.891229910745442716148464260516291454985`25.956802792111702*^-57 + 
       9.108041527728100087038647264392396034345`26.32605263986974*^-57*I, 
      -2.8019706585479469741114162193300703124985180718858594`25.956811453640\
803*^-63 + 
       6.5584572751809978342335187051935405558892316245979975`26.326070026844\
544*^-63*I}, 
     {-9.9419440173110420545574837188954194646`25.94458043521857*^-59 + 
       2.32706987387105932628980597616538992438`26.313810787434093*^-58*I, 
      -5.01274946578701220425071923334331243907549221260671`25.94458893149943\
*^-65 + 
       1.173313614197074655537468012898518021487888240078557`26.3138322187797\
98*^-64*I}, {-2.417506933222627152062831055441058493`25.8607923602196*^-60 + 
       5.658558873778845812060033032403346539`26.2301282824908*^-60*I, 
      -8.494486730357330578888759236933871932066167274034`25.860806534456845*^\
-67 + 
       1.9882695104491639957111543105644584061794257754646`26.230147538761443*^\
-66*I}, 
     {
      -5.59478492459003224744288647611328193078120304852306506`25.90645700199\
6987*^-62 + 
       1.309548255968026532309743770131120600299708723214591537`26.2758574847\
2151*^-61*I, 
      -1.36349728531068665779704135545003693251341988316`25.906483659031796*^\
-68 + 
       3.19148191764777957285538316645425876910582467503`26.275882570055074*^\
-68*I}, 
     {
      -1.2323247634935147791775770186219885280014184242979202`25.783620650593\
278*^-63 + 
       2.8844518003297441725462021629450121689805461032327113`26.152960134759\
095*^-63*I, 
      -2.07316691786552309919698276542765621524740784`25.783642781590657*^-70 \
+ 4.852576387143862666304640991986950468603708101`26.15298226414597*^-70*I}, 
     {
      -2.58344698033929371536584514947853345502118396112539`25.84784474907551\
*^-65 + 
       6.04696790509260335661127428089157428656797524316348`26.21713118146027\
5*^-65*I, 
      -2.9859574153616742027200289937985348095239083`25.84786172788112*^-72 + 
       6.9891074963318764532003566303200492003700775`26.21716116862979*^-72*
        I}}, 
   -1 -> 
    {
     {
      -0.0017622891068494184191329468836398963874947061185359004035`26.983518\
03571667 + 
       0.0041249175035181810271485494936709983149241091687872212727`27.352857\
230111653*I, 
      -0.0006561637152177363284438182536029368765691509706285442128`26.983518\
03579541 + 
       0.001535855373307049077312222787455641867250514855396171652`27.3528572\
3018663*I}, 
     {
      -0.0131847670851227519470892480227704646497663939528542388224`26.975302\
12165806 + 0.03086104108449234766487437445621139677`27.344650748094928*I, 
      -0.0048884709985967468111707055223408527298666193002202864662`26.975302\
12220027 + 
       0.0114422426542727947935055018107527921178526321947392868351`27.344650\
748596674*I}, {-0.02797341458190402380461776043966690482`26.949900651096296 + 
       0.06547621896633906851916344221080618426`27.31925644253219*I, 
      -0.0102837848258340120489184901882963058154415398970464403456`26.949900\
65123281 + 
       0.0240708314348798893799044961037813899136949469772217581567`27.319256\
442671946*I}, {-0.04164851827153206306147318562304408445`26.930360599861274 + 
       0.09748497073841291497564522768744640615`27.29971883876444*I, 
      -0.015115175852120351203256005953762147411422974624086393781`26.9303605\
9991188 + 0.03537946934974391242964334742729004112`27.299718838828362*I}, 
     {-0.05337243456382070078834583320536442274`26.92447672649035 + 
       0.12492665856130404824540104291863906926`27.293834739637976*I, 
      -0.01903642375156558704375421641010490518`26.924476726528283 + 
       0.04455777274683665574187008426173091204`27.293834739703176*I}, 
     {-0.06291646078266140886970179914226235735`26.917187217112346 + 
       0.14726596750392941221127407324093823419`27.286541769354045*I, 
      -0.0219525995095319814467521986488056364`26.917187217137865 + 
       0.0513835451928095709645082459852775091`27.28654176941452*I}, 
     {-0.06978001589096777788516593673450979958`26.88796541691724 + 
       0.16333120815745045540114985064750426424`27.257312925697583*I, 
      -0.02370620079250908453539826930413768702`26.887965416942418 + 
       0.05548812746494085179410145528050589334`27.257312925759944*I}, 
     {-0.07331322865067349726601750456910320916`26.86573102336441 + 
       0.1716012536905692249711527375009457114`27.23507283549211*I, 
      -0.02413491880319382850464850464228234185`26.865731023397863 + 
       0.05649161004874263713124995354004946228`27.23507283557644*I}, 
     {-0.07303879065303546214400729186685461779`26.849688632203037 + 
       0.1709588879767440752016172674904141519`27.21902517836834*I, 
      -0.02318733595988061780537441624409755825`26.849688632242696 + 
       0.0542736419291960785759328519724990286`27.219025178468847*I}, 
     {-0.06892270324004674969440941316914453813`26.84057468578468 + 
       0.16132453175797255185341391152545609595`27.2099053119688*I, 
      -0.02099815803182692553424361226212531074`26.840574685812612 + 
       0.0491495233503277712905895181797520335`27.209905312039535*I}, 
     {-0.06149447463532158781546448207780973835`26.840494985032525 + 
       0.14393758311675655069242642489933815824`27.209817544025377*I, 
      -0.01789195682470720726613322180314798777`26.840494985138637 + 
       0.041878966164847624855475299968078371`27.20981754429459*I}, 
     {-0.05177986203201962228409676045912502967`26.852875886586666 + 
       0.12119898965243082782888376520107296337`27.222185846989017*I, 
      -0.014317422217077668363770316631903486101084180746786058301`26.8528758\
8662703 + 0.03351220028481403783194974070464031407`27.222185847090618*I}, 
     {-0.04107506166779718811606563345775387046`26.854320877155963 + 
       0.0961427044933000489747604952202226258`27.22361818097767*I, 
      -0.0107410037003310224125778408946921306390330349674519592961`26.854320\
877470677 + 0.02514102481632984458720386624165744487`27.223618181761314*I}, 
     {-0.03064935926840386549350974918931849142`26.838157391636738 + 
       0.07173969244120112036355835768381229381`27.207448636914958*I, 
      -0.0075428275557145702913769671365851468460627449055719456768`26.838157\
391675633 + 
       0.0176551856841528071524704232931910188744217910379884314624`27.207448\
637008472*I}, {-0.02148458865695798473151607566296912055`26.820623275224694 + 
       0.05028809147292006752757126224931459431`27.1899164682088*I, 
      -0.004951915831564706293264951517991135270107497294307605211`26.8206232\
75285097 + 
       0.011590745360781145915549314871105002614105252313532727296`27.1899164\
68333564*I}, {-0.01413308990664420717054239514406173404`26.74276901056784 + 
       0.03308074124054276158457295245554546217`27.112081732935973*I, 
      -0.0030360454818559632663597530037817139938687982455532552192`26.742769\
010639332 + 
       0.0071063465698735876424338344147719928241766180995812834801`27.112081\
73304834*I}, {-0.00871761351672685184192228037094656604`26.66971935889679 + 
       0.02040495878019740112361926026494026061`27.039052573459372*I, 
      -0.0017369584738173066652467341000621201845079425374150098594`26.669719\
359134003 + 
       0.0040656271344389822498015663105147898621210480889706311249`27.039052\
57376067*I}, 
     {
      -0.00503913832276581095529810463198638824242172253987405824`26.62024784\
6260654 + 
       0.0117949034522415839114333862073937585625458946824954970112`26.989599\
16016926*I, 
      -0.0009267627041139481068098033107280566701775555432463537162`26.620247\
84634464 + 
       0.0021692352775429782983497760742008290206595831507620607283`26.989599\
160260134*I}, 
     {
      -0.0027287284229633066231642386020754600190640570565912428544`26.592412\
657648993 + 
       0.006387022192035074420043018120820818298737009803109859328`26.9617766\
50995365*I, 
      -0.0004609953552532867808410873251840886594317052528689517495`26.592412\
657785573 + 
       0.0010790328343596503642640503518799102916391706363992667414`26.961776\
651128183*I}, 
     {
      -0.0013840557622128888295253980856584036835307235689645674223`26.566589\
910138884 + 
       0.0032396022974934991849404590743978479860813295510308658741`26.935951\
674979837*I, 
      -0.0002137571924549443638730054148952691609883246667486788274`26.566589\
910255733 + 
       0.0005003326532708604825227393720567437479835117198353749889`26.935951\
675087765*I}, 
     {
      -0.0006576167351674202252612511992023587824701780527215167166`26.551617\
921611967 + 
       0.0015392563972367307491341708031764116108745755013317795903`26.920966\
213543235*I, 
      -0.000092401911834587054684958335143261501006413783006000265`26.5516179\
21760126 + 
       0.0002162813479375378602488464611719880229930629092842713382`26.920966\
21368154*I}, 
     {
      -0.0002927804414942946281446525166956037087937015978465158334`26.554285\
86119797 + 
       0.0006852991164240284216278696305826587097410771814755244795`26.923623\
941537628*I, 
      -0.0000372480825597792700298374516039981404679288209579591408`26.554285\
86133884 + 
       0.0000871850521722893832917847513809741086596148677210317958`26.923623\
94168116*I}, 
     {
      -0.000122197995839926001790695583382576488031536046291570036`26.5374276\
4047482 + 
       0.000286023814126669598774234865524959631410222667243524644`26.9067646\
6721955*I, 
      -0.0000140086080677714587037780731543722039395381335246393044`26.537427\
640648822 + 
       0.0000327893717291268319455966059069505203959964337717434133`26.906764\
66743499*I}, 
     {
      -0.0000478420519607728457298490275993334260003490649530723611`26.513489\
258463306 + 
       0.0001119819198621878781808055053402717622139481930559230217`26.882828\
632133553*I, 
      -4.9184383165535067753475491023927935316069124153934779`26.513489258569\
702*^-6 + 
       0.0000115123859207169288960439752288049730913304469043871027`26.882828\
632325452*I}, 
     {
      -0.0000175834797286835106556802809118185639010615507975117951`26.514018\
992297196 + 
       0.0000411569265358917099061211293208245232044911197387577468`26.883354\
01470958*I, 
      -1.6133486743035365725200450410955980321478772600997341`26.514018992488\
552*^-6 + 
       3.7762987696213184699346868182846839998737207823534283`26.883354015184\
054*^-6*I}, 
     {
      -6.0717634522474409738065961411321813769009421506736928`26.549124836697\
104*^-6 + 
       0.0000142119265471562044608041804939570684568891173909565605`26.918437\
235154162*I, 
      -4.94840728644298996971061029250876912304512679815134`26.54912483683140\
7*^-7 + 
       1.1582533053771926223358880664459199137834037070253522`26.918437235492\
437*^-6*I}, 
     {
      -1.9716536882682927220994173327129474161703483432397432`26.553421614299\
936*^-6 + 
       4.6149685531189004864364018463890483358032726473180036`26.922720065270\
955*^-6*I, 
      -1.420467085244502775966647918948134576904289807857635`26.5534216147199\
44*^-7 + 
       3.324828781113926276088608167648032401587564191971492`26.9227200661568\
06*^-7*I}, 
     {-6.026344815961679811109006632444791438987851031455301`26.5185860711852\
5*^-7 + 
       1.4105617016516252282698730636901166038132102481786523`26.887904890828\
995*^-6*I, 
      -3.81969440421475293777774967570995392010813664642401`26.51858607152658\
5*^-8 + 
       8.94060131495902982593778332625581782251837115530227`26.88790489126557\
*^-8*I}, 
     {-1.735342928137851110778980463455809737632215094512809`26.4115973641937\
3*^-7 + 
       4.061845693229921423070025544526895499110975252860346`26.7809444105093\
17*^-7*I, 
      -9.6307354958094099911537614148931088201695864702929`26.411597364791383\
*^-9 + 
       2.25422657746771925389333398426714012070423095842403`26.78094441110805\
*^-8*I}, 
     {-4.71209186874638617263491884150177103689136922896261`26.38093680854581\
2*^-8 + 
       1.102939929210972985801025353111895800732562287700608`26.7502957755796\
5*^-7*I, 
      -2.2788404338087472215047823859905476590654672794876`26.380936809060156\
*^-9 + 
       5.3339879118630145270939599153189646888955381833945`26.750295776053093\
*^-9*I}, 
     {-1.20756257731891988034978036424094572852005978041022`26.37164809654247\
6*^-8 + 
       2.82649197138909460077060201572451965668705024080851`26.74098958377294\
*^-8*I, 
      -5.064812298851878835532600809174472893522109698156`26.371648097478197*\
^-10 + 
       1.185499747026094266875824504751172658470739814056`26.74098958468729*^\
-9*I}, 
     {
      -2.9229380072313662909081910458544131674378269807735`26.386472314487772\
*^-9 + 
       6.8416005642128919040468032540174323364289374934822`26.75580089243191*^\
-9*I, 
      -1.058169584176610153199172667757310903181448005607`26.38647231510342*^\
-10 + 
       2.476813947550330642712452121189861784906139696662`26.755800893194834*^\
-10*I}, 
     {
      -6.687497752079615844418479875876558871047550988999`26.403686728580062*^\
-10 + 
       1.5653150453621213151628619528903977237171449172892`26.773022162911968*^\
-9*I, 
      -2.07974699637183211167145435246375212888849797791`26.403686728992884*^\
-11 + 
       4.86797810579473839260181825237957084681143594395`26.77302216380841*^-11\
*I}, 
     {
      -1.447218587858801687019326772124762426978995554228`26.34437167612239*^\
-10 + 
       3.387444921082249189135872668942838985760937135219`26.713717058022787*^\
-10*I, 
      -3.8478854155067830971442373035320340893423001019`26.344371676528656*^-\
12 + 9.0065868535794589781916268619891633304541982302`26.713717059053867*^-12*
        I}, 
     {
      -2.96412118776745407301455779641482143041429974036`26.37108195224748*^-\
11 + 
       6.93799633808654451260556121355538640349002840819`26.740413601035847*^-11\
*I, 
      -6.705878941012536003133719265731895687404350258`26.371082070901494*^-13 \
+ 1.5696174545224677664603402197665863503175974341`26.740413880670086*^-12*
        I}, 
     {
      -5.7489390896975204260780364362277154127688739809`26.359241820290503*^-\
12 + 1.3456304862570685913329047318807707710548178752`26.728565075439136*^-11*
        I, 
      -1.101413561653945776075714916447972583280241403`26.359241821440666*^-13 \
+ 2.578033343916519202485057223010646539602722632`26.72856507689725*^-13*I}, 
     {
      -1.0563877760022235813845477638963410477837485324`26.332361819636297*^-\
12 + 2.4726433425696423283021525262251090279001667141`26.70169879831025*^-12*
        I, 
      -1.70577120618920891719632081820397082624751334`26.332361821352627*^-14 \
+ 3.99262838206285545720961845985853055937048635`26.70169879997783*^-14*I}, 
     {
      -1.83990047581341855022841979602284722767381837`26.25344911876487*^-13 \
+ 4.30657923715049744568928166509547026415058697`26.622795656938205*^-13*I, 
      -2.4920609996986136653558555336775249709594176`26.2534491205903*^-15 + 
       5.8330645054427951112172955050420607495416135`26.622795658627332*^-15*
        I}, 
     {
      -3.0385861466851134704036516453138750256175658`26.276041576594316*^-14 \
+ 7.11229339936007903715862222081124785439800455`26.645367457674112*^-14*I, 
      -3.435860154922103830190674590152779083735449`26.276041579188835*^-16 + 
       8.042176302171218525352694664050507913245387`26.645367460481978*^-16*
        I}, 
     {
      -4.7600078062853661562486821158971253519434033`26.293069715420966*^-15 \
+ 1.11415541529006334842139750809786026099590989`26.66238845717437*^-14*I, 
      -4.47202517939233153840764343857222827936417`26.29306971699939*^-17 + 
       1.046748508343680769242507252917910663483314`26.662388459891776*^-16*
        I}, 
     {-7.075204567621795329317568385540895226990384`26.288484143432832*^-16 + 
       1.656063982267391654086310500644971235712514`26.65782667867282*^-15*I, 
      -5.4966950965055665579428665949260725748103`26.288484144824206*^-18 + 
       1.28658877405270907448480593555594259702537`26.657826682189803*^-17*
        I}, 
     {-9.98130834641106675581101017409487479421898`26.227145950450744*^-17 + 
       2.336283720196718781885301553807928539893511`26.596507609416513*^-16*
        I, -6.38189913957295355173210351526265521474`26.22714595190937*^-19 + 
       1.4937848372435896765105443520430837184897`26.596507612885315*^-18*I}, 
     {-1.33678714151750290180542425524560773050705`26.19111550227627*^-17 + 
       3.12896258456799708689290969705705131559576`26.560455235759107*^-17*I, 
      -7.000975941439786661985586372723278464`26.191115505321417*^-20 + 
       1.63868959356974659110169792999970955868`26.560455239544023*^-19*I}, 
     {-1.7000485886044848770327746563147516001624`26.228336792538123*^-18 + 
       3.9792336868624917606234712616305329256966`26.597669294795438*^-18*I, 
      -7.2581482342070569227569062440196314866`26.2283367977542*^-21 + 
       1.69888485255038660362532681837691937062`26.59766929976033*^-20*I}, 
     {-2.053396407786852313327561281221577166138`26.18492084358134*^-19 + 
       4.806300368776599359586980263970735124456`26.554255866747006*^-19*I, 
      -7.112790665676944492333389544036110911`26.184920849308703*^-22 + 
       1.6648616053789486300017606763604495033`26.554255872146918*^-21*I}, 
     {-2.3560042132682311921274789792229411515`26.183034542362158*^-20 + 
       5.51460199118345106308362327073769022728`26.552348579267463*^-20*I, 
      -6.589929964094339013174972204618139056719655155078791168`26.1830345476\
79014*^-23 + 
       1.542477755221939563667088448389559446140984867632571595`26.5523485857\
18367*^-22*I}, 
     {-2.5682830111803647156853941741210473744`26.22704392953478*^-21 + 
       6.011474227259967922435932406284985774`26.596350167241855*^-21*I, 
      -5.77324648990749983280709514310523358785094775350788767`26.22704393319\
193*^-24 + 
       1.351320019274180576038345483697643490553044602624274444`26.5963501759\
26244*^-23*I}, 
     {-2.660346666435643501414523600167722711`26.223389530591554*^-22 + 
       6.226963831958983860447910983334981813`26.592744695199517*^-22*I, 
      -4.7832502079878754156411921097165708121187297720743117`26.223389534929\
588*^-25 + 
       1.11959566849448114284822987537525026647560272935176274`26.59274470613\
2248*^-24*I}, 
     {
      -2.618913325315648751084109781285729212139165503359165666`26.1113463696\
2641*^-23 + 
       6.129982517513561518170702220257387672603536771707805151`26.4807188882\
24008*^-23*I, 
      -3.74842618181407722858409425670388693484176170219599`26.11134637569578\
5*^-26 + 
       8.773786723140587088713173136637644858573202796347148`26.4807188975854\
33*^-26*I}, 
     {
      -2.45044665063124477345938933286592723472435919545956151`26.06742065759\
8085*^-24 + 
       5.73565951315274583032556805495070752581930046516100789`26.43676371800\
844*^-24*I, 
      -2.77876318103373644414115944077091045420929204139819`26.06742066760385\
5*^-27 + 
       6.50413648874544317655358212401202390361972921086232`26.43676372809705\
6*^-27*I}, 
     {
      -2.1795136290566759655152503297441787081417874271223363`26.131604173463\
653*^-25 + 
       5.1014977523892203667162646998085272043221446707231261`26.500930914767\
33*^-25*I, 
      -1.9488568138819986390561863728457122061836011169455`26.13160418853786*^\
-28 + 
       4.5616088485074114801035594239869849931168740410667`26.500930928688852*^\
-28*I}, 
     {
      -1.842930298767312122525088364383969676430128107943182`26.1153570108981\
48*^-26 + 
       4.313671018905546702112955599380993166338977890900749`26.4846728897411\
27*^-26*I, 
      -1.293239756880865532149892096791990243911884536752`26.115357025089324*^\
-29 + 
       3.027033015564848884777725863681646759743601887887`26.48467290567651*^\
-29*I}, 
     {
      -1.48161112598246639825460780369665638824537996596273`26.13786920316912\
*^-27 + 
       3.4679461180455252630595582406633028955131964254259`26.507159571912787\
*^-27*I, 
      -8.1206353582821142713929649033762804409549095026`26.137869212305045*^-\
31 + 1.90076366010975566388200563751642810736952183495`26.5071595918215*^-30*
        I}, 
     {
      -1.1325912454166034539396256687559315724917899113872`26.139390619348614\
*^-28 + 
       2.6510096637336796719552662352320774054173794985403`26.508722333601437\
*^-28*I, 
      -4.825591674992302403214638740826558468193243859`26.13939062946715*^-32 \
+ 1.129506361223181195022833512778005161178600349`26.508722359226468*^-31*I}, 
     {
      -8.2330441697536550558230552056278252031770844127`26.079653184640172*^-\
30 + 
       1.927074727470183574796694597068460934087376739969`26.44903947637788*^-29\
*I, -2.7139100416305532203242945217935370176196387`26.079653200194542*^-33 + 
       6.35233741738844518747902928387298073253576988`26.449039500775694*^-33*
        I}, 
     {
      -5.691514793592491472581675193268091003180572884`25.989407087075143*^-31 \
+ 1.33218941786424871727751627817049433729027881594`26.358766237222024*^-30*
        I, 
      -1.4446299961440153095409524674833599663305905`25.98940711044354*^-34 + 
       3.381385911109206867663714039178347106238153`26.358766260624975*^-34*
        I}, 
     {
      -3.742009765261144339378988298382226324226462692`26.000144209972778*^-32 \
+ 8.758768081280867418539767400008883872825447901`26.369474590914933*^-32*I, 
      -7.27886445548013324304646791803928258404188`26.000144240443987*^-36 + 
       1.703733813109919237137844491814404515502167`26.369474619192143*^-35*
        I}, 
     {
      -2.34001590301775128020347686307596496786517489`26.09217480053174*^-33 \
+ 5.47717881212187896920507872991286286042272267`26.46146974465563*^-33*I, 
      -3.4717124658800175217926363027015368028253`26.092174835307347*^-37 + 
       8.1260943292628490584538669268821979573602`26.461469785785848*^-37*I}, 
     {-1.3918574240616726871890434679957286927201837`26.07975651914769*^-34 + 
       3.2578633259430884846052940248250476623609191`26.449033403438634*^-34*
        I, 
      -1.567553037238377266780899400665312642892`26.079756539223837*^-38 + 
       3.669106808790011613937480644967320983949`26.449033451573076*^-38*I}, 
     {-7.87510061720380348786271865268839349057433`26.058976356504655*^-36 + 
       1.843292354904538283569780031927031865889485`26.428299867648043*^-35*
        I, -6.7007365520543056979975301480568084108`26.058976378958274*^-40 + 
       1.56841379672640812725772404176198965439`26.42829992347724*^-39*I}, 
     {-4.238621076364565677839000072484392146199`26.03768948337973*^-37 + 
       9.9211657160695452304835660893911873838318`26.407086374167626*^-37*I, 
      -2.711854590243815246075972608038299244`26.037689527785396*^-41 + 
       6.347526307015105830188067238049298`26.407086432772502*^-41*I}, 
     {-2.170303017102697577448548674855757187337`25.9249284611467*^-38 + 
       5.079938852479203717550624652534622154118`26.29429086830077*^-38*I, 
      -1.039139929910942462848551816212236339078058990055168896`25.9249285170\
0934*^-42 + 
       2.432272019860222490901145447391891404850449579405857343`26.2942909211\
70138*^-42*I}, 
     {-1.05721237777583055046132989697232332038`25.928460239006668*^-39 + 
       2.47457345396632711891352458992529991416`26.297788463492854*^-39*I, 
      -3.7701989871298006423580728625931188599298624275675396`25.928460303104\
863*^-44 + 
       8.8247494314717322408186687133696912220948051023850879`26.297788525733\
296*^-44*I}, 
     {-4.899679790781421175131090155904955517`26.045608519243185*^-41 + 
       1.146847861232085854275352533273602559`26.414882315483812*^-40*I, 
      -1.295253166628367165433926185590376027225631486620079`26.0456085838299\
14*^-45 + 
       3.031745720805404658689522627474519229458780928590598`26.4148824105123\
3*^-45*I}, 
     {
      -2.160494138452215887942723545050414030493481196004801362`26.0084884379\
90824*^-42 + 
       5.056979614362143192810604423838529884824915238880667877`26.3777605402\
43354*^-42*I, 
      -4.2136802557069250491020289315028375113163317800931`26.008488481408673\
*^-47 + 
       9.8627877647544320375242620332683910653851159165795`26.377760650119434\
*^-47*I}, 
     {
      -9.0642878064930895243681131798479797914666103855235951`25.995470825289\
342*^-44 + 
       2.1216405006766329515640121074222390253650821922652548`26.364814748818\
286*^-43*I, 
      -1.298076569114472099180743133525727629555610444515`25.995470882166057*^\
-48 + 
       3.038354342676325708328559008229913973615732769403`26.364814863438703*^\
-48*I}, 
     {
      -3.618459851603595158036340587949992813104231058953627`25.9601394942807\
42*^-45 + 
       8.46957988881947521261511597436236676519975772961615`26.32953830265357\
5*^-45*I, 
      -3.7869115931558220604014336595409191632631479705`25.960139610211925*^-\
50 + 8.8638679398130708693868537830923917466744707534`26.329538425341926*^-50*
        I}, 
     {-1.37447445666900406565229701688825986904732069352825`25.85838175571872\
5*^-46 + 
       3.21717573037070582150505637707451129030062583241551`26.22773117595166\
8*^-46*I, 
      -1.046235696164461157865383095147344454478922838`25.858381877790197*^-51 \
+ 2.448880787573903800262425155565296565247862683`26.227731288453974*^-51*I}, 
     {
      -4.968038549528810850099609297948581877987805480472`25.903232469540434*^\
-48 + 
       1.1628483142440205170907375169621714525325318308833`26.27254807783625*^\
-47*I, 
      -2.7374485024576669756116577111117045943084077`25.90323259437363*^-53 + \
6.4074329228275166770547051461515459963554988`26.272548222213402*^-53*I}, 
     {
      -1.70875720437250671113550385159119066139219887261`26.016765820569734*^\
-49 + 
       3.99961758498301571063813081152417223916607022407`26.38600994458984*^-49\
*I, -6.78338093995913038787824217442915186377595`26.01676591319488*^-55 + 
       1.587758028096345685672849263274529091396772`26.386010167560503*^-54*
        I}, 
     {
      -5.592859489206809665606106716701756981003571111`25.94029881445674*^-51 \
+ 1.3090975772409505268629353357656404732427359048`26.309585311081857*^-50*I, 
      -1.5919936348194065804650269670726710923201`25.940298904111796*^-56 + 
       3.7263139085596218145925565149721480961697`26.309585531331336*^-56*I}, 
     {
      -1.74203137421078713324302467539506215010248698`25.93989342576875*^-52 \
+ 4.07750106337909902330549069202669097658092886`26.309278945625305*^-52*I, 
      -3.53868331307468207472944389412148810327`25.93989362478282*^-58 + 
       8.28285023199471440196169229355080212503`26.30927918727065*^-58*I}, 
     {-5.163644073845981598098676192816034417653127`25.87368212248092*^-54 + 
       1.2086328933976208778770777826605349976207759`26.24306227036197*^-53*
        I, -7.450013870590449295261753122017088765`25.873682380533577*^-60 + 
       1.7437940515442117938639468367640738743`26.243062509198197*^-59*I}, 
     {-1.45661260802083393991066008019339609629097`25.814012934015363*^-55 + 
       3.4094331170281715606145898069707589909949`26.183346343540876*^-55*I, 
      -1.485582120166279752873484702152181188577198030683721135`25.8140131636\
33692*^-61 + 3.47724086052081891339544628797571373`26.183346582828385*^-61*
        I}, 
     {-3.910460597789617777924749455220032601358`25.956815226149793*^-57 + 
       9.153054004560016448422886119074765704779`26.326077599896028*^-57*I, 
      -2.8058800379728158428622159208469263416454718972365772`25.956815416269\
745*^-63 + 
       6.5676077985286481563479624703471163204337160616762548`26.326077981485\
636*^-63*I}, 
     {-9.9911619230204004157536633667601570695`25.944592632435555*^-59 + 
       2.33859010627549119843246487404329224475`26.313841554494537*^-58*I, 
      -5.01975528879560549184316253654379864870244082146314`25.944592814239083\
*^-65 + 
       1.174953438323682397717325974633441751270497014659586`26.3138420129979\
34*^-64*I}, {-2.42949496839983646933620833864018644`25.860812709454134*^-60 + 
       5.68661877379358709139794398724391409`26.230155927846393*^-60*I, 
      -8.506378435040817301926519411857002120153616897323`25.860813005170044*^\
-67 + 
       1.9910529527688681749937843410362887903812152049622`26.23015632956882*^\
-66*I}, 
     {
      -5.62257418263497546163806552716017013261821307704161772`25.90649527365\
2816*^-62 + 
       1.316052773102805842721807500071404301547931695563008564`26.2758934998\
40876*^-61*I, 
      -1.36540920737792219759148975532451851290716523446`25.906495816095525*^\
-68 + 
       3.19595707485657710695347632261759020617653156308`26.27589401030505*^-68\
*I}, 
     {
      -1.2384555625148103222616967131492015699038372966303331`25.783652425116\
276*^-63 + 
       2.8988019090010196292735226939634996032952258867621039`26.152991906969\
8*^-63*I, 
      -2.076078603467829579823225244378630801449986767`25.783652864492144*^-70 \
+ 4.859391649667483390441867136822812141902122883`26.1529923463137*^-70*I}, 
     {
      -2.59631984324274108390690249085528952628356362801305`25.847869127011606\
*^-65 + 
       6.07709888490995581864968375011003737081173074221116`26.21717423698806\
5*^-65*I, 
      -2.9901576517491246706964164157117299441914538`25.847869456000108*^-72 \
+ 6.9989388165881099972082134481780751716693776`26.217174817990244*^-72*
        I}}|>, 
 "IT" -> 
  <|0 -> {{-10.73934211620074828824650237841199423576`19.841044257110962 + 
       25.1371356148158041266871060521140629007`20.210382372962734*I, 
      -6.99556043383013280163523737707649904995`19.734136911334705 + 
       16.37422008016236961197840700962166930762`20.103475027184594*I}, 
     {-11.0272211545335741675862267122031575799`21.34261069430135 + 
       25.81096221880474925053423892432263818487`21.711948701839724*I, 
      -7.19388568526925327527746630472514078626`21.233277277152993 + 
       16.83843182491599254947452544147699283257`21.602615284412938*I}, 
     {-11.00813740568213733557490309665083953875`22.068629454174474 + 
       25.76629367414650718394820817869440090268`22.437965731429955*I, 
      -7.25488678217798539521504212739172069672`21.957595249959066 + 
       16.98121457911600383001304058450506584957`22.326931472990537*I}, 
     {-9.52702971814802383935408169742912270608`22.548461686567578 + 
       22.29952593373464243544531082390094968245`22.9177948783066*I, 
      -6.51307113004592298722514232115040900568`22.442506953439697 + 
       15.24487724605844966372446841202055950875`22.811839402050524*I}, 
     {-5.32218012266220735976590527664569046524`22.644784942796786 + 
       12.45740773152366480993222178252956830009`23.014117369371643*I, 
      -4.19982214656260135725002476193569350774`22.64480957711512 + 
       9.8303506596546440097172390635634353712`23.014143323850316*I}, 
     {2.00461465193194356966225889682789986525`22.425631977868203 - 
       4.69211892272658004898152089153517860025`22.794960449295747*I, 
      0.02815278426680987490348216968915009125`20.683844739503645 - 
       0.06589606219750528529465347203093517005`21.0531752902016*I}, 
     {11.26716155259917527122290507283298155387`23.36542159218592 - 
       26.3725808226621737143990744104483045062`23.734753228333126*I, 
      5.64264236427185732340271078166555193642`23.17732532888196 - 
       13.20750049694712358220663477486137513852`23.546658319692686*I}, 
     {20.03154862888865037586280655826284421889`23.781065430415246 - 
       46.88702054658886085561499767225568347699`24.15040644187149*I, 
      11.33541425238462471860324987121086105464`23.646676758207708 - 
       26.53233710493909093638134079240902452158`24.016017157645823*I}, 
     {25.72244655809162232601628446661007389952`23.8286039749489 - 
       60.20747085617051319039045525304124746651`24.197939386916534*I, 
      15.55280491450220342054206058346588311909`23.72555243411783 - 
       36.40380966510477843863388343527783230303`24.09488826904021*I}, 
     {26.66274423697226717212637618411634707588`23.88886061176777 - 
       62.40838689148917626300284216082822033391`24.258196291694073*I, 
      17.06669908149572294475831684422340629905`23.802194125362348 - 
       39.94731936713645087307538908851721957721`24.17153013223997*I}, 
     {22.66791410333535842872163922507801492682`23.94987615461242 - 
       53.05785259051946747083046331708614599326`24.31921981287627*I, 
      15.39278883011268616145431376947481104086`23.876468392597477 - 
       36.02926660927054556202382707230038269709`24.24581134833893*I}, 
     {15.18220211343754697898967547331312671036`23.960507325350108 - 
       35.53635495802924385003874235008485623247`24.3298770821152*I, 
      11.04442523375261789100577869780024487883`23.899310059158147 - 
       25.85123109819958205569183711765118107728`24.26867673892835*I}, 
     {6.84149121657421208378974196133435401583`23.920476177063694 - 
       16.01359661120813746355047961075618124822`24.289769624190875*I, 
      5.49630339646095188379818829489163418457`23.88603715763405 - 
       12.86497090437127492135547479320211071396`24.255334511198402*I}, 
     {0.34891441035227667250869469868732739903`22.8058515028528 - 
       0.81668958452843099743959027638539179383`23.17517233808185*I, 
      0.63626217588079446906533029170885437572`23.0973509330757 - 
       1.4892726601535474203750252252078720087`23.466671367613657*I}, 
     {-2.87332181249184237971996779297216576502`23.71374789228318 + 
       6.72546598144575424905188999622918897863`24.083090404787693*I, 
      -2.18482260604132054238735017977089346351`23.602919027482326 + 
       5.11392425607957472756354459140178207091`23.97226094601458*I}, 
     {-3.21343515051335522055659711199286972101`23.927856224703156 + 
       7.52155525858659648000392660983439248217`24.297219900032296*I, 
      -2.81901319280897658920648961295296792915`23.85333523008489 + 
       6.59834803294849515179041055292537971988`24.222694992608268*I}, 
     {-2.12397103083919361069060893730953946412`24.035374719514085 + 
       4.97149148117770158811990166402232176539`24.40476255824476*I, 
      -2.10736309717266095025127441323413147221`23.99557291382062 + 
       4.93261797511556425545681829052053376607`24.364956781936996*I}, 
     {-0.9255895279488450790603757397915594483`23.987120255955276 + 
       2.1664892724298925528886227297375353036`24.356443274795286*I, 
      -1.07933188237318173032525871697400529241`23.984916852629578 + 
       2.52634766702146177776986140242424848931`24.35424756101143*I}, 
     {-0.20070680762265789246619382458581817337`23.55151198941594 + 
       0.46978615518883699351056577560784804277`23.9208413591667*I, 
      -0.3408812916711917190068753792581210673`23.668163079804856 + 
       0.79788679460783395476041706774978175075`24.037483068131348*I}, 
     {0.06847205036345842411127796910568956252`23.362362450356322 - 
       0.16026970713729875451335118780006337434`23.7316834544311*I, 
      0.00033288908805471328837586670119861593`20.9474306780273 - 
       0.00077917977289320099986575209471377722`21.316759306578504*I}, 
     {0.10136161527514077585371212363943330156`23.80896497643692 - 
       0.23725295662797848656231230187790428855`24.17829874155553*I, 
      0.08603133356737274467770478588591072489`23.61198108095412 - 
       0.20136999786459537008235115880714658151`23.981315166538007*I}, 
     {0.0659343095598755756391538701342169708`23.881284710768362 - 
       0.15432972179697874634322104356503807557`24.25057532576041*I, 
      0.07156867480136753679922519461716821637`23.747847910640264 - 
       0.16751784837366451061591192640650371791`24.117146135551767*I}, 
     {0.03205708327652293483191175855049476149`23.954358271822628 - 
       0.07503469402672092783645384214862060265`24.323727268701614*I, 
      0.04051333098537256854670518722284496628`23.852726940927436 - 
       0.09482788462907301918385253698261990807`24.222092303156323*I}, 
     {0.01306519092408678171465565291451219582`23.987076190675978 - 
       0.03058115409106787537240936881068935614`24.356390838669917*I, 
      0.01877728819442822676381759198432660759`23.890968265006432 - 
       0.04395122482500854444319642491080042343`24.260292720466136*I}, 
     {0.0046874964246295887243026302940118942`24.010819147896182 - 
       0.01097182974943375054369610435537246286`24.379904605633122*I, 
      0.00760412588795236217321243071833467046`23.93125056464968 - 
       0.01779866416484101907856179728704500323`24.3003642928853*I}, 
     {0.00152021907859770109367306220983720532`24.00607228892082 - 
       0.00355831416202798738188684318210888919`24.375761644919784*I, 
      0.00277860236159778471622782587650552528`23.933945011680642 - 
       0.00650376006531770653450434191772341514`24.30356018839694*I}, 
     {0.000452863084588714376560456840209307`23.90886528185 - 
       0.001059997963476510733223269962934424`24.27861313781045*I, 
      0.00093330162376023619492479296373256427`23.841092803712392 - 
       0.00218454065734600817432755082363244246`24.210775795160348*I}, 
     {0.00012519821584774101209061361161830113`23.83017277265996 - 
       0.00029304630548551736569061908225137567`24.199656226600712*I, 
      0.00029152664117243158229806749166103177`23.77314794454229 - 
       0.0006823643976690474765464123399429686`24.142615633480652*I}, 
     {0.00003234508705258293698797660490086683`23.657548073310654 - 
       0.00007570881259916849798681626609322689`24.02686200047973*I, 
      0.00008533473052469774283333734990070975`23.609334582555334 - 
       0.00019973948782366843475621738846335493`23.978649881454494*I}, 
     {7.84685209760501110004476299144306`23.467104125103404*^-6 - 
       0.0000183668034031007415395758458552335`23.83642975968481*I, 
      0.00002353205623973828130091807773979878`23.428032744485122 - 
       0.00005508051448528006857655943978936713`23.797359237955767*I}, 
     {
      1.79378962574302551014926133351551852754886685884416`23.386177092512472\
*^-6 - 
       4.1986494702250760337243759514621468487645360233119744`23.7555081431569\
*^-6*I, 6.13649167983144291851281437444083`23.350219574590902*^-6 - 
       0.00001436343324256459415907077679811768`23.71955099021236*I}, 
     {
      3.873994063479187396723341148592084895747677835872054`23.16575798865403\
*^-7 - 
       9.0676982901740490275311141742633800528902107010855`23.53508265979901*^\
-7*I, 
      1.5174556096821193356627565271024623517771100321742849`23.14192318167811\
*^-6 - 
       3.5518458241962393174407542361152304707382187682430975`23.511247782862\
647*^-6*I}, 
     {
      7.91978263875132989241358638824207525894247383576419`23.148921188512585\
*^-8 - 
       1.853750891591715163349824832599463427956143299741401`23.51824926589251\
*^-7*I, 
      3.565860421975073831040026942586179522911045326303089`23.12354409097669\
4*^-7 - 
       8.346462571061294439527948471131244904354781085618148`23.4928720767429\
16*^-7*I}, 
     {
      1.53497329910900424509727373590682432234840170231311`23.20071927543643*^\
-8 - 
       3.59284875808336753345736350830529587866860163054799`23.570097148386413*^\
-8*I, 
      7.97584323660545311409660568343556885918482218605189`23.17554494140835*^\
-8 - 
       1.866872764753581434822168143799443948663705695447158`23.5449232114157*^\
-7*I}, 
     {
      2.8239024400541661478054165955959576855569954636598`23.07780033386025*^\
-9 - 6.609792092531185248143909566155037649385508025101`23.44710851801182*^-9*
        I, 
      1.70025833372119159454324131221474949116082470559581`23.050188650619386\
*^-8 - 
       3.97972462861536212521449280550089524592570503426206`23.41949660111892\
*^-8*I}, 
     {
      4.936093633444142003544066496134007622965751954949`22.988205124107935*^\
-10 - 
       1.155371099353800503211299307402570676632568441838`23.35752585187469*^-9\
*I, 
      3.4580339476970512327753977087295547776687950551614`22.960781829187443*^-9 \
- 8.0940775853269004816893993501968165483564464396371`23.330102974565634*^-9*
        I}, 
     {
      8.2043482452986006030889225341551330256209797061`22.956251228138054*^-11 \
- 1.920357990664387515309671166094474817092941926698`23.32559575688642*^-10*
        I, 
      6.715569513322108875561085916433651008396977262576`22.927516717497912*^\
-10 - 
       1.5718856868563966901184282103722025501978810106282`23.296861421562678*^\
-9*I}, 
     {1.29750446017450790830342084157835936794407417901`22.84020970570057*^-1\
1 - 3.03701523085227516750167618966364776174566571441`23.20954775707819*^-11*
        I, 
      1.246148689866053544444459293625240003786906719649`22.813312462121566*^\
-10 - 
       2.916808895223995329183329862099759853444103484501`23.18265072269579*^\
-10*I}, 
     {
      1.9534467471442470373108904194657352876015018324`22.78213389219541*^-12 \
- 4.5723523161824043164369756519598319959150728779`23.15144277185548*^-12*I, 
      2.21069197361305100699286166097065114103194560089`22.754982848044417*^-\
11 - 5.17447561889900940324221809209467154974402834046`23.12429539820023*^-11*
        I}, 
     {
      2.800927382458500138508364764138226992465980143`22.83724987054506*^-13 \
- 6.556015321822927758595423611075811788363720122`23.20656147974479*^-13*I, 
      3.751018983914981008663948551214206149751826997`22.808103455847895*^-12 \
- 8.7798555881909403589949739538305870565735268231`23.177417911036493*^-12*
        I}, 
     {3.82606234860208567429035815979705261630488354`22.82832371318112*^-14 - 
       8.9555065000178532137727924776475585099301737`23.197515519472713*^-14*
        I, 
      6.089548324022857139600486202413554741106114051`22.802661885842767*^-13 \
- 1.4253554863758236926433797780128326981683132121`23.171857040475732*^-12*
        I}, 
     {4.9803854190383491211912501597473002569497402`22.644745611224252*^-15 - 
       1.16573829511921304203025704508344629637743091`23.013934264071487*^-14*
        I, 
      9.46138345446952580076308734040263367806391608`22.6177077740603*^-14 - 
       2.214587042906429321261558841068902666510499646`22.986899780742466*^-13\
*I}, {6.179005022931754884075376797117798583781848`22.555556319176702*^-16 - 
       1.446294247314768654866508648142287590472422`22.924940956706866*^-15*
        I, 
      1.40717688546521993425324375598719424717408513`22.53029446536533*^-14 - 
       3.29372095806619434392062625353565071327238459`22.899678250522527*^-14*
        I}, 
     {7.30768850688273448517614608713004640656763`22.554678283371825*^-17 - 
       1.710480540062425842403634260667926565076207`22.92397674493001*^-16*I, 
      2.003705955375602199217747752555813612844124`22.528790940671264*^-15 - 
       4.6899919741367766773003625624970655998440478`22.898088169121696*^-15*
        I}, 
     {8.2392816552699756599527010309199262717653`22.382862847974753*^-18 - 
       1.92853471000563770012074400883074190930796`22.7521897945944*^-17*I, 
      2.731850861905185168395343815115625257426468`22.356325614246625*^-16 - 
       6.394330756217286172595432986496436128444645`22.72565189559562*^-16*
        I}, 
     {8.856708348201972225079520454076163217265`22.292031631837226*^-19 - 
       2.0730532321321071621727312643161735315465`22.66135405822052*^-18*I, 
      3.5665396625711051494795339345108230522177`22.261919183690935*^-17 - 
       8.34805244153872065706790992351169200348415`22.631241239657044*^-17*
        I}, 
     {9.07698163732013910592043149557087442134`22.037448923889375*^-20 - 
       2.124611693357884062310418250072023759214`22.406787449650647*^-19*I, 
      4.4588139562314494071275288285425238141787`22.008112179621214*^-18 - 
       1.04365621177058143143393750394020017390794`22.37745066600925*^-17*I}, 
     {8.8694805311051855882763145519049920652`21.86539501837388*^-21 - 
       2.07604276436100393560892211370116961233`22.23473318679747*^-20*I, 
      5.337984678106611421436271393691780360444`21.83525605201444*^-19 - 
       1.2494400803281621464764241301017592594058`22.20459421901811*^-18*I}, 
     {8.26295170538122740154755505609537414`21.756278979240424*^-22 - 
       1.9340750611111159640400905288288447585`22.125617119312473*^-21*I, 
      6.11948636245044575972427484614036091497`21.72730099835843*^-20 - 
       1.432362959681479901571983125539036181625`22.096639136448225*^-19*I}, 
     {7.33902387563073350866286336877850581`21.735817618879267*^-23 - 
       1.717815080718975575536674795636870617`22.105156298829012*^-22*I, 
      6.7176722165145689482050215535987602745`21.706422626374412*^-21 - 
       1.57237785792921165878972260660305720195`22.075761267842434*^-20*I}, 
     {6.2142381562014222966526750656426167`21.693891852269985*^-24 - 
       1.45454112165354638097019732682842809`22.063230750466474*^-23*I, 
      7.061054672920134695091596767467603613`21.666784277403906*^-22 - 
       1.6527519747142060919180837520446460842`22.036126741019714*^-21*I}, 
     {5.01603474041628448569025912063754`21.74902012504398*^-25 - 
       1.1740825848937372755530837324657939`22.118302413470207*^-24*I, 
      7.10630282316497292798541172178353747`21.719574470026554*^-23 - 
       1.663343022813029860162333171797143725`22.088858219956865*^-22*I}, 
     {3.85949114938960510060558931033923`21.649190547786255*^-26 - 
       9.03375191670579938424702733102016`22.01854433185555*^-26*I, 
      6.8472254202222801466940543015067156`21.62167225996372*^-24 - 
       1.60270184254296077880272181549506476`21.991019032506863*^-23*I}, 
     {2.8305349714748005250245641970171`21.428963979978974*^-27 - 
       6.6253165855574857010133423342205`21.798301326490247*^-27*I, 
      6.316169165758225762401042073626703`21.40065653418046*^-25 - 
       1.4783996930898654399330948712737426`21.76999422429148*^-24*I}, 
     {
      1.9785504962350784602028747915994225826793188925269`21.26369526588235*^\
-28 - 
       4.6311116273681978682822271642971679539350562983427`21.63303340156343*^\
-28*I, 5.57739529972475847757481515291564`21.235614783056437*^-26 - 
       1.30547793812360533809495986534656`21.604952920967044*^-25*I}, 
     {
      1.318064950673056855206652283244359449018217129473`21.222914431442238*^\
-29 - 
       3.085140323840000566776950256032710795843408800791`21.592259925269264*^\
-29*I, 4.7143040849462735452288253375915`21.193704931038233*^-27 - 
       1.10345773354222688239858456100565`21.563049534388117*^-26*I}, 
     {
      8.36775069125396679975077699417848817087234258`21.143761679819264*^-31 \
- 1.95860492794722498287749990920866051354788062066`21.51311344462162*^-30*I, 
      3.8140148465335995234070277814117776733707259805841`21.116756310850505*^\
-28 - 
       8.9273074083008229959278785509616240418237197379779`21.486106427898285*^\
-28*I}, 
     {
      5.062147094642621929880402960750469156691846312`21.26431403279078*^-32 \
- 1.1848759136578639813128704275974394811181657884`21.63367851594694*^-31*I, 
      2.953225018359225391615697854364911337929550824665`21.23516226710931*^-\
29 - 
       6.912492123290792334488386476855197255508563077017`21.604524391196573*^\
-29*I}, 
     {2.9180164067581141250406557283868498022498995`21.119652449404533*^-33 - \
6.83008077676227589674167267545464049555695376`21.488991035246617*^-33*I, 
      2.18842556127920543074260835041969858315037885065`21.09104253974406*^-30 \
- 5.12235754495787554866312575604932322380390504626`21.460381059840554*^-30*
        I}, 
     {1.6026609725653825432756728775959789443746293`20.96695762070112*^-34 - 
       3.7512825065117376474215249738491495418156105`21.3363061695147*^-34*I, 
      1.5518902481014033018082901859485248446576252341`20.9357872756999*^-31 \
- 3.6324455635868777327989441646265215599032572082`21.305134931681174*^-31*
        I}, 
     {8.38632934766343460917197777960113566100736`20.85772190902257*^-36 - 
       1.962953557506212107933469819374652333122656`21.22706001145563*^-35*I, 
      1.053073011082455903752204649801389910145601038`20.82836683307006*^-32 \
- 2.464884608895096580325492160420502367075612086`21.19770493630719*^-32*I}, 
     {4.1807603009173588466029446557117012432456`20.902276885788467*^-37 - 
       9.7857333829286969159144353155688391243038`21.27157914693795*^-37*I, 
      6.8375410485002754243567809597139718271514391`20.871430694832995*^-34 - 
       1.60043506155501660593152631662599508172828119`21.240736389380775*^-33*
        I}, 
     {1.985500360410660806468172762294451241945`20.877104817417116*^-38 - 
       4.647378888099432203104599482876868569283`21.246153678819226*^-38*I, 
      4.247786161068548383701244922381583483046097`20.848911030772783*^-35 - 
       9.942618052221286158720090231715159498209125`21.217984861439415*^-35*
        I}, {8.9824691553951876738501108455465290305`21.00089759651453*^-40 - 
       2.10248954611893561498462005388194819336`21.36986379211564*^-39*I, 
      2.5247905615303481005482355184341382539728`20.97163161475532*^-36 - 
       5.9096732423166012631880437450800198088383`21.34062216802446*^-36*I}, 
     {3.870915794447406832494223095593810564`20.871956758733525*^-41 - 
       9.060493112680538832288194494801521274`21.2415661901051*^-41*I, 
      1.4357154439387079206998498934779791968927`20.844222779022996*^-37 - 
       3.3605199860548105157005886010740264515332`21.213811983985238*^-37*I}, 
     {1.58893636671804516466157391163118751`20.617380745952627*^-42 - 
       3.71915788707867472415078491294034033`20.986741041959043*^-42*I, 
      7.81040304053411393691487669501361813069`20.588257970554753*^-39 - 
       1.828148859696926173561098878744646809503`20.957616689835124*^-38*I}, 
     {6.212379667687469020164082525110703`20.42675651833722*^-44 - 
       1.454106112904329365782088902130247`20.796094676188023*^-43*I, 
      4.0646555285121425519251315397512573365`20.397899422552793*^-40 - 
       9.5139717258459503376132732251967851289`20.767237585340364*^-40*I}, 
     {2.31341404162797280493048789646841`20.479178095898614*^-45 - 
       5.41491293120235410455518271003741`20.848527441316854*^-45*I, 
      2.023502675184115560442204942056223891`20.44810827591989*^-41 - 
       4.736329340538803362820078173576838254`20.81745673631618*^-41*I}, 
     {8.205008406576247203866844754498`20.498615921911412*^-47 - 
       1.9205125118946854036434735424088`20.867967767650356*^-46*I, 
      9.6360563275804235283493011541473636`20.470048053725645*^-43 - 
       2.25547200263775662180914235635488173`20.839398961363962*^-42*I}, 
     {
      2.771548588167229234485257834325554971305641223434`20.43654903497708*^-\
48 - 
       6.487249588474569600265814750566864303198773309902`20.805900299798896*^\
-48*I, 4.389321018895472366652807933734958`20.406722269725798*^-44 - 
       1.0273902862493975060031894345674516`20.7760725563743*^-43*I}, 
     {
      8.9160466224228304491333745887755653960982313247`20.382396258929592*^-50 \
- 2.08694229749662990379572743628402904749713533488`20.75175365764267*^-49*I, 
      1.91243149146679677431026123222239`20.353771285449557*^-45 - 
       4.47634959710661519236284590552235`20.723127301149507*^-45*I}, 
     {
      2.731606055182918282851120045180727761200039468`20.320057099104613*^-51 \
- 6.393757747208870463867004750801259156641880416`20.68932841554285*^-51*I, 
      7.969921348036566567384030673075`20.291380726890196*^-47 - 
       1.8654866526953076967942836568666`20.66065639924998*^-46*I}, 
     {7.9698497267048619698294964187709180799073081`20.34222596150592*^-53 - 
       1.86546988858528594542250932667568000192635797`20.711563194418698*^-52*
        I, 
      3.176814189044711803484987491120474085900323963413`20.313849910850646*^\
-48 - 
       7.43583808291402419757556358716571542911213296804`20.68318707699426*^-48\
*I}, {2.214418897052929024226013531250135580160494`20.440262175723007*^-54 - 
       5.183199075040044617790861948323810603407246`20.808565043543716*^-54*
        I, 
      1.21112817945192348097289980957238533529974566762`20.410908213717097*^-\
49 - 
       2.83483782939380225061482784889616834271825831434`20.779273746463968*^-49\
*I}, {5.8592092601988980213883145415939334419809`20.318740557474754*^-56 - 
       1.3714409707371234563761783042350529804371`20.68639329039998*^-55*I, 
      4.416117321512236541168241826912656021030294455`20.29269043789381*^-51 \
- 1.0336623863982242902938916577399458853041207628`20.66042516772891*^-50*I}, 
     {1.476320044275336917137870147234693819896`20.152698435725213*^-57 - 
       3.455561501093938925019238198344389260672`20.521816147034897*^-57*I, 
      1.54005312385133001260157763622684870289482799`20.124117662364824*^-52 \
- 3.6047388945615332171182138252548946239103133`20.493247921388072*^-52*I}, 
     {3.5422370689672265294760345383395691439`19.899047198822228*^-59 - 
       8.2911683619924617322090999538321918343`20.26836116690367*^-59*I, 
      5.136514011883633561903624939354676945422748`19.870728685775788*^-54 - 
       1.2022826715739105138054899853031384756919314`20.24004402875912*^-53*
        I}, {8.09327369927212215991860384535750686`19.754661139121403*^-61 - 
       1.894359229319316901996574668395566857`20.123990062805674*^-60*I, 
      1.63844777165429523005473659046960862113983`19.72637882714624*^-55 - 
       3.83504719267078218273262147192101576388001`20.095708260869383*^-55*
        I}, {1.7608191314658901961265647437765005`19.678684785749688*^-62 - 
       4.1214767927030885713784760493433928`20.04802302043656*^-62*I, 
      4.998299784324335730774779084093551758668`19.649895600910565*^-57 - 
       1.169931436791903341971948297080157115962`20.01923380857928*^-56*I}, 
     {3.64790971130719058053088189549261`19.637462408804485*^-64 - 
       8.53851196205046262368839437802561`20.006797978426878*^-64*I, 
      1.45825104299186762114040426502925696731`19.607264188756094*^-58 - 
       3.4132681342589570758657860302124440294`19.97659995006994*^-58*I}}, 
   1 -> {{-0.02474786668527213437055089445462187379`26.99311890223237 + 
       0.05792631190197564444342924865618496424`27.362258343515947*I, 
      -0.01898263317717331988176447325135125925`26.993118902179173 + 
       0.04443186736560687850374840972527696299`27.362258343465836*I}, 
     {-0.18259484860569444241467760817570991867`26.965206900473223 + 
       0.42739223895698671885458931764935292853`27.33451021417354*I, 
      -0.14059253554363363780147965876221935752`26.965206900432957 + 
       0.32907915532924511046426003445854964739`27.334510214136216*I}, 
     {-0.37707616123201748941615006203258479562`26.957250318489212 + 
       0.88260663450738619412183944814996375614`27.32657348523389*I, 
      -0.29256261997856324494655742748929344048`26.957250318466823 + 
       0.68478927057672045391728817502908501535`27.32657348521203*I}, 
     {-0.54014451739757348758345477343433827826`26.961716060513897 + 
       1.26429401712973927000255312344363751165`27.331039019859194*I, 
      -0.42392407786721255481410900175924307647`26.961716060493533 + 
       0.99226162277282107439544987315127295759`27.33103901983828*I}, 
     {-0.65954183276617419040135017491250320191`26.96591915811535 + 
       1.54376239386930232579343905671862139459`27.335243927988312*I, 
      -0.52565060820779574483687079364087429874`26.965919158084382 + 
       1.2303687210594471251392757048337029994`27.335243927955293*I}, 
     {-0.73516502208964328066404864608446820795`26.940036616870625 + 
       1.72077047733293179147689052600849353694`27.309367149614395*I, 
      -0.59734377547402804744920378207542616971`26.94003661685082 + 
       1.39817796381634927401103366702610492785`27.309367149592536*I}, 
     {-0.7666257652569089174472154230318265165`26.916334578356356 + 
       1.79440934263599735640362605236777976445`27.285670085882778*I, 
      -0.63758425856847394984414605536889531293`26.916334578325777 + 
       1.49236720462886172661202253787597892119`27.285670085847507*I}, 
     {-0.75432235084073794548917721225524776893`26.898479437510602 + 
       1.76561124743070365024908147250182936393`27.267819304029366*I, 
      -0.64473177119707542585642131745915451783`26.898479437264008 + 
       1.50909709295067309514892311771245002316`27.26781930372581*I}, 
     {-0.70203618638333445051186147631497419567`26.886525144037872 + 
       1.64322717655157595009958374350457332268`27.25586982550644*I, 
      -0.61919330124988153387434285357439959212`26.88652514363923 + 
       1.4493202485675259132222835185445657798`27.255869824964808*I}, 
     {-0.61799487867323765907837109914292793278`26.882251774069594 + 
       1.44651515021913552387559616901009267296`27.251603087294995*I, 
      -0.56480152635120168975697831954233077542`26.882251773912845 + 
       1.32200766208272716395803264307225532576`27.251603087046988*I}, 
     {-0.51404981943255165814481143497602875264`26.88882121794832 + 
       1.20321523274266869649441776612520394435`27.25818250691233*I, 
      -0.48885670255007563990277323464101763866`26.888821217918082 + 
       1.14424674204905613854222596513703887875`27.258182506851508*I}, 
     {-0.4034959429248670814397770049787834004`26.88765100767494 + 
       0.94444632898225898277471235413304145395`27.257027521059825*I, 
      -0.40097924284757182489498320313114559562`26.887651007642436 + 
       0.93855559280305169722578753513888207518`27.25702752098126*I}, 
     {-0.29845145435581111560055670707172445441`26.88152308799087 + 
       0.69857302257497014181179975137280969597`27.25091687745671*I, 
      -0.3112587663328273057769170826922828115`26.881523087789088 + 
       0.72855057003961902200024869934536600971`27.250916876946718*I}, 
     {-0.20774273380196840737316310043966196077`26.866061022893092 + 
       0.48625485770631764325400649700217782385`27.23544643858664*I, 
      -0.22835653278350558088653848683927914343`26.86606102286099 + 
       0.53450472766378625177726291860745335867`27.235446438505857*I}, 
     {-0.13591863670846644155212942593902915452`26.87429132872861 + 
       0.31813915289722544281929682816276336549`27.243662624686237*I, 
      -0.15815918649137255020592085816194362379`26.8742913286836 + 
       0.3701966914309501452162427470433779656`27.243662624578445*I}, 
     {-0.08350391431145788883278642445021098143`26.78865612519438 + 
       0.1954541717456389982390917091168854865`27.15800214486919*I, 
      -0.10331173921343249591117597142378609467`26.788656125122554 + 
       0.24181753138238435720639842334727802899`27.158002144749084*I}, 
     {-0.0481381357277405414662337693794297112`26.696127226269148 + 
       0.11267495093644566401403142513696238698`27.065462024118258*I, 
      -0.0636016952667267812347064876704401559`26.696127226149663 + 
       0.14886986762812000132649376298106420978`27.06546202397166*I}, 
     {-0.02602688252220218374817600668648786801`26.628410931899825 + 
       0.06092005157415788772678478280582867834`26.99774931830919*I, 
      -0.0368854485404096677644800786385939542`26.62841093173598 + 
       0.086336249664202021265850864472364323`26.99774931814244*I}, 
     {-0.01319533461567369425703803648422177437`26.58953650701496 + 
       0.03088577606785525038647862577908928791`26.958884592453956*I, 
      -0.02014790274257086360265953598781755913`26.589536506784906 + 
       0.04715936582652544948705529734530529752`26.958884592240057*I}, 
     {
      -0.0062735723778262823760153958036948969076862007857547051008`26.580911\
953292496 + 0.0146842923844362112408163220570188665`26.95026226436358*I, 
      -0.01036641463441208930086733510713733703`26.580911952973494 + 
       0.02426423962334983678479669748193731629`26.950262264066268*I}, 
     {
      -0.0027979729494971592579340804324073786670365105243492974593`26.595331\
292224166 + 
       0.0065491000023172688204900934823153744262020937669712805888`26.964653\
582675055*I, 
      -0.005025653186015078971214959231485022778347404215248224256`26.5953312\
9180541 + 0.01176333934825646881539145878887420556`26.96465358223984*I}, 
     {
      -0.0011712162476658054345062868442548868480226754406731030751`26.622655\
144095184 + 
       0.0027414176150918992021627269096446759747089190282546404875`26.991919\
860454207*I, 
      -0.0022969676044478191074170145695426115453648669436902296364`26.622655\
143587572 + 
       0.0053764174333119929767978181069948486535555422982672220161`26.991919\
8597708*I}, 
     {
      -0.0004604707926076564755512375439367275966244946422001798702`26.638144\
673183522 + 
       0.0010778050121877704023620236679262896513092352958144280211`27.007375\
794537044*I, 
      -0.0009904292988198676974081029142440313018713099339766143538`26.638144\
672759655 + 
       0.0023182570526144652566375815761578870608550649799450085023`27.007375\
793550064*I}, 
     {
      -0.0001701771097299089341777093027092535988882806129195444102`26.560382\
063163388 + 
       0.0003983265491994079244924303438662075466339032070685269268`26.929696\
825152014*I, 
      -0.0004032381296145226474080881422520053950581898314144418696`26.560382\
062681654 + 
       0.0009438428759890205755151196818740534605030800902100424793`26.929696\
82392839*I}, 
     {
      -0.0000591743518472584747521867622513948285369309167375150731`26.530318\
478183087 + 
       0.0001385069672991836120952957382015983422262200030310713692`26.899819\
603730467*I, 
      -0.0001551559516093792447071461384207331681740035708842535336`26.530318\
47755278 + 
       0.0003631671432803304607753611567341318313990015007956021099`26.899819\
602207124*I}, 
     {
      -0.0000193783506370042857549176447746159519530086486707477188`26.504919\
505332687 + 
       0.0000453581069196961034606824309000344373468524290767724674`26.874564\
621018312*I, 
      -0.0000564756319302742053994392095869171227540941448080462257`26.504919\
50250844 + 
       0.0001321901847806994096136363345030050193421666722088888297`26.874564\
616961017*I}, 
     {
      -5.9823414689149237330057567208658713900497313355633926`26.483942115508\
16*^-6 + 
       0.0000140026201950860562497695926079652663125894358268649642`26.853473\
135253115*I, 
      -0.0000194651952728471124824543908018507887706677087831592787`26.483942\
11304008 + 
       0.0000455613805806876127484015022695842777836775286589731266`26.853473\
132680424*I}, 
     {
      -1.7426356841608427343323789104995655989443947577946002`26.496975731762\
173*^-6 + 
       4.0789155467807418967945955884196026875434422845886244`26.866383739499\
34*^-6*I, 
      -6.3587255138842263073721789724840721780041868051720886`26.496975727794\
865*^-6 + 
       0.0000148836068215735061983952726708881354538187015271082346`26.866383\
735834003*I}, 
     {
      -4.794167855914895076586491408229241028564821633313668`26.4291416181857\
24*^-7 + 
       1.1221511173624551318277182634696289624665690511301921`26.798485700938\
016*^-6*I, 
      -1.9705330433317542396876803441868831464250420285572567`26.429141613717\
26*^-6 + 
       4.6123455056881524565637260296100134750948322273533445`26.798485696624\
326*^-6*I}, 
     {
      -1.246680665212144521434593349862125784202067112490378`26.4408997267309\
15*^-7 + 
       2.918054067998429503356010703985502852371347110327382`26.8102539992055\
85*^-7*I, 
      -5.797785077344924915026057550698360850693993001908815`26.4408997217733\
1*^-7 + 
       1.3570636653330956381725991472892059769119934761102251`26.810253993137\
59*^-6*I}, 
     {
      -3.06666929589088865849585258054072481032125655542178`26.50213564514558\
*^-8 + 
       7.17802646963928661713462416994910099950541236115083`26.871488117211662\
*^-8*I, 
      -1.620831213387191594932344392069227153488294833324471`26.5021356408254\
75*^-7 + 
       3.793812840562894567096705222179387465769986046931872`26.8714881076946\
4*^-7*I}, 
     {
      -7.1408769388936294121491840689744155864736445506536`26.464033631770196\
*^-9 + 
       1.67143564363123164783100335104595661306601564840802`26.833322585610006\
*^-8*I, 
      -4.3083601222250507889539563778149044968949696374493`26.464033626721356\
*^-8 + 
       1.008440102736466998242557221976696704223347903087595`26.8333225727635\
56*^-7*I}, 
     {
      -1.5750020514142475778912937687689556682174428112182`26.424251954453702\
*^-9 + 
       3.6865424093612111865122632932050787697610566197381`26.793537397826665\
*^-9*I, 
      -1.08956931437792973654225352767113342376076518827679`26.42425194785010\
2*^-8 + 
       2.55031000231782956001174069269841181174359253584324`26.79353738328529\
7*^-8*I}, 
     {
      -3.292289381417399983660960985064894334331296655142`26.308890125277305*^\
-10 + 
       7.706126107954248783985001929366582197853749138623`26.678281036631386*^\
-10*I, 
      -2.6230511305147975474283965092043407670744290382892`26.30889011279476*\
^-9 + 
       6.1396677076595934507923874107538477355303253803109`26.678281021635375*^\
-9*I}, 
     {
      -6.52554486200503171193544858872820405994331559752`26.291013377647808*^\
-11 + 
       1.527407399651916632462422461667046001120980429531`26.660473687650764*^\
-10*I, 
      -6.014233997240563011163891592470876684572177289108`26.291013357426*^-1\
0 + 
       1.4077269722119148039184222907455767999623639030993`26.660473668447697*^-9\
*I}, 
     {
      -1.22694963920417877616234652081840521185069819522`26.3193272594797*^-11 \
+ 2.87187046836866412294512560212175677692793800864`26.688709299899354*^-11*
        I, 
      -1.313901825714356913075473325775675505884637492592`26.319327230004397*^\
-10 + 
       3.075395868775998329125110726141036197653573425398`26.68870927222087*^\
-10*I}, 
     {
      -2.1892451187621902297514144994268762786165846319`26.364106462703777*^-\
12 + 5.1242758493913331644043063895166324001056275827`26.7334244570785*^-12*
        I, 
      -2.73601946082123569709797588193464559205084135894`26.36410642847637*^-\
11 + 
       6.40408802394772389307654392918282559201772700271`26.733424417113834*^-11\
*I}, 
     {
      -3.708224589885449811992236702607910751817939308`26.338794868592405*^-13 \
+ 8.679688513277533150616086995243356100366421786`26.708199182896674*^-13*I, 
      -5.4324231660125313921333977613177295561844724153`26.338794845586193*^-\
12 + 
       1.27154490809194206163003432895305204644920267395`26.708199133228717*^-11\
*I}, 
     {
      -5.96444627492050766319077316927959677692538843`26.329587694966925*^-14 \
+ 1.396073365181144720881800965179089705482232068`26.699101958331163*^-13*I, 
      -1.0287571561734451118786953295579052504334767566`26.329587667728955*^-\
12 + 2.4079694891582999145370574156756540691034013396`26.69910188901683*^-12*
        I}, 
     {
      -9.1121230239303240264551793246905311537676044`26.349662118419285*^-15 \
+ 2.13283709293408635414606875029447063350808942`26.719067783339046*^-14*I, 
      -1.858609736904588476332181961675415999295072911`26.34966207207317*^-13 \
+ 4.350371233737725263773654205696531327424751888`26.719067696167745*^-13*I}, 
     {
      -1.3225547110750666107921890638433365218395348`26.277476252734587*^-15 \
+ 3.0956493210283009125829441192684340030457256`26.64681250549357*^-15*I, 
      -3.20418279671494629286482862846608426189437469`26.27747616523557*^-14 \
+ 7.49989865526114620293596790659917720447805576`26.646812409549607*^-14*I}, 
     {-1.824062938513395764942283040757644693352433`26.174308200200844*^-16 + 
       4.269508966121994651518706503618771598088817`26.543670324912416*^-16*
        I, 
      -5.2721290621782558315665903802176316334992133`26.17430809410462*^-15 + 
       1.23402552764256490329468193858764106405258477`26.54367022697309*^-14*
        I}, 
     {-2.39097651041461295414152415522519477655073`26.177753543547954*^-17 + 
       5.59646020620428271799639681378847321963547`26.54709083008821*^-17*I, 
      -8.280760243532466266492579881442205840113225`26.177753416506327*^-16 + 
       1.938243432262399105967428634485461225579475`26.547090702828516*^-15*
        I}, 
     {-2.9791230316633790217417112318071806588572`26.257733366653532*^-18 + 
       6.9731105359958639133355285305412024099719`26.627014613950557*^-18*I, 
      -1.241757382838208098376072371746306930010126`26.25773323508879*^-16 + 
       2.906530343792178619113764811370833439115453`26.627014417520268*^-16*
        I}, 
     {-3.528903726720882991790371310703666233271`26.261341249635766*^-19 + 
       8.25995955714961346253455111769799213536`26.630771542588903*^-19*I, 
      -1.77805398335935508534378103572663703641834`26.261341141372355*^-17 + 
       4.16181770042905988316957419382091284840876`26.630771270449113*^-17*
        I}, 
     {-3.97450749189107514767564703786022771731`26.196256115409195*^-20 + 
       9.3029659307577483297121388513319938114`26.56590250623448*^-20*I, 
      -2.4313497642581535596464633305801317865067`26.196255996641934*^-18 + 
       5.6909602180388524260065828445611676018633`26.565902222128127*^-18*I}, 
     {-4.2566410595250428024612128376524399429`26.16608085440891*^-21 + 
       9.963344348203657540850435886584043845`26.53552369281403*^-21*I, 
      -3.175346545305117465782390805898366852139`26.166080581951842*^-19 + 
       7.43240282968182065271645512669424714649`26.53552336345305*^-19*I}, 
     {-4.335447349194986893592072009960396806`26.2130238729029*^-22 + 
       1.014780298349989924404081547518443236`26.58235972856591*^-21*I, 
      -3.96111892935325011527140128646887871599`26.21302337695848*^-20 + 
       9.27162787405378595940878984302517113051`26.582359264376834*^-20*I}, 
     {
      -4.1997410382067478888989662795410795549319725319563443`26.111604964955\
04*^-23 + 
       9.83016081266788048069823238953964516343166603408723311`26.48094308595\
851*^-23*I, -4.720252004762765341237650480576694351`26.111604489182227*^-21 + 
       1.10484993862737504027338286800509096635`26.48094262254733*^-20*I}, 
     {
      -3.86961232461665169539384126486254171964582113251178295`26.11880823394\
493*^-24 + 
       9.05744213455255045610061884692349472834579803336128587`26.48810407979\
3114*^-24*I, 
      -5.373616853373259522929703611444834419`26.118807815566193*^-22 + 
       1.2577803567830618522887500235862040663`26.488103487743246*^-21*I}, 
     {
      -3.3915636853878468191892716296845958496733377127139647`26.182419508371\
197*^-25 + 
       7.9384933810116035206850211343572611135482326407048348`26.551730458019\
58*^-25*I, 
      -5.844572037174089418385945535488162984427324332962713982`26.1824191415\
1003*^-23 + 
       1.3680148962512024934581675350464830021614396095446710371`26.551729538\
640338*^-22*I}, 
     {
      -2.827797349458168912576301156145093402543062774310969`26.1316732800471\
42*^-26 + 
       6.618908746497180267476369025036795369345881781787567`26.5012645881416\
23*^-26*I, 
      -6.07366150885831529487628256502995430035505272409573626`26.13167287248\
8664*^-24 + 
       1.421636925006257433673439810616424141952905973405324537`26.5012636170\
21984*^-23*I}, 
     {-2.24304473521833095245413837327197554925708303495713`26.06158088258421\
3*^-27 + 
       5.25020239500747301252684352483643232193776105634858`26.43116394631736\
6*^-27*I, 
      -6.0309404811788063007175994384668024729120477038966684`26.061580021130\
96*^-25 + 
       1.41163739007418633574802136580786998899311701358456744`26.43116293529\
0015*^-24*I}, 
     {
      -1.6927473360132271913990119054501112854377610834209`26.066575692992135\
*^-28 + 
       3.9621439457444019334613272122542656859856953198304`26.43593389251545*\
^-28*I, 
      -5.722404132720434480086070917762020150568429277915693`26.0665743244061\
1*^-26 + 
       1.3394195582053390964478120916396525383483945782198341`26.435932623945\
746*^-25*I}, 
     {
      -1.215435768294248118494445569722784450806788713179`26.09464258073092*^\
-29 + 
       2.844920425118081881275344007265249886761026966184`26.463973717331065*^\
-29*I, 
      -5.18861478575889341625340088479369519427215829590138`26.09464092021551\
8*^-27 + 
       1.214477685052097188455631238394279236980326347254909`26.4639720429373\
25*^-26*I}, 
     {
      -8.3037987843855412230989745452821776759002254152`26.086965253709536*^-\
31 + 
       1.94363596859772627774813118291715695495424737893`26.456289457743758*^-30\
*I, 
      -4.4959588981231481125937818186344553636759559873611`26.08696401482359*^\
-28 + 
       1.05235057527658736367946193701719429840113517858799`26.456287428044437\
*^-27*I}, 
     {
      -5.39814012390785600599276066721270949546690658`26.065665773032165*^-32 \
+ 1.263520417677639700234415893307859062683997759`26.43496918499115*^-31*I, 
      -3.723129983971801802657324977516248656353045014133`26.065664757104567*^\
-29 + 
       8.714576955091458105469345385192223657426903199204`26.434966601453088*^\
-29*I}, 
     {
      -3.33925928477690378189771517712562064441189825`26.06733434794595*^-33 \
+ 7.81606662551924196557534945616686962928946335`26.436844321701034*^-33*I, 
      -2.94662281231618105685655418510338414206398177588`26.067332766494093*^\
-30 + 
       6.89703861162636706037915056887891172335948376689`26.436841391494347*^\
-30*I}, 
     {
      -1.9656653011560497544357691486556447794862834`25.989100784041153*^-34 \
+ 4.6009517821355658098846318520407824589292253`26.358713329170342*^-34*I, 
      -2.2288744222576961732378595220737096143551549401`25.989097908567558*^-\
31 + 5.2170345272980986913142944544275382110757479342`26.358710333596076*^-31*
        I}, 
     {-1.101123508138972081032033317577983088411676`25.975879957260744*^-35 + 
       2.577354427604648587381662840117177443601289`26.345237336026646*^-35*
        I, 
      -1.611403944703199945455487095064890583630722276`25.975876114666107*^-32 \
+ 3.771746821171509485644117306901517559763395439`26.345233791237337*^-32*I}, 
     {-5.8700533482198757437618485593015364430296`26.045897415127506*^-37 + 
       1.3739792017409677618856107315929566116519`26.415242758481284*^-36*I, 
      -1.1135072016918011655030553977325821269383`26.04589302265031*^-33 + 
       2.60634042887750029470471261245611210659059417`26.415237687602165*^-33*
        I}, 
     {-2.978099174438650906228840885670503646225`26.070026856929836*^-38 + 
       6.970714035574355366664572397341041466726`26.439398543879825*^-38*I, 
      -7.35465827406840558571971835862178498370173`26.070024075333606*^-35 + 
       1.7214745599452771970865573820522315699644454`26.43939188735678*^-34*
        I}, 
     {-1.43793092095052916937917685620181267658`25.99839554099711*^-39 + 
       3.36570566181549289276767422043794003197`26.367717753703666*^-39*I, 
      -4.64326051043389257987399862948887305355551`25.998392683097133*^-36 + 
       1.086828856766013659618937819127742883468047`26.367710670299385*^-35*
        I}, {-6.60767257718738967171968995081411102`25.98271878197777*^-41 + 
       1.5466306955664734573216273805112245896`26.352204650791663*^-40*I, 
      -2.8021032758379771398518380898747128255592`25.98271263697459*^-37 + 
       6.5587676870077454645403626234904438195775`26.352196845327228*^-37*I}, 
     {
      -2.889879767938503581701475371269240076515706476075221453`25.9066909205\
56894*^-42 + 
       6.764222505547814088881320384406641828500079154693406632`26.2761835010\
16412*^-42*I, 
      -1.616421106743314003781618627486643798518`25.906682469004647*^-38 + 
       3.783490285644403044152803158903521525369`26.27617560270923*^-38*I}, 
     {
      -1.20292980533156764226862402346785512405070625852509547`25.929959127182\
*^-43 + 
       2.81564823287526922800668984115230534402465137627643323`26.29929221035\
069*^-43*I, 
      -8.9133773132911704111332063963636749916`25.929949130685497*^-40 + 
       2.08631750330612559668890147314482081427`26.299282187480635*^-39*I}, 
     {
      -4.765823242295269432836970429062186880803227197854152`26.0120205928160\
36*^-45 + 
       1.1155166104364559581506212681788354073799637762532609`26.381430922187\
615*^-44*I, -4.698454331483711294014226840269273389`26.01201205281899*^-41 + 
       1.0997478470525433634891068753238556795`26.381416382984803*^-40*I}, 
     {
      -1.79713227872581430271645663823962768749228803407554`25.994090882620576\
*^-46 + 
       4.20647348033970639067208176026635433838235418786722`26.36349305424959\
*^-46*I, 
      -2.367552825090356500935516620028734080353803598592805393`25.9940837427\
0943*^-42 + 
       5.541633351055831018389249808193609164394597264397284867`26.3634748831\
7713*^-42*I}, 
     {
      -6.450204142550080347442799500991986988562690259051`25.93111695211065*^\
-48 + 
       1.5097727078638605293341503525129593178387737221694`26.300470097364954*^\
-47*I, 
      -1.14046725603828233095692990786312182840110923871767763`25.93110604762\
077*^-43 + 
       2.6694447172927063463658027617169347175327035737590317`26.300452813587\
27*^-43*I}, 
     {
      -2.20355832283070105498457510700058025057075699522`25.88544804002009*^-\
49 + 
       5.15777817642959067223068360619609966877666877315`26.254914425134636*^-49\
*I, 
      -5.251828348105003070942155798738810745305025986233189`25.885429095116848\
*^-45 + 
       1.2292738231413446405135198385439611705012462145754498`26.254895857113\
404*^-44*I}, 
     {
      -7.165380646790206082144329149532106440296828921`25.847207124303356*^-51 \
+ 1.677171125579729123038947024118954572445466612`26.21657527155605*^-50*I, 
      -2.31200337780741547366125434428613419115657708086052`25.847185798644816\
*^-46 + 
       5.41161104851898462214412678414313756856293557342297`26.21655503037992\
*^-46*I}, 
     {
      -2.21780406311048683620597608511946440546563441`25.937183893245212*^-52 \
+ 5.19112259375718606629086861690566626941980677`26.306557108706595*^-52*I, 
      -9.730204147532530888421765162289452399990653385384`25.9371627837897*^-\
48 + 
       2.2775087949511820282105519218840394493319242289418`26.306527517094025*^\
-47*I}, 
     {-6.534035410049764275336409829421792579403218`25.94932369168648*^-54 + 
       1.5293947472504495670511596186304829217027173`26.318860763686793*^-53*
        I, 
      -3.9148574541247073498917665976700900497510225732`25.949308272387334*^-\
49 + 
       9.16334554502665992319554888562512020615732642247`26.318821725986183*^-49\
*I}, {-1.83239489853286513838752937318913042986646`25.91123127710543*^-55 + 
       4.28901124165064863778964295471804902839719`26.280594164923002*^-55*I, 
      -1.5058271379903487738684182157627269641149016424`25.91121073587059*^-50 \
+ 3.5246275396173239481752952510767944337364315798`26.280555024718247*^-50*
        I}, 
     {-4.891482722519052621151861282167655883566`25.885822581768785*^-57 + 
       1.1449292072370313101792206154342314123484`26.25521965445114*^-56*I, 
      -5.53737344351172158422519473339289820506741319`25.885779937997075*^-52 \
+ 1.29611018713571082730781883705536053268827762`26.25517602823277*^-51*I}, 
     {-1.24293990702116283498990145488288014719`25.811823184392853*^-58 + 
       2.9092982294254978753424844045820634479`26.1812184050477*^-58*I, 
      -1.9467318294216667169319049222008595126502205`25.811776626530243*^-53 \
+ 4.5566349849335749236534738715704527137033605`26.18117500776804*^-53*I}, 
     {-3.006435834191287013368987730159585362`25.85125969052489*^-60 + 
       7.037040487545595628197827714260526641`26.220579444631863*^-60*I, 
      -6.54313552904551609304002353199168973896217`25.851216550096687*^-55 + 
       1.531524774609966259187698774783145676670652`26.220523499253137*^-54*
        I}, 
     {
      -6.92228931329804588169041696455956891885976151047875416`25.94610402376\
0977*^-62 + 
       1.620271738721006002233335948505198608873933244479542547`26.3157093103\
97335*^-61*I, 
      -2.1025522228702914687458380783723652678001`25.946069069941103*^-56 + 
       4.9213573598510534400527035456041558770619`26.315621518672764*^-56*I}, 
     {
      -1.5172150198746051598983997761536075356252467331790691`25.867188180246\
69*^-63 + 
       3.5512826855464422317275493030249655729154604037234982`26.236666189653\
914*^-63*I, 
      -6.4593997708925928673285979841382522988`25.867149651110108*^-58 + 
       1.511925090702661045424405125231509402235`26.23658611622838*^-57*I}, 
     {
      -3.16553758303478493669014023246747508303339318116292`25.813982260416367\
*^-65 + 
       7.4094433958392205277012043703735298840053742027616`26.183325508325115\
*^-65*I, -1.8972529804818819192420457227731203078`25.813902449829687*^-59 + 
       4.4408218818210391290588106630926867184`26.183242546399185*^-59*I}}, 
   -1 -> {{-0.02491994246581923392702622580122044815`26.993118902195054 + 
       0.05832908259172884061312552163578058411`27.362258343480786*I, 
      -0.01932816428641604140572606034248106678`26.993118902055446 + 
       0.04524063779662511930633677312611576638`27.362258343349282*I}, 
     {-0.18386608383792157446675484923068641773`26.965206900347184 + 
       0.43036776688831311747557438206843842955`27.33451021405674*I, 
      -0.14315591481165510898999088955923211321`26.965206900180792 + 
       0.33507915156693443422062737190583166927`27.33451021390253*I}, 
     {-0.37970796966783437143917929507030332285`26.957250318491347 + 
       0.88876680007875261205450632156913344066`27.326573485235972*I, 
      -0.29791421114770627068108338123232188284`26.957250318467793 + 
       0.69731551953296371335076804276202298736`27.326573485212982*I}, 
     {-0.54392816579423409426626422664003121489`26.961716060518835 + 
       1.27315024703996445030804191285256179024`27.33103901986426*I, 
      -0.43171534709594643990129842318913989895`26.96171606049841 + 
       1.01049832564485052317382642778584162856`27.33103901984329*I}, 
     {-0.66418317210424428195289979947583049499`26.965919158113632 + 
       1.55462618562796561974102831794623887732`27.335243927986443*I, 
      -0.53537009252533273994443573529555748014`26.965919158072094 + 
       1.25311871754456104224622851409122237382`27.33524392794214*I}, 
     {-0.7403665704222981168166029906123343453`26.940036616874306 + 
       1.73294552720379108063763077029278457364`27.309367149618375*I, 
      -0.60846816583369185636161243131004786433`26.940036616849913 + 
       1.42421636599008923934805354896772409123`27.30936714959144*I}, 
     {-0.77208254931245963285832238477458039603`26.91633457835723 + 
       1.80718181224735458698312291109397967055`27.285670085883588*I, 
      -0.64955367568580113939267759739542228108`26.916334578318686 + 
       1.52038352611792816024042132831188318666`27.285670085839133*I}, 
     {-0.75972593169629690512073468690773336871`26.898479437589568 + 
       1.77825918650388969767951943613529648142`27.267819304126252*I, 
      -0.65694039922490334606308788551039770181`26.898479437481022 + 
       1.53767332556210981375876896766542993541`27.267819303992653*I}, 
     {-0.70709825585794309299451260112801035923`26.886525144159688 + 
       1.65507575400613911295055906222357917977`27.25586982567135*I, 
      -0.63102440093576423838386591162933472107`26.88652514402957 + 
       1.47701281614369036818859502195594696697`27.255869825494603*I}, 
     {-0.62248006970560241094815448445939922986`26.88225177410845 + 
       1.4570134520721725104189621864794211159`27.25160308735538*I, 
      -0.57569228254418705819881680939751782317`26.88225177400655 + 
       1.3474992063885916910883524786862335219`27.251603087194173*I}, 
     {-0.51780413565067849700628995502341387827`26.888821217959503 + 
       1.21200280603112846883623484803914002655`27.258182506932712*I, 
      -0.49836845659528095765993308350228420598`26.88882121793925 + 
       1.16651051284451381751246542218537544503`27.258182506892034*I}, 
     {-0.406460264083852200213594970827460977`26.88765100768458 + 
       0.95138479338473560891442747435840549356`27.25702752107982*I, 
      -0.40884940273824430421224225135595567249`26.88765100766076 + 
       0.9569769517970703564304818965071609269`27.25702752102231*I}, 
     {-0.30065586089974088751035239059704934986`26.88152308807184 + 
       0.70373278614757837989720037101400458499`27.250916877657563*I, 
      -0.31741842697154391070234144368126119205`26.881523088031777 + 
       0.74296823390965118069544220859831761841`27.25091687755664*I}, 
     {-0.20928443548082724298794161118815335083`26.866061022901857 + 
       0.48986345530566237153321825804301702267`27.235446438604793*I, 
      -0.23291010439046156723443199458161874102`26.866061022874227 + 
       0.54516308511038942786061683750539661684`27.235446438535316*I}, 
     {-0.13693138202666186011827809557350359473`26.87429132875101 + 
       0.32050964413693967896105598363279906073`27.243662624736533*I, 
      -0.16133474348701709778949433968888326363`26.874291328728845 + 
       0.37762958685307060869071444409529641059`27.243662624683726*I}, 
     {-0.08412814120435978819907680023146453324`26.788656125231388 + 
       0.19691527391479507687615567630064910541`27.158002144929938*I, 
      -0.10539868863772745182232887776692781078`26.788656125202873 + 
       0.24670236791446820505605462042728173228`27.15800214488243*I}, 
     {-0.04849887647565350791094368043572839597`26.696127226313866 + 
       0.11351932194204002688072771987801029627`27.065462024172895*I, 
      -0.06489320292582925180890391898444880634`26.696127226256475 + 
       0.15189284639377991857233870637547730073`27.06546202410254*I}, 
     {-0.02622224982946340245216561072512034739`26.62841093198146 + 
       0.061377339780845914902010635843280999`26.997749318392273*I, 
      -0.03763771043969149303220723173092286153`26.628410931928357 + 
       0.08809703809756239062445111368142746153`26.997749318338244*I}, 
     {-0.01329447099050512100474423422403149247`26.58953650709645 + 
       0.03111782049585978271626616162783877231`26.95888459252975*I, 
      -0.02056023670965724001500915580702120092`26.58953650699306 + 
       0.04812449895452305384772356655222592442`26.9588845924336*I}, 
     {
      -0.0063207115052793641154935213175462112474411150013445963776`26.580911\
953357372 + 0.01479462899786476257647586800407651644`26.950262264424023*I, 
      -0.01057912100021068543518020040502543223`26.580911953162122 + 
       0.0247621126499617754794754240656452081`26.950262264242028*I}, 
     {
      -0.0028189842202854709248858924626232295286001687729878859777`26.595331\
29239531 + 
       0.0065982802181564357134145836464847661141126494439623098368`26.964653\
582852957*I, 
      -0.0051289575281164938311441571289925036117865950661098602496`26.595331\
2922626 + 
       0.0120051395655235253074198852725888386400000000000000000001`26.964653\
58271505*I}, 
     {
      -0.0011800003432919737162565356227493999229540273852799500648`26.622655\
144367993 + 
       0.002761978185806506181317657348194223182947012583266106527`26.9919198\
60822183*I, 
      -0.0023442299811131249849522849854356282578912600431132305556`26.622655\
144279857 + 
       0.0054870425310935498573440022020205983659206772579194896384`26.991919\
86070373*I}, 
     {
      -0.0004639178264705094424038998440098812283294022491937167981`26.638144\
67340577 + 
       0.0010858733423277223109117970375881612171834471536412921986`27.007375\
79505785*I, 
      -0.0010108138783233066027866632276009845232930114641494403265`26.638144\
673338342 + 
       0.0023659703979837264211205250395693513736506403407650823018`27.007375\
794901716*I}, 
     {
      -0.0001714479335905793230433251124050799607012295666177740893`26.560382\
063404983 + 
       0.0004013011142502805631024551425598049588643122682812660215`26.929696\
825769675*I, 
      -0.0004115340632683776553837416784662738239271067626553578598`26.560382\
063333062 + 
       0.0009632608260880198805525272260369551122290063205512522541`26.929696\
825588035*I}, 
     {
      -0.0000596149486985949466092134346605923852630467904894642391`26.530318\
47849751 + 
       0.0001395382541958733182103158303852172609564384461439939403`26.899819\
60449439*I, 
      -0.000158344782880076701531900013498109776900999194749974101`26.5303184\
78411697 + 
       0.0003706311092511477554729053789775905834234446829688584939`26.899819\
604288044*I}, 
     {
      -0.0000195221499931525028783599677284963941295036692263657883`26.504919\
506621896 + 
       0.0000456946921478888060718559151454411405917101388996350063`26.874564\
62287181*I, 
      -0.0000576345277780578566506923495021661515967551505879923379`26.504919\
506351975 + 
       0.0001349027645434056142052992421093187585410802121223530262`26.874564\
62248447*I}, 
     {
      -6.0265674369315777540700013378627062007337523099613325`26.483942116731\
51*^-6 + 
       0.0000141061380962481833976858365502903947462070075630706522`26.853473\
136528464*I, 
      -0.0000198638066727431819724995958382891714197339645621183324`26.483942\
116450248 + 
       0.0000464943938610526697286636757612424030705055272922139657`26.853473\
136235337*I}, 
     {
      -1.7554659833667075853531245397026558884890014988782348`26.496975733401\
76*^-6 + 
       4.1089468995048494460889189098069598806474655744559642`26.866383741013\
856*^-6*I, 
      -6.4886174310767210365981810408904767395125581424825886`26.496975732587\
984*^-6 + 
       0.000015187639480409340093322364291123425202582786192003341`26.8663837\
40261906*I}, 
     {
      -4.829311636870299081097995313737249955767824944619389`26.4291416203811\
13*^-7 + 
       1.130377077373177802758055354507197676074700154549356`26.7984857030572\
63*^-6*I, 
      -2.0106710057012536897413369110369074505517445155951977`26.429141619947\
746*^-6 + 
       4.7062947804637863025263836287543218224463287588818013`26.798485702638\
85*^-6*I}, 
     {
      -1.255777664130585813914237527022497633057152881426011`26.4408997291208\
15*^-7 + 
       2.939347038557187419028042986824414207632070487206397`26.8102540021312\
84*^-7*I, 
      -5.915506472147649897242986763898188359530120775614207`26.4408997286300\
65*^-7 + 
       1.3846182271852348399475183724346126877851932362342712`26.810254001530\
99*^-6*I}, 
     {-3.08894031698107558559949763300511352186788634580713`26.50213564717163\
8*^-8 + 
       7.23015533110650118132491591728779272355923111118314`26.87148812167677\
*^-8*I, 
      -1.65362843682077860491161658144576796541413234687218`26.50213564670085\
4*^-7 + 
       3.870579950160400254445403591731667886431005400107692`26.8714881206418\
35*^-7*I}, 
     {
      -7.1924824311418571357492344456044215513905013123251`26.464033633995264\
*^-9 + 
       1.68351472857961152917228498974194248777507327511797`26.833322591272132\
*^-8*I, 
      -4.39522058584176422974547973872423562147959928272933`26.46403363321645\
6*^-8 + 
       1.028771173577438850620428871298224607462565404273566`26.8333225892935\
*^-7*I}, 
     {
      -1.5863274702945826115131587614228427892255795771857`26.42425195756979*^\
-9 + 
       3.7130513507106177218695346147104227838334285616841`26.79353740468784*^-9\
*I, 
      -1.11145194765330326644873018847176807339191339273983`26.424251956981912*^\
-8 + 
       2.60152978042905544578867393948272141258709144286487`26.793537403395835*^\
-8*I}, 
     {-3.315843806101060321980589989158303494083043550689`26.308890131324432*\
^-10 + 
       7.761258979334604662532803363765222379243681359152`26.678281043896046*^\
-10*I, 
      -2.6755230454372071603332759752667354723557872907288`26.308890130473355\
*^-9 + 
       6.2624865569989706058209767878752940768312682257191`26.678281042874083\
*^-9*I}, 
     {
      -6.5719940992437350937838769803199251801046526689`26.291013387399087*^-\
11 + 
       1.538279581234740635310704592034037296206610349276`26.660473696910795*^\
-10*I, 
      -6.13405480874164502504216421339017503170023477886`26.291013386097923*^\
-10 + 
       1.4357729358807351111147197960798630504895092559407`26.660473695675027*^\
-9*I}, 
     {
      -1.23563871621445573378932166134738554953797543433`26.31932727341255*^-\
11 + 
       2.89220863292395998746976967413899521871148143486`26.688709312982873*^-11\
*I, 
      -1.33997037209389428919662337699615189496888941228`26.31932727116103*^-10 \
+ 3.136413441224408947635502499927132951079965107125`26.688709310868365*^-10*
        I}, 
     {
      -2.2046704527300867378716828368710708119806031427`26.36410647705531*^-12 \
+ 5.1603812930637071074292875485720560667932917249`26.733424473835672*^-12*I, 
      -2.79007715594608767234455846604434136452963569839`26.364106471097347*^\
-11 + 
       6.53061864367049820839765285189445075050969524814`26.73342446687968*^-11\
*I}, 
     {
      -3.734221197652602929265877472903290106655214132`26.33879487961877*^-13 \
+ 8.740537701979911799471626690420741830003223144`26.70819920670183*^-13*I, 
      -5.5393064252524920770305280132998593251332104519`26.33879487836081*^-12 \
+ 1.29656263220760597736303400869523436685536026992`26.708199203990382*^-11*
        I}, 
     {
      -6.00605229689078636677727627294821579616180026`26.329587708000744*^-14 \
+ 1.405811915320842604412220321349220601997240797`26.699101991499806*^-13*I, 
      -1.0489133947595738753054039134170194167968450851`26.329587706584658*^-\
12 + 2.4551483663503924147125724706762920693588415962`26.699101987902974*^-12*
        I}, 
     {
      -9.1753747800285228726197341860033241335898914`26.349662140565247*^-15 \
+ 2.14764217087752148812254602722266668642849346`26.71906782499354*^-14*I, 
      -1.894873788372221041020656316403166498891433727`26.349662138272254*^-13 \
+ 4.435253004876144596226097209003926774222271054`26.719067820685435*^-13*I}, 
     {
      -1.3316910181499531911603180293412445096733938`26.277476294491716*^-15 \
+ 3.1170342985692968757439705917448916101616369`26.646812551281123*^-15*I, 
      -3.26644362504343111178317121576704866156225866`26.277476290365236*^-14 \
+ 7.64563001089259884682575023180794157242113123`26.646812546757012*^-14*I}, 
     {-1.836604238330284376765614338638260446026216`26.17430824983241*^-16 + 
       4.298863869883522300425031104946137629495091`26.54367037072793*^-16*I, 
      -5.3741565318679580542308199378372462492832657`26.17430824323544*^-15 + 
       1.2579066771047617429733976594807189769228884`26.54367036463766*^-14*
        I}, 
     {-2.40733974352254393374389323437987942347852`26.177753604048707*^-17 + 
       5.63476095175092138857741324471506122982077`26.5470908906928*^-17*I, 
      -8.440371589527137112962187972315436008613209`26.17775359857348*^-16 + 
       1.9756030023973219748887704683763014321664386`26.5470908852082*^-15*
        I}, 
     {-2.9994195557810212310717879289465836239968`26.257733429254703*^-18 + 
       7.0206177737516012124800180474413377529082`26.62701470741903*^-18*I, 
      -1.26559846224630216587840102992039457820911`26.25773342382106*^-16 + 
       2.962334176075423347363955474916149850183096`26.627014699310532*^-16*
        I}, 
     {-3.552840361111960015586379815131517212087`26.26134130111064*^-19 + 
       8.315987051044521581532114098091482426084`26.630771671989457*^-19*I, 
      -1.81206082113003696960203493257074821363542`26.261341296819246*^-17 + 
       4.24141610446752674311515091237730701841993`26.630771661215274*^-17*
        I}, 
     {-4.00135159780946917590643839218747351332`26.196256171842904*^-20 + 
       9.36579882346457534830063268565504380902`26.565902641239244*^-20*I, 
      -2.477677397767305093625587440305192829256`26.196256167322197*^-18 + 
       5.7993974010275816506411959582244884203343`26.565902630436497*^-18*I}, 
     {-4.2852715280772394969345487841429054771`26.16608097122901*^-21 + 
       1.00303585063266777483427400378970045198`26.535523834034013*^-20*I, 
      -3.235629772377040187764283606584727836812`26.166080936946997*^-19 + 
       7.573505295532097586115467903563670165487`26.535523792594095*^-19*I}, 
     {-4.364490604484761589381775415095593876`26.213024108333073*^-22 + 
       1.0215783334532151996978914867330410456`26.582359948920857*^-21*I, 
      -4.03605291024899666333883469017557486559`26.213024090876583*^-20 + 
       9.44702275574703877943285094965216919069`26.58235993258109*^-20*I}, 
     {
      -4.227765564798720870475983028549340636678106978258612808`26.1116051892\
25234*^-23 + 
       9.895756667410298517156283435371164359310143408640890532`26.4809433044\
0148*^-23*I, 
      -4.8092388138356553097680926535794161306`26.11160517018982*^-21 + 
       1.12567871438842039353894315735494921438`26.4809432858603*^-20*I}, 
     {
      -3.89533653379956872112718431339874958006106483131939081`26.11880843241\
3008*^-24 + 
       9.11765373111202707469927846557444905214614856296730159`26.48810436064\
8823*^-24*I, 
      -5.474581963565061442848548154512302886`26.118808418726456*^-22 + 
       1.2814128441346614104729251689823932451`26.488104341286462*^-21*I}, 
     {
      -3.4140277027880135816141379818068484871651960961839523`26.182419682352\
418*^-25 + 
       7.9910739809898581277613270069596844233358609319654733`26.551730894039\
35*^-25*I, 
      -5.954029785563196868791743499176743753319506553925242178`26.1824196707\
63014*^-23 + 
       1.393635220434736006861144288737271297732296402826607768`26.5517308650\
18705*^-22*I}, 
     {
      -2.846461236887514069258465335494987243689970395436094`26.1316734732887\
07*^-26 + 
       6.662594538823635963292689407267345541974679121191664`26.5012650486023\
35*^-26*I, 
      -6.18705250648682258553776466364777335931313067512369939`26.13167346085\
07*^-24 + 
       1.448177888633696122780694296300148173029018453568508913`26.5012650189\
85972*^-23*I}, 
     {
      -2.25779877154843034825788867143428941138837653641544`26.06158129097667\
*^-27 + 
       5.28473655995749806782716583891868373499461603297321`26.43116442562058\
*^-27*I, 
      -6.1431919532755501300271052211741188049332046806380539`26.061581265566\
776*^-25 + 
       1.43791162965541672005739143880650312292187106454890853`26.43116439580\
193*^-24*I}, 
     {
      -1.7038451108798400478293664507317724126455232828709`26.066576341727895\
*^-28 + 
       3.9881200501301547082794573317533163805439440335362`26.435934493840648\
*^-28*I, 
      -5.828600319499441575277550449394976358988039513998573`26.0665763026660\
3*^-26 + 
       1.3642764621009064613717488094091635354926597157713299`26.435934457631\
706*^-25*I}, 
     {
      -1.22337900169450214824753667590773362564432356375`26.094643367783856*^\
-29 + 
       2.863512824265242789007563968365934774054900802732`26.463974510962213*^\
-29*I, 
      -5.28463197619333848312554417014640964864400803612794`26.09464332188364\
5*^-27 + 
       1.236952033212244055069910466586627252732130642619461`26.4639744646786\
14*^-26*I}, 
     {
      -8.3579007636418850426780154917799293174383025784`26.086965840888283*^-\
31 + 
       1.95629939597420491778121257543081131146163791978`26.456290419743084*^-30\
*I, 
      -4.5789306158865104446971450352814119196628582098347`26.08696580769231*^\
-28 + 
       1.07177142339786601866224911508794584256240600170962`26.456290365372492\
*^-27*I}, 
     {
      -5.433207213296010139375262225596576649114875186`26.06566625452634*^-32 \
+ 1.2717284268091966483395006460656628744277653705`26.434970409471305*^-31*I, 
      -3.791658017584895266388116551667321243088186188361`26.06566622811753*^\
-29 + 
       8.874977699914585973269222968603908537016501645501`26.43497034234978*^\
-29*I}, 
     {
      -3.36089004572519547726384444533387997368858471`26.067335097480115*^-33 \
+ 7.86669685645197502610206134967936543176349473`26.436845710498762*^-33*I, 
      -3.00072042544538177478501241177975315118518662391`26.067335057583847*^\
-30 + 7.023662665777240415786363657191406809507182112`26.43684563659988*^-30*
        I}, 
     {
      -1.9783635192720758859815561616308427113093933`25.989102146933217*^-34 \
+ 4.6306739780946216163728410519214626803581965`26.358714748987765*^-34*I, 
      -2.2696943993814656296377765260062171544444042596`25.989102076473724*^-\
31 + 5.3125801659090486817246801470627476630529953214`26.358714675586693*^-31*
        I}, 
     {-1.108218058011415865195814320147387735329149`25.975881778621666*^-35 + 
       2.593960348185264529186707367414592008373197`26.345239016227545*^-35*
        I, 
      -1.640845732993772758760640861588243153398062423`25.975881687059292*^-32 \
+ 3.840660001978588876678670349317341748758067873`26.34523893175849*^-32*I}, 
     {-5.9077783322538563083095513639235303692367`26.045899497216777*^-37 + 
       1.38280933332135929296524565355313658509839`26.415245162148295*^-36*I, 
      -1.13380566955244495890972143463874711125191988`26.04589939528681*^-33 \
+ 2.65385221627239635204769528627262901486648766`26.415245044482354*^-33*I}, 
     {-2.997191794805771013409976526127260795552`26.070028175461296*^-38 + 
       7.015403345423837876331181062282412514908`26.439401699256045*^-38*I, 
      -7.488434788018095322004600634682840497333163`26.0700281124273*^-35 + 
       1.7527870773867114072226784213954504356174135`26.43940154846811*^-34*
        I}, 
     {-1.44712786377779334116413437843695896733`25.998396895531762*^-39 + 
       3.38723256696379755427395174256349551`26.36772111102001*^-39*I, 
      -4.72754022674147379195872957908176608229526`25.998396831807458*^-36 + 
       1.106555862717392649825999045528295397838947`26.36772095313512*^-35*
        I}, 
     {-6.649839445778235839612099627918116125`25.982721684310157*^-41 + 
       1.5565005207638776034285683788213265905`26.352208337390508*^-40*I, 
      -2.8528608763359867897434955271111173008797`25.98272152943955*^-37 + 
       6.6775739112061869159062088282276501404019`26.352208140685136*^-37*I}, 
     {
      -2.90828142193757995889346120872972507516194813272892057`25.90669492709\
4083*^-42 + 
       6.807294498888439856553305770614055762783778857221569614`26.2761872452\
7711*^-42*I, 
      -1.645643883784072777977400608943283344942`25.90669474733585*^-38 + 
       3.851890835842625976075597996776222668759`26.276187077282454*^-38*I}, 
     {
      -1.21057356658747722333950461981537857548157700752833944`25.92996386890\
417*^-43 + 
       2.83353966991285267944695402400244592167279386004385701`26.29929696458\
315*^-43*I, -9.0742162516510010436340732503510964295`25.92996366558941*^-40 + 
       2.1239644109281016362336942934271786626`26.299296760732144*^-39*I}, 
     {
      -4.79604562047660067984345983592872431085508821509312`26.01202464488613\
*^-45 + 
       1.1225906379767494029814019890999093640734780336680501`26.381437820865\
82*^-44*I, -4.783082820539356898620459011152863146`26.012024476566378*^-41 + 
       1.1195564888040671410623336470911230074`26.38143753434918*^-40*I}, 
     {
      -1.80850665091122918351674675113610065254956048776079`25.99409427122971\
*^-46 + 
       4.23309700467336568019431926081715212875708379840252`26.36350167847911\
4*^-46*I, 
      -2.410122811140660505799439972779333102033898328126778413`25.9940941344\
11892*^-42 + 
       5.641275163458197532513908250621675600572997607866429585`26.3635013303\
7871*^-42*I}, 
     {
      -6.490952401149663977529900518141977987776539380498`25.931122128682052*^\
-48 + 
       1.5193104848654901430013268954873580922349119647368`26.30047830241943*^\
-47*I, 
      -1.1609391185478744200842709587473730389551372124607549`25.931121925278\
635*^-43 + 
       2.7173623623982829759817705047237691014791374143147838`26.300477980060\
414*^-43*I}, 
     {
      -2.21745396468244136458074226138465484553901899931`25.88545698180327*^-\
49 + 
       5.19030313279122643156586228727033132526179387578`26.254923189027096*^-49\
*I, 
      -5.345948606913945038827482480814893491148538634843544`25.885456531921136\
*^-45 + 
       1.2513041643315452575034972069014151157736135750083843`26.254922748093\
282*^-44*I}, 
     {
      -7.210487325162326078646034338326804469926514048`25.847217252901682*^-51 \
+ 1.6877290599401905050534472957827187234792812761`26.21658488506026*^-50*I, 
      -2.35337336460795266998957831560803345778568275198567`25.847216874969302\
*^-46 + 
       5.50844407211914313062234080424140815155904106755598`26.2165845263431*\
^-46*I}, 
     {
      -2.23174205310595542698773414681894438664123862`25.937193921466292*^-52 \
+ 5.22374667267404126089787242449264620037843591`26.306571166672864*^-52*I, 
      -9.904051639124662615685821241089700780294772839955`25.937193556481564*^\
-48 + 
       2.3182005610311041391561884295238082966093780772982`26.306570655064125*^\
-47*I}, 
     {-6.575033213557979333958405657243835322049552`25.94933101836839*^-54 + 
       1.5389909342006810805427413038493860365525846`26.3188793137975*^-53*I, 
      -3.98470259633933383512894562289945504976620750381`25.949330758130873*^\
-49 + 9.32682919168659869171923518810421428045958803985`26.3188786550729*^-49*
        I}, 
     {-1.84387447741307884278547413508001282410659`25.911241039930804*^-55 + 
       4.31588101896015409975113674731310362331543`26.280612768098337*^-55*I, 
      -1.5326553905765743227618609932486359908704459431`25.91124070145057*^-50 \
+ 3.5874233250827246393600951761842701404091064052`26.280612123215647*^-50*
        I}, 
     {-4.922081196862011047373785874844496109022`25.885842855054996*^-57 + 
       1.1520912660563057305925254382421633136305`26.255240394839007*^-56*I, 
      -5.63589706939005214236741046258876012662392688`25.88584216873012*^-52 \
+ 1.31917120631332798706697110059623588260638493`26.255239692704176*^-51*I}, 
     {-1.25070390337196168379143073026417471736`25.811845323875524*^-58 + 
       2.92747109579582717568948082407619630934`26.181239041474228*^-58*I, 
      -1.9813244439673833951376270948168709519616113`25.811844591720007*^-53 \
+ 4.6376044925345073242436516221089505808004752`26.181238359016056*^-53*I}, 
     {-3.02518947833924472918207220718433725`25.85128020967768*^-60 + 
       7.080936369725199884005565543752608403`26.22060605488688*^-60*I, 
      -6.6592601631996883409420429850600895496883`25.851279546572457*^-55 + 
       1.55870558927598573135298802679662744680317`26.220605194978567*^-54*
        I}, 
     {
      -6.96541178866088722607157156130859876458373198458452509`25.94612065276\
9622*^-62 + 
       1.630365238858291634215519183328505091036944414504999581`26.3157510805\
2257*^-61*I, 
      -2.1398227961349395695190990267157275746794`25.94612012742922*^-56 + 
       5.0085950550895794170575866465791249262388`26.315749761159278*^-56*I}, 
     {
      -1.5266543687728425574102731711694723270268262084171948`25.867206514691\
41*^-63 + 
       3.5733769805975898708251915951187397415752008046740867`26.236704296114\
098*^-63*I, 
      -6.57376950823664269839366203530778770749`25.867205948384598*^-58 + 
       1.538695143902766246911291178567559770097`26.23670311924416*^-57*I}, 
     {
      -3.18520753283213638659750736731969322461869494537365`25.81402025082246\
*^-65 + 
       7.45548403689923007928394997879739500937524923069164`26.18336499900695\
8*^-65*I, -1.9308083435069116807353415799054934791`25.814019103263888*^-59 + 
       4.519363537523776767008642188741040237`26.18336380613641*^-59*I}}|>, 
 "S0" -> {3.82062479909693151505348887575813294949`23.975571791472664 - 
    8.94277905192611764226578406234895721038`24.3448916809354*I, 
   1.82883116640234794719205438411350970934`24.06523973033537 - 
    4.28066976068371409373400668311497966532`24.434558706701388*I}, 
 "T0" -> {4.62848882017711033824265809411616003332`20.661395242635667 - 
    10.83371308089129255881227379821160985902`21.030733327407127*I, 
   2.6084876772930009662278401833438976366`20.49145971232531 - 
    6.10557963273887046849949795504619038861`20.86079779750412*I}, 
 "Sc" -> {-0.09050792076759468969848779574150283609`26.862952676350705 + 
    0.21184816108222613504193757767486068917`27.232285668987107*I, 
   -0.02822445519512583566758235697807026256`26.871104809533204 + 
    0.06606381938646756407475225365305974887`27.240440041008632*I}, 
 "Tc" -> {-0.89090086077637402369548274376977336955`26.9073675760842 + 
    2.08529493840302464670426717645052098072`27.276711444869004*I, 
   -0.79453129336166006814389356517207160808`26.90087835607763 + 
    1.85972666252228667196882600830466976251`27.27022416189966*I}, 
 "kappaFit" -> {1.00933426658075912132388973132582881823`20.19077489173514, 
   1.0174207928981283972113739681157939123`20.254547464148224}, 
 "kappaFitIm" -> {0``20.186739916880416, 0``20.247046896942148}, 
 "residual1" -> {0.00200290803615399683947096136793441259`18.1568191364101, 
   0.00741398587544331592328082450238710659`18.48811307593325}, 
 "residualMinus1" -> 
  {0.41119979205018257565557641517580510656`20.48957777306834, 
   0.83248090745247620915391143542032339912`20.551640630528105}, 
 "neutralOnly" -> 
  {0.21144814357880181740317189130623509161`20.190664793072493, 
   0.42631409897961374552182578025319543743`20.25444375018228}, 
 "residualP2measure" -> 
  {0.11362127414911805642944579309369951176`22.306988357722982, 
   0.10536247017049842740893780488054009308`22.03068867404444}, 
 "chargedFractionS" -> 
  {-0.02368929835481038297013940935039382968`23.78590484383259 + 
    0``25.500129774368492*I, 
   -0.01543305675977110779475309606579408953`23.87553342554486 + 
    0``25.77584996876481*I}, "chargedFractionT" -> 
  {-0.19248201635329508447932727327157601559`20.47192853842959 + 
    0``21.276355056579455*I, 
   -0.30459461253280574818064853853090725129`20.301993034174817 + 
    0``20.90708750003939*I}, "time" -> 2271.215843`9.8078034024711, 
 "kernels" -> 8|>


==> anc/paper_scan/point_B_b1.250000_N5_h0.125000_P5.000000.m <==
<|"b" -> 5/4, "Ps" -> {3/10, 9/20, 7/10, 11/20}, "ws" -> {1, 2, -1, -2}, 
 "lams" -> {0, 0, 0, 0}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 5, "hstep" -> 1/8, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.0625`40., 0.1875`40., 0.3125`40., 0.4375`40., 0.5625`40., 
   0.6875`40., 0.8125`40., 0.9375`40., 1.0625`40., 1.1875`40., 1.3125`40., 
   1.4375`40., 1.5625`40., 1.6875`40., 1.8125`40., 1.9375`40., 2.0625`40., 
   2.1875`40., 2.3125`40., 2.4375`40., 2.5625`40., 2.6875`40., 2.8125`40., 
   2.9375`40., 3.0625`40., 3.1875`40., 3.3125`40., 3.4375`40., 3.5625`40., 
   3.6875`40., 3.8125`40., 3.9375`40., 4.0625`40., 4.1875`40., 4.3125`40., 
   4.4375`40., 4.5625`40., 4.6875`40., 4.8125`40., 4.9375`40.}, 
 "IS" -> 
  <|0 -> {{-0.08931335525736755782943729928099148544`23.07998402965726 + 
       0.20905209081028064794032199385628603159`23.449322166136753*I, 
      -0.03248478571341203469680259715870501432`23.150948108877905 + 
       0.07603579949878237219926119653862246603`23.520286030344273*I}, 
     {-0.09640040838585249618171754273835407726`23.227458376314228 + 
       0.22564046407118891616603698204920566244`23.596827930673488*I, 
      -0.03367141625413334298247489497464267666`23.133241363640412 + 
       0.07881329671453790722264581175801775707`23.502623772693752*I}, 
     {0.51935937646031266596552858373736838421`23.751341688094012 - 
       1.21564309411604706396755051301590291472`24.120761615638738*I, 
      0.3730527040032725910486004440905827634`23.932569339570495 - 
       0.87318909394437532978492528599922605216`24.302007583346843*I}, 
     {2.43430864640861898401893251418696292069`24.144744818575536 - 
       5.69788595157818209575938852704528108949`24.51412294816347*I, 
      1.51033240029179930318704858302818941175`24.252149114200943 - 
       3.5351728214629444223719700097396898363`24.621533840545855*I}, 
     {5.44649085547070036735388469231809491655`24.240194343247882 - 
       12.74837674202481136831564525385596780432`24.609600512274643*I, 
      3.0497959265881265935931855915012674764`24.309353818700504 - 
       7.13853166931976288244791955963625049125`24.67876680513146*I}, 
     {7.81537555517904224495966557544650108809`24.16862513395755 - 
       18.29312755712378187803167985761534011`24.53774914181829*I, 
      3.92152936184240289436374808467456324676`24.218850981108577 - 
       9.17896220452913051951838687994883454723`24.587956962140208*I}, 
     {7.32886463438249375540644618528057352899`23.98759075457832 - 
       17.15437148977557350937672280184075493467`24.356923566370988*I, 
      3.25134678053684193521485237667652839548`24.02620165114996 - 
       7.61029344896806155408792164819822935743`24.39553423363452*I}, 
     {4.55255019221572961777047757034148508635`23.907762163362143 - 
       10.6559666632044357820663513277360974944`24.277146794703253*I, 
      1.75797023884669430643948121637807951043`23.94008963140555 - 
       4.11480850712787222167930952745691260549`24.309476500216462*I}, 
     {1.94900233448728302253039352834181655069`23.789853160158742 - 
       4.56194946259253922975232503797874862772`24.159138880141548*I, 
      0.64407305718451286667904152236149441456`23.822040937545122 - 
       1.5075552682014469934267654386330118342`24.191323431836157*I}, 
     {0.57511342752905582441693521386483507982`23.530404286713388 - 
       1.34614430430434579950153869713573054741`23.899689868574367*I, 
      0.15976785762691280351129830702474991692`23.559525909413452 - 
       0.37396204167830967308429366412202511985`23.928808646291085*I}, 
     {0.11305975428038378059374679165912427663`23.359765221060425 - 
       0.26463430861714376940415309639229055178`23.729098189780462*I, 
      0.02592072247129515113637522332808001728`23.389252366378834 - 
       0.06067156711694889406487399291152457912`23.75858504545691*I}, 
     {0.01501647823255072979387228254372060436`23.092690196869718 - 
       0.03514845189810333045922317325716954307`23.4620291237122*I, 
      0.0027883198372533083653262257218309321`23.12196058246239 - 
       0.00652650536021040562032756257457438784`23.491299518825045*I}, 
     {0.00145276507439352894266830469967973316`22.970566015361406 - 
       0.00340042735359074183424071691787569424`23.339904349285213*I, 
      0.000214363710025930421182311911879903`23.00137454887386 - 
       0.00050175230395985806928877100865797476`23.37071277915822*I}, 
     {0.00010998044666222062940025789697598072`22.94866378174357 - 
       0.00025742670014727912821630582032111704`23.318018537676902*I, 
      0.00001265202698291690340764830599900386`22.982078734654586 - 
       0.00002961407827692916218039616805210911`23.351434419224418*I}, 
     {6.7726651349471775513962133022554`22.84030990999926*^-6 - 
       0.00001585249823767879107913300308078947`23.209650712000624*I, 
      5.959244433326231494258222826343755228740959720177664`22.874850104007034\
*^-7 - 
       1.3948557915515193672998045029809328849365995721064448`23.244190714843\
47*^-6*I}, 
     {
      3.444319191949644397327432462810648701747989544173567`22.62201111779967\
*^-7 - 
       8.061976021616906481917606798327761861738706654724097`22.9913479654214\
36*^-7*I, 
      2.27419245673084677588231548839481559449136448578876`22.654772286282796\
*^-8 - 
       5.32310858342021489589151198278085057794696114703594`23.024109013426592\
*^-8*I}, 
     {
      1.45258668738321189922467905197036766529729054168819`22.5801590131558*^\
-8 - 
       3.4000098104654980117196382492528072358789945892743`22.949496970596844*^\
-8*I, 
      7.061188546344986029850117928237385393652785535962`22.614666946214804*^\
-10 - 1.6527833099151829871142101130994162473069651534783`22.984004870161*^-9*
        I}, 
     {
      5.079786810938884899355301799070393266528137471436`22.648315663462718*^\
-10 - 
       1.1890047693731236069172248573205683721463473108298`23.01765260464528*^\
-9*I, 
      1.7837302832402717799162640243896733236620546759`22.68472938925144*^-11 \
- 4.17510398168847874948928999138629003885288106458`23.054066275314597*^-11*
        I}, 
     {
      1.4709923831584210446762166042867181738142535946`22.421760779721524*^-11 \
- 3.44309126422499067214499530532634038213202595095`22.79112538005643*^-11*I, 
      3.660945247734968742640060467583319100677370529`22.458320699792186*^-13 \
- 8.569023705083829458453646509509005135295396293`22.82768729365244*^-13*I}, 
     {
      3.521580546946921902364714045603227737308602378`22.28178875499265*^-13 \
- 8.242818491978401720532145608533170093178830448`22.651124364425616*^-13*I, 
      6.0951333472477212901373412928700844550828346`22.320675407124465*^-15 - 
       1.4266627497509565101825156961052725029374763`22.69001080855701*^-14*
        I}, 
     {6.9597833913213622721983579422382262834805701`22.136950336570102*^-15 - 
       1.62904782308284784772942713296093288575224106`22.50632321798117*^-14*
        I, 
      8.22010236021093603406007609941023804170365`22.173250798608265*^-17 - 
       1.924045491432664233155740437281369681803519`22.542626566246224*^-16*
        I}, 
     {1.134134341669688338917956685457868761797197`21.822477704966126*^-16 - 
       2.654621525555456819702380202914314063445419`22.19182204008596*^-16*I, 
      8.969364678258511418875165284290631904834`21.85358727311084*^-19 - 
       2.0994222351479129413386084628144756723954`22.22293186355026*^-18*I}, 
     {1.5224181584200871967416433429353125880199`21.594966989650242*^-18 - 
       3.5634614575629470592557974139099619616797`21.964305771023664*^-18*I, 
      7.9109888773143827155706421418000669909`21.62251490577948*^-21 - 
       1.85169257208375000113684746753733804428`21.991853743434273*^-20*I}, 
     {1.68224405243584852912205676046367131884`21.6168939116036*^-20 - 
       3.93755934262545052660789032717905836287`21.986391841084846*^-20*I, 
      5.63600925235006648352620267571382324`21.642142416265784*^-23 - 
       1.319197464516568369240876941891574267`22.011650531220962*^-22*I}, 
     {1.529295368875839355683606399003851867`21.672521063866935*^-22 - 
       3.579558660725614210513058346570751942`22.041776746356298*^-22*I, 
      3.241507455899063662894067233491862`21.70463581446352*^-25 - 
       7.587262947182955047585909201121429`22.073886652884383*^-25*I}, 
     {1.1433071825018608505692415245358016`21.212242294089773*^-24 - 
       2.6760920161568878205051878311562702`21.581570528959166*^-24*I, 
      1.5044522816989797572306844772148`21.238622309083866*^-27 - 
       3.5214094701422030700689805217507`21.607949875041957*^-27*I}, 
     {7.0270277508226988444254342505741`21.1322789903452*^-27 - 
       1.64478743325474646366798637534818`21.50162783673278*^-26*I, 
      5.63291175370304412859601617509930497784448906754`21.160973841524527*^-\
30 - 
       1.318472445770406526205444368255311881700281322302`21.530323440012328*^\
-29*I}, 
     {
      3.549935934350683191797314867152296799158379731865`21.01340300189508*^-\
29 - 8.30918877899102412637752403742487229946743767088`21.38274096171658*^-29*
        I, 
      1.701030705655143846268036290547403065601795679`21.03422991978205*^-32 \
- 3.98153248777831277147227360049284979763689692`21.40356786814633*^-32*I}, 
     {
      1.4738003018826488569135010510179871468634974514`20.959400714027822*^-31 \
- 3.4496636438924395400486116150353833839540061152`21.328729386043015*^-31*I, 
      4.142318746857956312757965029762798397050679`20.982117778854384*^-35 - 
       9.695754821190007685272699445195383292766133`21.351445738478507*^-35*
        I}, 
     {5.0277630462944951647884822794799274789998201`20.789455482177658*^-34 - 
       1.17682778112831742619850260045652733260878331`21.158786295680663*^-33*
        I, 
      8.133433731603833355233699052473545027498`20.807546429339048*^-38 - 
       1.9037593226220037231435924202481328284595`21.176876811831917*^-37*I}, 
     {1.40926386082720876712952973869997738533918`20.775020031060937*^-36 - 
       3.29860585530956957872420479821591578797509`21.144354075824733*^-36*I, 
      1.2875520618484783049378291782007931248`20.79315511614636*^-40 - 
       3.013720062143879820916393117190848973`21.16248898189602*^-40*I}, 
     {3.24537805227994641992221008855404658422`20.7230847808222*^-39 - 
       7.59632269265746511584814207097550146104`21.09242025148592*^-39*I, 
      1.6431919134996926134466534059308628`20.744047178690316*^-43 - 
       3.8461516100227330688238397200911094`21.11338246474101*^-43*I}, 
     {6.14010558001656667090636240020683944`20.674642950236837*^-42 - 
       1.437189214982994918268754150950554623`21.043974286431133*^-41*I, 
      1.6905366786175495179274506485653`20.697341675220212*^-46 - 
       3.9569695510606516008318037065333`21.066672626698903*^-46*I}, 
     {9.54359364768679952208505968235471`20.317159888600177*^-45 - 
       2.233829644114797332270651679413815`20.686490126917022*^-44*I, 
      1.40203829194187701995866460322833878450820753474`20.333224483619137*^-\
49 - 3.2816932639236614087085724002077309071252701138`20.702554115048226*^-49*
        I}, {1.218613344388945938697730989756`20.296838761985942*^-47 - 
       2.852358046562166510967172112026`20.66617743247976*^-47*I, 
      9.3731310995393541411524249941995873716388895`20.313867813007594*^-53 - 
       2.19393017780051173974396203937189744735904813`20.683206588717564*^-52*
        I}, 
     {
      1.2783015979092714589361443130113264787579509558`20.22819486252116*^-50 \
- 2.9920678823339988980240318792944420393632230418`20.597532298056887*^-50*I, 
      5.0511805995919454284358807729335611304281`20.242542859001404*^-56 - 
       1.18230903134491291712437109530478326534031`20.611880041934192*^-55*
        I}, 
     {1.1015697532009491178234909309175971147028686`19.948210399799898*^-53 - 
       2.5783989350352701387125810754336014960665183`20.317548639925203*^-53*
        I, 2.1942230285616137925771734651912602717`19.96392810860124*^-59 - 
       5.1359274377616921072290272145656670816`20.333266444982232*^-59*I}, 
     {7.798327986350683643111165117831120366358`19.984175073084675*^-57 - 
       1.8253225015151969125913243314644296620062`20.35351039819945*^-56*I, 
      7.683275062258712347460145261370358`20.004451805211385*^-63 - 
       1.7983925376078348847917883199720835`20.37378716347176*^-62*I}, 
     {4.535264251964643803959417071452178848`19.887692637861587*^-60 - 
       1.0615506175064696098204410763778874738`20.256986874574704*^-59*I, 
      2.168648315855211329260928033649`19.90666917718136*^-66 - 
       5.076065761445320018430822006628`20.27596146899495*^-66*I}, 
     {2.166790679204898243580048450585742`19.618015968155348*^-63 - 
       5.071717667875274435424016767095866`19.98735502702722*^-63*I, 
      4.93411623050120546418764893520100511512631515`19.633140770063733*^-70 \
- 1.1549082567941361853326355534726603055130170624`20.00247985306803*^-69*
        I}}, 
   1 -> 
    {
     {
      -0.0065161337126958443384734654171047456636734709391668805632`26.977210\
66496058 + 
       0.0152520457070842438348249826143218086203543958519778639871`27.346553\
49191284*I, 
      -0.0024289262108269863814496455861808692434171992057327394133`26.977210\
665388995 + 
       0.005685287506376459313138405071470651821299194574742134517`27.3465534\
92307862*I}, {-0.03490439591386586563603701723550731735`26.9379442338992 + 
       0.08169928140351161589085676695417118003`27.307301617591733*I, 
      -0.0127915688805022023130717148306321264486646242423611588608`26.937944\
234207396 + 
       0.0299406982472771510622036969647166827999999999999999999999`27.307301\
617937885*I}, {-0.05820958257725677122817479987121971167`26.924423389706334 + 
       0.13624877161879317119088804465505484377`27.293780479521367*I, 
      -0.02060445727248049988044864515836942848`26.92442338987171 + 
       0.04822800420397170515532291311244865487`27.29378047986582*I}, 
     {-0.071709101092509224403184244998231839`26.876056161330887 + 
       0.16784653840757163273218808377432152717`27.245400709269468*I, 
      -0.02406466603093782930742800725262103602`26.876056161474537 + 
       0.05632717227923981012527084139475946029`27.245400709630356*I}, 
     {-0.07114672668204671419506559737103305576`26.84416472593075 + 
       0.16653021179564884736675541259227498611`27.21349846639127*I, 
      -0.02220499058121698209398022171032733084`26.84416472922608 + 
       0.05197430657542199207163992728897247285`27.21349847476984*I}, 
     {-0.05660715661346320797674574143702501741`26.84485953361457 + 
       0.13249803918763092643367801090991590415`27.214176564797388*I, 
      -0.01611363211445545502181197348663381035`26.844859533802666 + 
       0.03771651478513587418696175341177636419`27.21417656527403*I}, 
     {-0.0356056471805108153011810751465052335`26.849498003022205 + 
       0.08334067135077139382638688833333024013`27.218791127505487*I, 
      -0.0090653309071735380070142811886740100788967278864909729793`26.849498\
00328401 + 0.02121884654955178425335210571955747239`27.218791128149167*I}, 
     {-0.01749041881282528503432936029937141773`26.786873210184215 + 
       0.04093910268438796921318711430681495048`27.156175139741503*I, 
      -0.0039061205047650110222272824354119930491525459280715055103`26.786873\
210561552 + 
       0.0091428953276354888318762835371013067278856898705009670925`27.156175\
1404175*I}, 
     {
      -0.006653438105161663045285048234885850778729833681042594705`26.6417701\
23352998 + 
       0.0155734284413875432333989963331972275300000000000000000001`27.011112\
766283336*I, 
      -0.0012783326155340344794343928353834584878950177169488558158`26.641770\
123855522 + 
       0.0029921404840103102722281766552218555603567080201979959546`27.011112\
766868756*I}, 
     {
      -0.0019508791664447686469704940907775869371053315955129615434`26.575621\
9944869 + 
       0.0045663424858272088923951599236496425907519722053103936926`26.944986\
02560738*I, 
      -0.0003162896955166788770317585684959902773983603783404904467`26.575621\
995227912 + 
       0.0007403262586986325541591464083672625104844142975433211309`26.944986\
026304427*I}, 
     {
      -0.0004404447194648449313946962847851248846999680730768347434`26.547599\
11298347 + 
       0.0010309308078858442031108029954809090415188166842491129563`26.916941\
039853626*I, 
      -0.0000591065651945448534163194498216318042852231577417542711`26.547599\
113954448 + 
       0.0001383483018740859031172287353370489804904783388407933541`26.916941\
040790135*I}, 
     {
      -0.0000767353172685273552505287838789226166389341530993668472`26.518149\
820937467 + 
       0.0001796111955233322349482724258198682259749479535094091767`26.887488\
20293312*I, 
      -8.3615106539735261002059016687124257006601578256655784`26.518149821861\
865*^-6 + 
       0.0000195714434813085690756765388765726277618517469822543218`26.887488\
204274085*I}, 
     {
      -0.0000103673789041643926674732945751953173438104962962613121`26.524294\
77914736 + 
       0.0000242664966498297315869750588495178162841815249615756918`26.893621\
62832299*I, 
      -8.99864586061424812404957503852657348701330889956882`26.52429478008912\
5*^-7 + 
       2.1062759608591736935908211470734843987902592592608389`26.893621630715\
288*^-6*I}, 
     {
      -1.0934348780485285942138049998615657840557469303007224`26.534419337287\
53*^-6 + 
       2.559357967934733116813190981171801035322283218815915`26.9037259065405\
1*^-6*I, 
      -7.41664949614402258926219915468045973249302203266103`26.53441933961624\
*^-8 + 
       1.735984589883630817916807720194290156028089088358325`26.9037259102017\
96*^-7*I}, 
     {
      -9.06868495778670037279282837949007336998184021167465`26.38687489070968\
*^-8 + 
       2.12266972376302310204831476683688500625225401465942`26.756230297588775\
*^-7*I, 
      -4.7159049351920350416649406857374888114341366351049`26.38687489529827*\
^-9 + 
       1.10383243796351552935148260023194087683157333320607`26.756230301916155\
*^-8*I}, 
     {
      -5.9568089796771617893405701153450798382500499338766`26.36910852333378*^\
-9 + 
       1.39428573495030624684684682422251891223004175462126`26.738440817297025*^\
-8*I, 
      -2.329960621195108921905501929687635881446281729396`26.369108529464004*^\
-10 + 
       5.453642828251912423827096050593032597901273818498`26.73844082386512*^\
-10*I}, 
     {
      -3.118640094974082898573469644521270875959457303819`26.365548045722857*^\
-10 + 
       7.299672377780516584601887148831653024614617126354`26.734890047904074*^\
-10*I, 
      -9.0018105834118164839059815026829453838193111831`26.365548050212837*^-\
12 + 2.10701671448528052461040933547736256330038556715`26.73489005902038*^-11*
        I}, 
     {
      -1.30839392984763342635214093520958995928190485948`26.35460525864682*^-\
11 + 3.06250376385411023944077169230326766057531402159`26.72392907304581*^-11*
        I, 
      -2.734350561893996582883157776056890939448301565`26.354605268725685*^-13 \
+ 6.400181700989807795750508847242975458423049711`26.72392908950157*^-13*I}, 
     {
      -4.4182196400829929884706680925456982430500511`26.279101856475446*^-13 \
+ 1.0341544674442217889575708139456500676881360382`26.648446075178356*^-12*I, 
      -6.5590375013985793017664490802315326024635362`26.279101880359878*^-15 \
+ 1.5352468837601998840788836830735613006945286`26.6484460972767*^-14*I}, 
     {
      -1.20511709658615551328246553341432697702703361`26.273312201258204*^-14 \
+ 2.82076793539528978892621569386405123521282086`26.642629758791767*^-14*I, 
      -1.246892808762389037410263684093213654368073`26.2733122280084*^-16 + 
       2.918550623665862829196777494767630969459286`26.642629793421538*^-16*
        I}, 
     {-2.662634523027790335340671113254951336316908`26.242378208808805*^-16 + 
       6.232318923621189946849754855301716626305524`26.611733351505826*^-16*
        I, 
      -1.8838726846155180590926452241883193858446`26.24237823054928*^-18 + 
       4.4095031745743669906033769993228770210271`26.61173340638843*^-18*I}, 
     {-4.7761139934854051669981923734051775896087`26.194289041798953*^-18 + 
       1.11792532416813361312831478437733240763658`26.563622862107277*^-17*I, 
      -2.26720305110814649264579259206218020814`26.194289109884487*^-20 + 
       5.30674876965287696020404140641556227632`26.563622933462803*^-20*I}, 
     {-6.96797353525934475513694667750441358297`26.167096456182716*^-20 + 
       1.63096485632982257164163166346302394259`26.536426898838805*^-19*I, 
      -2.177387380604880337310759048638321837`26.167096557429087*^-22 + 
       5.0965209302426430072541904668463436`26.536427003049223*^-22*I}, 
     {-8.28028786380616413410769620736083448`26.219518674535617*^-22 + 
       1.9381328642861370085498908114053485317`26.588847159457956*^-21*I, 
      -1.6711967528516347169294623845972048727275792343520329`26.219518752038\
077*^-24 + 
       3.91170138365355386278011062038669211334035370066974372`26.58884735537\
422*^-24*I}, 
     {
      -8.02442275967019968300734879239781939066069021698292586`26.08632391197\
7306*^-24 + 
       1.878243573562618728337097410798698824478486886827504134`26.4556837417\
80096*^-23*I, 
      -1.026336501902511830970677538312344740894385610349194`26.0863240850051\
77*^-26 + 
       2.402303563440816650463975919341505209171424904342327`26.4556839460935\
22*^-26*I}, 
     {
      -6.34808841974114491136851025674183759195619333644826`26.14984170360898\
*^-26 + 
       1.4858709013576605081315143771906634743340125724276018`26.519160344554\
226*^-25*I, 
      -5.048412413087442480997382374608223818414326943324`26.149842070209754*^\
-29 + 
       1.1816610933351364830225860490356782885554992168365`26.519160703570186*^\
-28*I}, 
     {
      -4.1029148267578713687218916874792870552357202197131`26.130579775117983\
*^-28 + 
       9.6035236889107791268134322580685351821691200627463`26.499879820281187\
*^-28*I, 
      -1.990596642629167393787951851605423714725651731`26.13057999610505*^-31 \
+ 4.6593075459140222841304637731649163217953841208`26.499880374440078*^-31*
        I}, 
     {
      -2.16802688704307437406962096424863103223338912874`26.020613281120106*^\
-30 + 
       5.07461120862852543173845531808742363308219354816`26.389991776007165*^\
-30*I, 
      -6.2961947258739176808229483277827947565097111`26.020613789834314*^-34 \
+ 1.47372435824375416168617626931594670513359621`26.389992375906985*^-33*I}, 
     {
      -9.3716379587380276002970002027537109369619289`26.066501613864784*^-33 \
+ 2.193580684485103345530546035502570594622061989`26.43581455999696*^-32*I, 
      -1.59843940206447034002362272679727623052001`26.066502600516042*^-36 + 
       3.74140125037512084339504360737122645199477`26.435815547929394*^-36*
        I}, 
     {-3.315609912268176480454970966678986676606653`26.04824503861195*^-35 + 
       7.760711513676740868867702340021438622134782`26.417536755764374*^-35*
        I, -3.25878934161476659466441308559226597089`26.04824563365232*^-39 + 
       7.62771394503877679710088247465497989888`26.417538267026035*^-39*I}, 
     {-9.604967872651176239963468418503623962003`25.96414475490355*^-38 + 
       2.2481952560814411231180452930495914965166`26.3335299062082*^-37*I, 
      -5.337604514653882372820045417630743926302696564062516587`25.9641463351\
11856*^-42 + 1.249351097035110789512472494713853036`26.33353158046492*^-41*
        I}, 
     {-2.2791598773012199553938559719368267368`25.997019882009706*^-40 + 
       5.3347356200843071582878357979671535483`26.366324348043886*^-40*I, 
      -7.026332088445701838161492543813338674129359364698021`25.9970222104500\
62*^-45 + 
       1.6446246024283933386245678329902322566170789623716557`26.366326961957\
77*^-44*I}, 
     {
      -4.43139493057182588800711131445231579040989317887089352`25.98445325311\
4808*^-43 + 
       1.037238353404822418325826264075469657632052824752540468`26.3537478351\
68022*^-42*I, 
      -7.436076003224983556339186515939458230567755799309`25.98445481211868*^\
-48 + 
       1.7405316723560257884214431931258802111765856055305`26.353751735019202*^\
-47*I}, 
     {-7.06179816121374131291957131644212101569777589733273`25.90197657020769\
4*^-46 + 
       1.652925999955810269430759134516927397672562106293326`26.2713563603324\
44*^-45*I, 
      -6.32869920780833896925320976004065555873318386`25.90198113191161*^-51 \
+ 1.4813325484069327285999756511104430533332786482`26.271360665565517*^-50*
        I}, 
     {
      -9.22585156165137669207800555121640863148790442583`26.00281677025458*^-\
49 + 
       2.159457063180272674954317748784284656689156257473`26.37207997122749*^-48\
*I, -4.332593095170168738525841944713571823783271`26.00282166115359*^-54 + 
       1.0141122148703440597387927758345829825040902`26.372087660298934*^-53*
        I}, 
     {
      -9.88343949803688475315323135163264793878285237`25.92274298388125*^-52 \
+ 2.313375962091718755874089694749619122045372822`26.292071841714783*^-51*I, 
      -2.386373830374946834812845208501396437514`25.92274818759871*^-57 + 
       5.585686902672574062634146986709639879382`26.292080836782414*^-57*I}, 
     {-8.68366982710571150976281716130847515370201`25.821414789409083*^-55 + 
       2.032550818443077021337766043585278532469694`26.19076412997768*^-54*I, 
      -1.05771669893612153749038257702251431`25.82142541976688*^-60 + 
       2.475753897727452088355790199580741118`26.19077408181797*^-60*I}, 
     {-6.25843251274345826555872737955440273504`25.969085176942254*^-58 + 
       1.464885512602139139189222437414994984162`26.338307571119945*^-57*I, 
      -3.773237752080017628490186887799030715996851865571821`25.9690934674378\
16*^-64 + 
       8.831862143389152407617786832743856423271685550641643`26.3383283562648\
4*^-64*I}, {-3.70049837451247532534854410288373992`25.885897159610277*^-61 + 
       8.66160407928536588585719940525644322`26.255281349932513*^-61*I, 
      -1.083523344809708926690583731789956760118533051174`25.88591800465347*^\
-67 + 
       2.536158450452268808464409396031174039377063199092`26.25530344872241*^\
-67*I}, 
     {
      -1.795334589448334819747975030480947948212462904749286`25.7880830384459\
86*^-64 + 
       4.20226570311533313393903600619712578816732638888805`26.15740609785722\
3*^-64*I, 
      -2.50495471939468059207770548679812682407451072`25.78810292434943*^-71 \
+ 5.86324430389530186496384648902236783040152209`26.157430274358383*^-71*I}}, 
   -1 -> 
    {
     {
      -0.0065412578552440778005014971513773993074678673123913498623`26.977210\
66552743 + 
       0.0153108527523955381190100344858608776586376067517096394751`27.346553\
49243567*I, 
      -0.0024316965851495861175760720460448128176213984058316343854`26.977210\
665616628 + 
       0.0056917720074099015075012953760004904210975309169009336888`27.346553\
492517938*I}, {-0.03504064726769786326730568505596854358`26.937944234212424 + 
       0.08201819933367145951249928027084546205`27.307301617942553*I, 
      -0.012806291283197005817234264734779088774025003999457829371`26.9379442\
34343597 + 0.02997515836868039098518308456296108417`27.307301618089863*I}, 
     {-0.05844129058994182202652813550606406527`26.924423389947478 + 
       0.13679112101737663902276659724773459885`27.293780480012355*I, 
      -0.02062851052151657216467058088858330033`26.9244233899759 + 
       0.04828430465296146004204163774833438416`27.293780480071383*I}, 
     {-0.07200052755964477754906264985811623866`26.876056161537146 + 
       0.16852866833199987543225275977238651686`27.245400709770376*I, 
      -0.02409317686686824864497840633335305354`26.876056161565856 + 
       0.05639390641821407476162550574172939844`27.245400709842283*I}, 
     {-0.07144119638508178420498393008507371093`26.84416472726531 + 
       0.16721946489696132681882213152469307964`27.213498469764964*I, 
      -0.02223163350604355516829189367392587897`26.844164729545728 + 
       0.05203666857183614850317921601166783553`27.213498475562904*I}, 
     {-0.05684488911581018782584667233978835429`26.844859533891533 + 
       0.13305448986094830139777358601793179392`27.214176565477516*I, 
      -0.01613315596056248389126121355843362092`26.84485953392336 + 
       0.03776221344730763103612920123413446178`27.214176565557853*I}, 
     {-0.03575685093487115876414682612975497352`26.849498003327746 + 
       0.08369458774878720334414396089248297243`27.218791128235367*I, 
      -0.009076393526574111590615502817863443217123239306757577338`26.8494980\
0341632 + 0.02124474036698663543221947774239090229`27.218791128452814*I}, 
     {-0.01756532005818040229300251314424849281`26.786873210582776 + 
       0.04111442094335002312535514338028326836`27.15617514044306*I, 
      -0.0039109119979017159869961201866920829365078610471850868736`26.786873\
210733372 + 
       0.0091541105782040610360268740860009672778321552789824635805`27.156175\
140712648*I}, 
     {
      -0.0066821162239260956974806147105525797574021699942169444352`26.641770\
124074977 + 0.01564055413239908583077008520721786542`27.011112767122093*I, 
      -0.0012799068348741897549945136795298634608849797582834681525`26.641770\
124151414 + 
       0.0029958251943596764542889128012884584252142869931138291319`27.011112\
76721107*I}, 
     {
      -0.0019593324014458194665694434576002576805648033439390034437`26.575621\
99554676 + 
       0.0045861286247085442595914010184179547556803274475730567938`26.944986\
02660536*I, 
      -0.0003166804425634733617411143463110901142379786188688301659`26.575621\
995655446 + 
       0.0007412408642117155618676997051882328934244740198392331864`26.944986\
02670762*I}, 
     {
      -0.0004423619580251439882607762751242962848590908412822784085`26.547599\
112558277 + 
       0.0010354184091909082349947428213078448015089558796377047503`26.916941\
039444186*I, 
      -0.0000591797995157857206223424518338581037995545497507907113`26.547599\
11394057 + 
       0.0001385197184324534392499774015852983674157308317467142377`26.916941\
040777417*I}, 
     {
      -0.0000770707780382536328209309816922998835338203431997720841`26.518149\
822231567 + 
       0.0001803963947255570267812390833970731798156405518183441344`26.887488\
204804594*I, 
      -8.3719012198557606937301734303709346840037525405745924`26.518149822366\
36*^-6 + 
       0.0000195957642507626303755028480951508270523856646813908098`26.887488\
204999844*I}, 
     {
      -0.000010412894129167207092777881701787584934748563016684052`26.5242947\
80492255 + 
       0.0000243730322617000941688035302276322220911866151576821882`26.893621\
63171847*I, 
      -9.009863337752844271193498628684768784314050748099493`26.5242947806068\
83*^-7 + 
       2.1089015895153612620909658060310366214055137504079253`26.893621632008\
493*^-6*I}, 
     {
      -1.0982562274469345111191205131608750754414851647921216`26.534419333980\
694*^-6 + 
       2.5706431018249471655722703064297297356861816379048235`26.903725901333\
353*^-6*I, 
      -7.42592680044926446175173667081969318479934496119363`26.53441933824912\
3*^-8 + 
       1.738156090278510501933250517605374612238947882692654`26.9037259080447\
6*^-7*I}, 
     {
      -9.10885386867651438276017496562337110913908983647716`26.38687489723624\
*^-8 + 
       2.132071895233224093313302848787662305882913290444066`26.7562303037440\
65*^-7*I, 
      -4.7218263480932457542423707993997456788589202889122`26.38687489770213*^\
-9 + 
       1.1052184386842162051581976436803611177076312513433`26.756230304183507*^\
-8*I}, 
     {
      -5.9833198926416819998946443244974026235476589703533`26.369108530536952\
*^-9 + 
       1.40049103511907932238251892467471532235987639151567`26.73844082501445\
*^-8*I, 
      -2.332898303700892369541711026624684063224427246592`26.369108532101425*\
^-10 + 
       5.460518940656391304315717294563156680761173931858`26.738440826690578*^\
-10*I}, 
     {
      -3.132588834516135713876401695367539245293466216458`26.365548052143428*^\
-10 + 
       7.332321617718164459276481005445987903217031694651`26.734890063794207*^\
-10*I, 
      -9.0132109669068705314002734301445849281450294275`26.36554805253079*^-1\
2 + 2.10968515527872329978616374178535867740934148987`26.734890064751024*^-11*
        I}, 
     {
      -1.31427625865328009125825606948067506542727782081`26.354605273075094*^\
-11 + 
       3.0762722885289520335454948080361627243589264876`26.723929096596414*^-11\
*I, 
      -2.737829887873625339776706964209192217477809561`26.354605273876498*^-13 \
+ 6.408325615957014436410094134816333548234772215`26.72392909790355*^-13*I}, 
     {
      -4.438189052845625444866181843343165611206584831`26.279101890672127*^-13 \
+ 1.0388286256126749289122579670304340222339768206`26.648446106818607*^-12*I, 
      -6.5674249077188607533129944096661242396579762`26.279101892429466*^-15 \
+ 1.53721008940024951098049312505238723170783052`26.64844610844476*^-14*I}, 
     {
      -1.21059358394062198154356816949826200559402285`26.273312239577162*^-14 \
+ 2.83358652370661443884458059769171312959988093`26.64262980839377*^-14*I, 
      -1.248495445121632220701671593162786626692843`26.273312241400944*^-16 + 
       2.922301848560985399866925364174376073915082`26.642629810753863*^-16*
        I}, 
     {-2.674801089284909873997530359724456035795536`26.242378239961504*^-16 + 
       6.260796703978935922723169253658717249782435`26.611733430132883*^-16*
        I, 
      -1.8863067062631694904166214354820254834085`26.24237824133667*^-18 + 
       4.4152003887597789913752408750990077277357`26.611733433599646*^-18*I}, 
     {-4.7980584882552870552520440903565837699451`26.194289139363587*^-18 + 
       1.12306178164439738361131751161996334986266`26.563622964357364*^-17*I, 
      -2.27014786453296686929698580579314284486`26.19428914335648*^-20 + 
       5.31364157310574130453624062313011750699`26.563622968541804*^-20*I}, 
     {-7.00016541196765326848005944616131605474`26.167096601290933*^-20 + 
       1.638499876275704095160838313368303000382`26.536427048195137*^-19*I, 
      -2.180230571411132799973321149745929184`26.167096606807924*^-22 + 
       5.103175869819225695583793894208419165`26.536427053873478*^-22*I}, 
     {-8.318751846094347032674540153578483212`26.21951878563*^-22 + 
       1.94713597014310897435008145372432986`26.588847440299627*^-21*I, 
      -1.67339053124929478122538917979717798587558845181897378`26.21951878956\
2102*^-24 + 
       3.9168362703620837403128287797062211698795452651048898`26.588847450230\
006*^-24*I}, 
     {
      -8.06189929929108036899083721161879345826119865673041298`26.08632416005\
3255*^-24 + 
       1.887015552782863227224863218251981528925632519492112279`26.4556840347\
1207*^-23*I, 
      -1.027690841944519980181143928025155021785609492495763`26.0863241682285\
1*^-26 + 
       2.405473611376357974836766691445074759618275997313776`26.4556840443642\
08*^-26*I}, 
     {-6.377893014944959521227693302373424910536635228500767`26.1498422293018\
5*^-26 + 
       1.4928471401577334999577034580236923680332701126850818`26.519160859370\
64*^-25*I, 
      -5.055108665396943691727832067454992397329796291552`26.149842245465912*^\
-29 + 
       1.1832284575236842222565303567922621707628004013393`26.51916087520052*^\
-28*I}, 
     {
      -4.1222780140155384426304627000406852074546957475824`26.130580092052238\
*^-28 + 
       9.6488463035332139866648251203473048313120930957795`26.499880615042112\
*^-28*I, 
      -1.9932503689163390905519546318969039923887087767`26.13058010116444*^-3\
1 + 4.665519013697007439698112605914652411926429861`26.499880637877148*^-31*
        I}, 
     {
      -2.17831027393384025229315738204187571592628266426`26.02061401079146*^-\
30 + 
       5.09868110863318684609007266186481434657762468813`26.389992636470623*^-30\
*I, -6.3046299430754504452708913455887083940448058`26.02061403042182*^-34 + 
       1.47569875477979047196052420351526731792757397`26.38999265961751*^-33*
        I}, 
     {
      -9.41630759554703640113200316576753415750663295`26.066503029210608*^-33 \
+ 2.20403632232756234074933099573853514903226438`26.43581597718064*^-32*I, 
      -1.60059120860638938012971201907031090854171`26.066503064910716*^-36 + 
       3.74643789529021944362730664822291628681263`26.435816012927084*^-36*
        I}, 
     {-3.331488816110287078207427683249205787154778`26.048245892272995*^-35 + 
       7.797878609665946673964976432987485899459935`26.417538923889538*^-35*
        I, 
      -3.26319683551069159104430884706487357349`26.048245912501237*^-39 + 
       7.63803038440578471188429275032382396795`26.4175389752395*^-39*I}, 
     {-9.651178901187303845093035275428333426159`25.96414702214985*^-38 + 
       2.2590116811347078484574179702246862371972`26.333532308394805*^-37*I, 
      -5.344856329953637734406987441898783742439062549609866497`25.9641470726\
6275*^-42 + 1.251048499563786682377203644971891793`26.3335323619128*^-41*I}, 
     {-2.2901739585297281324496125405822650618`25.997023223110777*^-40 + 
       5.3605158262196483978651268966245238286`26.366328098778382*^-40*I, 
      -7.03592010098077886744490667405381495780760495872602`25.99702329322927\
*^-45 + 
       1.6468688290184672655586069228275382417258712799749579`26.366328177490\
29*^-44*I}, 
     {
      -4.45290136129164415447885780589714208865220835808925006`25.98445549033\
006*^-43 + 
       1.042272275033775643165659878463868109034105776744907757`26.3537534316\
12674*^-42*I, 
      -7.446266069899896257459081460499291517024797316873`25.984455534631795*^\
-48 + 
       1.7429168192780600913324457485292595113964720227689`26.353753542395417*^\
-47*I}, 
     {-7.09621162439109155407615011836602176238136205503313`25.90198311696040\
5*^-46 + 
       1.660981017493239772440902901744264647781301352631332`26.2713625390067\
02*^-45*I, 
      -6.337407127639601544088675095195548619297926272`25.90198323939793*^-51 \
+ 1.4833707753239352448439479494961719964386236759`26.271362654562413*^-50*
        I}, 
     {
      -9.27098893063527440575693932098140110673890074817`26.002823789983427*^\
-49 + 
       2.170022181165783065686241312134976368411421367771`26.372091007117334*^\
-48*I, 
      -4.338577879072956743821476925614392481900315`26.002823914186333*^-54 + \
1.0155130485802861533976727549205812694240298`26.37209120235526*^-53*I}, 
     {
      -9.93197809519053858180576989529099162351011001`25.922750453137038*^-52 \
+ 2.324737191541367300813570111301932352376878358`26.29208475302499*^-51*I, 
      -2.389682659443418461139500110523569859552`25.922750578322653*^-57 + 
       5.593431742544556883424821808011428821843`26.292084969389965*^-57*I}, 
     {-8.72647200337017500489052779686361272783633`25.821430049058762*^-55 + 
       2.042569347490084401100022634751971618298083`26.190778415620382*^-54*
        I, -1.059188592456530387679659308586976424`25.821430291606735*^-60 + 
       2.479199098246510988093218518435522686`26.19077864268997*^-60*I}, 
     {-6.28938869410007331244658268045504781595`25.969097078532627*^-58 + 
       1.472131298428295041112760457349717005653`26.33833740998052*^-57*I, 
      -3.778506771206578198374130923089219480980109822981798`25.9690972582038\
24*^-64 + 
       8.844195119367411627299046318194233886454995185637669`26.3383378603499\
77*^-64*I}, {-3.71886371642348706163498354714094479`25.885927086383937*^-61 + 
       8.70459107841756979470641557223994078`26.255313076709704*^-61*I, 
      -1.085041448926659315101625819939282203822972042658`25.88592751586342*^\
-67 + 
       2.539711814210708438893412095901206421413748559434`26.255313532016913*^\
-67*I}, 
     {-1.804273425283572709614532033220628431176847510168819`25.7881115899804\
5*^-64 + 
       4.223188467861786800922743684527177499965428450227385`26.1574408097892\
64*^-64*I, 
      -2.50847560429912609615019904406900438053000218`25.788111979993598*^-71 \
+ 5.8714854941255386847092454049109763284152992`26.157441283940415*^-71*
        I}}|>, 
 "IT" -> 
  <|0 -> {{-10.87002999543177718993558205721598659651`20.798816600447363 + 
       25.44303134920043681796553948526413441053`21.168154732973637*I, 
      -7.08268148806214154889710759626227841769`20.690945253318716 + 
       16.5781407422885960311219158043243726556`21.06028338588908*I}, 
     {-10.53650552868885737333986234692567303289`22.328579884091962 + 
       24.66236437159028044356283805779899148992`22.697914691499474*I, 
      -7.03509454491930777573996030459211435393`22.21858741509784 + 
       16.46675594512570236645977230605444401143`22.587921999969698*I}, 
     {-2.01386763711232138408328511246974144432`22.331586731595387 + 
       4.71377700390179104024201762956713186394`22.700915871270382*I, 
      -2.31461590001848943462573778284921540292`22.497374182276953 + 
       5.41772607161871590323756163714812855769`22.866705347226276*I}, 
     {15.88340514416107320393221958729716340003`23.57419443401209 - 
       37.17763200145513632914653153339501825112`23.94353148330552*I, 
      8.577930074117559565693248349878270332`23.417794893365347 - 
       20.07800750124361261173342930445606482706`23.787132143516676*I}, 
     {26.83681059051333694250988497865958603809`23.86621995917085 - 
       62.81581683343484480183685708854065037932`24.23555427802895*I, 
      16.69924676098296031186308621540370667092`23.769145979598793 - 
       39.08723886008433548903008220960347025396`24.13848087479189*I}, 
     {19.2145778956804552274552887721765753162`24.003863287032896 - 
       44.97477081175547416063964630514327072975`24.37321041503254*I, 
      13.47973632015757652832450541437763516881`23.937467729550896 - 
       31.55146341977520490469520773042773472923`24.30681380430549*I}, 
     {3.23251910764776149803486764871922790225`23.66569446111791 - 
       7.56622429076420356514734268914980909882`24.034986584397682*I, 
      2.87188997529149045569442317379666745233`23.66051055843598 - 
       6.72211453910467372534994794353707160939`24.029805405588267*I}, 
     {-3.322766124270891637422485089405242276`23.867590593707284 + 
       7.77746176426511321531168880511506902892`24.236935388692217*I, 
      -2.73740529492592880053219987386220370102`23.782635168459926 + 
       6.40733178873819052391247786398808713716`24.151978982910666*I}, 
     {-1.48361350841190972406283794766413746703`24.079334726645452 + 
       3.47263301209704356122751446320848747432`24.44867085717069*I, 
      -1.58171705528763738145043484690715582995`24.05500042907577 + 
       3.70225994225969079743936829901360076598`24.424341326941306*I}, 
     {-0.02230529880127125521870923801761153336`22.74560090112025 + 
       0.05220909389325790676876439584502785122`23.11491900535519*I, 
      -0.12707366727720454838599028446316525813`23.4080056754874 + 
       0.29743609737512549677894011147249668164`23.777340525544528*I}, 
     {0.08589080410471936782666104133747026248`23.88369606060284 - 
       0.20104106634138165386377258286338792776`24.2530102192464*I, 
      0.08433343893132179473018109009614622873`23.73028347867558 - 
       0.1973958058457289474224019536077519913`24.099600488306013*I}, 
     {0.02084195037398002700067462090365359553`23.96463490185573 - 
       0.0487838945215891119719528871890411477`24.33402229641776*I, 
      0.02813190150958488065458481944601431211`23.866489557692375 - 
       0.06584718278806882903578587287700268237`24.235874052664283*I}, 
     {0.00270020346488865696004499323904321722`24.009988842478815 - 
       0.0063202549979396628221178063564264303`24.379161610295213*I, 
      0.0046496607070425071140004880242784239`23.934663418932644 - 
       0.01088326924416447568066266874706878747`24.303837049077707*I}, 
     {0.00024022700368716975571600669939425486`23.890261998636493 - 
       0.00056228944982726013732574284474565706`24.259764738657402*I, 
      0.00052608284653469190015443801312794358`23.827847553417506 - 
       0.0012313804435023627932311267082794341`24.197325810547987*I}, 
     {0.00001605320704942055018120977706102694`23.532329405446568 - 
       0.00003757508032500957617551996456964994`23.90165094684387*I, 
      0.00004513540839156248779679068185290577`23.489166455808107 - 
       0.00010564659077740411089358849841963979`23.85848935688591*I}, 
     {
      8.394457945675610828265633067888865242666525017018063`23.312286014254234\
*^-7 - 
       1.9648561849519115600729514780405959085750155275478222`23.681619150258\
392*^-6*I, 
      3.0714126655523258408493139298296499999999999999999999`23.2791459166725\
94*^-6 - 
       7.189129079572056967251491260883728173410223609614667`23.6484792343551\
36*^-6*I}, 
     {
      3.5096766208610816149587572018836158325096532274157`23.16495339852481*^\
-8 - 
       8.21495546264841056055506840393902805074485036476647`23.534307184605037*^\
-8*I, 
      1.696726567820344563701500254746759036030134530268974`23.139642331709897\
*^-7 - 
       3.971457969685161190427107714103563524753770500300131`23.5089962395782\
45*^-7*I}, 
     {
      1.1881475023777904508770560734292535635708542665877`23.017579106119907*^\
-9 - 
       2.7810479054038277231080067926834902032997371996442`23.38686138040125*^-9\
*I, 
      7.7125959391702710446091037400473538147887997883328`22.9894554952196*^-9 \
- 1.80525555446022952506961544123058569751560157095777`23.358739315517692*^-8*
        I}, 
     {
      3.28292409028635083033602211168631674034114635881`22.896284979251615*^-\
11 - 7.6842051568674705310056742266662843341318743387`23.265620312012533*^-11*
        I, 
      2.909250488947470640898529967469481012741214078004`22.868257863337135*^\
-10 - 
       6.809562754111515270997876225301409957465801745335`23.237593230275547*^\
-10*I}, 
     {
      7.442024055807579178520525387128362430930267858`22.81366019892505*^-13 \
- 1.7419239085171888531560109278849150467728888034`23.18294584397702*^-12*I, 
      9.1568387335624831582223490118727375784789504969`22.784260994687628*^-12 \
- 2.14330351485243338903127125852709354604605591272`23.15355185459156*^-11*
        I}, 
     {
      1.38873404363469862281774542440689913086826941`22.759499120557578*^-14 \
- 3.25055255806550421096295594252946978866402987`23.128592333539476*^-14*I, 
      2.413497563776251354505280150821598305321637066`22.73172874690329*^-13 \
- 5.64917430790758909935352255000950632679449318`23.100829333571344*^-13*I}, 
     {2.137693895969693389845021700369363777449614`22.569341257776145*^-16 - 
       5.003612026186582817598081710722894406939821`22.93870698334749*^-16*I, 
      5.3388976512718154601645780167906599903975382`22.54239980916052*^-15 - 
       1.24965377619535871548434149184219526219021596`22.911765545607203*^-14*
        I}, 
     {2.7175064012571738674671601394842807192979`22.324276431804737*^-18 - 
       6.3607552681912086132575524005393389827062`22.69360682236753*^-18*I, 
      9.9244143733718312338042266982120147071289`22.29593164503483*^-17 - 
       2.322966782338900714840837814544049750008218`22.66526233190758*^-16*
        I}, 
     {2.85436260362059838981534420887559509994`21.94103546141486*^-20 - 
       6.68108894238792054801007077649326666522`22.31037363790274*^-20*I, 
      1.5511375286136646182201493719913934362758`21.912331178404834*^-18 - 
       3.6306837040950697076996006579816347042925`22.281669354109486*^-18*I}, 
     {2.47730577718783596626700878954901261`21.755204711322794*^-22 - 
       5.798527564048528727260377398920770696`22.12454275410276*^-22*I, 
      2.03855392167223907491471417329076418942`21.725307078169305*^-20 - 
       4.77155917306022301698659432964367535967`22.094645124683208*^-20*I}, 
     {1.7761225089100445175694015326295188`21.742057711063154*^-24 - 
       4.1572967777651260202502392973055732`22.111363382397975*^-24*I, 
      2.252256376099389217654244496330089446`21.714442840362356*^-22 - 
       5.271763703284712232110892367073877875`22.083754116682965*^-22*I}, 
     {1.05148953672415351730533998404174`21.556923111412118*^-26 - 
       2.46117823570607371636876969476211`21.926276099358*^-26*I, 
      2.0909926219620850361985523016941608`21.530292888364528*^-24 - 
       4.8943002782776497896943855494709531`21.89964354094139*^-24*I}, 
     {
      5.137536318637439143662955200972216153147509385661`21.256266385908877*^\
-29 - 
       1.2025219587037206975760251760761102798659968848086`21.6256046355195*^\
-28*I, 1.6304231181368271252230639674343`21.22744938345342*^-26 - 
       3.81626421680988599706204353705034`21.59678761604728*^-26*I}, 
     {
      2.0705785311696336990988464062727118006427297259`21.187179490767498*^-31 \
- 4.8465178570501054218907418724562923581952967239`21.556529515053523*^-31*I, 
      1.0671429053731594656397159012452239421731281739227`21.15988145307697*^\
-28 - 
       2.4978174307611587197362394289904042668816581364467`21.529230160748945*^\
-28*I}, 
     {6.8800429224711854456186570234614566178986943`21.037406135941318*^-34 - \
1.61038330008146121948793092604659235817954559`21.406747181257888*^-33*I, 
      5.8598471099841048380632555468963529708288765572`21.007956132674106*^-31 \
- 1.37159026960831257091200998536735896414773161302`21.37729694482303*^-30*
        I}, 
     {1.88384795359923071758570509239386733281937`20.874570711716213*^-36 - 
       4.40944528770349719018119904476125118567865`21.243906732874407*^-36*I, 
      2.69820643751552834536873597933510253858054322`20.844475207767985*^-33 \
- 6.31558063824782422941882130904231101899884864`21.213811426324796*^-33*I}, 
     {4.24883807651560482056201752116414541157`20.947862189824523*^-39 - 
       9.945080227367758880513162221153640024`21.316720380204007*^-39*I, 
      1.041346513129069648166981157600798571999002`20.91915155803146*^-35 - 
       2.437436878284442459540514638815212239953434`21.288047904954187*^-35*
        I}, {7.89045054013881210450947481708618664`20.736159911079145*^-42 - 
       1.846885248122012075087737680584344584`21.105646940827533*^-41*I, 
      3.367260653441899003498683283868363733873`20.708401054771922*^-38 - 
       7.881608275456123562738687748296882090042`21.077877448530817*^-38*I}, 
     {1.206149301306693412254409142368918`20.430043600272995*^-44 - 
       2.823183974456311280519523396607796`20.799382758274234*^-44*I, 
      9.119551184042141629415307991152685535`20.400593051300774*^-41 - 
       2.1345757717663552827255692346379829274`20.76993211984636*^-40*I}, 
     {1.517222506551498011470180576138`20.441759033171557*^-47 - 
       3.5513002093025833104074675987531509606545263537144`20.81112036577112*^\
-47*I, 2.068051263882030094101000142200277`20.41294332413395*^-43 - 
       4.8406023866371138785986117961688668`20.782302962916358*^-43*I}, 
     {
      1.5701687489729342705035041288349911391989133423`20.357787139896576*^-50 \
- 3.6752292974759466288130619411013343721546757288`20.72714068104669*^-50*I, 
      3.9258676540461134159170960063801`20.32964428733289*^-46 - 
       9.1891166663463827710379575467497`20.698996794494878*^-46*I}, 
     {1.3366209840241311287276199355465904936463376`20.376026906225015*^-53 - 
       3.1285736665691931047251583813598639253494087`20.745201345476744*^-53*
        I, 
      6.23747667359583711005963280336579167768875082182`20.346690681142327*^-\
49 - 
       1.459980465673972424907178252720187852916129338059`20.715876097903397*^\
-48*I}, {9.357609319109436467829154631459349522525`20.261997160647603*^-57 - 
       2.1902970586072825566061515852861547300893`20.630366165687605*^-56*I, 
      8.29293047718450202609089310426824576239962174`20.234438293357314*^-52 \
- 1.941092068710191540873492972168544954810141074`20.60285835864626*^-51*I}, 
     {5.387131774798649047261122511156373268`19.839889230624856*^-60 - 
       1.260943738757653244004123791262684399`20.209190878309194*^-59*I, 
      9.22511936355604012843814614847431810283372`19.810675934051016*^-55 - 
       2.159285680588860303714450881101471802695413`20.179979738525123*^-54*
        I}, {2.549983466681676258874966790249741`19.68375447918289*^-63 - 
       5.968641237419839657868804219806166`20.05309094121875*^-63*I, 
      8.58519319054911492410876340303675802704`19.653067762806128*^-58 - 
       2.009500797862395266245010014166592169064`20.022404325084178*^-57*I}}, 
   1 -> {{-0.09137781175153163994913713444317036312`26.976214475359562 + 
       0.21388427906754872195955002363740506101`27.345470200677042*I, 
      -0.07019074515166924951299523187965550204`26.976214475326856 + 
       0.1642925852153291591607741822567357663`27.34547020064695*I}, 
     {-0.46392764194080579752986926055717398101`26.958937572966402 + 
       1.08589631699463328195507346608558438209`27.328260762252008*I, 
      -0.36184638584347731113426931576173407756`26.95893757294528 + 
       0.84695892674441261531676936143541465107`27.328260762230823*I}, 
     {-0.70283339885546123240345635040718483886`26.954712776365074 + 
       1.64509317893876527761480517126389647384`27.3240403384427*I, 
      -0.56530747346414780270106246651307664196`26.954712776345605 + 
       1.32319191164424036324755795144474799165`27.324040338421593*I}, 
     {-0.76580966041599354355462610922550769678`26.90670633035445 + 
       1.79249911965957774970191183332853933881`27.276044034637295*I, 
      -0.64533964488267115244234624422239884022`26.906706330305727 + 
       1.51051991784126363286163500077141259788`27.276044034579442*I}, 
     {-0.66330821822161558556293479196971232376`26.883261146915842 + 
       1.55257821712427408087850073633606080095`27.25260882188695*I, 
      -0.5952205475613267499857980950957908363`26.883261145457954 + 
       1.39320821172117939365536187809456319053`27.252608819766785*I}, 
     {-0.45878473752683123601301206297761733873`26.89455913666055 + 
       1.07385853252801383827913009389738267053`27.263927184338456*I, 
      -0.44576628361386849660480467564921024199`26.894559136636623 + 
       1.04338677383325091151248103233878532387`27.263927184282483*I}, 
     {-0.25091795234382603987911903642626178432`26.871186853928375 + 
       0.58731331286520140493360995369041788983`27.240577165924297*I, 
      -0.26851234970433479150224593969991736659`26.871186853878477 + 
       0.62849579385208408475844537302628446143`27.2405771657978*I}, 
     {-0.10738193555301602741667299360717286622`26.843146523561213 + 
       0.25134447225641560160150824215660031673`27.21250561313262*I, 
      -0.12877224325456501959675183186330299521`26.843146523506043 + 
       0.30141188418152285910726215562175906803`27.212505613017417*I}, 
     {-0.03568165625819821515378719479797596629`26.658931943129982 + 
       0.08351858266722931201279808411634028336`27.028267151752228*I, 
      -0.04879902489921809377203583461466765318`26.65893194292751 + 
       0.11422186699052436698838983963240485977`27.02826715152888*I}, 
     {-0.00917169024394937875388727332657290425`26.582039837181128 + 
       0.02146779746698302835250742177566745199`26.951391145264886*I, 
      -0.01456027995890651554616223911590052012`26.58203983690894 + 
       0.03408064739501926984531798513825252047`26.951391145014536*I}, 
     {
      -0.0018245869898387410171392318613543093825672200453130091187`26.602550\
363892384 + 
       0.0042707355914675505319494278827122450650915210028502767712`26.971846\
542809704*I, 
      -0.0034226002663240890337242919713943195885929322413868187648`26.602550\
36343402 + 
       0.0080111394272566157822622712335509521551485561677620969472`26.971846\
542280133*I}, 
     {
      -0.0002820886031561173632246868072022833134403883116549711049`26.593470\
53845081 + 
       0.0006602731709452071720165758752578969624774006578178500682`26.962733\
16509278*I, 
      -0.000636479641397737342702283212402918466041832286797046051`26.5934705\
38012266 + 
       0.0014897816727291587936225590063377050509131927661369121134`26.962733\
164006686*I}, 
     {
      -0.0000341157503140925346874857845799182456762537890595480808`26.523278\
146951057 + 
       0.0000798533311414723618753706901881368960212653148585429239`26.892891\
759251658*I, 
      -0.0000942546376876354968392677560024348307416935436876206943`26.523278\
14604738 + 
       0.0002206179470067581095221576917931223269405567743716006073`26.892891\
75753534*I}, 
     {
      -3.2521182939761124894258574031473944201148109717938046`26.491254602296\
72*^-6 + 
       7.6120992986878819853161355592284790816997990774289997`26.860719468443\
49*^-6*I, 
      -0.0000111995446856316444777473601629832369020635123902314007`26.491254\
59899129 + 
       0.0000262143128080649182323476269795599274262098322760317331`26.860719\
4652675*I}, 
     {
      -2.461901585246471522753298076838746054999030770273196`26.4250508576381\
73*^-7 + 
       5.76247160664657602608001013306377302497626862281575`26.79439588601205\
8*^-7*I, 
      -1.0757672369887882477640646948184942950268058227350685`26.425050852900\
32*^-6 + 
       2.5180040484388063916245120904142032406849856439723441`26.794395881008\
843*^-6*I}, 
     {
      -1.48994389093888432121226808048662515235661526067577`26.47417006590647\
*^-8 + 
       3.48745027765693014163651647424909866942350706753195`26.843491168049372\
*^-8*I, 
      -8.4090121038354950865574609518557382499547676536419`26.474170061464434\
*^-8 + 
       1.968262816787139053093965244767787746698602617250229`26.8434911570135\
17*^-7*I}, 
     {
      -7.249192198301450052473385009394142747118939917266`26.353987130340883*^\
-10 + 
       1.6967885501261367709170047026674895686826945655938`26.72332693677897*^\
-9*I, 
      -5.378866542156099751737013184395439197871290387488`26.353987120895237*^\
-9 + 
       1.25900912980697699249793124909071397756151419972569`26.723326922435067*^\
-8*I}, 
     {
      -2.84822602577120384508276604056439027793697138914`26.29635164207888*^-\
11 + 
       6.66672530745180991324747477893682482447446217137`26.665784354086732*^-11\
*I, 
      -2.828034464410940790954986079590350400365060479237`26.29635160913809*^-10 \
+ 6.6194637516976511465831991709477857734395417408`26.665784323778635*^-10*
        I}, 
     {
      -9.068726224570339887954215819942309185347457001`26.336060298773003*^-13 \
+ 2.1226793829090444295631509313349002695688114042`26.705407727088616*^-12*I, 
      -1.2264032993923256911704699676536383545409954595`26.336060269565813*^-\
11 + 
       2.87059167328105754497499166766946787450620932273`26.705407684063605*^-11\
*I}, 
     {
      -2.3462953664904588742492825915057068952008348`26.334545446928285*^-14 \
+ 5.4918768935493821562005245085318062108326948`26.704020246334547*^-14*I, 
      -4.398449714242584212390866946811923781113612178`26.334545415433166*^-13 \
+ 1.0295270023577382999754017307573964892076864257`26.704020169077914*^-12*
        I}, 
     {-4.943023452917456580746826899383687584799774`26.20996050389461*^-16 + 
       1.1569931336460512199820762481375207986613337`26.579308179041643*^-15*
        I, 
      -1.30731198692469470245465521229188815960005739`26.209960407782464*^-14 \
+ 3.05997130463201569669246196683579682972195829`26.57930808554882*^-14*I}, 
     {-8.4933830945234867612385245849960066457089`26.20018471316654*^-18 + 
       1.98801118695667694636899944441319687816869`26.569486819275177*^-17*I, 
      -3.225256900751068601019402462462406218584219`26.200184582340132*^-16 + 
       7.549225942294641913519521529248598578784497`26.569486667361943*^-16*
        I}, 
     {-1.19178226011745054635978258062051413029`26.210790771433253*^-19 + 
       2.789555633087724264783986502528529917184`26.580334973992397*^-19*I, 
      -6.6129287930903116050376962885106805931417`26.210790662594814*^-18 + 
       1.54786099636649343436933343085163328380226`26.58033469810104*^-17*I}, 
     {-1.3670206359452878167620150311686318951`26.187573964381258*^-21 + 
       3.1997288793110000514769678838346259565`26.556943628089922*^-21*I, 
      -1.127954767139044923356979740286669488348`26.18757358263926*^-19 + 
       2.640157250059072998243993222621314907966`26.556943238708552*^-19*I}, 
     {
      -1.28280579924455471578532472307952403551335668502373031`26.11250372579\
0877*^-23 + 
       3.002610680819824992718906688590277236536454902242589787`26.4818280494\
01486*^-23*I, 
      -1.6017498720870279242949427966323856276`26.11250325811065*^-21 + 
       3.7491499311607229617114505610530230533`26.48182752863123*^-21*I}, 
     {
      -9.85446384526158151706921674403463326495236786965416`26.17454425657585\
*^-26 + 
       2.3065937504305235851483322270675951186738979418850869`26.543966492790\
86*^-25*I, 
      -1.894844456382079783639811337009333113009957508828827671`26.1745438538\
45325*^-23 + 
       4.43518434869534177540397617468754092239869156900312225`26.54396547189\
6392*^-23*I}, 
     {
      -6.2003770795510862329406393863310177707017244212441`26.046853903485204\
*^-28 + 
       1.45129671655166182035331682370849168015072645805967`26.41629211493614\
8*^-27*I, 
      -1.8683063342114403418074963474254403771046437774025043`26.046852812331\
416*^-25 + 
       4.3730676595399067546208085742661123107464422234804571`26.416291026147\
277*^-25*I}, 
     {
      -3.19670574622852225388969414437283564053157131652`26.083727354132545*^\
-30 + 
       7.48239743125297044909931736087265042627293459524`26.453067877451474*^\
-30*I, 
      -1.53602588556712697419970525094979837479224487123049`26.08372584295433\
3*^-27 + 
       3.59531250383779648985182439618968266147089110691461`26.45306606304505\
7*^-27*I}, 
     {
      -1.35095649203883803519246824220649645126699459`26.101217499385022*^-32 \
+ 3.162128199535356631478940942602503705295617819`26.470598540111016*^-32*I, 
      -1.053353505501476197433446557302313715658086014786`26.101216277606998*^\
-29 + 
       2.465541150624917779007903067308042602249615656401`26.470595518661682*^\
-29*I}, 
     {-4.681269213012771874772269207930424416222462`25.969208911201463*^-35 + \
1.0957253971772478068766383069643342266444419`26.338661311374707*^-34*I, 
      -6.026976749654703903203036834538264259756259064`25.969205546400467*^-32 \
+ 1.4107096157674922960417155788543907256892449131`26.338658150113687*^-31*
        I}, 
     {-1.3303886444416080900901571184610011469238`26.048719224678674*^-37 + 
       3.1139858860898718271927177699473059703683`26.418092342420657*^-37*I, 
      -2.8779251792045335269017516935786321303222195`26.04871559460196*^-34 + 
       6.7362408922447206558939105543812545765877279`26.418086715446893*^-34*
        I}, 
     {-3.1015495800550164541154060662483227949`26.017325521713083*^-40 + 
       7.2596693136636256263837865647849091895`26.386722055764768*^-40*I, 
      -1.14710445017178863316164221661813358848174`26.01732137505927*^-36 + 
       2.68498012413891553587810276242597623793785`26.386714369937227*^-36*
        I}, 
     {
      -5.93257677928408371433753309117747573975684760420271891`25.91330467409\
4828*^-43 + 
       1.388613803644502131589309684690862815892322127570562018`26.2826936960\
63657*^-42*I, 
      -3.81720727139300847696866847581077713684`25.91329517327665*^-39 + 
       8.93477978563667618926327205786297969295`26.282684899046668*^-39*I}, 
     {
      -9.31194690350534713429488447290831379877295885235734`26.008097232921997\
*^-46 + 
       2.17960904512265264863956216054314866121922541399763`26.37754746836067\
5*^-45*I, -1.060652039860053625741563308099587783`26.00809049429715*^-41 + 
       2.482624529287768083061384104213656587`26.37753095431808*^-41*I}, 
     {
      -1.199579164736580645017515891724084851525601343493`25.953609491346597*^\
-48 + 
       2.807805526485867818326401208144199794224586580075`26.323041676913398*^\
-48*I, 
      -2.4611650427802995119874151655508212186853712471122177`25.953592308228\
245*^-44 + 
       5.7607476120426322040624899826810531612718176953812769`26.323021785716\
545*^-44*I}, 
     {
      -1.268410235896319111003734222149648569539811482`25.8842628847409*^-51 \
+ 2.96891557880883826767763632394849321560345581`26.25358830079839*^-51*I, 
      -4.7697755913145983989994213355562205306017327297906`25.884240632979694\
*^-47 + 
       1.11644172048715526236257069495434256927107401399917`26.25356426655905\
7*^-46*I}, 
     {-1.10097529979330682134018961214264418760983`25.928527267532196*^-54 + 
       2.577007522436350148728618025920401909681121`26.29799841613504*^-54*I, 
      -7.7212410641107082045391725746246791039063130498`25.928511271213342*^-\
50 + 
       1.80727908323586065508761762921501384780001488035`26.297958483143244*^-49\
*I}, {-7.84551667581559517812222682005096020393`25.84429425322501*^-58 + 
       1.836367763633958321300395949410804042928`26.21372039969324*^-57*I, 
      -1.04410823907578196357286141598231625929583458`25.844247917571984*^-52 \
+ 2.44390113642077068194519784888968305196228693`26.213677326828062*^-52*I}, 
     {-4.59014192668291132505186965200284143`25.925734835624045*^-61 + 
       1.074395608723742171233426449779334224`26.295173844476718*^-60*I, 
      -1.17952187583374613229661384056562653822998`25.92569884308713*^-55 + 
       2.76085825674059074643217720812224323947685`26.295101809978444*^-55*
        I}, 
     {
      -2.205066702620690332905560265036571252888430773280154`25.8425756067049\
55*^-64 + 
       5.161308778856568900248736788675208838090353697972818`26.211926882253*^\
-64*I, -1.11326241457250954719263476555528061564`25.842513503909412*^-58 + 
       2.60576746575296112278788350106022321978`26.211844997310585*^-58*I}}, 
   -1 -> {{-0.09201348206069429335788098724144571609`26.976214475343692 + 
       0.2153721663696608895492484239363679428`27.34547020066244*I, 
      -0.07146918869976976307773598399734062612`26.97621447528411 + 
       0.16728498535462724332067162392975571159`27.34547020060762*I}, 
     {-0.46717108164873739900444695991450707377`26.958937572971536 + 
       1.09348810268453719331111531711093609949`27.32826076225715*I, 
      -0.3684798457728349511495777924341534725`26.95893757295183 + 
       0.8624855930928256943349112616978915625`27.32826076223739*I}, 
     {-0.707792337867843516936201194183181042`26.954712776333423 + 
       1.65670036316952082495538743855903113187`27.3240403384083*I, 
      -0.57579637162636983269551659945427790433`26.954712776246048 + 
       1.34774284341463474896137530198265069432`27.3240403383135*I}, 
     {-0.77127786819706615943571611396857151717`26.906706330357526 + 
       1.80529832831458992186741840227665482201`27.27604403464068*I, 
      -0.65750635775641118977816804023198123837`26.906706330307728 + 
       1.53899804137849239115906913974918869215`27.276044034581542*I}, 
     {-0.66810671353636188883571559290541670369`26.883261147934224 + 
       1.56380985740248768715157515993058582721`27.252608823367215*I, 
      -0.6066456024827996422132614262083840972`26.883261147884518 + 
       1.41995036704692694502366124286354763282`27.252608823295013*I}, 
     {-0.46214551660682757762460150376886082757`26.89455913666782 + 
       1.08172496965155623510741546647842119845`27.263927184352486*I, 
      -0.45447791209054156933139813737447156543`26.894559136648777 + 
       1.06377772367678682060308675256630227546`27.263927184307992*I}, 
     {-0.25277582029647125822149295145645772576`26.871186853902095 + 
       0.5916619478350858170615127707891989242`27.24057716585333*I, 
      -0.27384678224611499642056863587778503069`26.871186853795546 + 
       0.64098188031621968950679983356901831658`27.24057716558259*I}, 
     {-0.10818343306814348987689979704569205846`26.8431465235922 + 
       0.25322050446720659406939118737372898274`27.212505613195084*I, 
      -0.13136589375962225544042079030548703592`26.843146523571342 + 
       0.30748273505652263345080837022076050466`27.21250561315179*I}, 
     {-0.03594929930996202733119015762966739107`26.65893194322307 + 
       0.0841450437312083591927179155636650164`27.028267151854863*I, 
      -0.04979220964888185426722157880722877419`26.65893194316152 + 
       0.11654657361340053422071982270249478095`27.028267151787*I}, 
     {-0.00924060768624934600065839428837815603`26.58203983731116 + 
       0.0216291096846753152244398599210072227`26.951391145384477*I, 
      -0.01485868155372132408403932240444913813`26.582039837233335 + 
       0.03477910371342090114075470006930878676`26.95139114531286*I}, 
     {
      -0.0018382811034552751869469756806369900474164156428613059819`26.602550\
364123893 + 
       0.0043027888389922968139914699728240726154695432096380703538`26.971846\
54307742*I, 
      -0.0034929950788466269758478782510608230871525497475256287233`26.602550\
364030822 + 
       0.0081759096645590636595156386098615332924087652276768866303`26.971846\
542969985*I}, 
     {
      -0.0002841978534936034242100848563815824001960100562073605622`26.593470\
538671507 + 
       0.0006652102063059672553353032079311252388067024271958338325`26.962733\
165643133*I, 
      -0.0006495778047463258488652141472767684371908894161985303462`26.593470\
538602915 + 
       0.0015204400040157458241725403660368280655643211130179855213`26.962733\
165474248*I}, 
     {
      -0.0000343693514931093318287330844492778814272177064179094855`26.523278\
147401303 + 
       0.0000804469249724581301349160435064305502258121160654228625`26.892891\
760109595*I, 
      -0.0000961904094908684358280010682788249890406411758323011812`26.523278\
14728383 + 
       0.0002251489283099608107402370741810242110249531084940528453`26.892891\
75988722*I}, 
     {
      -3.2761121902570716267402537115586759601734027482780925`26.491254603933\
46*^-6 + 
       7.6682608231291636984024826090230826345908443303687429`26.860719470015\
994*^-6*I, 
      -0.0000114286175224675162648303490685236501278013055827095027`26.491254\
603582895 + 
       0.0000267504941591113052575146342110897816031886107415799931`26.860719\
469679097*I}, 
     {
      -2.479907726724567724578291432238017574170462831836711`26.4250508599615\
98*^-7 + 
       5.804617840125036834256937809638730818137519046315182`26.7943958884657\
6*^-7*I, 
      -1.0976456877906841876175360171275616841048544003766081`26.425050859520\
056*^-6 + 
       2.5692140368066872963095703661747406450563888525463505`26.794395887999\
58*^-6*I}, 
     {
      -1.5007379551681226988088434023017592878725019574233`26.474170068042127\
*^-8 + 
       3.51271549906710216988463217775519818091910807924402`26.84349117335665\
*^-8*I, 
      -8.57886007675725274432343993427741095787121849730469`26.47417006764378\
3*^-8 + 
       2.008018432010487581854837114066767621679468321859913`26.8434911723698\
45*^-7*I}, 
     {
      -7.301187726436715489961119566657001045272915736199`26.353987134913634*^\
-10 + 
       1.7089589291675907677145066522648413050369848710148`26.723326943722757*^\
-9*I, 
      -5.4866816428267694022503540422698686927940046720298`26.353987134248477\
*^-9 + 
       1.28424496620700420671240398895352868419844385236272`26.723326942713815\
*^-8*I}, 
     {
      -2.86844822581986025784835171549472178510064766242`26.296351658072016*^\
-11 + 
       6.71405857792153231829966228908965710656766530161`26.665784368801685*^\
-11*I, 
      -2.884260898062217752565145349408342207569214087707`26.296351656547852*\
^-10 + 
       6.751070648334034647157850899549697526941532225`26.665784367399073*^-10\
*I}, 
     {
      -9.132462847427131606203029205309314647952904852`26.336060312552732*^-13 \
+ 2.1375979516169415581772459106873356043239832862`26.70540774738768*^-12*I, 
      -1.25058354698339329802078342280073346053670920796`26.33606031047241*^-\
11 + 
       2.92718938255596409186241768558537031516753438638`26.705407744325026*^-11\
*I}, 
     {
      -2.36262204754807556353933539779520447011947591`26.334545461988284*^-14 \
+ 5.53009208321784800863754233004709409328082576`26.70402028327689*^-14*I, 
      -4.484448072868806531696037916628845219296598279`26.33454546039097*^-13 \
+ 1.0496562838355843290006324472184756353456126439`26.704020279365512*^-12*
        I}, 
     {-4.977089135663655915078786467442876321707903`26.209960530884487*^-16 + 
       1.164966747650867384655190802631869443526694`26.579308205295924*^-15*
        I, 
      -1.33266270454417845571370384361651384809284714`26.209960502438516*^-14 \
+ 3.1193086848773617885123744517347578054100067`26.579308177625055*^-14*I}, 
     {-8.5513777578799109548851772357980817771252`26.200184775442267*^-18 + 
       2.00158575886203455141171888995221686416297`26.56948689158952*^-17*I, 
      -3.287301116268628002237604558654595784459107`26.200184769923954*^-16 + 
       7.6944502812443255103506584789024154637155`26.56948688518297*^-16*I}, 
     {-1.199848752820032947653019401938371547991`26.210790823164647*^-19 + 
       2.808436540205381969689912428959973842404`26.580335105133692*^-19*I, 
      -6.7391684458380818326597293691117361435457`26.210790818937472*^-18 + 
       1.57740939175936292510559799298623262362609`26.58033509443097*^-17*I}, 
     {-1.376196662791207249078803586724669024`26.187574145637456*^-21 + 
       3.2212068272835400513323897566864302183`26.556943812973568*^-21*I, 
      -1.149330420092251880484477658503711292446`26.18757413194282*^-19 + 
       2.690190360218533082827809121693895361097`26.55694379900516*^-19*I}, 
     {
      -1.291349564401590928864659924427836751254491575716361415`26.1125039476\
8108*^-23 + 
       3.022608719907300764241456044507556457833257346155722689`26.4818282964\
80906*^-23*I, 
      -1.6318953119452083049954188511067055697`26.112503932105714*^-21 + 
       3.819710120200629425755696078590256897`26.481828279139027*^-21*I}, 
     {
      -9.919618732055129713991455470864158570359622848479093`26.1745444475465\
45*^-26 + 
       2.321844286334642808032241352828227725140467488967258`26.5439669769005\
35*^-25*I, 
      -1.930275083375221326262955787780211783263121737513346445`26.1745444350\
42733*^-23 + 
       4.518115357504625172523591740880789213071530820559664024`26.5439669452\
29055*^-23*I}, 
     {
      -6.24109354201467269420054189991874508255137794275`26.04685442074033*^-\
28 + 
       1.46082705116274329945283703157039379174429152862439`26.416292631070185*^\
-27*I, 
      -1.9030288570650447601537174140628223138544771991310174`26.046854389083\
926*^-25 + 
       4.4543412381647000294645459027422851562529064842732177`26.416292599482\
343*^-25*I}, 
     {
      -3.21756493325984108310145183860885563552440300455`26.083728070382236*^\
-30 + 
       7.53122167090821704646839387368276555834672049799`26.45306873742454*^-30\
*I, 
      -1.5644113410204642180666008267301035038812972895578`26.08372802926026*^\
-27 + 
       3.66175316989521378851076260045248314592036685350455`26.453068688056266\
*^-27*I}, 
     {-1.35971992366451648618369286356993173756918096`26.1012180784427*^-32 + 
       3.182640402875404054668728082784858505651167451`26.470599972144658*^-32\
*I, 
      -1.07271664960975657951881587466303053027109037928`26.101218047156067*^-29 \
+ 2.510863664249361027041188940552123265380255156683`26.47059989481266*^-29*
        I}, 
     {-4.711470066259883027190677980867124074515223`25.969210506055287*^-35 + 
       1.1027943864648742259267434772684684575677838`26.338662809752577*^-34*
        I, 
      -6.137224102643581396101880003662866505112532058`25.969210424761947*^-32 \
+ 1.4365147594464077451111120542539668932115647812`26.33866273337468*^-31*I}, 
     {-1.3389280998164363472372198245788263774822`26.048720945406917*^-37 + 
       3.1339738374477027557794411126270390401929`26.41809500973989*^-37*I, 
      -2.930329704331588159072098209643006642431986`26.04872086220492*^-34 + 
       6.8589020050666683693878345724053925409230525`26.41809488079122*^-34*
        I}, 
     {-3.1213643110352978124506836022320318225`26.017327486379646*^-40 + 
       7.3060488380733230884809122392652279467`26.38672569731911*^-40*I, 
      -1.16790415792589060174978891981253956257318`26.017327393456107*^-36 + 
       2.73366514310061369232265014805011812735231`26.38672552512318*^-36*I}, 
     {
      -5.97031322334184485866293163197319840181545665560930388`25.91330917971\
404*^-43 + 
       1.397446617625443011767574151500976671242593310767311488`26.2826978679\
08404*^-42*I, 
      -3.88615179370600726158137943976676463252`25.913308982785605*^-39 + 
       9.09615538839972990643781085768807399008`26.282697685563758*^-39*I}, 
     {
      -9.37094058768024253180686694852798890284251080018294`26.008100430675707\
*^-46 + 
       2.193417453714878173086561921827003357027524357233211`26.3775553051330\
93*^-45*I, -1.079739669888963981285914794181676035`26.00810029974275*^-41 + 
       2.527302158458212247514213722944341679`26.377554984352464*^-41*I}, 
     {
      -1.20715045743295449205324863428375879622179249074`25.9536176495541*^-48 \
+ 2.825527339351956438536316443731201537400800816898`26.323051120915032*^-48*
        I, 
      -2.5053079517913043636788203475138470219254313131752616`25.953617333202\
093*^-44 + 
       5.8640711004123886452295863793046307931297681938049836`26.323050754718\
07*^-44*I}, 
     {
      -1.276388264753109035784761869647001268020601889`25.88427345442678*^-51 \
+ 2.987589422247489132116533664965580138928390018`26.253599717208395*^-51*I, 
      -4.855059393546020914703964544008543348115203933781`25.88427306494321*^\
-47 + 
       1.13640374869374717756210033100610380343677100554101`26.253599296531682\
*^-46*I}, 
     {-1.107877974879300963157624598677785953231592`25.928534869290843*^-54 + 
       2.59316432960984476340666467195532901776109`26.29801739392226*^-54*I, 
      -7.8588995621035224354276431920831237579194748674`25.92853460253314*^-50 \
+ 1.83950024068792796445957324641245507653690865049`26.298016728116156*^-49*
        I}, 
     {-7.89455841739845902836246981854181623855`25.84431617087085*^-58 + 
       1.847846762027123545466798462429506617789`26.213740773859875*^-57*I, 
      -1.06267344717189619529929407882309031394838342`25.844315211285174*^-52 \
+ 2.48735595409766535872668884591804851379321351`26.213739881840702*^-52*I}, 
     {-4.6187551837885576823560663603023321`25.92575195679391*^-61 + 
       1.081092995923663827325906169801766365`26.295208112511887*^-60*I, 
      -1.20044287666658638391428704922936064927809`25.925751409752593*^-55 + 
       2.80982718141423966259262805998466700159566`26.2952070177484*^-55*I}, 
     {
      -2.218776929362625487873823012620711223108404081945643`25.84260516364303\
*^-64 + 
       5.193399741710056975581431901944184787374654558183551`26.2119658555636\
44*^-64*I, -1.1329627293721891628549901548268400363`25.84260426087114*^-58 + 
       2.65187918092283778126216285191879907736`26.211964665230415*^-58*
        I}}|>, 
 "S0" -> {3.82062467108374694275766179240699466416`23.992840913724706 - 
    8.94277875229093084400444202649745272356`24.362153469291446*I, 
   1.82883110029865894416835462968262007458`24.07740664010821 - 
    4.28066960595753281285880833001032199026`24.446716847147467*I}, 
 "T0" -> {4.6284893449005273469596295311094478754`21.313877169185393 - 
    10.83371430908977538020687226006533017803`21.683215145627294*I, 
   2.60848808106999996993241886670550962129`21.14286359938621 - 
    6.1055805778430558345726032667059079243`21.512201581121*I}, 
 "Sc" -> {-0.09051583591916710236145987745435361902`26.862960449049172 + 
    0.21186668775139587997070538069449301039`27.232293502154228*I, 
   -0.02822745641431498969657539311285055412`26.871129476744713 + 
    0.06607084421656900435268984821779836615`27.24046476595874*I}, 
 "Tc" -> {-0.89101944460920542942830918188938140438`26.908133429627497 + 
    2.0855725026947060657607623930959211338`27.277476637255393*I, 
   -0.79462136309075793412616389354122722162`26.901711825074006 + 
    1.85993748502618170069799862348075984512`27.27105703251309*I}, 
 "kappaFit" -> {1.00919554271440185716689589202346665425`20.842680192118333, 
   1.01730581882157043442755094021462408655`20.90567825506541}, 
 "kappaFitIm" -> {0``20.83870507218443, 0``20.898226922199093}, 
 "residual1" -> {0.00197341832424503299037901769817793046`18.8022782762994, 
   0.00736590428434676248813737308589082154`19.13641155267764}, 
 "residualMinus1" -> 
  {0.41122743599393280400143650518911625733`21.140803837954792, 
   0.83252672989715576450092914660384839631`21.202116325301866}, 
 "neutralOnly" -> 
  {0.21144832150906462429749211924331080328`20.842205713506086, 
   0.42631437131838933936672347142414663426`20.905226799233382}, 
 "residualP2measure" -> 
  {0.1136196488243092698660105936221843678`22.384374698810678, 
   0.10536546507019017016314327282421077146`22.115122059542628}, 
 "chargedFractionS" -> 
  {-0.02369137083897111820852764036812356102`23.803161225972328 + 
    0``25.51734764242016*I, 
   -0.01543469837630455812783982962137576134`23.887687779820226 + 
    0``25.787958113929445*I}, "chargedFractionT" -> 
  {-0.19250761495019811320703806744969664303`21.124410102771623 + 
    0``21.928778819815022*I, 
   -0.30462909486050049796849690277703470806`20.953396652914144 + 
    0``21.55844192879989*I}, "time" -> 1130.895005`9.504967279353515, 
 "kernels" -> 8|>


==> anc/paper_scan/point_B_b1.250000_N7_h0.125000_P5.000000.m <==
<|"b" -> 5/4, "Ps" -> {3/10, 9/20, 7/10, 11/20}, "ws" -> {1, 2, -1, -2}, 
 "lams" -> {0, 0, 0, 0}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 7, "hstep" -> 1/8, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.0625`40., 0.1875`40., 0.3125`40., 0.4375`40., 0.5625`40., 
   0.6875`40., 0.8125`40., 0.9375`40., 1.0625`40., 1.1875`40., 1.3125`40., 
   1.4375`40., 1.5625`40., 1.6875`40., 1.8125`40., 1.9375`40., 2.0625`40., 
   2.1875`40., 2.3125`40., 2.4375`40., 2.5625`40., 2.6875`40., 2.8125`40., 
   2.9375`40., 3.0625`40., 3.1875`40., 3.3125`40., 3.4375`40., 3.5625`40., 
   3.6875`40., 3.8125`40., 3.9375`40., 4.0625`40., 4.1875`40., 4.3125`40., 
   4.4375`40., 4.5625`40., 4.6875`40., 4.8125`40., 4.9375`40.}, 
 "IS" -> 
  <|0 -> {{-0.08949393909867203106849737598990359593`23.079716347883405 + 
       0.20947477596730410319312758630332684445`23.44905448464326*I, 
      -0.03250096642905969270370788247759570145`23.150916660704592 + 
       0.07607367303322973577261279367142811182`23.520254582509224*I}, 
     {-0.09653888676243560212217522885782618754`23.227758543307147 + 
       0.22596459470174569007116533994259193304`23.5971280785129*I, 
      -0.03368203042249897915605654312705496109`23.13330998377516 + 
       0.07883814086111211781139080424983517795`23.502692387188592*I}, 
     {0.51932057329387744995802512466579806451`23.751112128039964 - 
       1.21555226914311926599893803998495520694`24.120532032243315*I, 
      0.37305360574675975310437939567351639289`23.932531962503248 - 
       0.87319120461820258173686512406618493118`24.301970200682113*I}, 
     {2.43448152953508974039840535318297933928`24.144629599501204 - 
       5.69829061198927496462531653303684830165`24.514007722560116*I, 
      1.51035483808200999031840620238970804734`24.252128303392393 - 
       3.53522534067402086050647752915991047677`24.621513028253872*I}, 
     {5.44700083788779528544837519367176618152`24.24013673147269 - 
       12.74957043685648525309774049152611995681`24.609542894912558*I, 
      3.04984840119682791978895591337169983785`24.30934367526079 - 
       7.13865449447431958202401520001339194115`24.678756660559337*I}, 
     {7.81617335349323874197127493051145695958`24.16859155581955 - 
       18.29499493076736623909060726040034638487`24.53771557576187*I, 
      3.92160132395011587980989157685753570349`24.218845190074955 - 
       9.17913064326971039767450137360404326746`24.587951173431502*I}, 
     {7.32963806801682732992453067975032108964`23.987569370882422 - 
       17.15618183401686311203840383030481066584`24.356902182573428*I, 
      3.2514082206566358745398712654107683142`24.02619807802116 - 
       7.61043725932504058600244640342760703836`24.395530660495385*I}, 
     {4.55303542164607036325534365716067153154`23.907744845347697 - 
       10.65710241973987337017589145861492201005`24.277129475649858*I, 
      1.75800378870243455934897904759086535179`23.940086884902524 - 
       4.11488703589290039031357432962262168224`24.309473753556198*I}, 
     {1.94921036015063479395675741602457860464`23.78983506243055 - 
       4.56243637969178566077570438331731571663`24.159120784324283*I, 
      0.64408537254349740073799976106067030603`23.82203813279591 - 
       1.50758409425481132095429780974844576211`24.191320627422527*I}, 
     {0.57517493885266287117721085710753973624`23.530386126095717 - 
       1.34628828132515647092779668837732437829`23.899671709749136*I, 
      0.15977091945354713710304861577694595559`23.55952319040018 - 
       0.37396920836976092993278211783624894467`23.928805927564174*I}, 
     {0.11307194354903257220717388955501689934`23.359745380057472 - 
       0.26466283953605433052166377074584147147`23.729078349011832*I, 
      0.02592122303268737802731000550254624668`23.389249413038367 - 
       0.06067273876037581933832174450144353456`23.758582092153645*I}, 
     {0.01501812349587006362232064623199289367`23.092669335116177 - 
       0.03515230289816764420929448912803936633`23.46200826195043*I, 
      0.00278837450898610603221492927866448431`23.121957484357015 - 
       0.00652663332808280990385807455826239751`23.491296420720293*I}, 
     {0.00145292814681782061026188638667808188`22.970542928822848 - 
       0.00340080905049545936399247204696304383`23.339881262244557*I, 
      0.0002143680103031705025160156205472435`23.001371091938502 - 
       0.0005017623694416162267059981426631262`23.37070932216085*I}, 
     {0.00010999317986843061047505172581760048`22.948638291868605 - 
       0.00025745650423842814380274224235602089`23.31799304653146*I, 
      0.00001265228832239683279294421149008602`22.982074869404357 - 
       0.00002961468998348226474775547965430927`23.351430553798995*I}, 
     {6.77347774457803259524623997911246`22.84028348553438*^-6 - 
       0.00001585440027956103022901131968841604`23.209624288805788*I, 
      5.95937176217302829972273847669666934021038805090304`22.874846058714837\
*^-7 - 
       1.3948855948900756559573859675604732879924994691301376`23.244186669760\
78*^-6*I}, 
     {3.444748649379475377004139381935736247679842145796096`22.62198675697270\
6*^-7 - 
       8.062981234928638712752862872168155807810170547863552`22.9913236048146\
9*^-7*I, 
      2.27424285834186381210840849143987519140519181733139`22.654768548825697\
*^-8 - 
       5.32322655639450250923243168017290245037091545194554`23.02410527600287\
*^-8*I}, 
     {
      1.45277509800990602173135962827790446637429901694549`22.580134366335137\
*^-8 - 
       3.40045081545660803337162512369134471185986671919743`22.949472321279167\
*^-8*I, 
      7.06135105580852996039661489540954413339055039973`22.61466313141644*^-1\
0 - 1.6528213478357519977551823164818788975061108162026`22.9840010550312*^-9*
        I}, 
     {
      5.080472054146003468031952381188491431862455464675`22.648289927365425*^\
-10 - 
       1.1891651614273117872366255663064130943117929056289`23.017626859671765*^\
-9*I, 
      1.78377291041849123894166480522942445405763427666`22.68472535828034*^-11 \
- 4.17520375736823505628671434585468360266488168991`23.054062243153485*^-11*
        I}, 
     {
      1.47119851664720041402783326633591309963472275826`22.42173559265639*^-11 \
- 3.44357375238917583670621697472035370457299263897`22.79110019168554*^-11*I, 
      3.661036010913707244865463012620656790457447928`22.458316727455543*^-13 \
- 8.569236150716727186763785485624115065824818411`22.82768332110131*^-13*I}, 
     {
      3.522092321272327710311875832355036999992870379`22.28176185954013*^-13 \
- 8.24401638105602966648739674260985980865457536`22.651097468543547*^-13*I, 
      6.0952898870175524757057311563791739096405265`22.32067111067083*^-15 - 
       1.42669939036991418831496522146202246292863369`22.690006512050473*^-14*
        I}, 
     {6.9608302176775239322315409707151180904026539`22.136925797911314*^-15 - 
       1.62929284941495717702174767165525270404291678`22.50629865825167*^-14*
        I, 
      8.22032067093525607954578435270845684554164`22.173246870557332*^-17 - 
       1.924096590524433767295709168647697916112552`22.542622635291472*^-16*
        I}, 
     {1.13431052509154425066506441716389754029588`21.822457781135782*^-16 - 
       2.655033910831980733234711366804391869206179`22.191802110152494*^-16*
        I, 8.969610536553142499624715213444644304921`21.85358409492761*^-19 - 
       2.0994797821859651677066462125564042999783`22.222928684566252*^-18*I}, 
     {1.5226619045934347109996479488162880230681`21.594949447046165*^-18 - 
       3.5640319841882033595593161364607073889682`21.96428823035391*^-18*I, 
      7.9112122520662743230294223338505515253`21.622512105138647*^-21 - 
       1.85174485649158867781385041218457225495`21.991850943044685*^-20*I}, 
     {1.68252106936748839881339910302948825059`21.61687804475642*^-20 - 
       3.938207744743837924276039361561559428`21.98637593411792*^-20*I, 
      5.63617286847946522707414775022368935`21.642139875593536*^-23 - 
       1.319235761469854391059248135908498035`22.011647984981728*^-22*I}, 
     {1.529553879060186105923597073310572397`21.67249917170071*^-22 - 
       3.580163744863117612947096646854573129`22.041754814332343*^-22*I, 
      3.24160402932701353724105715219733`21.70463224560019*^-25 - 
       7.587488992626791083791358185018097`22.073883078776877*^-25*I}, 
     {1.1435052107826127177941150297790442`21.212224719849036*^-24 - 
       2.6765555327945894156735908722638351`21.58155296092592*^-24*I, 
      1.5044982008715143452897303204536`21.238619458928614*^-27 - 
       3.5215169512574178270979957232518`21.60794702572456*^-27*I}, 
     {7.028272779096255916479055152714`21.13226146513911*^-27 - 
       1.64507885189303969868402265135667`21.50161025893819*^-26*I, 
      5.63308760693201894303766367218353983385946548457`21.160970964941527*^-\
30 - 
       1.318513607011171681992700514347324783355282286171`21.530320556473708*^\
-29*I}, 
     {
      3.550578314729124481180839007498595635537720956401`21.013390595030494*^\
-29 - 
       8.31069237227583214579979642893287738501355513839`21.382728511126576*^\
-29*I, 
      1.701084940312955546180102672350640013126768098`21.034227900443366*^-32 \
- 3.981659432607305529678768446386845664623296658`21.40356584314502*^-32*I}, 
     {
      1.4740722893334241200948256116684062365998234622`20.959387690250168*^-31 \
- 3.4503002737121891082319076497731680196007017464`21.328716377050267*^-31*I, 
      4.142453441076152885412573855979626198511792`20.982115641669306*^-35 - 
       9.696070094396941951344769298303920262973484`21.35144360324839*^-35*
        I}, 
     {5.0287080810849311602071024162114258206380422`20.78944584491795*^-34 - 
       1.17704898152803346215880828380512436983113605`21.15877652695918*^-33*
        I, 
      8.133703107628543440123044014185452749391`20.807544844537407*^-38 - 
       1.9038223743582390603519177742918728370233`21.176875210105933*^-37*I}, 
     {1.40953332356978686747824613575351623354742`20.775010703599566*^-36 - 
       3.299236575648863711817551988536468316601`21.14434467606053*^-36*I, 
      1.2875954439933369936974267724888760417`20.793153576871106*^-40 - 
       3.0138216049429428449186658803605961607`21.162487433296942*^-40*I}, 
     {3.24600860060075716036130967836485367137`20.723072601670218*^-39 - 
       7.59779859113247535926658624519377956882`21.09240807682546*^-39*I, 
      1.6432481757548970073087448913305673`20.744045170233548*^-43 - 
       3.8462833007654029327632842634706013`21.11338045687614*^-43*I}, 
     {6.14131653449689230321444955469314864`20.674632168137855*^-42 - 
       1.437472658108895473280438525753471949`21.04396300272846*^-41*I, 
      1.6905954402993727107245045847953`20.697339856408153*^-46 - 
       3.9571070921082280614272294948202`21.066670742424687*^-46*I}, 
     {9.54550240456659665913657489674333`20.31715187915035*^-45 - 
       2.234276418973294413133472702069308`20.686482109379753*^-44*I, 
      1.40208771870955227753675791362790822125307014533`20.33322315451084*^-49 \
- 3.28180895512230388978062789009742335246724259669`20.70255278493518*^-49*
        I}, {1.218860295791177927178988074934`20.296830830047956*^-47 - 
       2.852936075534612590213438473071`20.66616933702411*^-47*I, 
      9.3734659436779624716249707131039618597321997`20.313866486096316*^-53 - 
       2.19400855338842905128794076377369785820562066`20.68320524070254*^-52*
        I}, 
     {
      1.2785638599781660405588925817529698481993596952`20.228190520466615*^-50 \
- 2.9926817483530802880228706040947286140442306046`20.597527274230924*^-50*I, 
      5.051363307758528933717165488514841611128`20.242542099367387*^-56 - 
       1.18235179709268079536560858295694430163812`20.61187919483148*^-55*I}, 
     {1.1017983906100689968201185141164009608895877`19.94820404875364*^-53 - 
       2.5789340971986019590632746843236618292132072`20.317542372671067*^-53*
        I, 2.1943033312872065115226794637217144967`19.963927037817665*^-59 - 
       5.1361153990428974431270567765973052957`20.333265384984816*^-59*I}, 
     {7.799964316526870531260404698389828200458`19.984165339197215*^-57 - 
       1.8257055105776177373418690603823986585237`20.353499694608658*^-56*I, 
      7.68355936534504123603344850319041`20.00445015076984*^-63 - 
       1.798459083259881662066154175488924`20.373785382696695*^-62*I}, 
     {4.53622570818651230759466532807018627`19.887685636933877*^-60 - 
       1.0617756616029823578471039750182159244`20.2569795094764*^-59*I, 
      2.168729399456033346453653348837`19.906667980512818*^-66 - 
       5.076255550489001373163174226306`20.275960225031287*^-66*I}, 
     {2.167254494448428820124273095913148`19.618009694636786*^-63 - 
       5.072803301105941223702796537300074`19.987348650280303*^-63*I, 
      4.934302527122770680601206659848304885913574968`19.633139720147494*^-70 \
- 1.1549518624767766742374592729383850965253293164`20.0024787898445*^-69*I}}, 
   1 -> 
    {
     {
      -0.006545504488071122516989847889269199175867068821808778872`26.9772087\
90659066 + 
       0.0153207926708863288675717824520676439946692048468161069057`27.346551\
76375383*I, 
      -0.0024321015322185187839835704055142070998340861119700961752`26.977210\
25713383 + 
       0.0056927198503297417121120327324388543652900439454240713253`27.346553\
11588509*I}, {-0.03506248134923817477811580647100829051`26.93794276379932 + 
       0.08206930546873682810325151016369758124`27.30729996642319*I, 
      -0.0128083478568496732480961624756652448836563972991435669503`26.937943\
913913386 + 0.02997997210589535242669855872069914435`27.307301258193988*I}, 
     {-0.0584751982678045178484103367051018719`26.924422542557203 + 
       0.13687048732190401589509795663846922459`27.29377871471085*I, 
      -0.02063162232509994770762953894176351374`26.924423205495717 + 
       0.04829158832339821611577678222190122924`27.293780095767016*I}, 
     {-0.07203883152806151269808058624922585893`26.87605538254741 + 
       0.1686183248526935024766254141856612352`27.245398752108922*I, 
      -0.02409654808668053356133822129243135958`26.87605599192117 + 
       0.05640179729352951161096647394639326771`27.245400283525385*I}, 
     {-0.07147595098119621766718503874659083595`26.844163822964415 + 
       0.16730081354814627746152719619603767385`27.213496170506517*I, 
      -0.02223451498207211389088039390694419467`26.844164533453966 + 
       0.05204341312405517639632058249855486667`27.21349797699849*I}, 
     {-0.05687031424360914661876831266920803193`26.844858398397673 + 
       0.13311400141003493667712209933785485165`27.214173686651684*I, 
      -0.01613510354611674364767407041951781664`26.844859286920464 + 
       0.0377667720805711184177840461457915636`27.214175939346013*I}, 
     {-0.03577169731287943579559668478950306563`26.849496459790345 + 
       0.08372933805409872682575371814989245334`27.218787331305382*I, 
      -0.009077423116928645106011034816467601301493459461152535717`26.8494976\
679409 + 0.0212471502867088661596912219785940699`27.218790303236105*I}, 
     {-0.01757216778505197775817816571632581621`26.78687075837616 + 
       0.04113044913550197460543941749248227726`27.15617074589816*I, 
      -0.003911333109960747088073285829435969174759500332949888992`26.7868726\
7839419 + 
       0.0091550962578502034527337604734967605346353231708429589728`27.156174\
186727785*I}, 
     {
      -0.0066845910936769013011673751630656021891441281303343792129`26.641766\
18011598 + 0.01564634695805654931209699947482824375`27.011108172193804*I, 
      -0.0012800390118752145696467617163584952939618637842350052146`26.641769\
269010954 + 
       0.0029961345756200898091731570714114597688598595492070887486`27.011111\
7709269*I}, 
     {
      -0.0019600298193519616161803747566450464935620965570687560981`26.575615\
646148325 + 
       0.0045877610420668151830974696169670821273873149950311039637`26.944980\
054206905*I, 
      -0.000316712124719778697282310345913270464733187100312794307`26.5756206\
2157105 + 
       0.0007413150213296283630926077985729740190103423424358997252`26.944984\
734210063*I}, 
     {
      -0.0004425149338811838444609735413128335395226640570080131541`26.547590\
050570214 + 
       0.00103577647347431210340318292393079889794674640223544579`26.91693229\
9269828*I, 
      -0.0000591855896094053301862099365234505493476073181062644716`26.547597\
15815609 + 
       0.00013853327106602854833545331342343655737513398337737385`26.91693915\
4447725*I}, 
     {
      -0.0000770969309797466303362002913958917883185268234215908976`26.518140\
331629102 + 
       0.0001804576098381703116508401901386787687549533291910599385`26.887474\
434848418*I, 
      -8.3727092380135252883031698120124894748527130526506995`26.518147780530\
228*^-6 + 
       0.0000195976555455729821059180013331706561185460989742868247`26.887485\
242484406*I}, 
     {
      -0.0000104163924358684349887916859975302846268702458461486133`26.524283\
971595825 + 
       0.0000243812206040603144714965836576113229181701418696900697`26.893594\
16230573*I, 
      -9.010727854473696908850386834996952735765029511327825`26.5242924633735\
24*^-7 + 
       2.1091039433822761243167333740679197489840743036471792`26.893615742988\
615*^-6*I}, 
     {
      -1.0986243738662531702198892128804641527206557939226854`26.534389357542\
373*^-6 + 
       2.5715048069804763585887913631908255400356794575095527`26.903678764317\
824*^-6*I, 
      -7.42663999638385265659465312963082000044977082667367`26.53441294062157\
5*^-8 + 
       1.738323025112448179204419433782969736601040851089226`26.9037158478240\
42*^-7*I}, 
     {-9.11192061456889502818656129372441444662753807555449`26.38680978049398\
4*^-8 + 
       2.132789715808812790620320005597009400898578288248913`26.7561688947118\
23*^-7*I, 
      -4.7222828832874069117783779000725578422895305657537`26.386861068505006\
*^-9 + 
       1.10532529799612185041280609250354287697517188390378`26.7562172624565*^\
-8*I}, 
     {
      -5.9853542295605227507098669544388542462280082141676`26.369007544370046\
*^-9 + 
       1.40096720397990724560134954447519087187553177123132`26.73833262463741\
*^-8*I, 
      -2.33312646125030935057027404922008838691441092794`26.369087211855227*^\
-10 + 
       5.461052979631887471776634350750579611599351020558`26.73841798322763*^\
-10*I}, 
     {
      -3.133669156606773613820177925769726495816608411791`26.365463648051712*^\
-10 + 
       7.334850283124873120705124406881724575009950050872`26.73468108368111*^\
-10*I, 
      -9.0141060275622172999879317477440858953082039215`26.365530352696673*^-\
12 + 
       2.10989465843853973352080681934357994802357838866`26.734846235927893*^-11\
*I}, 
     {
      -1.31473756067586265603776049185863357905813957803`26.35438728111294*^-\
11 + 3.07735203916689418320181689204013121682668186264`26.72357320891763*^-11*
        I, 
      -2.738106773071752346358541598596064043677317909`26.35455988979539*^-13 \
+ 6.408973709732195888466808508357467751555891245`26.723854995793264*^-13*I}, 
     {
      -4.43977855585670567426124561309263766907772179`26.278503560478295*^-13 \
+ 1.0392006740334939953417227193058046559891074432`26.64789249670184*^-12*I, 
      -6.5681028091402238561461082269322715414708509`26.278978259198002*^-15 \
+ 1.53736876299289513866828611334634580527836365`26.648331720414806*^-14*I}, 
     {
      -1.21103678512539297767839167780214627876533356`26.272531967421152*^-14 \
+ 2.83462390645927199594726790163310831952917988`26.641619937742075*^-14*I, 
      -1.248627183463149549622933435684776442169841`26.27315232064752*^-16 + 
       2.922610203069162995078919285846226209779583`26.642422789112924*^-16*
        I}, 
     {-2.67580331481023763738599903375870866742295`26.241636270860162*^-16 + 
       6.263142571972915664082442575789222744044471`26.60986263667708*^-16*I, 
      -1.8865103778366592131350688851072831290828`26.242227480159386*^-18 + 
       4.4156771144202801845433665244593152197075`26.61135291198902*^-18*I}, 
     {-4.7998997599946967953864313912719664915552`26.191565423033918*^-18 + 
       1.1234927605341326181193277387444734473723`26.560768854458914*^-17*I, 
      -2.27039882771978607004287768699669984795`26.193739549658336*^-20 + 
       5.31422899229707928908498461224570776182`26.56304699486598*^-20*I}, 
     {-7.00291755741318154640981638291273107742`26.16233326667605*^-20 + 
       1.639144059620897833439594185817782412765`26.531525040134884*^-19*I, 
      -2.180477393859609851537854990108388585`26.16614211630302*^-22 + 
       5.10375359695493067697289952481319793`26.535444650045363*^-22*I}, 
     {-8.32210247812909123864811189148918131`26.215206353076827*^-22 + 
       1.9479202387783883546139255267285353025`26.578027198100166*^-21*I, 
      -1.67358451756785585043223770329590495891597913253851721`26.21866255494\
918*^-24 + 
       3.91729032614542007833468387170136174393628640803553367`26.58668613612\
8332*^-24*I}, 
     {
      -8.06522512774765645042080088885447714575778831590466977`26.07500933845\
9985*^-24 + 
       1.887794015746795158104403752620583955026570800873207908`26.4423543634\
92132*^-23*I, 
      -1.027812796375413338236005369737522917350849551096213`26.0840824119085\
04*^-26 + 
       2.405759065088049444260563397521591531021415112278344`26.4530381648201\
85*^-26*I}, 
     {-6.380586667655217143205957664268301201743436928793156`26.1219370018033\
7*^-26 + 
       1.4934776323493810454120549003066757704232493422107445`26.491815200836\
918*^-25*I, 
      -5.055722461910534128529812613952312600080291289272`26.144274642472908*^\
-29 + 
       1.1833721263446890817405570924095090403517844185629`26.513707747269574*^\
-28*I}, 
     {
      -4.1240593762818073128243953556478125305075076094631`26.110417849770545\
*^-28 + 
       9.6530158647951432623941507410773765691146076030238`26.450985724978924\
*^-28*I, 
      -1.993497859657637737567255256004017613875135312`26.126618308211*^-31 + \
4.6660983050781852895604783280250101416016396942`26.490013019382367*^-31*I}, 
     {
      -2.17927275405997552867393949094056902833729116414`25.967524821798488*^\
-30 + 
       5.10093394620884521056793968230751701200527155526`26.328036871606862*^\
-30*I, 
      -6.3054298998067257380899086087666043909556111`26.009940616653587*^-34 \
+ 1.47588599735594154829425118910025722491152378`26.37743343018763*^-33*I}, 
     {
      -9.42055856052751565680659476995203346664996049`25.952622678724612*^-33 \
+ 2.205031328185946733521485107750725608403938201`26.321805567379744*^-32*I, 
      -1.60079859406817814899437674789317601257885`26.04245116111233*^-36 + 
       3.74692331389604459368387440448894921897351`26.41173372699978*^-36*I}, 
     {-3.333024281201399870784697093391298507649429`25.963702601614884*^-35 + 
       7.801472609541310760244900850527102067725305`26.228378211614437*^-35*
        I, 
      -3.26362825290127869203779004686684544519`26.030991187215584*^-39 + 
       7.63904018531690555107028961836650046945`26.37498727107205*^-39*I}, 
     {-9.655716508076514202503246647013259603597`25.739360658535453*^-38 + 
       2.2600737800836624147592694936400916260633`26.0984257215436*^-37*I, 
      -5.345576780799848522037632772933510955965887996752463224`25.9122194749\
9328*^-42 + 1.251217132524996564795401962654540181`26.278701501507676*^-41*
        I}, 
     {-2.2912714645616538558198905134564692511`25.657422760628716*^-40 + 
       5.3630847133697259969188266049155771557`25.99876177458037*^-40*I, 
      -7.036886281835785295037820141528035657417744166617689`25.9104021921159\
74*^-45 + 
       1.6470949789903924290923008709915826915560069372197184`26.270184117524\
575*^-44*I}, 
     {
      -4.45507467382333171877640581175349714597820944397218082`25.69636095083\
8898*^-43 + 
       1.042780973343702803793300905232012506441154557627019671`25.8280965494\
91775*^-42*I, 
      -7.447306955142161903326304076426387478311380775547`25.91471710959252*^\
-48 + 
       1.7431604549981180372796828408038900767546983159928`26.196676417533606*^\
-47*I}, 
     {-7.09973614792891719498273359825419373402865772545598`25.27241660438804\
5*^-46 + 
       1.661805988196187042255184671228210162064334143274953`25.6608978748622\
7*^-45*I, 
      -6.338308212931146136971490504571038525895159573`25.6978134032774*^-51 \
+ 1.4835816886455241225423881113374169204994150553`26.07644912537874*^-50*I}, 
     {
      -9.27567120427635197614854843015157661756363643275`25.292300925496438*^\
-49 + 
       2.171118141665299050602309726274325713132706648554`25.49700388027924*^\
-48*I, 
      -4.339204872550438534191746408150593293932042`25.758078760834696*^-54 + \
1.0156598063602556439411674350301189775317893`26.031659720930993*^-53*I}, 
     {
      -9.93707486989898131754870999662122677075789241`25.130819126207946*^-52 \
+ 2.325930172597916532734074698786175204663326511`25.29306745912284*^-51*I, 
      -2.390033410032081148015605831805285561416`25.6336055402391*^-57 + 
       5.59425272999600326426366897266001770904`25.871258380260592*^-57*I}, 
     {-8.73101885408186166241706057690164136773744`24.69098851700876*^-55 + 
       2.04363361010248009671281728917669520318776`25.086794828248504*^-54*I, 
      -1.059346377676700987193559759687478606`25.307273202762914*^-60 + 
       2.479568419610382863222029563707383039`25.696296607966794*^-60*I}, 
     {-6.292713667812093113534679273896133373`24.87319388512023*^-58 + 
       1.472909561325690355822516762142823141211`24.86470328801421*^-57*I, 
      -3.779077660928838815891508175571374118734648546852013`25.48182986917871\
*^-64 + 
       8.845531377418816963482353008629521331391636664470146`25.5464951609630\
55*^-64*I}, {-3.72085716897060991657383551914899964`24.343515042006292*^-61 + 
       8.70925707066146475649116183584581236`24.688241320271125*^-61*I, 
      -1.085207611713189065522027367722352683806070203757`25.035319093882574*^\
-67 + 
       2.54010074459898921278997818282848336147523284375`25.382827754052936*^\
-67*I}, 
     {-1.805253444807413463426077185737152677109683897949787`24.1985759796781\
7*^-64 + 
       4.225482359183005582357867390674911312061462249703613`24.4850405706148\
63*^-64*I, 
      -2.50886472256231896291178791436578424821407115`24.897014313153004*^-71 \
+ 5.87239628721195364779834287735951210637569734`25.191510205630063*^-71*I}}, 
   -1 -> 
    {
     {
      -0.0065463272749775939303690924189735296000135959127053565952`26.977210\
654403226 + 
       0.0153227185342982846387644487350540258836400923078633193472`27.346553\
482178834*I, 
      -0.0024321504122953929549952969969823167905284104380102221494`26.977210\
663539406 + 
       0.0056928342619117505490651492930995948226228748733177487434`27.346553\
49060267*I}, {-0.03506692263808977822600931057633019833`26.937944230009496 + 
       0.08207970101056419105282706168959103161`27.307301613221973*I, 
      -0.012808606622728505156003673047870051772401448049975492608`26.9379442\
33475736 + 0.02998057778852640225156679231767698412`27.307301617115105*I}, 
     {-0.05848269233031170541350695714798134707`26.924423387857573 + 
       0.13688802836524827274047339998423226008`27.29378047565869*I, 
      -0.02063204236193325038935624708849564953`26.924423389556196 + 
       0.04829257148630779689121661601613802598`27.29378047919706*I}, 
     {-0.07204817173701887494469924800419517646`26.876056159958516 + 
       0.16864018709496975396449396228410996398`27.2454007058033*I, 
      -0.0240970421669657058427438599054455036`26.876056161242044 + 
       0.05640295376689618523335413643563409103`27.245400709028555*I}, 
     {-0.07148530366985045168916517588277115117`26.84416471353894 + 
       0.16732270500113481498174231531279061567`27.213498434864412*I, 
      -0.02223497312768544515643930369468998542`26.844164726764344 + 
       0.05204448548661603269959640138611298574`27.213498468490993*I}, 
     {-0.05687780256031381390982959197453283064`26.84485953181233 + 
       0.13313152900441596977012333584316742465`27.21417656020632*I, 
      -0.01613543686491910696673853728965298812`26.844859533498234 + 
       0.03776755226615858891540013367750825668`27.214176564480073*I}, 
     {-0.03577642610273265328221393484109505885`26.849497999969916 + 
       0.08374040653767510672012890659830011466`27.218791119975787*I, 
      -0.0090776107994943226601339692159486437766947565397335867392`26.849498\
002722157 + 
       0.0212475895875575518766238489255899688200000000000000000001`27.218791\
126745323*I}, {-0.01757449666715572027916478886008943927`26.78687320602219 + 
       0.04113590025388886173903155785061034677`27.156175132270363*I, 
      -0.003911413983506361417300428773438343527501882067841620285`26.7868732\
0981634 + 
       0.0091552855552263147534953390873920582942117030495352490277`27.156175\
139069305*I}, 
     {
      -0.0066854788816518902024572580394205918516395657877545549825`26.641770\
116613042 + 0.01564842496679144503876422625962222172`27.01111275842859*I, 
      -0.0012800654805888607476884442714662735726484602783497193359`26.641770\
12265895 + 
       0.0029961965298475717699431334718729544391730130878887462195`27.011112\
765472287*I}, 
     {
      -0.0019602907554712691063236423602582276630141934415289169425`26.575621\
982776386 + 
       0.0045883718044903291270263952071245340121813105811393545069`26.944986\
014593205*I, 
      -0.0003167186785294942190302939162868577948420827868663195096`26.575621\
993101603 + 
       0.0007413303615620029556033964064725887782136437395163823618`26.944986\
024305408*I}, 
     {
      -0.000442574034483704952088832550245028225403114729800206714`26.5475990\
8700368 + 
       0.0010359148078196021456439217503378246522685656890992948188`26.916941\
014797086*I, 
      -0.000059186816629752225694330004513803168759663686167110387`26.5475991\
0888253 + 
       0.0001385361431019994968340511919096834564229512275153931908`26.916941\
035898994*I}, 
     {
      -0.0000771072726501179980915683277548681825576829428137443828`26.518149\
811049003 + 
       0.000180481816159916653380760695805328126651493626890380008`26.8874881\
88580086*I, 
      -8.3728833822666374537975127193465902523564086489217834`26.518149820118\
6*^-6 + 
       0.0000195980631578512442621505989403718125302426082081810302`26.887488\
201738645*I}, 
     {
      -0.0000104177975939191225312141625353426475842306767070012637`26.524294\
768915357 + 
       0.0000243845095996149954965519285606362689536253010948139845`26.893621\
602298566*I, 
      -9.010916157107479164257856377718131605968162525932975`26.5242947782879\
17*^-7 + 
       2.1091480186039311923145414340082458593589803727006683`26.893621626115\
46*^-6*I}, 
     {
      -1.0987736141374487076680022276084942471193918265788984`26.534419285633\
735*^-6 + 
       2.5718541275343466798637582565886882839100858720668874`26.903725825308\
9*^-6*I, 
      -7.42679616055083392050701722922800370655401174142795`26.53441932819886\
*^-8 + 
       1.738359577815594314756846143156290972206383423826308`26.903725892241*^\
-7*I}, 
     {
      -9.11316862912409145884906773881637780763310120065195`26.38687483913601\
*^-8 + 
       2.133081833433745433936296741698983514902765016146631`26.7562302489521\
14*^-7*I, 
      -4.722382936004073218959563751674754063599475733604`26.386874886146195*^\
-9 + 
       1.10534871692328013195759897565052171419543866257464`26.756230293285576*^\
-8*I}, 
     {-5.9861817129237906329530328081221068536431452820074`26.36910843509985*\
^-9 + 
       1.4011608896013950844745687037434606048212176136926`26.73844072275895*^\
-8*I, 
      -2.33317633032485626366829743448738353892928287029`26.369108512863306*^\
-10 + 
       5.461169706120000748016749838241622042990332974143`26.738440806078014*^\
-10*I}, 
     {
      -3.134106877218081139249191415323878484012780837676`26.36554799034419*^\
-10 + 
       7.335874837725032360596007612263280900040211303455`26.734889910766377*^\
-10*I, 
      -9.0143005996425077569727986054408198896483241717`26.365548040337828*^-\
12 + 2.10994020112370794127030071885041557547913720659`26.73489003455886*^-11*
        I}, 
     {
      -1.31492325306157055908103056400236083288771813195`26.3546051299498*^-11 \
+ 3.07778668168332325838704267067299510293402692536`26.723928862900745*^-11*
        I, 
      -2.738166509313254919262605458178348549197254088`26.35460524574206*^-13 \
+ 6.409113531891460592371188185857669848344778957`26.723929051965616*^-13*I}, 
     {
      -4.440412989863581936604442165564953174912447247`26.279101538935244*^-13 \
+ 1.0393491733875227824716477227739035622737041242`26.648445781387096*^-12*I, 
      -6.5682477329005677352977094476415657366184458`26.279101823568592*^-15 \
+ 1.53740268470037177808427980865824669926612982`26.648446044733753*^-14*I}, 
     {
      -1.21121194640692662245897514175533348480947444`26.273311830045426*^-14 \
+ 2.83503389925405725285618321651195363475147371`26.64262927821884*^-14*I, 
      -1.248655060718808095812396386375005377662939`26.27331216154683*^-16 + 
       2.922675454212899318504879216348447619199914`26.642629707375747*^-16*
        I}, 
     {-2.676195155447269987452160427905084642466388`26.242377893078896*^-16 + 
       6.264059737207610928722618906742394473001815`26.611732554389146*^-16*
        I, 
      -1.8865530092679237781702751205079945106097`26.24237817396447*^-18 + 
       4.4157769000549639393098675005979061074337`26.61173326351147*^-18*I}, 
     {-4.8006115013383133604856233930485300142263`26.1942880042354*^-18 + 
       1.12365935489795469319872468756564246021031`26.56362177470909*^-17*I, 
      -2.27045076763624713649261384115547211164`26.194288923735733*^-20 + 
       5.31435056591953931365579205244802028877`26.5636227383727*^-20*I}, 
     {-7.00396906817118454947793224681968116749`26.167094833314973*^-20 + 
       1.639390182411645746358291917441939048811`26.536425228458572*^-19*I, 
      -2.180527895060466547173399081011776971`26.16709626601802*^-22 + 
       5.10387180303505273429226339249318037`26.536426703106343*^-22*I}, 
     {-8.323367739443624601319493564815313534`26.2195173649212*^-22 + 
       1.9482163932812198270041352175626134402`26.58884384880474*^-21*I, 
      -1.67362375744462588899043672959175819549888258655583466`26.21951851669\
3277*^-24 + 
       3.91738217330823549202907540573657077312189199150917951`26.58884676042\
8503*^-24*I}, 
     {
      -8.06646652084629470745899983829058241097461497719863862`26.08632082315\
1677*^-24 + 
       1.888084583514672597513191248257464175759276582828917543`26.4556800944\
4114*^-23*I, 
      -1.027837189461058789914049592373276910936462051815748`26.0863235295366\
67*^-26 + 
       2.405816160978589009005622493735381810210403863753605`26.4556832901856\
4*^-26*I}, 
     {
      -6.381580709232236035458857803186963927343475748845503`26.1498347771590\
15*^-26 + 
       1.4937103035657174240206102341932756163514503517205903`26.519153561411\
66*^-25*I, 
      -5.055843890960883893817566739200659767448839033962`26.14984082381322*^\
-29 + 
       1.1834005487421990344723324209096471730530221728968`26.519159482961797*^\
-28*I}, 
     {
      -4.1247095114423181813037851297540938555191143402985`26.1305753487889*^\
-28 + 
       9.654537609378833201880744123053054771383746457556`26.499868720425653*^\
-28*I, 
      -1.9935463028715388891571459973160630852972560294`26.13057919914589*^-3\
1 + 4.6662116941130325722881100125382762826341822928`26.499878375885103*^-31*
        I}, 
     {
      -2.17962028405456395955526296818733239096570676064`26.020602463123154*^\
-30 + 
       5.10174739534843515852455046364399660450876340128`26.38997901890751*^-30\
*I, -6.3055848825639054946329774158350122056123953`26.020611841011362*^-34 + 
       1.47592227353136302589205357865021514383281738`26.389990077755332*^-33*
        I}, 
     {
      -9.42207775837349897308185801304851375010314103`26.066479311064793*^-33 \
+ 2.205386920566439110682735973056674128237179987`26.435792228237016*^-32*I, 
      -1.60083837891366036783536517079884167384935`26.0664985808032*^-36 + 
       3.74701643664467110113653001841448203259286`26.435811522996865*^-36*
        I}, 
     {-3.333567631267112801880601726886902939666372`26.048230725916447*^-35 + 
       7.802744406653308986178297145583476313159932`26.41750040542671*^-35*I, 
      -3.26371024002447679336871183942001042897`26.04824305297116*^-39 + 
       7.6392320891981861648520193616176227936`26.417531712649296*^-39*I}, 
     {-9.657307143086068691963776924778293632152`25.964104276265264*^-38 + 
       2.2604460934667003522495678940184696879864`26.333487018524707*^-37*I, 
      -5.345712471236009969324748830030195100717580876820821466`25.9641390336\
5496*^-42 + 1.251248893026324466138607173704458254`26.333523844450163*^-41*
        I}, 
     {-2.2916527460543798974173953607766127206`25.99695629268788*^-40 + 
       5.3639771632503956477463642838427507982`26.36625296308667*^-40*I, 
      -7.03706670290138029599215186031310292908275026052058`25.99701073580326\
*^-45 + 
       1.6471372094058551181291754719249614856005736201571848`26.366314080491\
45*^-44*I}, 
     {
      -4.45582326525725887490319992429849911123182318785620207`25.98440781288\
4136*^-43 + 
       1.042956193056336126495093424812478858928936031937844006`26.3536341747\
8183*^-42*I, 
      -7.447499751606558932077458099966060010320537618412`25.984446609430375*^\
-48 + 
       1.7432055820721898670142757433014812526368644285449`26.353731216068827*^\
-47*I}, 
     {
      -7.1009403270558623592730891437856673909566340581788`25.901834636303615\
*^-46 + 
       1.662087845443037276288746389620201725715323976042884`26.2712224050945\
55*^-45*I, 
      -6.338473830998275735774348360116596797450953407`25.90195549943381*^-51 \
+ 1.483620454184126529903933183886303389234769927`26.271336474187017*^-50*I}, 
     {
      -9.2772586308976241302501749352971858643215134509`26.002654275434494*^-\
49 + 
       2.171489704074110770022790860638898965280815795018`26.371824537756027*^\
-48*I, 
      -4.339319271549470171798752248010070212154948`26.002792306453657*^-54 + \
1.0156865832626184003881208048729378128099012`26.372041511886252*^-53*I}, 
     {
      -9.93879020814930952774797749617885568878463571`25.92255835610989*^-52 \
+ 2.326331674754726815609926585493706282741760797`26.291752747001592*^-51*I, 
      -2.390096963559980128623001023036678592174`25.922714825789726*^-57 + 
       5.59440148712025826667435070550140392665`26.292023169301128*^-57*I}, 
     {-8.73253851366906015589160035534924549235558`25.82101210785508*^-55 + 
       2.043989310560836269177515792898759983130071`26.19038713953315*^-54*I, 
      -1.05937477953439954628800821557281175`25.821352625760717*^-60 + 
       2.479634898668499874854917812850585458`26.19070593383094*^-60*I}, 
     {-6.29381764775883951541489181936837742892`25.96874980261152*^-58 + 
       1.473167965363266717654135577754600795955`26.337467250677793*^-57*I, 
      -3.779179783376696839436897746961780827040816749749551`25.9690328352122\
64*^-64 + 
       8.845770411224924282390438310406321519309654224379288`26.3381763582659\
47*^-64*I}, {-3.72151492440484835264972547934232601`25.88499746915132*^-61 + 
       8.71079665170590240980683639996207023`26.254327607272067*^-61*I, 
      -1.085237160045856355884228662870641545726913036268`25.885755238307635*^\
-67 + 
       2.540169907163829091065608813768215394232831882248`26.255130894298322*^\
-67*I}, 
     {
      -1.805574899141991385027541549646559359990325701701897`25.7871669139147\
24*^-64 + 
       4.226234774099564195743269445418853147273916891686155`26.1562925678354\
54*^-64*I, 
      -2.50893353153653036641571489726109684223718378`25.78793716737876*^-71 \
+ 5.87255734554286007713630594926625400710761308`26.15722876075956*^-71*
        I}}|>, 
 "IT" -> <|0 -> {{-10.93899419983888522692873818668183582986`20.7974432246285\
6 + 25.60445302103024104781801031065711146313`21.166781357151063*I, 
      -7.22583324282449260933101906602454237049`20.68740833904147 + 
       16.91321015659952458414194065373373895053`21.056746471603404*I}, 
     {-10.60437493105770845586411361005515876804`22.32746171904481 + 
       24.82122348539657907457873212602355783281`22.696796528775444*I, 
      -7.17799763175590023587080077062643332804`22.215560586489516 + 
       16.80124331266828937546852692591137081479`22.584895177386564*I}, 
     {-2.04740063353747569208580706809383386948`22.335228304049984 + 
       4.79226630702573677568596255994530387862`22.7045574588346*I, 
      -2.38892932659372882289773248102397972188`22.500129084394292 + 
       5.59166844738170166669323457551086831056`22.869460272531786*I}, 
     {15.92198203125765439781093550546475182909`23.572232476834216 - 
       37.26792733165803092301166642926948482149`23.941569528636467*I, 
      8.66119148315538601989832000511929099777`23.41212591502776 - 
       20.27289405088683385716724457309046579503`23.781463170406923*I}, 
     {26.92472588955188411109017339800087934274`23.864725399630146 - 
       63.02159655165569002811666818450625959694`24.234059725871163*I, 
      16.90788657686229146753079133485815606293`23.765066689279358 - 
       39.57559348084804473487160468422606801399`24.134401600713403*I}, 
     {19.28561723154903190994989363126131195256`24.002669557762584 - 
       45.14104965829869201696225649828593847048`24.372016668840136*I, 
      13.66658232094252955410721777364607074834`23.934386095988987 - 
       31.98880615548450546057334969844410402038`24.303732130719126*I}, 
     {3.25113535997997209147081762489698157589`23.66558945397415 - 
       7.60979858558143194088845979044334687076`24.034881646384317*I, 
      2.93009633707616657618608243186058072593`23.660720178400314 - 
       6.85835577194697472423991937787190112237`24.030015215917327*I}, 
     {-3.33118312831064173331505062593602568208`23.866264158795076 + 
       7.7971630988281004835497875612690856965`24.235608936885978*I, 
      -2.76154718295961500451842411610530193757`23.77846242878464 + 
       6.46383971137760419254248068893679688464`24.147806202144366*I}, 
     {-1.48947718309399557748005234287814750245`24.078765983313854 + 
       3.48635787383344369075316162560420678607`24.448102235130687*I, 
      -1.6028661409680212246655381479581105171`24.053217183296915 + 
       3.75176273573855626175213397376602800946`24.422558356096438*I}, 
     {-0.02329570398097022172439804035944780263`22.762752987217233 + 
       0.05452729449123982160247346481567445695`23.132071420754276*I, 
      -0.13153876743847791194747731057142143284`23.416973407880484 + 
       0.307887373353972093581585283108998711`23.786309134719033*I}, 
     {0.08590454086549468574684696450646420932`23.882336609104435 - 
       0.20107321941135384006095984177032667776`24.25165080974557*I, 
      0.08429613484985646257266031331381756544`23.724898262198888 - 
       0.1973084897192256670659849314049617553`24.09421539351762*I}, 
     {0.02086648310790296767910342591694625881`23.963674224613325 - 
       0.04884131728109808229259235600073586082`24.333061598372197*I, 
      0.02826007092220039235310360424139250925`23.86316299211175 - 
       0.06614718365141102228504771201832157582`24.23254743050287*I}, 
     {0.00270420261955814579065093597513634303`24.009246125318974 - 
       0.00632961565450352393322615339999223336`24.37841882399543*I, 
      0.00467677322496205591351596645380339331`23.93215578982216 - 
       0.01094673039778343932679258867724276719`24.30132920207124*I}, 
     {0.00024061422536870814553633413559299551`23.889678988185025 - 
       0.00056319580366313839952872818299150228`24.25918136290754*I, 
      0.00052942586098972919558133870924147602`23.825888642839992 - 
       0.00123920529970019203641251504940534599`24.195365808730216*I}, 
     {0.00001608010292905902912945774805514254`23.53199375392224 - 
       0.00003763803440232985310607874348914151`23.901315315761625*I, 
      0.00004543348349609867144891113413720024`23.48798742917643 - 
       0.00010634428289346244109416473705233185`23.857310396259532*I}, 
     {
      8.408786937845538523464858465024532988058394141473379`23.312047873591858\
*^-7 - 
       1.9682101131115866746111436849860336432427360996928369`23.681381011635\
95*^-6*I, 3.09207596500120410988494531905199`23.27829608793487*^-6 - 
       7.2374948132339393498841370978778591907023431472775167`23.647629410901\
377*^-6*I}, 
     {
      3.51571948693130756495725594827886786787110879185141`23.16481534590379*^\
-8 - 
       8.22909975028408339233023469735333335657493707758088`23.53416913073033*^\
-8*I, 
      1.708241942553713259316422057627939388897542495179472`23.139133981633545\
*^-7 - 
       3.998411532873305126197618300928268911562323098430718`23.5084878803673\
76*^-7*I}, 
     {
      1.1902001014730239235851715162402179150990568091989`23.017400079723153*^\
-9 - 
       2.7858523395359610681502733064618845097218528381465`23.386682376165943*^\
-9*I, 
      7.7651331634577833714446626649428707801350486256188`22.98881225688408*^\
-9 - 
       1.81755272608817271303011289283732287789979313793192`23.358096150615815*^\
-8*I}, 
     {3.2885990286449288405401587052758943532513858988`22.896122075076377*^-1\
1 - 7.69748825126764794708454085428873884727730371282`23.265457408060044*^-11*
        I, 
      2.929089813341954477741322126959774953036187502084`22.867671964934033*^\
-10 - 
       6.855999843312551901498284240352323915990824991499`23.23700733176367*^\
-10*I}, 
     {
      7.454880170259268286813855267577525543772575547`22.81347651672625*^-13 \
- 1.7449330862578271100046522226323463913708700816`23.18276222504397*^-12*I, 
      9.2192802237005446065872681417725475280591919507`22.783609599405157*^-12 \
- 2.15791893718099322188389264295335232084985493436`23.152900642817944*^-11*
        I}, 
     {
      1.39113064989122845798343447287220525562084633`22.759351191126804*^-14 \
- 3.25616219558648663458882903918993727531845207`23.128444477092923*^-14*I, 
      2.429950061913203837245055503258093362794120529`22.73119951509113*^-13 \
- 5.687683992429808874210485178091433760103685423`23.10030033083849*^-13*I}, 
     {2.141379897318252665887053115523743150185408`22.56921381621535*^-16 - 
       5.012239697674518165742695895054121077258826`22.93857954659309*^-16*I, 
      5.3752882400878797906093627013281283595172203`22.541940034716113*^-15 - 
       1.25817157138499572137025996302766122183102227`22.91130579056067*^-14*
        I}, 
     {2.722190397580334776435361328553511290393`22.324137251204295*^-18 - 
       6.3717189053973439159691358068737953763235`22.693467619661014*^-18*I, 
      9.9920865277432023148463745092812895711097`22.295397801276224*^-17 - 
       2.338806524693450983033754088095477106324017`22.664728350748767*^-16*
        I}, 
     {2.85928362621324033410972951772886112061`21.940884810152543*^-20 - 
       6.69260737721720173456128779341268229104`22.31022297933129*^-20*I, 
      1.5617249635966560532126039300762963543111`21.911813698051915*^-18 - 
       3.6554652769419781541747663054733795111617`22.281151830910265*^-18*I}, 
     {2.481580464038415082455119990924616909`21.75504979050997*^-22 - 
       5.808533147436339714982504717113658513`22.1243878351282*^-22*I, 
      2.05249105924407693439307519091710003238`21.724780675283064*^-20 - 
       4.80418125674420685700878823396060960334`22.094118732454717*^-20*I}, 
     {1.7791918042235155959814421500175842`21.74193449182259*^-24 - 
       4.1644809508459194985725205388449192`22.111240185415525*^-24*I, 
      2.267688854364150029993240144468589607`21.71402098538205*^-22 - 
       5.307885869318400990098544132924107402`22.08333220281923*^-22*I}, 
     {1.05331025133468511131290527455637`21.55682144153915*^-26 - 
       2.4654399073788447092617921049756`21.926174385381646*^-26*I, 
      2.1053593156287380999988575927502963`21.529945380591272*^-24 - 
       4.927927806214429293771942727079516`21.899295850993678*^-24*I}, 
     {
      5.146454020341402773934094271013673782650177881218`21.256147161521742*^\
-29 - 
       1.2046092883993344048939793927952182162405268227659`21.62548541041013*^\
-28*I, 1.6416606039700046137297278615492`21.2270504489427*^-26 - 
       3.8425673368987807971154403145506`21.59638867777269*^-26*I}, 
     {
      2.0741826514437868529565133295157894460714855409`21.18707613619567*^-31 \
- 4.854953872880798176774674242008030820382386428`21.556426060378197*^-31*I, 
      1.0745235019465774453844778361587982764378391805299`21.15953498669346*^\
-28 - 
       2.51509288906920323522655676029672908291611549127`21.52888313744402*^-28\
*I}, {6.89205498595628604809254018089413020275178`21.03731071590371*^-34 - 
       1.61319491428996332375579177875256210178480809`21.406651754217567*^-33*
        I, 
      5.9005243498889131758999225627111238613905341503`21.007648482135963*^-31 \
- 1.38111142355666352356250827909207180276204261511`21.376989259147887*^-30*
        I}, 
     {1.88714759008028943526643556548688158829584`20.874443581595905*^-36 - 
       4.417168610864870638859128856992098966902`21.243779574244666*^-36*I, 
      2.71700820411284628519813818398649994654203962`20.844061811938595*^-33 \
- 6.3595891586619307862049001042321411637263076`21.21339785475138*^-33*I}, 
     {4.25630479813860227652480649939923392358`20.947760022925532*^-39 - 
       9.96255727503087628544382670451215223559`21.316618350158148*^-39*I, 
      1.048631192376566493207160920971147774305315`20.918822951415237*^-35 - 
       2.454487826859637248172983621176243154131218`21.287719009755538*^-35*
        I}, {7.90436361543784268283326256660493022`20.736071367054972*^-42 - 
       1.850141824333354535995908697396685629`21.105558326341058*^-41*I, 
      3.390908627876566383518395238619818666331`20.708118651791477*^-38 - 
       7.93696011488427529391430990406544834828`21.077594923469977*^-38*I}, 
     {1.208283265903448083331239346287276`20.429932807509804*^-44 - 
       2.828178857465477833274159488122152`20.799271798422637*^-44*I, 
      9.18384735046545815104451976042864466`20.400243506209936*^-41 - 
       2.1496253105314676811830187180016386993`20.76958157731697*^-40*I}, 
     {1.519915833154817585108042142667`20.441654512418907*^-47 - 
       3.5576043679139849571843767906512909019175503235606`20.811015645041635\
*^-47*I, 2.0826880588793035723801273517517216`20.412615630014106*^-43 - 
       4.8748621296299074007326993727041073`20.781974118050496*^-43*I}, 
     {
      1.5729652670477652818718123833110777407127439126`20.357695510142165*^-50 \
- 3.681774992113075805720080086472823997458418935`20.72704906384432*^-50*I, 
      3.9537585189676343303771435919555`20.32936078873056*^-46 - 
       9.2543996647238296308790588384127`20.698713400345977*^-46*I}, 
     {1.3390092416798211716865571811804614224280064`20.375920570070843*^-53 - 
       3.1341637628641643708027616382598221804024637`20.745094193377593*^-53*
        I, 
      6.28195395420435402350712527492873440731906632349`20.346364742482876*^-\
49 - 
       1.470391079493117915259938316089455413515851182898`20.715544952233508*^\
-48*I}, {9.374382054270070268646088807253150193533`20.261903352416684*^-57 - 
       2.1942229836202143260723373014779692852317`20.6302728894601*^-56*I, 
      8.35227718608219164887108831007934191168660369`20.234148573784474*^-52 \
- 1.954983108344768107936311427416344671331016335`20.60257037885522*^-51*I}, 
     {5.396817304664493498383751931348104731`19.839786232805295*^-60 - 
       1.2632107908275542604763012744715102723`20.209087566807444*^-59*I, 
      9.29136741095502603160302881926368913134883`19.81036696034159*^-55 - 
       2.174792088091913027924285293495187118258879`20.179668819175493*^-54*
        I}, {2.554581671849515886707914431619871`19.683635997249723*^-63 - 
       5.979404066803435297426500693963884`20.05297198343787*^-63*I, 
      8.64705390236563208128336049574557458709`19.65271484264479*^-58 - 
       2.023980279802122708827716840322308732713`20.02204855139884*^-57*I}}, 
   1 -> {{-0.09283888440565742815531598200326107454`26.976214468345418 + 
       0.21730415163073434850551267312104719165`27.345470194224617*I, 
      -0.07335641327331476659878138910619346102`26.976214451294975 + 
       0.17170233415751613907330056424687402206`27.34547017853964*I}, 
     {-0.4713043891774575053184602408785151455`26.95893756632416 + 
       1.10316276531870727971638522963451613539`27.328260755590215*I, 
      -0.37808331551574558527223479074155523586`26.958937550481814 + 
       0.88496403904308155130399850526393679153`27.328260739701264*I}, 
     {-0.71389003647999830874004224480437753256`26.954712769003486 + 
       1.67097299507690571039281476459073395442`27.324040330455034*I, 
      -0.59042756636835526169105582365316820651`26.954712751435483 + 
       1.38198947812061422872211514854877225365`27.32404031139293*I}, 
     {-0.77767679664266561143014995205673431231`26.906706322324453 + 
       1.82027603648200977141157985668964525013`27.2760440250966*I, 
      -0.6736233318053320336473532023564911724`26.90670630299972 + 
       1.57672237849193882161722031973499444664`27.276044002136285*I}, 
     {-0.67339801923049142636923159740973102154`26.883261135082535 + 
       1.57619499863121646580952570510356947599`27.252608804677244*I, 
      -0.62086779847116303440112467290901065083`26.88326110285765 + 
       1.45323967522164913578883906737400688375`27.252608757811224*I}, 
     {-0.46561750367414853614534946008974138409`26.89455912564208 + 
       1.08985170672909791446036411369888554793`27.26392715840365*I, 
      -0.46460460323579159952424473947565766927`26.89455909459373 + 
       1.08748085240601279014688834536798579267`27.263927085323697*I}, 
     {-0.2545703114976134956833208469246331951`26.871186839217977 + 
       0.59586223945394189771977168930533341869`27.240577128478296*I, 
      -0.27962330664258174781582584752572896813`26.87118680130518 + 
       0.65450275296979019921308986652464146824`27.240577031969945*I}, 
     {-0.10890798291288004024961517802232204045`26.843146490844294 + 
       0.25491642843626994705039139469749986499`27.212505544567197*I, 
      -0.13398447251472911816066031219699054117`26.843146403917 + 
       0.31361193445933327060164531515792519708`27.212505362392463*I}, 
     {-0.03617650846425342776771930990989831129`26.658931855041 + 
       0.08467686283730934405098793907778771427`27.02826705456201*I, 
      -0.05073022161244322372023062199762399001`26.65893161173177 + 
       0.11874213956904617781977624001799642411`27.028266786114397*I}, 
     {-0.00929582242162612929934615995125240196`26.582039642599764 + 
       0.02175834854084403745904756344071723378`26.951390966320908*I, 
      -0.01512365404612029338318782478919819502`26.58203908086598 + 
       0.03539931390912560560797341982556521712`26.951390449730386*I}, 
     {
      -0.0018486963456479550771950063752229145900428793287230875529`26.602549\
998879397 + 
       0.0043271673672695174005821017405980669716350308322528228017`26.971846\
121014753*I, 
      -0.0035521250883662971462541085424724630767193373956628283392`26.602548\
891969548 + 
       0.0083143128415990299667916665627103446166754894478659551232`26.971844\
841912784*I}, 
     {
      -0.000285730333183305967496116233171723753962702910212939616`26.5934701\
3553574 + 
       0.0006687972183752532680711480326690877713962329274467852047`26.962732\
166362347*I, 
      -0.0006600537432956828580441548478123659828394311434437117598`26.593468\
85199877 + 
       0.0015449606017542620275340957936466819217426467893535578122`26.962728\
98478983*I}, 
     {
      -0.000034546469063698205148640208237595976525344500090756885`26.5232771\
75449916 + 
       0.0000808614967724329951080850152902436759326622510935383107`26.892889\
91335922*I, 
      -0.0000976743279161577512076540144543804907071043945729841708`26.523273\
934638937 + 
       0.0002286222750284297771729990350334593998305203994597712877`26.892883\
75571112*I}, 
     {
      -3.2923166541171842114251618227443430658095452365127538`26.491250494619\
347*^-6 + 
       7.7061899440389586749836244816097106370059320134475616`26.860715521696\
086*^-6*I, 
      -0.0000115979870430691894541830460441551485916590352182455827`26.491236\
214277446 + 
       0.0000271469304177121029871989120743573038064728908266699321`26.860701\
80081589*I}, 
     {
      -2.491731235988407441741367273490176773701636797888116`26.4250434959066\
25*^-7 + 
       5.832292641113061739395465554934164416561104298604707`26.7943881118327\
77*^-7*I, 
      -1.1133385734112276247522699547275284495906625780529261`26.425016971404\
613*^-6 + 
       2.6059457276088931751589015530817575667561574395593351`26.794360101332\
575*^-6*I}, 
     {-1.50766291876639958717516158591345575326016130015059`26.47416157593656\
3*^-8 + 
       3.52892447604297776076189531281296127061634152121117`26.84347007070226\
4*^-8*I, 
      -8.69766308537095154524005795905180056544854559401377`26.47413007049739\
*^-8 + 
       2.035826162750954601892719200674204755285962511069129`26.8433917858854\
44*^-7*I}, 
     {
      -7.333918186595783638487271702843523630761641543577`26.353964734040126*^\
-10 + 
       1.7166200131227491454154038781745335679837453436113`26.723292924290057*^\
-9*I, 
      -5.5605574678848114771156238473320607941088086745157`26.35387956917004*^\
-9 + 
       1.30153677619915455127439404506735371594138646926426`26.723163595647357*^\
-8*I}, 
     {-2.8809840105505782420072352100077062018587645835`26.29627955333325*^-1\
1 + 6.74340057274808998162664088248751325236621392498`26.665718026909836*^-11*
        I, 
      -2.922150051942863275167062192418119101375804859733`26.295999906077196*^\
-10 + 
       6.839756229734001244603437860185984573125415959777`26.665460721652995*^\
-10*I}, 
     {-9.171491718141457867376881810633871665687157999`26.335952273799208*^-1\
3 + 2.1467332785803981079681264199811859243297111867`26.705248598684708*^-12*
        I, 
      -1.26666110892803902922605905418567531935457877314`26.335526221225255*^\
-11 + 
       2.96482146938077000633874269281039174328909890125`26.70462117562717*^-11\
*I}, 
     {
      -2.37252313148245744004710820646945300605361249`26.334399555931526*^-14 \
+ 5.55326714244394137902052756670027549741298469`26.703662436935982*^-14*I, 
      -4.54102380583798493904249089110514808836950887`26.333816172779503*^-13 \
+ 1.0628987325513996808591559711523581788286342482`26.70223338442029*^-12*I}, 
     {-4.997591694076645644074548346723440115271668`26.209403114374282*^-16 + 
       1.1697656970250617293918476999796356837251483`26.578765971494697*^-15*
        I, 
      -1.34920122360414520236791496620972738103662693`26.20715341076912*^-14 \
+ 3.15801971502989342688860369019848000808820978`26.57657735221374*^-14*I}, 
     {-8.5860781753252595947627270785731670159821`26.1992358604323*^-18 + 
       2.00970794260268095836928373837944078082331`26.56838521354724*^-17*I, 
      -3.327515265329261145999643110205053468057898`26.195377363983177*^-16 + 
       7.788577883068893081214080802474855627921548`26.563909523117267*^-16*
        I}, 
     {-1.204653758168026935061860210829087300837`26.20980496131477*^-19 + 
       2.819683418250195555366790728262556811493`26.577840293290556*^-19*I, 
      -6.8205819097325490140277552280452704816627`26.205764079470406*^-18 + 
       1.59646550581778274665134843288199376610571`26.567703798095284*^-17*
        I}, 
     {-1.3816443691574648527979526495742009582`26.183281907630516*^-21 + 
       3.2339580491215829482353358367098962552`26.55256610743852*^-21*I, 
      -1.163063446776768521457175461506305819186`26.165903335465885*^-19 + 
       2.722334689958230718775578096316981850073`26.534850161117948*^-19*I}, 
     {
      -1.296409523609562995508906252075906919130241639471906914`26.1059863990\
1351*^-23 + 
       3.034452357947693760573465047896873305223197271532585162`26.4745770094\
65758*^-23*I, 
      -1.6512075557979235492887688080304516147`26.07977995607327*^-21 + 
       3.8649134936940362025461880303632466608`26.445540593756377*^-21*I}, 
     {
      -9.958139192816876137659142253032886576547273808332351`26.1675948601036\
*^-26 + 
       2.3308606118752222308666001757701296802586006656157036`26.526561515633\
617*^-25*I, 
      -1.952925982756475763076712163367444078685769573881645859`26.1395839797\
50796*^-23 + 
       4.571133384436201219044826245416900095521300511268064994`26.4602834137\
24074*^-23*I}, 
     {
      -6.2651373768843549303616973672046758252600710708987`26.024023381687307\
*^-28 + 
       1.46645489252657960962830737259601041262866784790421`26.39350980055708\
4*^-27*I, 
      -1.9251941972903242376034016857088644304058970643601819`25.939144083150\
26*^-25 + 
       4.5062227367856316609984974748551624343864256478848444`26.308789096947\
37*^-25*I}, 
     {
      -3.22987356494518181124922734228361076488630585033`26.04549892137792*^-\
30 + 7.56003197796049729360847028040479541184078079277`26.40755778924837*^-30*
        I, 
      -1.58251306260049035840978027222049012352795209358839`25.91309642488951\
3*^-27 + 
       3.7041231237802222514370893897238075632308717456513`26.255008013629038\
*^-27*I}, 
     {-1.3648889917415166794659886973716049041556711`26.06328890308754*^-32 + 
       3.194739427550086477405015815405603715074357075`26.38221728141675*^-32*
        I, 
      -1.08505677932753002995564997824533471262017649853`25.93138828186491*^-\
29 + 
       2.539747697448391621950738392215477152484376349875`26.131462174119218*^\
-29*I}, 
     {-4.729281377288894098953894276576202414601129`25.85284264792545*^-35 + 
       1.1069634066522328470253159492546685041723829`26.228514409992968*^-34*
        I, 
      -6.20745926082624815384744125691164818312850082`25.551786560105135*^-32 \
+ 1.4529544135431180754938023912303068048605237378`25.937773540766287*^-31*
        I}, 
     {-1.3439646298028322778202843218541680406899`25.901389780991263*^-37 + 
       3.1457626356744706274741620130156785748327`26.206956997392442*^-37*I, 
      -2.9637101139304353557294707000226933295018199`25.553680640107714*^-34 \
+ 6.937034154493077079309128015318381762785639`25.785019379660444*^-34*I}, 
     {-3.1330533432529959452525459877309769577`25.824168059815705*^-40 + 
       7.3334088741800950328956473996581652364`26.0774773076562*^-40*I, 
      -1.18115329963075567431632695170777635838293`25.420317129646598*^-36 + 
       2.76467686320520856557422611503765285099271`25.575494158473656*^-36*
        I}, 
     {
      -5.99258157859643106777743059149087354650275179697080055`25.50623875149\
4646*^-43 + 
       1.402658879791009040030233655826406702509310138264315949`25.8956533931\
7699*^-42*I, 
      -3.93007470741496134304044605155302715524`24.949437639921587*^-39 + 
       9.19896394283010376088372428244765284189`25.34849312279242*^-39*I}, 
     {
      -9.40576661103688056216371623537392485033056474404993`25.6410084669671*^\
-46 + 
       2.201569037513665393925847936238917736105138760948992`25.748553958951586\
*^-45*I, -1.091902744992082764964957583818288097`25.103672848639622*^-41 + 
       2.555771767215629298341692813390237179`25.117112631029293*^-41*I}, 
     {
      -1.211622064625224156958762037776175011229400628028`25.248388685663972*^\
-48 + 
       2.835993846070156900181895050381297183267630067485`25.566076149939907*^\
-48*I, 
      -2.5334451252953851040339655325010192582794091729642561`24.600353012194\
205*^-44 + 
       5.9299306231407600624008814762976972617779652538584595`24.908853879963\
967*^-44*I}, 
     {
      -1.281102382556275812973237498286025762258460611`25.019800770180044*^-51 \
+ 2.998623563560825215116370923672430327726431784`25.360082343068598*^-51*I, 
      -4.9094387146452331396238067880441067903007063222441`24.34671356330614*^\
-47 + 
       1.14913209233269713900086115472393933511564362492388`24.68350712056861*^\
-46*I}, 
     {-1.111958755189044894090617005352966953469767`25.12059210106645*^-54 + 
       2.602716043946755430885946031922052648536204`25.135265875220814*^-54*
        I, 
      -7.9467069177631724807303282887349617744980487674`24.454755994564145*^-\
50 + 1.86005294664805651889524580226964818957495419057`24.43573527568468*^-49*
        I}, 
     {-7.92356640287296882480900251779827794019`24.549485116877605*^-58 + 
       1.854636541670006554272663152667457714122`24.948959029073382*^-57*I, 
      -1.07452011389253148271419494088953581855387601`23.84297365306011*^-52 \
+ 2.515084958790690623865146743651012345393233`24.24378521854196*^-52*I}, 
     {-4.63568866223993974278518488888768589`24.664273997637988*^-61 + 
       1.085056545456375214527723289025790168`24.744433538305188*^-60*I, 
      -1.21379810184942965051066881681867890683383`23.95898741587335*^-55 + 
       2.84108720674494391350666259767804055043009`24.029431426176355*^-55*
        I}, 
     {-2.226894933428714109097734063824007734814418300964754`24.2832933510943\
6*^-64 + 
       5.212401219353930303264342157625054567829648630201942`24.5354458217427\
6*^-64*I, -1.14554373369020543484232964953539345627`23.567860181368353*^-58 + 
       2.68132701937427152684145148968426253355`23.817666023258976*^-58*I}}, 
   -1 -> {{-0.09288209794057420262090276422688439373`26.976214474015407 + 
       0.2174052997714533095075473451510429004`27.34547019944053*I, 
      -0.07350710725551374153485554822689386378`26.976214469173257 + 
       0.17205505735283719062725055834646992274`27.345470194986145*I}, 
     {-0.47152438859133136359787163463427620378`26.958937571514433 + 
       1.10367770888246475551460944928759391195`27.32826076079576*I, 
      -0.37886349708946235904343382488442515616`26.95893756598424 + 
       0.88679017790806045346316190069303359066`27.3282607552493*I}, 
     {-0.7142249543409073350764115057114754835`26.95471277515607 + 
       1.6717569235148305982132915061578073198`27.324040337130818*I, 
      -0.59165598575277178597442871889246345398`26.95471277065872 + 
       1.38486478876104578130675901027593434472`27.324040332250988*I}, 
     {-0.77804388095583664451027611787661315313`26.906706329362105 + 
       1.82113525560943954022406624807523222549`27.27604403345801*I, 
      -0.67503978877509626092250601305206385177`26.906706325652877 + 
       1.58003782096097067983111357399650955821`27.276044029050997*I}, 
     {-0.67371775087868894714561288585694758687`26.88326114699955 + 
       1.57694338132674166908422423463044756019`27.252608822007897*I, 
      -0.62218819745806800768425799964730388856`26.883261143468058 + 
       1.45633027872793148254707367436810896755`27.25260881687203*I}, 
     {-0.46583953493973939157246980026694649385`26.894559136309347 + 
       1.0903714061644541081134897494924532585`27.263927183508823*I, 
      -0.46560301847206807076868115066658056503`26.894559135005505 + 
       1.0898178018133996441541957189754670877`27.263927180440405*I}, 
     {-0.25469191474178515862133032444463316454`26.871186844876654 + 
       0.59614687115734330107160221926864661461`27.240577142878692*I, 
      -0.28022912188742584842401370235541558734`26.871186809636836 + 
       0.65592075975292417041678698583662197363`27.240577053174544*I}, 
     {-0.10895993008223580097784769343894740388`26.843146517891505 + 
       0.25503801903528175266779871291699441392`27.21250560124812*I, 
      -0.13427620633554395123169922354217051668`26.84314649765931 + 
       0.31429478379385518348092737141377068056`27.212505558847745*I}, 
     {-0.03619368018238031080432596797289786376`26.6589319421849 + 
       0.0847170559704290805827275391830924962`27.02826715070945*I, 
      -0.05084083411077096073406648633782225233`26.65893193835382 + 
       0.11900104568648547969546536039088974791`27.02826714648261*I}, 
     {-0.00930019901820113022539000670612602051`26.582039832167464 + 
       0.02176859266012497313645570552142856745`26.95139114065413*I, 
      -0.01515655655702591595361945924394973475`26.582039813533882 + 
       0.03547632746077090735762389704391746028`26.95139112351796*I}, 
     {
      -0.0018495571691799002679480540799426621742138017514409079097`26.602550\
359755107 + 
       0.004329182261443555137141693178036317278171451844311133196`26.9718465\
3802905*I, 
      -0.0035598101203211554811102321475146834898792828427214782464`26.602550\
342930222 + 
       0.0083323008792612297117699275503711771134702174110700535808`26.971846\
518587054*I}, 
     {
      -0.000285861603225010641532904179751910352276685232306487316`26.5934705\
3677521 + 
       0.0006691044767533540180229603860836639989195509752563758178`26.962733\
160943028*I, 
      -0.0006614697791418387441147823325964081748783115975605774799`26.593470\
530097047 + 
       0.0015482750585166147490205800178360529610475829081703404313`26.962733\
144391525*I}, 
     {
      -0.0000345620998686276118284631519864592020987479949774050882`26.523278\
144660484 + 
       0.000080898083153519272295555840555705701090528661112695639`26.8928917\
54902234*I, 
      -0.000097881631613890601034244192396276039830417976776913921`26.5232781\
3473562 + 
       0.000229107502252498036021559897514327869472221899652281649`26.8928917\
36046238*I}, 
     {
      -3.2937818623767973968264463371489326812059538834289916`26.491254580810\
363*^-6 + 
       7.7096194966435156678250699814967107623352738238730625`26.860719447798\
786*^-6*I, 
      -0.0000116222970279900791664460382202546005643378546610059228`26.491254\
49224689 + 
       0.0000272038317978095567230751301435040246346763923716400633`26.860719\
36270491*I}, 
     {
      -2.492821155693770132483930939691202105743632210305363`26.4250508297663\
02*^-7 + 
       5.834843771261120978877732624795392780080942792100281`26.7943958565787\
77*^-7*I, 
      -1.115640464514560934046330534655983486530684114203364`26.4250507131636\
32*^-6 + 
       2.6113336692731910923222298875786719913317878635134582`26.794395733443\
533*^-6*I}, 
     {-1.50831090016785274396493695540661808015760063121849`26.47417005430409\
6*^-8 + 
       3.53044117941157933229500260782487307821150762653428`26.84349113921935\
3*^-8*I, 
      -8.71538888053471577682074598253505440329848338073538`26.47417000558783\
*^-8 + 
       2.039975166592072745768966855609589359932946228903276`26.8434910181674\
34*^-7*I}, 
     {
      -7.337015527846848313145653738678704883233080648165`26.35398710808508*^\
-10 + 
       1.7173449950278876685560354532890226950968380454872`26.723326902979462*^\
-9*I, 
      -5.5717244403604402648685218706678588293126002594602`26.353987010349027\
*^-9 + 
       1.30415058343696793537878088842282090505523771075431`26.723326754552875\
*^-8*I}, 
     {
      -2.88218004852362244147380192199724324863609758935`26.29635157923745*^-\
11 + 
       6.74620008955308376090431353905348398849498304469`26.665784296268093*^-11\
*I, 
      -2.92793296484202633023347289359943124773483012102`26.296351291250446*^-10 \
+ 6.853292055692617353618278945040976390363260726123`26.665784031298738*^-10*
        I}, 
     {
      -9.175236677974858123009784777421854967841054216`26.336060222185242*^-13 \
+ 2.1476098458988208050292268508891985005677584204`26.70540761426403*^-12*I, 
      -1.26913202192135168467822591151310335713276106719`26.336059893047263*^\
-11 + 2.9706050336189939295516771355938468061159962496`26.7054071293998*^-11*
        I}, 
     {
      -2.37347667549019123754791111666392506429714257`26.334545362184343*^-14 \
+ 5.55549906361543852730736261106361530414460387`26.70402003844777*^-14*I, 
      -4.549759825145516769110758658838705180840270773`26.334544999153046*^-13 \
+ 1.0649435365970385967498017357603704688290351383`26.704019147898773*^-12*
        I}, 
     {-4.999570390187557346985195442364785843990708`26.209960104081887*^-16 + 
       1.1702288422712259529354604001170319975876337`26.57930779012544*^-15*
        I, 
      -1.3517625712979397954042847024952305537545649`26.20995864753133*^-14 + 
       3.16401495604549372132493909042848475322770435`26.57930637327165*^-14*
        I}, 
     {-8.5894300836493095395835381194766500906505`26.2001843146355*^-18 + 
       2.01049250997373963463936970379559233446472`26.569486356506594*^-17*I, 
      -3.333753357802874918462935060897857531474143`26.20018263785296*^-16 + 
       7.803179129103362926899631233905386933430099`26.56948440944924*^-16*
        I}, 
     {-1.205117889013616118597184090522076987254`26.210790416326287*^-19 + 
       2.820769790197597659416614515757421260466`26.58033407382411*^-19*I, 
      -6.8332183052678576346471284195139051384941`26.210788935234962*^-18 + 
       1.59942325485693783855074020251980602625125`26.58033031936615*^-17*I}, 
     {-1.3821702130742599563660328677439255849`26.187572626096845*^-21 + 
       3.2351888703120881107428332418543691501`26.556942263023533*^-21*I, 
      -1.165194599164875499068991957139042287462`26.18756709090918*^-19 + 
       2.727322990546482717719193763415364330147`26.55693661706519*^-19*I}, 
     {
      -1.296897364024495974108705346477763293326946499366320639`26.1125019597\
92926*^-23 + 
       3.035594225907190011337053660280107378411715711314096412`26.4818260829\
2861*^-23*I, -1.6542023070031416969518362730872718404`26.1124947133874*^-21 + 
       3.8719231844519681448673399894535623121`26.48181801392424*^-21*I}, 
     {
      -9.961847420939973368265881953920010885622692795585844`26.17454261553151\
*^-26 + 
       2.3317285815535543083638808010669911986265585423503356`26.543962332811\
418*^-25*I, 
      -1.956434500819344758231405696200414054370195518046759123`26.1745359319\
37417*^-23 + 
       4.57934562810989183366771628515631109137595407620244104`26.54394539040\
591*^-23*I}, 
     {
      -6.2674480066798601462148387283896166336809063135043`26.04684909883476*^\
-28 + 
       1.46699573212268139186187229144072522025056043230588`26.416287320699112\
*^-27*I, 
      -1.9286227384739755904844326068604195143821216983655509`26.046829666784\
54*^-25 + 
       4.5142477818733017352802368919173439530994405683725749`26.416267930764\
025*^-25*I}, 
     {
      -3.23105425076759295553446910947179496853191821918`26.083720156679323*^\
-30 + 
       7.5627955606190353017891157239691050982769242786`26.453059235778955*^-30\
*I, 
      -1.58530870048865067960016061773114395710270093689604`26.083691234944666*^\
-27 + 
       3.71066675820067631980373454310645948399572050991743`26.453024510979837\
*^-27*I}, 
     {
      -1.365383883501674151912274817996432855477899911`26.10121120130636*^-32 \
+ 3.195897800302823982268269862914387620027535425`26.470582965032673*^-32*I, 
      -1.086959471907392905795386236592797812964577239446`26.101186043705184*^\
-29 + 
       2.544201251576364316902936324680275468765724437903`26.47052075381915*^\
-29*I}, 
     {-4.730983395733271778296315560199796538100847`25.969190132281835*^-35 + \
1.1073617910969438344332737924322021828172593`26.338643668396664*^-34*I, 
      -6.218270543576193922886734278414331613704880555`25.969115534418822*^-32 \
+ 1.4554849659523344381092471265693989569033452328`26.33857358252509*^-31*I}, 
     {-1.3444450074220531387164433726758410015812`26.048697287988762*^-37 + 
       3.146887035775521603808764701441616994289`26.41805833873114*^-37*I, 
      -2.9688398090170032976278990370404957379392903`26.04861058274669*^-34 + 
       6.9490410204312794240272832874196675684045552`26.417923947616053*^-34*
        I}, 
     {-3.1341661925250877530622626388743377457`26.017298387296147*^-40 + 
       7.3360136746202654888798654417250795274`26.386671763100612*^-40*I, 
      -1.18318603490545939852451313449673503863192`26.01719163269706*^-36 + 
       2.76943480291104633652787375579275092565327`26.386473923253213*^-36*
        I}, 
     {
      -5.99469790778606039265945254775439286123367834103157285`25.91323739543\
3224*^-43 + 
       1.403154240244840317756196567606127381012198169228964812`26.2826314009\
7634*^-42*I, 
      -3.93680295494402750485839497700954678349`25.912973849459583*^-39 + 
       9.21471247460776707316953561377145188521`26.282387369933232*^-39*I}, 
     {
      -9.40907085236817415733043278526539420971591352096952`26.008045606854772\
*^-46 + 
       2.20234244766812456126263796253753132758375088755785`26.37742095982813\
2*^-45*I, -1.093763126954809765755834482463082133`26.007844115677496*^-41 + 
       2.560126286625331252668047655327812097`26.376927418532144*^-41*I}, 
     {
      -1.212045651453696629674678247506855619001986454912`25.953467145842904*^\
-48 + 
       2.836985318307166621183519501730884501600647817616`26.322876901286744*^\
-48*I, 
      -2.5377426727266513584135597276064955587929223246356551`25.952913760681\
714*^-44 + 
       5.9399897153478961323240723840750979280025730245669823`26.322236397110\
252*^-44*I}, 
     {
      -1.281548274309351028015240589119465881023161197`25.884063670801538*^-51 \
+ 2.99966724401585711488609001364043288585575221`26.253373132298126*^-51*I, 
      -4.9177332253098865761773249035461453253755644929312`25.883291838130166\
*^-47 + 
       1.15107355426937758095747123447108594953531672312637`26.25253955998487\
*^-46*I}, 
     {-1.112344199612423892273545148780158251264241`25.928372580110853*^-54 + 
       2.603618237827685636156414038322821282574146`26.297612348124783*^-54*
        I, 
      -7.9600833560921259423496988743801845836849080388`25.927774783714504*^-\
50 + 
       1.86318391445483569811189140418822856980340875089`26.296122300183473*^-49\
*I}, {-7.92630270648466297939926103308233241406`25.843805225474938*^-58 + 
       1.85527701698242540770309218230174135497`26.21326579123412*^-57*I, 
      -1.07632269100953082614205350019972485414186056`25.84192349159851*^-52 \
+ 2.51930417677964189321092155740169629211727375`26.211516164075846*^-52*I}, 
     {-4.63728402125189998733018269151092931`25.925329771879493*^-61 + 
       1.085429964567192687465529889530150716`26.294363504650917*^-60*I, 
      -1.21582798728239939162260741209796042491585`25.923774056365883*^-55 + 
       2.8458384759436525906112137647271863829588`26.291258258708464*^-55*I}, 
     {
      -2.227658879720857794228986950972546933965707612636355`25.8418226730978\
13*^-64 + 
       5.214189356964248382164744030254319103716658126891531`26.2109343611144\
7*^-64*I, -1.14745398910412485500567707400813978416`25.838942398823274*^-58 + 
       2.68579827551632056975949014659556794262`26.207142600885582*^-58*
        I}}|>, 
 "S0" -> {3.82095779729876960020534827959142696423`23.992768909957533 - 
    8.94355848709714793459875112578027914131`24.362081469259305*I, 
   1.82886008884056485146152766248293220857`24.077393270205242 - 
    4.28073745824320171848268370014776918814`24.446703478062545*I}, 
 "T0" -> {4.63230844133748169139423454556932843745`21.310131948009207 - 
    10.8426535107674050960472369969404375474`21.679469924792816*I, 
   2.62435694185066396257332755226170582889`21.133307041808965 - 
    6.1427241664521223661727318807516133477`21.50264502426424*I}, 
 "Sc" -> {-0.09075289989036783022310254645632833183`26.862960493857695 + 
    0.21242157362140368222992508772330084164`27.23229289478587*I, 
   -0.02824836060233450616203235690011065325`26.87112955641271 + 
    0.06611977378818321873926529696129768388`27.24046470912687*I}, 
 "Tc" -> {-0.90167508210484283820402477515764565276`26.90815770595867 + 
    2.1105137143529218421936135716774093321`27.277500899641*I, 
   -0.82205495587589901780399929768774456816`26.901790978727693 + 
    1.92415016535428395491591944930865465989`27.271136141320337*I}, 
 "kappaFit" -> {1.00052836367488065877642643642878793534`20.84045360360823, 
   1.00212930674373157193327182328346198451`20.90223232842261}, 
 "kappaFitIm" -> {0``20.840224401314615, 0``20.901308759172505}, 
 "residual1" -> {0.00011486281210309960948935794667258204`17.563157368811314, 
   0.00093871305513954174054447254618248572`18.229546308146826}, 
 "residualMinus1" -> 
  {0.41472208755594167325701762694630910097`21.140446331838593, 
   0.85579463534314722645613149583952874675`21.201918921110558}, 
 "neutralOnly" -> 
  {0.21234221550740427933468252884175969654`20.839981470277028, 
   0.43496867686276487316192812482268047466`20.901784423006927}, 
 "residualP2measure" -> 
  {0.11158136978902438495644091150348175373`22.37385250932897, 
   0.11566205605501185558016356926748722714`22.144594479345894}, 
 "chargedFractionS" -> 
  {-0.02375134840655023580082206194154485832`23.803089256985448 + 
    0``25.51617760068365*I, 
   -0.01544588390041526186752663212935790912`23.887674417643463 + 
    0``25.78763013410484*I}, "chargedFractionT" -> 
  {-0.19464918917283994833483464576659726613`21.12066488501918 + 
    0``21.920228917165687*I, 
   -0.31324052866688022239184687354421960285`20.94384010137647 + 
    0``21.53677881020016*I}, "time" -> 1892.642768`9.728613643103209, 
 "kernels" -> 8|>


==> anc/paper_scan/point_C_b0.600000_N6_h0.250000_P5.000000.m <==
<|"b" -> 3/5, "Ps" -> {1/4, 13/20, 2/5, 4/5}, "ws" -> {-1, 2, 1, -2}, 
 "lams" -> {-1, 1, -1, 1}, 
 "zvals" -> {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 6, "hstep" -> 1/4, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.125`40., 0.375`40., 0.625`40., 0.875`40., 1.125`40., 
   1.375`40., 1.625`40., 1.875`40., 2.125`40., 2.375`40., 2.625`40., 
   2.875`40., 3.125`40., 3.375`40., 3.625`40., 3.875`40., 4.125`40., 
   4.375`40., 4.625`40., 4.875`40.}, 
 "IS" -> 
  <|0 -> {{-21.84415280830471916952333690796661843822`22.59699040136881 + 
       4.56473050121263883922165502865244921009`21.917077893687566*I, 
      -194.09275896080180233797680647672818240012`22.71480796437144 + 
       40.55918966818672086824837105825882359325`22.03489542671586*I}, 
     {10.0876901561006519557024693328292916632`23.221913993051608 - 
       2.10800516488003790194889058036452713131`22.5419811161638*I, 
      276.97463502728112954262405123219829495692`23.879844075829805 - 
       57.87885553019026119413439200980163648729`23.199913052628098*I}, 
     {209.5816918640661150920786306832123073243`24.812830028582926 - 
       43.79588211743047733702984582536974899426`24.13289763429104*I, 
      2162.4740776060838078267769478289792981817`24.981688866621848 - 
       451.88803918169602715736675260143125256039`24.30175991657349*I}, 
     {213.3638542210694464213120495539870365616`25.038237223893482 - 
       44.58623329392416210087980851771195664204`24.35836361575974*I, 
      1601.70781924586348990694314018317159418919`25.13354924273916 - 
       334.70579521686629117064189365897960939372`24.45369499604022*I}, 
     {19.31906528052804948778008071949730661439`24.494445845092987 - 
       4.03706782839469065103489112640676256651`23.81452092869841*I, 
      98.43133998664767065441014336492373673463`24.54294381012102 - 
       20.56900736115809308091024453643718470364`23.863018167179934*I}, 
     {-2.25055672051384045117389779270909597417`24.800995717874788 + 
       0.47029449926448773318165692578685434878`24.12107631604338*I, 
      -7.51735739440831303547323403297449386614`24.862673507971017 + 
       1.57088768275445471179522532583692841928`24.182754005473196*I}, 
     {-0.06599857395323172765778407104168801552`24.607436631298032 + 
       0.01379159476701334413307785826861466556`23.927519068964326*I, 
      -0.09077333929253060135731365577459738019`24.41268376630712 + 
       0.0189687297191955470565099429237647837`23.73276774028323*I}, 
     {0.00047714648363516899948783537842641072`24.15464871641756 - 
       0.00009970838084266503094790672183183388`23.474735806517707*I, 
      0.00137242536942484514344303173222796611`24.489717661363994 - 
       0.0002867930836882761459594335194115714`23.809807478113157*I}, 
     {
      8.5100802809751008383506099314551388608772597313666815`24.55625407153146\
*^-6 - 
       1.7783350705900045364441033957947189032211300091578452`23.876384713384\
62*^-6*I, 
      8.5246301522239201257971095403092592755695959545336767`24.6910964694606\
6*^-6 - 
       1.7813755291356411671861087412268072182272271566099804`24.011236790683\
515*^-6*I}, 
     {
      2.40316704366689867958762297788976570489683545014361`24.577457337381876\
*^-8 - 5.0218518429173721697597887845672152358904986064`23.89762051108888*^-9*
        I, 
      1.11912741613537067087521483686228820328411073037812`24.666104681566946\
*^-8 - 
       2.3386189869694988807304233499610461558575946136961`23.986275931681003\
*^-9*I}, 
     {
      2.17575428360499898202646941796437077880219134157`24.494742733876546*^-\
11 - 4.5466317822772520895743607000077833896525957045`23.814844048111755*^-12*
        I, 
      4.5876983233796372961873378556873427006096564653`24.549071164081457*^-12 \
- 9.586824744758138811176984286546674235167725218`23.869172531910323*^-13*I}, 
     {7.3828866520109142163882849182889884344634732`24.359790169601645*^-15 - 
       1.5427875909482809766907901967785687955356465`23.67986201654883*^-15*
        I, 
      6.643754865754334417578194439711478807863727`24.401505809786855*^-16 - 
       1.388332646471855507259481096533118855434412`23.72157727901799*^-16*
        I}, 
     {1.0069881084829580883231616761120563435626`24.418258852809828*^-18 - 
       2.104283637588904103354384014557092832462`23.73866918970082*^-19*I, 
      3.61259615701443268545511996096322801286`24.46137018024123*^-20 - 
       7.5491725457159939294621367353046321653`23.78182190358804*^-21*I}, 
     {5.7446096481317022171504591245298126`24.278468389440352*^-23 - 
       1.2004400037166587348895489710830098`23.598054162459512*^-23*I, 
      7.6474782705275307205111903037220415369592762790090127`24.31952608073572\
*^-25 - 
       1.5980787913902597289509336392238533548664832910289565`23.639046675274\
205*^-25*I}, 
     {
      1.40591356383244778890488505899000938386300973744305`24.097472972867152\
*^-27 - 
       2.9379104711514461760628341755461561516293734987993`23.417693739089515\
*^-28*I, 
      6.45309864171548407689314405347687018067663265325`24.133701472211083*^-\
30 - 1.34849158288144395830948752174863186927787584318`23.45393849559249*^-30*
        I}, 
     {
      1.501825357588409280308873510679915656190707089`24.032129175190782*^-32 \
- 3.13833549757670871940724778252241206719121478`23.35191024871697*^-33*I, 
      2.206126134674382121846203532388804580673492`24.063845017179432*^-35 - 
       4.61009925394919466880617048648754799661856`23.383591596429472*^-36*
        I}, 
     {7.087697315000757201684666283592611020086`23.522756989598186*^-38 - 
       1.481102444259269334105606996794583595052`22.84283846571692*^-38*I, 
      3.090908860649774567389603461174050258`23.55178112827548*^-41 - 
       6.45901265958692445144980043169815699`22.871862676246973*^-42*I}, 
     {1.4905320179231070723916622991251197`23.492388932941623*^-43 - 
       3.114736023391516974299187660103696`22.812479371011506*^-44*I, 
      1.7892544138594352990920445634956520430327524646633`23.51918081561705*^\
-47 - 
       3.738970455412087258794596434980031070875846668207`22.839270250199974*^\
-48*I}, 
     {
      1.40523944576705869409191198265764473156916816775`23.179373714635453*^-\
49 - 2.936501779626819054003661229324020636582394298`22.499454287979212*^-50*
        I, 
      4.304084006292035264200998822903011419391033`23.207870654722612*^-54 - 
       8.99416137385813343301766846063112345828534`22.527950924416672*^-55*
        I}, 
     {5.9641520193931871393399052140402957841153`23.188226351132993*^-56 - 
       1.2463173498062575595038245566766562049431`22.508303733787557*^-56*I, 
      4.31958262651658614056921968412171027`23.214212102347265*^-61 - 
       9.0265485417607572384213970122004888`22.534288081503718*^-62*I}}, 
   1 -> {{-1.19238359440728102751696037694612893999`27.227496108269445 + 
       0.24917010104723255703506436469139121256`26.54760930569963*I, 
      -10.54066041694941397842055677830265196647`27.227496111561695 + 
       2.20266148705392847220381209853382870949`26.547609306378373*I}, 
     {-12.23933874018284552835591183266220615948`27.249267363717944 + 
       2.55763102154942350994733474915661132839`26.569346614059445*I, 
      -100.26699087216149679831576077342818575655`27.24926744674901 + 
       20.95259978793772991132603251188427105213`26.569346631139155*I}, 
     {-29.4835017734934551317593267624953764966`27.100213651561514 + 
       6.1611105273378334412991565562912304426`26.420291544607927*I, 
      -207.63568087050080553126980332559257759406`27.100213657705236 + 
       43.38922795162343405299603403469375082047`26.420291550334777*I}, 
     {-25.43994004144680568186527159272556427728`27.13514125892985 + 
       5.31613522736683775526093164326756049034`26.455247699341353*I, 
      -142.98513243764538744639867956705724304217`27.13514127387567 + 
       29.87932747888071631595790076221216018406`26.45524770258324*I}, 
     {-7.37563638445821922430481843135293772399`26.92534656248161 + 
       1.54127251651482251641008725976537314209`26.245404888780612*I, 
      -30.71716614197244284380374027158590571867`26.925346583272145 + 
       6.41890699216179016721703668028952080601`26.245404907155013*I}, 
     {-0.69532753414617388660740434666847009606`26.92866866506529 + 
       0.14530125435870996169494487380318050212`26.248770975010814*I, 
      -1.99130299884263455426133563141813414428`26.928668733118982 + 
       0.41611874883595487968726342747288388343`26.248771044185986*I}, 
     {-0.02189237787225128952059143490653056768`26.852427086318617 + 
       0.00457480799985731721736151378971435485`26.17252632225889*I, 
      -0.03998698715674958028464183999571092013`26.85242728911652 + 
       0.00835600361926687299153071457539962032`26.17252652944596*I}, 
     {
      -0.0002445006526280793853811895689985697056775815694701782896`26.745741\
806845786 + 
       0.0000510928300315441161611776160774759536023788803633654053`26.065827\
225800767*I, 
      -0.000264050010632306209325755090347425065538910246319073187`26.7457423\
67537957 + 
       0.0000551780216864520259904833852354537826576257824865895019`26.065827\
789851284*I}, 
     {
      -1.0323271179902602284717516808549071117468707816786255`26.685186123405\
895*^-6 + 
       2.157234077271038471411180649166938212957461792486297`26.0052425490903\
72*^-7*I, 
      -6.108861234990848609020932995105751836915956256826047`26.6851878084865\
*^-7 + 
       1.276556955618658226958265636028300131806306168511651`26.00524398881464\
*^-7*I}, 
     {
      -1.7345822617555557275198650589936066694547112102322`26.675964862460766\
*^-9 + 
       3.62472311312881849454291826302783069187666874925`25.996017987973435*^\
-10*I, 
      -5.211233328280004325726985458310888199425958577628`26.675970370397497*\
^-10 + 
       1.088981382399591496855413705155687519322042288296`25.996020088967427*^\
-10*I}, 
     {-1.2031072609625743648943251702363578530477292655`26.63561620135209*^-1\
2 + 2.514110049742171407370721705956521072500839624`25.95571737479865*^-13*I, 
      -1.700079068044875886647970228242088942356308902`26.635632290172065*^-13 \
+ 3.55262245438387930716496220571994585963210445`25.95572386017814*^-14*I}, 
     {-3.531926320047626443838789173761852277528622`26.502160896314383*^-16 + 
       7.38059834255862421327604512111133496980407`25.822250049528705*^-17*I, 
      -2.1746515806998812780624300451600330853061`26.50219706202466*^-17 + 
       4.5443274852742697733060043691732440269625`25.82228614955107*^-18*I}, 
     {-4.46433057881910222901606370292046918596`26.455963773748774*^-20 + 
       9.3290255472321803914373823366018974613`25.776086507381148*^-21*I, 
      -1.1095230543192613637760294046265787605`26.45605856191907*^-21 + 
       2.318548937235162528173588498295683489`25.776147939793873*^-22*I}, 
     {
      -2.45890388517135812651921679017655729852808215494394376`26.44132220076\
7175*^-24 + 
       5.1383240461148598709282896566235562236496728001690207`25.761564838459\
05*^-25*I, 
      -2.285159976411945560902486584200567035318755487074984`26.4415774202373\
87*^-26 + 
       4.77525474941387843212009872049549428301641825398553`25.76170037220897\
*^-27*I}, 
     {
      -5.952638696491778416794024870358644920087430850645`26.267577014921162*^\
-29 + 
       1.243911432914181469345161114679059779038962566006`25.58766563805641*^\
-29*I, 
      -1.9163850513510622185142706805877468524206368502`26.268033100421697*^-\
31 + 4.004632897753950693328841092689548915886815725`25.588105750914703*^-32*
        I}, 
     {
      -6.3742467170711022424959881619983045182451948`26.362092822457793*^-34 \
+ 1.3320140481990671295215274810747917376350008`25.683528229833378*^-34*I, 
      -6.5859159316892931523948862226281033473113`26.36354480486767*^-37 + 
       1.3762461559221025115616233652215971890821`25.683879740489576*^-37*I}, 
     {-3.03389957400200781253754834655194317584`26.288046275333766*^-39 + 
       6.3398814523023767156723744737729477816`25.608153492586325*^-40*I, 
      -9.32035104437170330095536065857255722013629265556410377`26.29106490782\
551*^-43 + 
       1.94765578997771211697811152184275457170485572420078541`25.61114022530\
263*^-43*I}, 
     {
      -6.442553822647792966203739935658603777927099622857398`26.2982214660043\
74*^-45 + 
       1.346288052369049427220721625061584796689858241503457`25.6242922166986\
17*^-45*I, 
      -5.45225910571195539467115744479332283293918310031`26.30559269464605*^-\
49 + 
       1.13934807446026206170071668188058877042768109457`25.627014050310095*^-49\
*I}, 
     {
      -6.121964452638417537869876353820320700278546099`26.15731182747412*^-51 \
+ 1.279295109750099113465868521867038703964664957`25.479623411718926*^-51*I, 
      -1.32237195587891930212612810384619253894557`26.169607195839003*^-55 + 
       2.7633351835251053933676498372654407389768`25.490181243860242*^-56*I}, 
     {-2.609388858418178128975773161801704611271`26.14047775103226*^-57 + 
       5.45278959366073329134373585924748158229`25.467674228743864*^-58*I, 
      -1.33295560888764053428615645271840382335424304525222702`26.16720457230\
155*^-62 + 
       2.7854516391858594360291756539386584413408438145361183`25.488914731572\
795*^-63*I}}, 
   -1 -> {{-1.17551766094343489458985931828637602828`27.21798612799018 + 
       0.24564565944542450351266911792859814641`26.538067442376835*I, 
      -10.39179788023620694624219254502440239586`27.217986129385288 + 
       2.17155396973403849317417966966685939661`26.538067442664676*I}, 
     {-12.06796094858514125696341807518028290331`27.209778528308135 + 
       2.52181853482120894043810659278410799771`26.52985954439346*I, 
      -98.8624858975899388215664582969796775657`27.20977854378058 + 
       20.6591030910049807193643573974774870482`26.529859547576578*I}, 
     {-29.07832050308625046222414017516495210213`27.044644767167814 + 
       6.07644057836894081639447088467986888687`26.36471751646683*I, 
      -204.77112671337654023396865048323046710548`27.04464476760335 + 
       42.79062759169419076149388565246401061115`26.364717516872883*I}, 
     {-25.09894307109713413701983956943599000128`27.0608842670902 + 
       5.24487774784652996115731063963925058026`26.380980778343073*I, 
      -141.05250052635162868234020894698371217402`27.06088426773339 + 
       29.47546911410377842636263218880774137546`26.380980778483387*I}, 
     {-7.27957796306228392069086513484195567841`26.913505987597574 + 
       1.52119937337705519562322370562242417512`26.233603261134533*I, 
      -30.31177748063420089513871413547781703291`26.913506013219028 + 
       6.33419370510984673869610254559519719191`26.23360328378029*I}, 
     {-0.68654410267871029047434898085151946298`26.919890199477162 + 
       0.14346579761764564302352950615520883028`26.239951887507118*I, 
      -1.96568727861523481883761865775792093787`26.919890201836186 + 
       0.41076588116199834790767202851878183071`26.23995188990476*I}, 
     {-0.02162419449522119006327963306866899717`26.891645211569287 + 
       0.00451876623656301848556305117710947834`26.211680236887265*I, 
      -0.03948583105261344356863694426693604346`26.891645217426294 + 
       0.00825127799431384648468445847216750575`26.2116802428701*I}, 
     {
      -0.0002415934101406793134252522438882923698121777080581244345`26.729372\
825624175 + 
       0.0000504853091735316635561145510692656923088408261280900542`26.049448\
47736047*I, 
      -0.0002608242847576517222071520325605985457104314312894582908`26.729372\
836179287 + 
       0.0000545039479689770153937473282744914172950029021326068419`26.049448\
48797855*I}, 
     {
      -1.0203936231279884800995573353393023720182354949723662`26.651042034472\
45*^-6 + 
       2.132296883111159435856674345927771661813414410180781`25.9711379186673\
53*^-7*I, 
      -6.036042285789518038715649858984459373749271083991097`26.6510420570232\
43*^-7 + 
       1.261340120184363158707348294666711226872272679753687`25.9711379379366\
92*^-7*I}, 
     {
      -1.7150510359199687337833526493584877349519006106752`26.616630858290467\
*^-9 + 
       3.583909087022994259989512994461649913023318758221`25.93672943588257*^\
-10*I, 
      -5.15053597091584774293361011018754271609095822504`26.61663091111031*^-\
10 + 
       1.076297572643516468337588825325505600487886195629`25.93672945603455*^-10\
*I}, 
     {
      -1.1898848607041006513501774047863113981724060685`26.59638192554413*^-12 \
+ 2.486479454823356150885020864085305398703957968`25.91646730415579*^-13*I, 
      -1.680700737612689192125279570448823627419749459`26.596382051107042*^-13 \
+ 3.51212793085502441999101652955876421296384813`25.916467354771967*^-14*I}, 
     {-3.493962745813349341670620003557049166543125`26.47994638463529*^-16 + 
       7.3012665933427094875911505686379334112012`25.800025622720547*^-17*I, 
      -2.15035480964338354594690246680758418262351`26.479946772052205*^-17 + 
       4.4935549911904477185873858845673733763596`25.80002600942503*^-18*I}, 
     {-4.4173091302116493777341378460177931447`26.460494057566173*^-20 + 
       9.2307657325562637440015659195616653213`25.780574866441825*^-21*I, 
      -1.0973530627380713637824190906589314731`26.460494572119625*^-21 + 
       2.293117540440941714042540393822405371`25.78057519991147*^-22*I}, 
     {
      -2.43348013108437119480161823711559400976881225789240975`26.47450304025\
8444*^-24 + 
       5.0851965173181936025987131427257628608230675056142622`25.794590436635\
17*^-25*I, 
      -2.260515446596491427655468151276425421906108108584471`26.4745042401592\
34*^-26 + 
       4.72375555055555551863487661842478376538005323336278`25.79459107371331\
*^-27*I}, 
     {
      -5.892122173192387830511118535912196540805977880628`26.335138246537056*^\
-29 + 
       1.231265411704008838230963757345162262145656525432`25.655240827834913*^\
-29*I, 
      -1.8960355803577577377526244867500773288480774983`26.335140155465233*^-\
31 + 3.962109000516167264983939074200370443404740787`25.655242670004842*^-32*
        I}, 
     {-6.3104348545321816522007135793977371303609202`26.44025937451772*^-34 + 
       1.3186794063007620353491029385810052703439131`25.7604264606336*^-34*I, 
      -6.5169672020282840920343422927937114071105`26.440264560724806*^-37 + 
       1.3618380728041425631447817846934438017854`25.760427714133407*^-37*I}, 
     {-3.00395202716168194260683736470339084195`26.26493627330599*^-39 + 
       6.2773006409986954492838397778027960108`25.585026370799135*^-40*I, 
      -9.2240322766617670866964459450992866121871888760633477`26.264943467848\
447*^-43 + 
       1.92752824277260342374934062616110856145629660304058095`25.58503348929\
351*^-43*I}, 
     {
      -6.379772888687070592474096313233517875205061084156326`26.2695586207060\
57*^-45 + 
       1.333168841628307197326800056502286213087664270710459`25.5896534744571\
7*^-45*I, 
      -5.39657789618955636751306909034623659510451144575`26.269573350534706*^\
-49 + 
       1.12771247944855365993978899602744050198535831786`25.589658867897853*^\
-49*I}, 
     {
      -6.063006729024236479115987192700286905912637551`26.17337530203195*^-51 \
+ 1.266974827905092038975606094841526966067820855`25.493463734949867*^-51*I, 
      -1.30901270071086677146965312837368803705757`26.173398649039783*^-55 + 
       2.7354186055400310401725601564272630208345`25.493483720002832*^-56*I}, 
     {-2.584529311121260588693338309559061566076`26.219742931750943*^-57 + 
       5.40084107691650143504182735293565640248`25.539840916634834*^-58*I, 
      -1.31962211193073411836224428901702572749017772015304382`26.21979316438\
672*^-62 + 
       2.7575888876380505481888503082674177456664212383953237`25.539880436773\
228*^-63*I}}|>, 
 "IT" -> 
  <|0 -> {{0.61397690087705486006864132566472904243`23.794252427618943 - 
       0.12830156935214227210876961890946781549`23.114383266994952*I, 
      5.33384415829949322363541995544697774704`23.495860992380702 - 
       1.11460313117971255958664143644129614321`22.81598125918898*I}, 
     {10.87635600718312327646852050304595793902`25.0932929502549 - 
       2.27281114739139967176764629288380224738`24.413386084735997*I, 
      82.14506544402816930263845835985069950045`25.04681234363229 - 
       17.16569596665279889425454940607144569888`24.36690479537675*I}, 
     {70.23990079959433408121564262457840599419`25.337251031905144 - 
       14.67789666167151512181031608654822813411`24.657384201992308*I, 
      595.19191624841566059093720581018311611485`25.304750970302834 - 
       124.37610732797258436791415051861524380371`24.624879955208417*I}, 
     {130.72616764700921102878007726617144889811`25.53863661190109 - 
       27.31759523940314668802153205935473864199`24.858683954619444*I, 
      1358.68869380137552562986553330826879469239`25.502764638631017 - 
       283.92255706479044916686041656642894334717`24.82281610703019*I}, 
     {59.96907794640295732466418833806176353469`25.591017273483647 - 
       12.53162261012348537891525113926535969705`24.911092121238305*I, 
      822.18237156493510675178023382297303786974`25.558886239554692 - 
       171.8098651834632182426629807480314773232`24.878962057560244*I}, 
     {6.7267099838460795042687154773115239414`25.49850861028503 - 
       1.4056676175786555672943545118793679479`24.818589167286262*I, 
      130.49547152233338443870079218172374852229`25.46801733558318 - 
       27.26938711496543976313299562884312380546`24.788097848861856*I}, 
     {0.21287806189843753715821688178072501328`25.435502848162994 - 
       0.04448471820877383339213043440111693747`24.75558555149681*I, 
      6.26416043444519151140967411565182455017`25.402968316937077 - 
       1.30900952994297199806273146029807586005`24.72305077402286*I}, 
     {0.00226195040356172396810328560088086082`25.30794304660403 - 
       0.00047267541524627242156634707074390986`24.628023879767575*I, 
      0.1082124703128738211887675293807041863`25.275246802698536 - 
       0.02261295130937507281879858729691054013`24.595327757562874*I}, 
     {
      9.1197354023674147599452944212572118854260885525173577`25.2062948415503\
92*^-6 - 
       1.9057335260147438167887531691183433712238618428457946`24.526353917747\
4*^-6*I, 0.00076029355285955295573371730849053205`25.17481715568474 - 
       0.00015887707804781100626842771950068249`24.494877665790685*I}, 
     {
      1.49568114191754493479915078914398369577420464233099`25.044565430495876\
*^-8 - 
       3.1254960485370614729591721914049928430401007613855`24.36464531705672*^\
-9*I, 
      2.3292802734883343679457746744595248120948301601566057`25.0148782653963\
76*^-6 - 
       4.867452083663739216050093037248836545470904419098077`24.3349582407696\
1*^-7*I}, 
     {
      1.03612710003553282214051076642628045635546072516`24.927922024927632*^-\
11 - 2.1651748264950505420387211152713868327853910515`24.248006657469425*^-12*
        I, 
      3.2313172484090880367791041974897586793200314737456`24.89847654705084*^\
-9 - 
       6.75242136069472435857388062870931756588968659617`24.218566340229266*^-10\
*I}, {3.0960161338702555325860722092487629810817778`24.901013395350663*^-15 - 
       6.469685229976687715435123747985847174007953`24.22109675767243*^-16*I, 
      2.0727843300582035634817203971842968642944240583`24.87403723025491*^-12 \
- 4.331457455404418747620342278913148142832733584`24.194147009976053*^-13*I}, 
     {4.040006177670690896486574547935888600648`24.824501660090068*^-19 - 
       8.44232302627475223621076850601882273013`24.1445540766126*^-20*I, 
      6.22447637649876616539657858322394967012914`24.798639143304865*^-16 - 
       1.300716828856843064727563977151482915500978`24.1187000551146*^-16*I}, 
     {2.32040810802238240906848450147607604`24.65044848917231*^-23 - 
       4.8489120905273004094903873765540358`23.970533419490415*^-24*I, 
      8.8189804143363324864594504070112374658`24.626670279696082*^-20 - 
       1.84288533596118695207827195052079113723`23.94676613713292*^-20*I}, 
     {
      5.8978232540909247330923586024811523352152949657366`24.631865543190376*^\
-28 - 
       1.2324567555889437713118247748918167495677615628787`23.951916849664304*^\
-28*I, 5.9267803757498230191511543993228373`24.60564538158499*^-24 - 
       1.2385078694784903024788460111163323`23.925813204987616*^-24*I}, 
     {6.66014038368548255969001424991349327041796032`24.55901854595761*^-33 - 
       1.39175669656609703245607156201134419089082522`23.879087728461087*^-33*
        I, 
      1.8967156544186769503347629603276585994488010412938`24.533793428379344*^\
-28 - 
       3.963530138171334785836802274148841339046403287183`23.853857878027544*^\
-29*I}, {3.351764802333810590685848444594513409712`24.414639149872283*^-38 - 
       7.00411829214563936901932351964289726055`23.73479351324708*^-39*I, 
      2.89924824816409890781713906787933811232802788`24.391128898150434*^-33 \
- 6.0585031725072016973658548001995818185258055`23.711580421666373*^-34*I}, 
     {7.536009757138443804049589732525984`24.277550939155617*^-44 - 
       1.5747854310366283180174746213608967784879759889843454`23.597624268336\
553*^-44*I, 
      2.121945284102962028834925701415158118411`24.256189204687793*^-38 - 
       4.43418815334853235654472772048304985201`23.576251400439368*^-39*I}, 
     {
      7.5855315546539542563346056223415492963424349819`24.12316935204043*^-50 \
- 1.5851339055955851659799514625334553741191914652`23.44340125927185*^-50*I, 
      7.45139682001783427811645299697554`24.10183515334446*^-44 - 
       1.5571040286834878841020855353779`23.42262880474733*^-44*I}, 
     {3.4242954790302978576547792493444847610333`24.046936138538403*^-56 - 
       7.155684248995582173025665307996465819691`23.367032284859295*^-57*I, 
      1.25763103178065955632672125708685556509825259137`24.026409414478916*^-\
49 - 2.6280473225135790946897274094677806431016835353`23.346568938096766*^-50*
        I}}, 
   1 -> 
    {
     {
      0.0042133143302310331928720075177798657496852550811880618468`27.1989172\
49427083 - 
       0.0008804481731646751144159254020753253775696683053573439389`26.519029\
88216549*I, 0.06803280419836154147898965764906271909`27.198851919164085 - 
       0.01421668393975080722766506217637206083`26.519003836588368*I}, 
     {-0.02540199294401920790238676269114541077`27.076279876983627 + 
       0.00530820549557177408715902675805256795`26.396363085842278*I, 
      0.04969564832629326067526201326433738203`27.07619305329592 - 
       0.01038480382751785134726281545756907219`26.396287647019374*I}, 
     {-0.400888528136253343095093634323479814`27.033762177198597 + 
       0.08377290289207674519759214869768715984`26.35385247440341*I, 
      -3.84897612735595066052967503538924424401`27.033707534568826 + 
       0.80431312128073996212375226800724330852`26.35382405970515*I}, 
     {-0.79907164048560065593527288954760981082`26.987322446949968 + 
       0.16698046026266193988607063065456799973`26.307400857745407*I, 
      -10.66578599612162035595141283372864969431`26.98726155866413 + 
       2.22880873811656166141680545848554718115`26.30735883851131*I}, 
     {-0.40677430717920961658063837617789719112`26.93810535460564 + 
       0.08500284279208359417731748291997921117`26.25819040680727*I, 
      -7.4471667813778893656920746937203798748`26.938031446136716 + 
       1.55622008566288897349259783363974992039`26.25815221140516*I}, 
     {-0.05805227805629319113395393677637113734`26.90328826079704 + 
       0.01213107263229240633799424957989143419`26.223350769895113*I, 
      -1.53011928189608056008744868342187038001`26.903188609173533 + 
       0.31974607657520219143644932387332947333`26.22325177171816*I}, 
     {
      -0.0025194841469620051798109684694711443187923546330168489283`26.859029\
844344832 + 
       0.0005264917451313014740708278200870887073983312064218068935`26.179118\
0337918*I, -0.10163977609479856941927967457605692507`26.85889031225424 + 
       0.02123946806945803990912980611187234431`26.17897805816146*I}, 
     {
      -0.000036466274744767843921752896395032432561164699519591463`26.7405304\
47369633 + 
       7.6202871337613773973657784323224540833987676289227078`26.060623065732\
216*^-6*I, 
      -0.0024038613880934249171204356473172011920018965087752058342`26.740356\
81533218 + 
       0.0005023302801079883119534629088131495101092185712474059002`26.060453\
504677504*I}, 
     {
      -1.91073139515710842270912692048778774516413302767956`26.61489114473528\
*^-7 + 
       3.99281856139658041552516527619721934515353495542964`25.934971383041326\
*^-8*I, 
      -0.0000220131909188664309967761828265235320413828242416657949`26.614668\
187711345 + 
       4.600054069305197069488676859958673621688756398422519`25.9347456778850\
54*^-6*I}, 
     {
      -3.85540791562762106309595866189506582991561486172`26.528148168824877*^\
-10 + 
       8.05657159676675086096627037569248186922773414007`25.84823212050615*^-11\
*I, 
      -8.30995346984499593929180271834754894866339954431907`26.527783984508275*^\
-8 + 
       1.73651495667243208305077960906479651110050473113709`25.84787297248902*^\
-8*I}, 
     {
      -3.127899422308665753360172127126373752668662862`26.55427613534949*^-13 \
+ 6.53631112318054114188175667459768234703394833`25.874483849756515*^-14*I, 
      -1.350854558921019770843580896283451808576776733659`26.55348379782519*^\
-10 + 
       2.8228547300148088487306994682695739678659112436`25.873962136600774*^-11\
*I}, {-1.051098081636282284387976373642170167835342`26.59343991166357*^-16 + 
       2.19645939813565673815030513518081051288053`25.914141163549306*^-17*I, 
      -9.74372045000762170319946089528230009322626588`26.591623272132335*^-14 \
+ 2.03612647850227776458807255496896662036512708`25.9137668346371*^-14*I}, 
     {-1.49362710410968764862255420302371773127`26.491808675369935*^-20 + 
       3.1212037653276828480622884984146927212`25.81204030217956*^-21*I, 
      -3.18431916021360223133893533287608663772613`26.4888843637766*^-17 + 
       6.6542103618212699307025852919336237644024`25.809445716596414*^-18*I}, 
     {
      -9.1096155282028384546991555371906049254205639953722636`26.468576972594\
608*^-25 + 
       1.9036187954196493433541051347156604596230176238810546`25.788994720319\
085*^-25*I, 
      -4.7860468202764775254735360655979433613`26.462833006664738*^-21 + 
       1.0001309774962750872865861760280202155`25.78411180547704*^-21*I}, 
     {
      -2.410874183269917273302504865107835835290552047628`26.395032768218403*^\
-29 + 
       5.03795730396759473429521691218084933915360780707`25.718400723808866*^\
-30*I, 
      -3.3449585260631792638962376406121270506507040813372094`26.384998630879\
267*^-25 + 
       6.989895347832832376073411652646504631707945299014409`25.7156321858874\
08*^-26*I}, 
     {
      -2.7917046050678278797896324688167470610130776`26.213361887594342*^-34 \
+ 5.833771294753127028675944773722437901609658`25.533329429242386*^-35*I, 
      -1.096174056305529485452577299824321427295594622174`26.199718824938927*^\
-29 + 
       2.29065379342773471031352017293471484707390731247`25.51943897310984*^-30\
*I}, {-1.42356771388289162940347590550156603853`26.29535065302192*^-39 + 
       2.9748020081750630900986955625359498914`25.627551649098343*^-40*I, 
      -1.6953076379249738247420958717149621689300509`26.261415756104523*^-34 \
+ 3.542651688845908349832849557770748552981053`25.620190279251478*^-35*I}, 
     {
      -3.212981456425636756094782353381717480884005648947994`26.2045110343656\
13*^-45 + 
       6.71410540966406121475167863175394523016020798448084`25.52408719107152\
3*^-46*I, -1.24369402918242023345054049743588757483`26.15058799506651*^-39 + 
       2.5989234368598183294077151815297160257`25.469164119624853*^-40*I}, 
     {
      -3.222799783154529546274584234390810694165763267`26.269307911111074*^-51 \
+ 6.7346225777518111330420897200522961487482593`25.635578668611565*^-52*I, 
      -4.34564144507279965804831908311191796334300360758057`26.150993223125294\
*^-45 + 
       9.08100315253062070453363599397623811599771958579875`25.60524050606882\
8*^-46*I}, 
     {-1.441445517717736835522507621754324763615`26.13233038268516*^-57 + 
       3.01216091020059217094371158130558281793`25.457453340343555*^-58*I, 
      -7.256352473674270017155163391235457725616065768`25.969362924713472*^-51 \
+ 1.516345987633720186392041629900395158622769573`25.301730710627*^-51*I}}, 
   -1 -> 
    {
     {
      0.0080366662050496891239099851240730389398763126386242085972`27.2014119\
96089835 - 
       0.0016794066437911083674495640128580466974516612786970345051`26.521495\
41324203*I, 0.11305345717475335587015602438966056051`27.201410766737713 - 
       0.02362456300145172569558436884227107023`26.521494923172813*I}, 
     {
      0.0111146282016398128030087834095151470359540124757648211969`27.0835816\
44188055 - 
       0.0023226024285260846423561138983772455033161586496052920319`26.403661\
931735602*I, 0.52050977324217231761652101505634947812`27.083582198230786 - 
       0.10876992387612828479814764579569629463`26.403662413122635*I}, 
     {-0.32670980022784873066583423203307103546`27.04915128420079 + 
       0.06827191712274462403379886744827759121`26.369232405496934*I, 
      -2.69287695859126427315531835404721769318`27.049149309261576 + 
       0.56272530671095618921090245780907231549`26.369231378511984*I}, 
     {-0.75458483647623341903993823241299363649`27.006835377785137 + 
       0.15768413859044657273284429318943346641`26.326923231133875*I, 
      -9.70476454015341188218775332276974975245`27.00683462721595 + 
       2.0279859371192126973982250812695844467`26.326922713134596*I}, 
     {-0.4020242593002382361297683405599468372`26.995782008832325 + 
       0.08401023444395311746558655878460423703`26.315857825144512*I, 
      -7.23247979778324945177037069089161618507`26.99578107229486 + 
       1.5113573605744974530398172376897178654`26.315857341125692*I}, 
     {-0.05858258703174413864584837902729896623`26.969275925804535 + 
       0.01224189027656320887386678595537712363`26.289346407226034*I, 
      -1.52816972493013276371061787588377309104`26.969275233446673 + 
       0.31933868141438230495885540117508442312`26.2893457193948*I}, 
     {
      -0.0025718947029131360568538167969982520985266057065966345935`26.850965\
448805802 + 
       0.0005374438779713850825623203848161293817487631336226380716`26.171042\
563334797*I, -0.10304601815705403806697719691662747322`26.85096475565535 + 
       0.02153332776225533978671551734273422859`26.171041867999048*I}, 
     {
      -0.000037490022124168324122430412653862362321098606940486623`26.7173038\
29959057 + 
       7.8342176500553875085489163484552874274291771450341564`26.037378411562\
23*^-6*I, 
      -0.002459523032526095006442068394321705835279087979869503488`26.7173029\
98025787 + 
       0.0005139617866406136205495017966302060417443225574476752024`26.037377\
59916651*I}, 
     {-1.973691180610845547999222679571964611166958608348041`26.5985734777813\
7*^-7 + 
       4.12438441132105811291793501487333168158598674574703`25.9186546774338*\
^-8*I, 
      -0.0000226598365366113350879630089310295007240190824496525285`26.598572\
32944604 + 
       4.7351823574424898093775324652373923911734444358644908`25.918653514941\
41*^-6*I}, 
     {
      -3.995755898213219556500645422636207394411553995511`26.52430266795475*^\
-10 + 
       8.34985407034868755708628960733272012853867101178`25.844385322331476*^\
-11*I, 
      -8.59059033628803546841946520485116438193090110764854`26.52430083775719\
5*^-8 + 
       1.79515910164152683512037091185110463801626610098141`25.84438351745476\
6*^-8*I}, 
     {
      -3.249733576943722684238153092328515915104490497`26.561555370133892*^-13 \
+ 6.79090560740364545567510852637767972263619447`25.88163960067761*^-14*I, 
      -1.400857694743277245078125997314351172754229345032`26.561551590134265*^\
-10 + 
       2.92734531898256250455313473917051308971545765945`25.88163711306278*^-11\
*I}, {-1.094082555531990855892742180080713445036717`26.61111141442541*^-16 + 
       2.28628322458120477049168869385619285448569`25.931246644347958*^-17*I, 
      -1.012854857979169257279384899428763919873217602`26.611103185917756*^-13 \
+ 2.11654327091192092302496834556987231769341489`25.931244953358608*^-14*I}, 
     {-1.55698526019658032590921193034571527716`26.526286927959376*^-20 + 
       3.2536020826844800988573064086922913533`25.84637024807786*^-21*I, 
      -3.31628629087988199100111968216746251009946`26.526274245568693*^-17 + 
       6.9299795307133967288581349875468547219818`25.846359003640856*^-18*I}, 
     {
      -9.5071712054218149311727775773664597567674667194214675`26.491628173576\
682*^-25 + 
       1.9866952388806098433718375292823916771764440544932447`25.811792022874\
22*^-25*I, -4.991890623004140136013438814324554787`26.491605959477315*^-21 + 
       1.0431457601267707501165740238886875137`25.81177316826214*^-21*I}, 
     {
      -2.518496813673517391025361684310511601316222317921`26.38690195249552*^\
-29 + 
       5.26285423997386436271827336547897737923456434962`25.707013785846193*^\
-30*I, 
      -3.4931185666579472139577950400136361091656891958382478`26.386869073700\
27*^-25 + 
       7.299502528435744082118343547805841606233777795419072`25.7070048560226\
*^-26*I}, 
     {-2.918645311203685099210868490583631073499357`26.215133441289417*^-34 + 
       6.099036841203398255697626837367375587654048`25.535214432250395*^-35*
        I, 
      -1.145901257791567760239813161300182126523068568082`26.215092105377934*^\
-29 + 
       2.39456776773255084045025451125819605535723684594`25.535172323805476*^\
-30*I}, {-1.48929408299608399311273582205035730934`26.32181858020156*^-39 + 
       3.1121491346385286575095246277895775904`25.641943641388288*^-40*I, 
      -1.7737492223748222572865524881015255008367416`26.321718810464926*^-34 \
+ 3.70656955567457335627376785039678669352891`25.64192322782653*^-35*I}, 
     {
      -3.363242129406737720838450069070781025405866012524828`26.2526186125597\
26*^-45 + 
       7.02810224126872013512409851389846776229508224345433`25.57269988890076\
8*^-46*I, -1.30220357549666343318728394092895050021`26.252466424666014*^-39 + 
       2.7211897078461670232706739122770747466`25.57254451635172*^-40*I}, 
     {
      -3.375176718543065937975801581973720200976183889`26.3646545355485*^-51 \
+ 7.0530417221119995677072379439290065512217719`25.684922541364216*^-52*I, 
      -4.552996377784082858188598556302521345546844122696207`26.3642967678470\
16*^-45 + 
       9.51430875803079858840216526141560984993076864526938`25.68484815885359\
8*^-46*I}, 
     {-1.510243099957064148524586169555503135328`26.201903478199597*^-57 + 
       3.15592589152692198916683668485033366156`25.522027993234623*^-58*I, 
      -7.606843178095280825437022854813762961021007533`26.201467324610455*^-51 \
+ 1.589587354460903454958873337034748655837652359`25.52161961478943*^-51*
        I}}|>, 
 "S0" -> {107.04801977490245577900431801409824411256`23.80466956666337 - 
    22.36961832528188533677255283163834158418`23.124755281469923*I, 
   984.47209078314222288727479923011090516398`23.94391864570854 - 
    205.72323494651227417400627294335258863761`23.26400522281052*I}, 
 "T0" -> {69.84183460797933437265070700410406009133`25.41941153165408 - 
    14.59471353700138817272297271988351550564`24.739501134608535*I, 
   750.10262456755298224168029159197367104292`25.383756494872873 - 
    156.74749940869387041364464506001972368856`24.70384385419982*I}, 
 "Sc" -> {-37.96424926004768619784461742242966897542`27.083821320205164 + 
    7.93331598042543741932552761964581958716`26.403906162612678*I, 
   -245.39307710572688791538440441656582843958`27.096909995067517 + 
    51.27931825422298239181328845152677748329`26.416994060032046*I}, 
 "Tc" -> {-0.80347283636881900436040776247767216928`26.99061704906239 + 
    0.1679001696817564797095486090275199647`26.31069938469713*I, 
   -11.02716038656218862925563044956875867527`26.974018860594903 + 
    2.30432444782969140430931566836224225112`26.294113424264733*I}, 
 "kappaFit" -> {1.00122195356540827745047116723411407228`23.27478285866516, 
   1.00001514510503160378625830435021338982`23.24467386503179}, 
 "kappaFitIm" -> {-4.68341010692146777951`5.944916686921001*^-18, 
   3.071454248127669191969`6.732109760895698*^-17}, 
 "residual1" -> {0.00065729972330462496972753292018982601`20.360628860208475, 
   4.80259398366451029321225590861971`18.425090393010628*^-6}, 
 "residualMinus1" -> 
  {0.51283220437491692544141956199988505829`23.175259675220598, 
   0.38112745622299709692687541585699753479`23.221043096735226}, 
 "neutralOnly" -> 
  {0.34756537528820461802920507979282295877`22.96829566874686, 
   0.23806613555611271380588087814432606765`23.01574835206541}, 
 "residualP2measure" -> 
  {0.19716112086931704326519450920926619949`23.524696585136052, 
   0.47550478461148519405315975945598404406`23.908100012728614}, 
 "chargedFractionS" -> 
  {-0.35464690836764504539380654862803704245`23.26362058778292 - 
    7.36502911645016568011`6.80258222364117*^-18*I, 
   -0.24926361996764989196839777607756390894`23.402844161076608 - 
    4.64015355009349107418`6.894284198583312*^-18*I}, 
 "chargedFractionT" -> 
  {-0.01150417712934796422769242251967867889`24.874571013222724 - 
    3.3751457246157506843`8.561086695354126*^-19*I, 
   -0.01470086895499070609022950560117974363`24.83908097591954 - 
    5.002477775543970308`8.590109698704929*^-19*I}, 
 "time" -> 904.36437`9.407888437243152, "kernels" -> 8|>


==> anc/paper_scan/point_C_b0.600000_N7_h0.250000_P5.000000.m <==
<|"b" -> 3/5, "Ps" -> {1/4, 13/20, 2/5, 4/5}, "ws" -> {-1, 2, 1, -2}, 
 "lams" -> {-1, 1, -1, 1}, 
 "zvals" -> {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 7, "hstep" -> 1/4, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.125`40., 0.375`40., 0.625`40., 0.875`40., 1.125`40., 
   1.375`40., 1.625`40., 1.875`40., 2.125`40., 2.375`40., 2.625`40., 
   2.875`40., 3.125`40., 3.375`40., 3.625`40., 3.875`40., 4.125`40., 
   4.375`40., 4.625`40., 4.875`40.}, 
 "IS" -> 
  <|0 -> {{-21.8658757821287267168462884935664948112`22.596808491415754 + 
       4.56926990917511163866725415629451511628`21.91689598449294*I, 
      -194.13287639649650142785940457669479494289`22.714768549659038 + 
       40.56757293138548447229955562191767593011`22.034856012145266*I}, 
     {10.05882127933978272675018445961518225925`23.22007074511938 - 
       2.1019724913567145877441819454768399419`22.54013786951717*I, 
      276.92763911856939406567471488297422903754`23.879647077882733 - 
       57.8690348857454418000756326573017973634`23.1997160548215*I}, 
     {209.63351055699207790105628263787267746778`24.8123891413044 - 
       43.80671056979518460049217914891028505447`24.132456739844127*I, 
      2162.55693827564331627123524768916192272904`24.981597648651665 - 
       451.90535441607515087809510571054621924736`24.301668696685443*I}, 
     {213.46778892093493294446964566156590841273`25.037934208440735 - 
       44.60795232778982875478991913636078182943`24.35806058754038*I, 
      1601.83055233541629626549688153929363112819`25.133482789807456 - 
       334.73144251398539775014197949134583675918`24.453628538397034*I}, 
     {19.33717538216739221127271560229858220879`24.494457488708864 - 
       4.04085226142162590076985890067832711865`23.81453257423936*I, 
      98.44594394788455394822250255978285904324`24.542932599402576 - 
       20.57205912278426080398164231490644496734`23.863006956912006*I}, 
     {-2.25130537859508174800854481339222379551`24.80081244322933 + 
       0.47045094490046232873667269638693411571`24.120893041200112*I, 
      -7.517894451622706671995423579219144423`24.86263843368935 + 
       1.57099991056520811894921310604258511924`24.18271893118129*I}, 
     {-0.06606177011766164091923721018049819493`24.60763325453391 + 
       0.01380480074766475226005648463924023512`23.92771568811881*I, 
      -0.09079804281372115153192476129239562787`24.412764262996483 + 
       0.01897389196639530965180523000263044052`23.732848236143308*I}, 
     {0.00047654822427645627668002002434688635`24.1539027633814 - 
       0.00009958336373779870475481594831256174`23.473989846592136*I, 
      0.00137229602280211826680324758195237297`24.489643286110297 - 
       0.00028676605437387921736366404664034291`23.80973310152783*I}, 
     {
      8.5091218118881904681014344380458217815339734485530744`24.55602223205485\
*^-6 - 
       1.7781347811526487482949657975811987466462999536074179`23.876152901497\
374*^-6*I, 
      8.5245396853870832744705282628905971427803635204972476`24.6910616960156\
5*^-6 - 
       1.7813566244551492597164919457612940599630309602099339`24.011202020376\
288*^-6*I}, 
     {
      2.40329275711159416733031735885734026883827304812256`24.577302656868973\
*^-8 - 
       5.0221145438792496381088185668327129758548082662779`23.89746639020057*^\
-9*I, 
      1.11913829737698895871071411349994944676203048097285`24.666079682368*^-8 \
- 2.3386417252903401356342657592107655560197050083751`23.986251010324413*^-9*
        I}, 
     {
      2.17600481080619086524435812205536659170273187218`24.49465803461278*^-11 \
- 4.5471553041399215670885765108536872994258218216`23.81476097811658*^-12*I, 
      4.5877824453498542809186552632513968319545294064`24.54905790640051*^-12 \
- 9.587000532817598635579688966813131807650530025`23.86915949042845*^-13*I}, 
     {7.3839568001453943952899372102453321558006471`24.35971587909263*^-15 - 
       1.543011217740912660658489918866697657271579`23.67978779429604*^-15*I, 
      6.643904951690201873022619987574259471883707`24.401494163886934*^-16 - 
       1.388364009640538193338728245017380375409694`23.72156564217868*^-16*
        I}, 
     {1.0071488592614729415354016500688900001066`24.418154431629887*^-18 - 
       2.104619555391814492191995745453600829453`23.738572971113346*^-19*I, 
      3.6126854433488712370141155715722716309`24.461353816071547*^-20 - 
       7.5493591256478089975593567744528036124`23.78180663347909*^-21*I}, 
     {5.74556387440865621250324722009817382`24.27832803472404*^-23 - 
       1.20063940654219723452728339136119475`23.597943460074614*^-23*I, 
      7.6476743699786766125303325593206852705394552013842088`24.31950476704105\
*^-25 - 
       1.5981197699145253367001907948122259154733413276558183`23.639029351095\
665*^-25*I}, 
     {
      1.40614933691911942331910347085643826573300529468059`24.097286410080354\
*^-27 - 
       2.9384031616254324157993426629139823641326721908411`23.417510184066106\
*^-28*I, 
      6.45326541910854922798123408931994677394894723142`24.133674629897687*^-\
30 - 1.34852643403175947243154032890873498961506197718`23.45391205123636*^-30*
        I}, 
     {
      1.502075088711724674753268469706086154105728769`24.031773119415448*^-32 \
- 3.13885735589078654100892081522570272981366701`23.351789955282655*^-33*I, 
      2.206182603392926913112523379877267309427655`24.063796474069477*^-35 - 
       4.61021725554173426885885768172841330517327`23.383574112633827*^-36*
        I}, 
     {7.088852821927643664989498820445564416916`23.522440124470144*^-38 - 
       1.481343908314195595412210618381599758747`22.84252275276702*^-38*I, 
      3.090986358686185438304663602729988971`23.551738039565777*^-41 - 
       6.4591746057396058071746658735558851`22.87181973812379*^-42*I}, 
     {1.4907685936301392430578452827931717`23.4916853275656*^-43 - 
       3.115230391085797818106047910597478`22.812202303538214*^-44*I, 
      1.7892980587752651586077123246465026207458762852061`23.519087984414192*^\
-47 - 
       3.739061659351310634159730829636563683058121724562`22.839232768253996*^\
-48*I}, 
     {1.40545570408046648276508340620658584740045754616`23.17849393589232*^-4\
9 - 2.9369536904553216112263539546052415091576140214`22.498681874549675*^-50*
        I, 4.3041857471249712687436833691514685282103`23.2077545021358*^-54 - 
       8.99437397971536099686120864519939802852968`22.527848729254906*^-55*
        I}, 
     {5.9650402661826178390749378916372696239673`23.186089447849298*^-56 - 
       1.2465029650254836147618568705330873067811`22.50663928255022*^-56*I, 
      4.31968139704046558343417050339076811`23.213934872392535*^-61 - 
       9.026754940620410932253337211229296`22.53407187787193*^-62*I}}, 
   1 -> {{-1.19520626611391072742512696845114969611`27.22749591997451 + 
       0.24975994931222290265923255985254995017`26.547609266909106*I, 
      -10.5461109616912244297650516170870397596`27.227496070031588 + 
       2.20380047688106918620345797256716203813`26.54760929782279*I}, 
     {-12.26838050912290470834607155537566274291`27.249266959251024 + 
       2.56369982401813075528262508898660340242`26.569346530863644*I, 
      -100.31902930883724483040043297505728598551`27.249267366296195 + 
       20.96347415973020798236878953610268361846`26.569346614590636*I}, 
     {-29.55343142248585267715535943405696376087`27.100213276707212 + 
       6.1757235912774582069317970692341036712`26.420291195197514*I, 
      -207.74358100964174164428955191983713562508`27.100213575645014 + 
       43.41177563568992101613100082807382156221`26.420291473844543*I}, 
     {-25.49978993182878084490361096895915148836`27.1351402942316 + 
       5.32864194358139244418097780293707165236`26.455247490192868*I, 
      -143.0589175194794441670399866965303750409`27.13514106505835 + 
       29.89474620518876251817212160939574127729`26.455247657311293*I}, 
     {-7.39268484809922462459723486346611928553`26.925344775918134 + 
       1.54483510109587002514904574917070567647`26.245403309864155*I, 
      -30.73274258052882634604438003245558025582`26.92534620120884 + 
       6.42216197049867291666969347516524704697`26.245404569497882*I}, 
     {-0.69689284299467475579117797231360782312`26.92866194656741 + 
       0.14562835393118015064874974566847805056`26.24876414579253*I, 
      -1.99228564884096851424916927714939486213`26.928667312978853 + 
       0.41632409131175491457054576838081439503`26.248769600641893*I}, 
     {-0.02194004064071727791892062605315048306`26.852404557220176 + 
       0.00458476799669941118947852527219245757`26.17250330556638*I, 
      -0.04000604001874715326873079275206992538`26.852422688160303 + 
       0.00835998505910841501855195949111102741`26.17252182890976*I}, 
     {
      -0.0002450128291109430250538209410462893674331100631786299064`26.745670\
56682767 + 
       0.0000511998585637947524281567893630070765480841586695121147`26.065755\
559113434*I, 
      -0.000264170800638492588002028792545155064330810294555074352`26.7457283\
64981662 + 
       0.000055203262941185924598856882382913633010954365421397936`26.0658137\
034255*I}, 
     {
      -1.0344007182429969353258078150199405207839437604750087`26.684937236327\
976*^-6 + 
       2.16156723974433471779500725133614035693339060108374`26.00502989238695\
8*^-7*I, 
      -6.111533941628290165922684107151715105098359792164056`26.6851406721563\
83*^-7 + 
       1.277115465972242856379802876980139754689717705314183`26.0052037154824\
4*^-7*I}, 
     {
      -1.7379165198799905233895144337953098472792409518073`26.675005960051205\
*^-9 + 
       3.631690648053650743731364512416117228230416718035`25.995651965254094*^\
-10*I, 
      -5.213409043144916991263501024713420973390128368739`26.675794691570875*\
^-10 + 
       1.08943603734057107097796239545470131870014238851`25.99595306849806*^-\
10*I}, 
     {
      -1.2053184782837217177688608626148801248022678157`26.632291754622173*^-\
12 + 2.518730787950344731997473844725734243560951291`25.954374218127224*^-13*
        I, 
      -1.7007557358343028797875596936305941419265294`26.635038820161665*^-13 \
+ 3.55403647401864913129337011860200435417800472`25.955484538499825*^-14*I}, 
     {-3.538133375068302306540881768187286644670189`26.493279832652714*^-16 + 
       7.39356910577577782249410559961479761206422`25.813384952396166*^-17*I, 
      -2.17547676921568190859004910147111468236739`26.500639470730412*^-17 + 
       4.546051865807761315294770519463690583944`25.820731382375712*^-18*I}, 
     {-4.47183841565003498776276117688889199856`26.428665257838567*^-20 + 
       9.3447145291217674037020079209191518081`25.758199178368628*^-21*I, 
      -1.1099247634373688870491893465370425839`26.451275007907483*^-21 + 
       2.31938838103512693206429154246050941`25.773041825848495*^-22*I}, 
     {
      -2.46286633263023960185865012159660627446318894152758423`26.35884593850\
5382*^-24 + 
       5.1466042961816568165379374327340404123509171080971483`25.715820228658\
895*^-25*I, 
      -2.285950510222826903609904585396104018095242576896239`26.4265593091124\
24*^-26 + 
       4.77690671267857323858979457321589131393306004967526`25.75366151817460\
3*^-27*I}, 
     {
      -5.961846437588963348669562352292911351405923727073`26.10725178624604*^\
-29 + 
       1.24583555682058492015108753544167873352223385692`25.432058539759627*^\
-29*I, 
      -1.9170196873559406977000269997443598185088535803`26.236926726628308*^-\
31 + 4.00595908437883786506236880390822130837942925`25.558052468468283*^-32*
        I}, 
     {-6.383730420267944953402667917988469136975721`25.932080629607153*^-34 + 
       1.3339958393734365705388939632554233408109906`25.534296434886343*^-34*
        I, 
      -6.5880083102793363749031648649684745752895`26.25660956892996*^-37 + 
       1.3766833962423782164376271294832173203624`25.65551036631045*^-37*I}, 
     {-3.03825088527802390440554286540986033796`25.574827636687957*^-39 + 
       6.3489743035913265824615763701224786254`24.898639089157783*^-40*I, 
      -9.32319857111847183469964009620688506036803512066796055`26.06454669891\
6683*^-43 + 
       1.94825083215252474993168603721877969539768744694931558`25.38649771515\
676*^-43*I}, 
     {-6.45148181936841815686797873444626239676541115161982`25.18534758717535\
7*^-45 + 
       1.348153718632374154902724445748779007088591773810379`24.8884636062115\
77*^-45*I, 
      -5.45386492800154852942412225330126134480729861982`25.8323414100061*^-49 \
+ 1.13968364004841552486438526984670353456473019838`25.390281054692387*^-49*
        I}, 
     {
      -6.130180883956778664749260207116346905050812782`24.770524474446706*^-51 \
+ 1.281012081563067883778952426535376003335515202`24.15525548179561*^-51*I, 
      -1.32274835290649680493538288427055226713586`25.481576437639742*^-55 + 
       2.7641217331374554747371154059798352845495`24.854570780833974*^-56*I}, 
     {-2.612788518748537812899445076281596474648`24.36555708366402*^-57 + 
       5.45989379831446362171036417339089954644`23.787995679270175*^-58*I, 
      -1.33332318955156654433493853879379094660963412372310241`25.12600343596\
7522*^-62 + 
       2.7862197654130487748246965138562925731320673573133303`24.539869754045\
085*^-63*I}}, 
   -1 -> {{-1.17696387510404517346814595244893808244`27.217986119866257 + 
       0.24594787203055683161677882494358669983`26.538067440703234*I, 
      -10.3943693824898384088449255485648728845`27.217986128027736 + 
       2.17209133160264005033915410986811955966`26.538067442385007*I}, 
     {-12.08256396091927913809197082394781009708`27.209778493975964 + 
       2.52487009815699924765592767155006444847`26.529859537331436*I, 
      -98.88653692432076095041789035796477332488`27.209778537036303 + 
       20.66412898769537219147522327812605175313`26.529859546189297*I}, 
     {-29.1122096544367537980452594862269771803`27.044644763756136 + 
       6.08352232899517897913603627850825437974`26.36471751328674*I, 
      -204.81904155106044180160475097880163676911`27.044644767015946 + 
       42.80064026295481322938944809858162194092`26.364717516325356*I}, 
     {-25.12645988765047742055157138140931889874`27.060884262267226 + 
       5.25062788395478707133524479748017293292`26.38098077729722*I, 
      -141.08347135623480771804788267981837922445`27.060884266908296 + 
       29.48194102871892741840988798612837761478`26.380980778304465*I}, 
     {-7.28692771479880783436098744645809373642`26.913505881491286 + 
       1.52273523682859158809854746370261578864`26.233603167352243*I, 
      -30.31788554105222220174135050955922027891`26.913505995618745 + 
       6.33547009472028708598785383182108817092`26.233603268224243*I}, 
     {-0.68717251882060263056682844818985795197`26.919890179314507 + 
       0.14359711652735679316935546347995466851`26.23995186701411*I, 
      -1.96604493847907849928612694454813081474`26.919890198348178 + 
       0.41084062065424938714688231402307826011`26.239951886359613*I}, 
     {-0.02164197416145615124992212495227943662`26.89164516367144 + 
       0.00452248161914051320985939712456677628`26.211680187959995*I, 
      -0.03949225775638921511082619088969658252`26.891645209095596 + 
       0.00825262097021247551057906734422851332`26.21168023436036*I}, 
     {
      -0.0002417712527570792221236533711907863922278204620896711671`26.729372\
733641206 + 
       0.000050522472602235911149833994620988650372232040941602156`26.0494483\
8482864*I, 
      -0.0002608621390588159378997374992143132585537370838806345665`26.729372\
820164187 + 
       0.000054511858309315812663046953329556759560342007196564979`26.0494484\
71867894*I}, 
     {
      -1.0210671093133520932205650649507841678145405300105682`26.651041826237\
78*^-6 + 
       2.133704254209252950241744089342401031677813813328503`25.9711377407364\
5*^-7*I, 
      -6.036824862032417756208492633307120410570959354796007`26.6510420207502\
43*^-7 + 
       1.261503653633192111772025985863438193456903332147661`25.9711379069423\
92*^-7*I}, 
     {
      -1.7160710995111020087037323244579396692322484590863`26.61663031551367*^\
-9 + 
       3.586040694244608420425296437097958903291811935912`25.936729228817985*^\
-10*I, 
      -5.151135749833072161409419092530980145812945531933`26.6166308168429*^-\
10 + 
       1.076422907287595579728462095492278774401063435975`25.93672942007237*^-10\
*I}, {-1.19052732710801758625860889407824264943489183`26.5963804484348*^-12 + 
       2.487822004482159618935399098008131848304959325`25.916466708747876*^-13\
*I, -1.680877905054005222787377714933991992203655722`26.59638179452039*^-13 + 
       3.51249815424171013539458480994038783092624023`25.91646725134456*^-14*
        I}, 
     {-3.495690401937484424350775857485170803104284`26.4799423883628*^-16 + 
       7.30487684303957482440879855148500400764897`25.800021633797225*^-17*I, 
      -2.15056188627343890658695880952374695277453`26.479946079715013*^-17 + 
       4.493987715232252931279503907712891204909`25.800025318361055*^-18*I}, 
     {-4.41932811731418676715196945360582122263`26.46048616037214*^-20 + 
       9.2349847709824203116208385379023849017`25.780569748528883*^-21*I, 
      -1.0974505380745470532345798990488530643`26.46049320177274*^-21 + 
       2.293321232772446272901993245213070584`25.780574311837235*^-22*I}, 
     {
      -2.43451782420791150631916957472459980276647779353628253`26.47448212718\
6146*^-24 + 
       5.0873649646338167748927115278673831495162233149034178`25.794579333089\
455*^-25*I, 
      -2.260702449544344603498827404251760230044949313694937`26.4745006153468\
2*^-26 + 
       4.72414632701064309678420358009422336971417764672757`25.79458914918293\
6*^-27*I}, 
     {
      -5.894487077739492807078037661730832296802840591742`26.335100632498477*^\
-29 + 
       1.231759601248156434690058379345450259199217367696`25.6552045291919*^-29\
*I, 
      -1.8961829920713358816017198751998737912840234977`26.33513364469907*^-31 \
+ 3.962417043932229779028722765046563138378583519`25.655236386934654*^-32*I}, 
     {
      -6.3128382962935692308108853885473268097570474`26.440144377626147*^-34 \
+ 1.3191816488922862589571127422377872820281802`25.760398664136538*^-34*I, 
      -6.5174473837015722925025090473501271701414`26.440244683646128*^-37 + 
       1.3619384154427157859730139130806211336011`25.760422909983745*^-37*I}, 
     {-3.00504565988464336002548347844515098572`26.264757563597968*^-39 + 
       6.2795859842168257951283918366200543432`25.584849549724687*^-40*I, 
      -9.22468122394642421579292218261243063310402205809002993`26.26491262436\
6573*^-43 + 
       1.92766385203563821267565045448858462474010010553149057`25.58500297183\
088*^-43*I}, 
     {-6.382007402008733691525975842377001847062809858625883`26.2691506263449\
5*^-45 + 
       1.333635783569442295721205358145154051404025996050247`25.5895040402257\
27*^-45*I, 
      -5.39694281754869887946974984857823724419479277242`26.269503029633118*^\
-49 + 
       1.12778873636147859167337466165120944044772085733`25.589633118681412*^\
-49*I}, 
     {
      -6.065061167842471774284016942787609380960050234`26.17265732557418*^-51 \
+ 1.267404140024393300391960026983592162235724904`25.492849072104498*^-51*I, 
      -1.30909826692511508734860714007498557995616`26.173275055220937*^-55 + 
       2.7355974116084010112693650493763241334451`25.49337792202291*^-56*I}, 
     {-2.585380648003999547558016271902828666299`26.218036161566936*^-57 + 
       5.40262009918829601118334938879219526015`25.53849755217184*^-58*I, 
      -1.31970590744277794309857229342509128249961796238858946`26.21949951157\
9247*^-62 + 
       2.7577639935041593758533454517680712736502091478237967`25.539649394338\
962*^-63*I}}|>, 
 "IT" -> 
  <|0 -> {{0.61400177505480136760641997012742263514`23.794196651256257 - 
       0.12830676726111354154823936632974935544`23.1143307134238*I, 
      5.33487432044812153545124009837682622459`23.495642759808682 - 
       1.11481840217796572313106733263793945323`22.81577588228635*I}, 
     {10.87645339528809569019950711897767160122`25.093291188261233 - 
       2.27283149839595105294284044549273833745`24.41338486639009*I, 
      82.14939488166720710880160401004858886311`25.04673055005517 - 
       17.16660068088994250694776226890289276759`24.366826324005537*I}, 
     {70.2402821980790191819766785883255994299`25.337247878662204 - 
       14.67797636177760010003060881922302649171`24.65738263536086*I, 
      595.21149161327815282136324276036722502179`25.304732021186183 - 
       124.38019795423052800120425078498291518346`24.62487035907699*I}, 
     {130.72677174542161892499829946299431419625`25.538630548834302 - 
       27.31772147668380717171159967885466513136`24.858679708569376*I, 
      1358.7270283594870277916530483463641693666`25.502728583765332 - 
       283.93056776349768196506345948362137251582`24.82279094377255*I}, 
     {59.96933587390095895480198984105916692963`25.5910048221667 - 
       12.53167650873551037310534689338364792793`24.911085303336186*I, 
      822.20402520675889812085997587592248021827`25.55881092843161 - 
       171.81439010325126403826167943726344993644`24.878920942397706*I}, 
     {6.72673766621185997094924490333971182605`25.49848891297252 - 
       1.40567340230926667072789385462951081848`24.818569518962082*I, 
      130.49876372132788773954262614012620881775`25.46789708574636 - 
       27.27007507944262275804998870339319108317`24.78797789852365*I}, 
     {0.21287891011764456504922726365997061831`25.435468741103488 - 
       0.04448489545950632976061988664042268593`24.75555146677113*I, 
      6.26431352926304854534677116251286906262`25.40276031502614 - 
       1.3090415218719235256752857840754056892`24.72284290849625*I}, 
     {0.00226195919478893685545829545014865486`25.30789058300968 - 
       0.00047267725233207537846060785414958047`24.627972956020695*I, 
      0.10821505096566353540220814211482603036`25.274926222849185 - 
       0.02261349058341355919405815633692966302`24.595016587651912*I}, 
     {
      9.1197701996379646971650286531055799463550251427954845`25.2061976040272\
56*^-6 - 
       1.9057407975332884892757525855511308954366673488156558`24.526255789361\
244*^-6*I, 0.00076031135983531098500678875769794279`25.174220419132276 - 
       0.00015888079913720688927071426813916128`24.49427546269331*I}, 
     {
      1.49568678059262923952727972801062607232314244616354`25.044402182533247\
*^-8 - 
       3.1255078315676828153657873402204292382844859644868`24.364483440970638\
*^-9*I, 
      2.329334193602679577993086756232946238659257120332527`25.01387181186688\
*^-6 - 
       4.867564759487214906578661202844215535967858014935871`24.3339602371109\
15*^-7*I}, 
     {
      1.03613098333588622176642573546417485055296664997`24.92762125227553*^-11 \
- 2.1651829413529368108755190230838228400530204053`24.24780361897477*^-12*I, 
      3.2313916284371975404319854052192480313438878380252`24.896622330630628*^\
-9 - 
       6.752576791205567254845109234811141383208165497868`24.21731390302278*^-10\
*I}, {3.096027733290775937879790401826164153180386`24.900326382773596*^-15 - 
       6.469709469062135678905143084020371119831411`24.220955538805303*^-16*
        I, 
      2.0728320278010922863697461857977872336626956233`24.86978894038538*^-12 \
- 4.331557128458216641067026943928883562751427328`24.193270834401265*^-13*I}, 
     {4.040021377958268280166719936638388649507`24.823167539486896*^-19 - 
       8.44235479002267168417060341962831082992`24.14338546046378*^-20*I, 
      6.224620194883116133080788547089778022209377`24.790405616028757*^-16 - 
       1.300746882307367722152827143375334432134318`24.111480725430802*^-16*
        I}, {2.32041690672509100698777935360796045`24.64836366462361*^-23 - 
       4.8489304770067292532305140486957095`23.968739619621843*^-24*I, 
      8.81918569799547078425300157030710826356`24.6138123233831*^-20 - 
       1.84292823369169142486152139011073999598`23.935683743389777*^-20*I}, 
     {
      5.8978458515167663692798011505759151884478322871819`24.62727118599239*^\
-28 - 
       1.2324614777294586005365286306265857730365458102696`23.950755803703604*^\
-28*I, 5.926919699742073716140510374313697`24.57790406713811*^-24 - 
       1.2385369837445622619741158411510046`23.918659828084728*^-24*I}, 
     {6.66016621411519957864084061457371339716178366`24.55021676482933*^-33 - 
       1.39176209430119911866480111314141484158334604`23.870111897660745*^-33*
        I, 
      1.8967607549215545736667884873331241133404423948808`24.481827789340514*^\
-28 - 
       3.963624383822751065340645893248065874646539707393`23.800915348919432*^\
-29*I}, {3.351777975206888227643048823141598690412`24.400255416165354*^-38 - 
       7.00414581924456317978372630368925970993`23.731811110371858*^-39*I, 
      2.89931804946276210903986101662085215423968193`24.308483931433837*^-33 \
- 6.0586490349353893892256028397688570809467279`23.693328522108377*^-34*I}, 
     {7.536039787563347858967252615476334`24.255036376629167*^-44 - 
       1.5747917064366278932078952677695476161265783432836954`23.574639883900\
016*^-44*I, 
      2.121997036463299530500632981957432259475`24.131554432636072*^-38 - 
       4.43429629925824811310686895150249536422`23.449304367818232*^-39*I}, 
     {
      7.5855622101089704203618440601116093924373069869`24.08893252251522*^-50 \
- 1.5851403116069223370148741541858252475425286444`23.436082835606925*^-50*I, 
      7.451580947349886548349867655756498`23.92234875581604*^-44 - 
       1.55714250541710635297901428673485`23.378807477269987*^-44*I}, 
     {3.4243095124763200904299049175502236579372`23.987593315947933*^-56 - 
       7.155713574417198200652933081606153385281`23.31084803766807*^-57*I, 
      1.25766251485085025218907782286542133504523055387`23.744444585660485*^-\
49 - 2.6281131120784262792568237924981151106803312105`23.07650484274557*^-50*
        I}}, 
   1 -> 
    {
     {
      0.0041783197667547396246685733047376264829054156060711153997`27.1923841\
770657 - 
       0.0008731354266975231021624771932184951833573090911724632716`26.516413\
634205193*I, 0.06604195981074099680655773078641673226`27.173331545845 - 
       0.0138006610260178221552326328772185561`26.50864858515582*I}, 
     {-0.02579621716944424333349914407494705984`27.070872911818128 + 
       0.00539058577197372459981487688596917754`26.391661356097142*I, 
      0.02597287384283745859578367705422215472`27.046689407537336 - 
       0.00542750137645412336375129333731882831`26.370540102407734*I}, 
     {-0.40201996399744425123917218780520353016`27.0280717570199 + 
       0.08400933686280873943605644520460586159`26.350884188393497*I, 
      -3.92546208495905527024847371111375286307`27.011353700117002 + 
       0.82029624439149814156628922526723463215`26.342056026276087*I}, 
     {-0.80029247521055072694404917158994836704`26.98063314833142 + 
       0.16723557574161063453289486698145890332`26.30277365337889*I, 
      -10.76487307813606427810570294295944794699`26.961180212818018 + 
       2.24951477462512942016583497216722643806`26.28919342670355*I}, 
     {-0.40721975932969886415411107826162303887`26.929484331767096 + 
       0.08509592806922906368641747621414950363`26.25371394357433*I, 
      -7.49378035776437063446387345712606629868`26.90469160596349 + 
       1.56596083485875991973314190247051091471`26.24060249448904*I}, 
     {-0.05810411418668039199972913668803782608`26.890839098953986 + 
       0.01214190472852977259492361770886714968`26.210982098855432*I, 
      -1.53764282989502766172572151035992983062`26.855672531131773 + 
       0.32131825789665287385399742424512973768`26.17603089843376*I}, 
     {
      -0.0025214499269879582970881447890294285195085384324892505323`26.840250\
064158496 + 
       0.0005269025303936958714786944324304547497605938537270895751`26.160279\
823847027*I, -0.10206549114581746069906145206637667095`26.788616141613087 + 
       0.02132842892297635226833982038194541136`26.108497721003435*I}, 
     {
      -0.0000364921734549986924544946514710672869276846223416242377`26.715237\
098971198 + 
       7.6256991373108067416280755010663386151446878853058223`26.035906303030\
885*^-6*I, 
      -0.0024128581548211243682445219598991666930023319337313805263`26.647456\
48566536 + 
       0.0005042103171071165879762337460588361183396534262933035172`25.969518\
172200242*I}, 
     {
      -1.911999311858121213634939989274279058313057504751765`26.5798372098887\
48*^-7 + 
       3.99546810248379970247157654662344288062665605917625`25.89950244649595\
*^-8*I, 
      -0.0000220890917202455403834993596317178508514639955508183128`26.489182\
855377738 + 
       4.6159149134478906272216468969333946001156797887643346`25.807919454881\
187*^-6*I}, 
     {
      -3.857841129071157656499728871046576534083080515247`26.467192207635794*^\
-10 + 8.0616562359922416635471434461557014985206039214`25.7880636736732*^-11*
        I, 
      -8.33690313319596610365784881441965031158586828852589`26.32314137163922\
4*^-8 + 
       1.74214657586934673312040405825203697199440868341256`25.64549201577828\
8*^-8*I}, 
     {
      -3.129800875417460661100565072412071639849085452`26.42060454020794*^-13 \
+ 6.54028455308579335538136872880345068535629375`25.782029560637334*^-14*I, 
      -1.355036293226195704248241334694099478839550632072`26.165422762166475*^\
-10 + 
       2.83159321957689740638745515780846788799720340526`25.583716838903115*^\
-11*I}, 
     {-1.051719327732909825638862852587118869810177`26.312745112323313*^-16 + \
2.19775760412740245976690207185145889220852`25.839729564537997*^-17*I, 
      -9.77282590893880717263379950224521097224320831`25.924190778449248*^-14 \
+ 2.04220859014564916109027932209479951445295309`25.66990892394414*^-14*I}, 
     {-1.49449152351102613517325310327192892474`26.07585712020061*^-20 + 
       3.1230101258863901773519858513353725092`25.427462001355902*^-21*I, 
      -3.19357292534086117120108525718323289559764`25.61499590812585*^-17 + 
       6.6735477764136992414944491635246480885761`24.980055889388794*^-18*I}, 
     {
      -9.1148060104922554583172068905002553405850976165058674`25.818759471961\
01*^-25 + 
       1.9047034404974615682777726309350746915024796549979723`25.193209929169\
527*^-25*I, -4.7996630472667846528041153516076669264`25.28626778123141*^-21 + 
       1.0029763342010890100731768461781827262`24.672612631193964*^-21*I}, 
     {
      -2.412232322612199475305977592244267769833366965288`25.511201874825474*^\
-29 + 
       5.04079538156896341533300532720841348048619468171`25.26810399325644*^-30\
*I, 
      -3.3543205253134111103231829305921633064208820940627196`24.938837011046456\
*^-25 + 
       7.009458937185501687739735621156462604320891703483159`24.7865103044577\
8*^-26*I}, 
     {
      -2.7932646558618528858997550874662078521451606`25.174741514327682*^-34 \
+ 5.837031302822755435635224603869479785683922`24.487499517529244*^-35*I, 
      -1.099203899380346489781889956711278059440872816606`24.583092259873993*^\
-29 + 
       2.29698519809189134128245081483032289101182857283`23.895314928475393*^\
-30*I}, {-1.42435889559287711049537807815369249645`24.838212649517324*^-39 + 
       2.9764553253420256212519684636411681728`24.794018164389076*^-40*I, 
      -1.6999492416842608009125075438948772059907048`24.221082290787823*^-34 \
+ 3.552351158740893414078381493226717837369`24.21683465318714*^-35*I}, 
     {
      -3.214761062951901794844459431831337681333871324463232`24.5034921265730\
65*^-45 + 
       6.71782421911475812002422614810896698767505971720791`23.81474478237639\
*^-46*I, -1.24707512649955035038210106829449645375`23.87500475870359*^-39 + 
       2.6059888507426604413333809054864975882`23.18612938062169*^-40*I}, 
     {
      -3.224581612438536676096122542783871634085811327`24.159219459351938*^-51 \
+ 6.73834603205651138159417899248627770589833513`24.150707006366936*^-52*I, 
      -4.357394641489888921714043968103562270411521891815748`23.5201309166883\
27*^-45 + 
       9.1055635805053937609929870755390872076039908238195`23.52012574893357*^\
-46*I}, {-1.442242038368762821491134396455976985644`23.820295607065198*^-57 + 
       3.01382538404972298616148282576871838853`23.168892983635313*^-58*I, 
      -7.275906848117927063745856178255762674222163627`23.173673511113556*^-51 \
+ 1.520432227564305142274074832533490301954826137`22.522362398463603*^-51*
        I}}, 
   -1 -> 
    {
     {
      0.0080288476708157994598794852014698757651959500365690756635`27.2014053\
18644493 - 
       0.0016777728197648159451091252575746897796330334158440246829`26.521492\
75139118*I, 0.11265903088711824346377466081674967431`27.20138656474136 - 
       0.02354214050049927075037416322475601962`26.52148527532157*I}, 
     {
      0.0110332088921645947408170891824132719843995521093665292288`27.0835402\
45162965 - 
       0.002305588392385122366075272424211823195417409246706198671`26.4036259\
61706933*I, 0.51610358451411412932845343712613813496`27.08353374950271 - 
       0.10784917111187276558131329196722984025`26.40362031783858*I}, 
     {-0.32691384666235077310570632836950727453`27.04914718983452 + 
       0.06831455631280197675276422612456981371`26.369230276485098*I, 
      -2.70557735118892164344237618323568045445`27.049118953516114 + 
       0.56537928326828283843707693040523319013`26.369215593696673*I}, 
     {-0.75477262793473261500486691227659762457`27.006833238357693 + 
       0.1577233810095049392345038171613628392`26.3269217546997*I, 
      -9.71917096903174997463774893225905087745`27.00682211645036 + 
       2.0309964207892179380096936767478906767`26.326914079329303*I}, 
     {-0.40208295082139911486582964461353023111`26.995779801148593 + 
       0.08402249909798464281181482439393199749`26.31585668428437*I, 
      -7.23842573368697791358539018782853207659`26.99576888981179 + 
       1.51259987133772952230239776853001532306`26.315851045567523*I}, 
     {-0.058588542772371920863025229910536395`26.96927356556086 + 
       0.01224313483620072491787810096924566684`26.289344062417502*I, 
      -1.52902349670718625336199871853309727844`26.96926257690438 + 
       0.3195170924567326829281977005010025911`26.289333145620635*I}, 
     {
      -0.0025720958476422278867087653303648099149332651085283609073`26.850962\
816844167 + 
       0.0005374859107976567683252562507120489013029911641191510352`26.171039\
923073007*I, -0.10308974147316977499892907283058934943`26.850950843246082 + 
       0.02154246453933427452681323776593454375`26.17102791171629*I}, 
     {
      -0.0000374924283024412899224493107908348390626885805509908134`26.717300\
421285547 + 
       7.8347204644904607884426030064116147406410403127091844`26.037375082960\
033*^-6*I, 
      -0.0024603729825585939785971428029412512549775342092226134017`26.717285\
09693771 + 
       0.0005141393990603719968282382142370953568144640953519407273`26.037360\
118575524*I}, 
     {
      -1.973799891503358080221036811804223373621549307986786`26.5985683876290\
93*^-7 + 
       4.12461158237741391048672177903177059765518712993772`25.91864952451522\
*^-8*I, 
      -0.0000226665241695424753895651704050384871057502998365652115`26.598545\
666450132 + 
       4.7365798592036972459887152996493797260345001600750146`25.918626523175\
21*^-6*I}, 
     {
      -3.995950980214126288131687299442849554218114216211`26.524293901509502*^\
-10 + 
       8.35026172944519323621634642349728640078117831712`25.84437667718974*^-11\
*I, 
      -8.5928302128534920281878255202095017271849721662618`26.52425512913715*^-8 \
+ 1.79562716432937819627703393682265330366086140406741`25.84433844128728*^-8*
        I}, 
     {
      -3.249877646688839530094392110543324978675268301`26.561535639615187*^-13 \
+ 6.79120666717264083425499630538196082428478466`25.88162661670772*^-14*I, 
      -1.401188565737396431443494851822490541569454981702`26.561449123858498*^\
-10 + 2.92803673372044521937778402148663302732908651926`25.8815696811645*^-11*
        I}, 
     {-1.094127420050188269068226644722848054274258`26.611064732264236*^-16 + 
       2.28637697709998411292677698985151231121565`25.931237053007017*^-17*I, 
      -1.013075727901205323203838420030995427015217945`26.610861626393422*^-13 \
+ 2.11700481853007125262780766147564532030799571`25.93119531281867*^-14*I}, 
     {-1.55704517400207180740999057641770148617`26.526208702835078*^-20 + 
       3.2537272834087978262149264583045340881`25.846300892365253*^-21*I, 
      -3.31696389240507347039002605003594293730381`26.525870745428833*^-17 + 
       6.9313955015577930499493734497512104101107`25.846001237250594*^-18*I}, 
     {
      -9.5075184643136717071562595059707588152573314290944312`26.491479230440\
895*^-25 + 
       1.9867678049017957639415251944555858073930318692379235`25.811665603296\
916*^-25*I, 
      -4.9928575182221564820043707857955012683`26.490839988722637*^-21 + 
       1.0433478103564998650062319577968694692`25.811122954705528*^-21*I}, 
     {
      -2.518584939754410131646984689928385663700828368664`26.3866595151533*^-\
29 + 
       5.26303839534621210127724077963355848176607267296`25.706947934416164*^-30\
*I, 
      -3.4937659672146981963034974587117596030270003304684788`26.385625247155993\
*^-25 + 
       7.300855388898604303647935338020819101555862893342644`25.7066667023300\
8*^-26*I}, 
     {
      -2.9187438860018184399710832107876198757770939`26.214798983923036*^-34 \
+ 6.099242831058733396215094196813471490981347`25.534873726053647*^-35*I, 
      -1.146106016001185729399775882993823564695371335705`26.2133798402751*^-\
29 + 
       2.39499564701586252520831345648427601261786226002`25.533428122344088*^-30\
*I}, {-1.48934293369855544981499321167613181312`26.32093461130236*^-39 + 
       3.1122512170097398429127134341835372156`25.641762658776607*^-40*I, 
      -1.7740567034286093317463518607828962049482951`26.31721302794815*^-34 + 
       3.707212092905055123282280366149815692184185`25.640997486276678*^-35*
        I}, 
     {
      -3.363349821309826710716436140056647480769823521258754`26.2511445750157\
22*^-45 + 
       7.02832728296252162550767108010361221688578029619682`25.57119505302106\
8*^-46*I, -1.30242370072472079868382760433251092071`26.24498665270462*^-39 + 
       2.7216496992916662666383210979341704957`25.56490961580889*^-40*I}, 
     {
      -3.375282673087264723233489091744135422926116959`26.360883043149947*^-51 \
+ 7.05326313328042098708119035477939437968751259`25.684136011278248*^-52*I, 
      -4.553750106514714064880428585760461637736405816985184`26.34539718349469\
*^-45 + 
       9.51588381042882270281737616101214796962805375605116`25.68084938278131\
4*^-46*I}, 
     {-1.510289748165710732231228619789329592491`26.196906725440563*^-57 + 
       3.15602337138924699428440578024821832814`25.517347889257397*^-58*I, 
      -7.608080867062948318370619465528918675928571997`26.176603846957597*^-51 \
+ 1.589845991938461214803247679684750126845985977`25.49829705301836*^-51*
        I}}|>, 
 "S0" -> {107.07863457249837475660747900233207808114`23.80418971562336 - 
    22.37601584051632432947268504195882818707`23.124275430441518*I, 
   984.5052214045847725563086334254330370745`23.943806767246908 - 
    205.73015818860594055748699549379165233626`23.263893344223256*I}, 
 "T0" -> {69.84218316450155486064823312494593593461`25.419399357649507 - 
    14.59478637418588962751462747087616947318`24.739491248421544*I, 
   750.12471733178087529877512930569923741624`25.383675989437688 - 
    156.75211609104416154951620865553682077189`24.70377756169079*I}, 
 "Sc" -> {-38.03068857254589187743404315195062717191`27.083839693166343 + 
    7.94719967547653857069952765252403273902`26.40392468816473*I, 
   -245.48501031731102656015805805554055133503`27.096914233541227 + 
    51.29852936021895445463088717106339564733`26.41699832904765*I}, 
 "Tc" -> {-0.80442951037431578084866448940740115217`26.98675820126244 + 
    0.16810008400440982477187284997347745332`26.30827574380306*I, 
   -11.10081296031498864769382570382694396696`26.958173081066082 + 
    2.31971548417944635734377204551453686166`26.284002183703173*I}, 
 "kappaFit" -> {1.00027379452252297495055177603170256606`23.274541261208967, 
   0.99998424260579941389229471079895634279`23.24456822649133}, 
 "kappaFitIm" -> {-4.70205457058805231886`5.946812025802587*^-18, 
   3.071022849550921663293`6.731957053162341*^-17}, 
 "residual1" -> {0.00014761258539465967616282814576848986`19.7118215691898, 
   4.99754152421415290976987586883038`18.442210407944817*^-6}, 
 "residualMinus1" -> 
  {0.5131490441571357135123366249210275022`23.17505648390684, 
   0.3811125400350243843232162263379544812`23.220953080324854}, 
 "neutralOnly" -> 
  {0.34774865739239145122059457297253401251`22.96793332431676, 
   0.23806933572014512129909977295299471493`23.015640484258203}, 
 "residualP2measure" -> 
  {0.19736674557849902642987083011247709089`23.52442153382407, 
   0.47546383403864757809980544422602779827`23.90796575532888}, 
 "chargedFractionS" -> 
  {-0.35516598361923391104822796588641405212`23.26314082401182 - 
    7.37705036171097805761`6.802175612345971*^-18*I, 
   -0.24934861185101665823690997990875509484`23.40273230979793 - 
    4.64187009911561833593`6.894184938851925*^-18*I}, 
 "chargedFractionT" -> 
  {-0.01151781736947736742473906751053559615`24.874527185731928 - 
    3.3791460902196698836`8.56103636196993*^-19*I, 
   -0.01479862308737266745419416177085476354`24.838875285552867 - 
    5.0357313205936094562`8.589878743991997*^-19*I}, 
 "time" -> 930.620465`9.420317592240016, "kernels" -> 8|>


==> anc/paper_scan/point_C_b0.650000_N7_h0.250000_P5.000000.m <==
<|"b" -> 13/20, "Ps" -> {1/4, 13/20, 2/5, 4/5}, "ws" -> {-1, 2, 1, -2}, 
 "lams" -> {-1, 1, -1, 1}, 
 "zvals" -> {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 7, "hstep" -> 1/4, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.125`40., 0.375`40., 0.625`40., 0.875`40., 1.125`40., 
   1.375`40., 1.625`40., 1.875`40., 2.125`40., 2.375`40., 2.625`40., 
   2.875`40., 3.125`40., 3.375`40., 3.625`40., 3.875`40., 4.125`40., 
   4.375`40., 4.625`40., 4.875`40.}, 
 "IS" -> 
  <|0 -> {{-14.26120136374396789358989403578774717015`22.378407526895664 + 
       8.44505751770297308064140314087935537443`22.150855066926503*I, 
      -89.51681290538298202786664472466043941132`22.49762644055909 + 
       53.00918306288821606139397629721931022335`22.270073977909732*I}, 
     {9.23386943031715679256720469522975518952`23.366751776478896 - 
       5.46802169473858947131834161769056634388`23.13918973827043*I, 
      145.71692148057850402445539113867799080622`23.93128189221173 - 
       86.28920886949942879537263829521689265238`23.703721869498686*I}, 
     {126.56441305442905606102970197672834924576`24.872629148946167 - 
       74.94766539488569225843572028139957866543`24.64516684789429*I, 
      920.59684631512130719372484495011524120927`25.029975762864993 - 
       545.14995752827235499462648532978750679658`24.802540038815906*I}, 
     {106.7123847747119316493018811580110233499`24.899020684170534 - 
       63.19188715508781861948159027297534436063`24.671485292919314*I, 
      564.96284162455005240514098019228535932887`24.990564761307468 - 
       334.55412143705128344158963156540671685393`24.763031881560828*I}, 
     {4.38814265795609483678955377566851979869`24.19597439067366 - 
       2.59852702427563417102907504572485363517`23.968424336124883*I, 
      15.23739805463987016820769802406427438608`24.23034537386725 - 
       9.02313204262805461562339710025151568283`24.00279615324307*I}, 
     {-1.13317864896395633647578289369195180029`25.022473215444606 + 
       0.6710345520162565223373876545048139796`24.79493314639931*I, 
      -2.55069392462950403807282756906641969451`25.075401010749662 + 
       1.51044476227047972178582988325785723098`24.8478634486108*I}, 
     {-0.0128881780294378376941155385176805408`24.16526692037998 + 
       0.00763199410631029841448168773676426658`23.937784404277586*I, 
      0.00044944036551289212998989271396991172`22.516562952770034 - 
       0.00026614516131741825524003562204763988`22.28908417530732*I}, 
     {0.00042045721535767187382539778611973885`24.3696580484523 - 
       0.00024898220541614922907601229262283824`24.142196330573988*I, 
      0.00061075766523332190390812783970627587`24.552730302210357 - 
       0.00036167244825433806950085890890361385`24.325280626315152*I}, 
     {
      3.866399975768878910995395736867072646843062140789704`24.471454617968963\
*^-6 - 
       2.2895665904293463516342350347471389274051179570590293`24.243945088211\
52*^-6*I, 
      2.5776326608786715505622159074358156971717141789410556`24.5720550697705\
85*^-6 - 
       1.5263970773157500555795858936537401770929614027527396`24.344548747776\
25*^-6*I}, 
     {
      8.8340402053371705896227690186242817021442287049637`24.384939888242474*^\
-9 - 
       5.2312547691415230134000701905985304571774235367058`24.15735704541586*^-9\
*I, 
      2.8314482473992790851783217122835280813600930039955`24.439857811436735*^-9 \
- 1.6766990871103412676780311058658899025674667738656`24.212273769573564*^-9*
        I}, 
     {
      7.0215303041238969513828935021501016681597629622`24.35369511018553*^-12 \
- 4.1579405386822116675206048740067243481982637469`24.126095753600513*^-12*I, 
      1.0312610051002077299261710345242095422920576082`24.39449820215006*^-12 \
- 6.106819672272762619149129580848543328508356911`24.166899846292527*^-13*I}, 
     {2.1726684892338012072105414050457488734753756`24.27059463275941*^-15 - 
       1.2865893896658013328498201733327445978914141`24.04303446714745*^-15*
        I, 
      1.370314283497168040789317074478444431969739`24.316621101307764*^-16 - 
       8.11459192413054392310815272462805568853259`24.089061572488077*^-17*
        I}, 
     {2.768964642697127945684821730653028256281`24.199613033344907*^-19 - 
       1.639698162562406334714330484842066364205`23.97192460443533*^-19*I, 
      6.9889461782430564748505331536269529678`24.239727886659555*^-21 - 
       4.1386451925042408951523111139474725107`24.012023359689977*^-21*I}, 
     {1.50282254289625924122737147576800652`24.125856630871702*^-23 - 
       8.8992662609232040268449813357543394`23.898832100083713*^-24*I, 
      1.4111317974899059790355074145300390320778322227336621`24.1643843484365\
67*^-25 - 
       8.356301051297661123285910940729911808727896404102482`23.9374002207270\
67*^-26*I}, 
     {
      3.5489560529589887366328931910051880443600811160161`23.854559439974143*^\
-28 - 
       2.1015857802299259048189107437934327674647472087881`23.626989862488507*^\
-28*I, 
      1.15091598543324515325733353806320068257249826248`23.891884565381503*^-\
30 - 6.8153807292405243262791645311910331218327089133`23.664306349599563*^-31*
        I}, 
     {
      3.69936666383051688663977299002935696316617986`23.485636463231543*^-33 \
- 2.19065445177346667751511967176626861977655183`23.25807592466687*^-33*I, 
      3.84344258384790051824029869641684269076912`23.518016047432983*^-36 - 
       2.27597190858717689624102968367400043422716`23.290461450782086*^-36*
        I}, 
     {1.71860819314316219252398584236507791839`23.332495332323052*^-38 - 
       1.017708443440745382697961039987521006311`23.105029151623945*^-38*I, 
      5.3035094110099555688753526267061362`23.359659935545462*^-42 - 
       3.14057987677862415703076895132066177`23.132118290170236*^-42*I}, 
     {3.581229573579769148943889750371262`23.25500117163368*^-44 - 
       2.120697195249778033483568181444793`23.02741763349868*^-44*I, 
      3.042379982590209475146944814727668776255728028764`23.28275825435497*^-\
48 - 
       1.801606560931470855751457320093786102832942683377`23.055200920405223*^\
-48*I}, 
     {
      3.3612267766497794903905536897902775150225265242`23.16895365050992*^-50 \
- 1.9904181095865487002918118281958661789710833221`22.941669590913413*^-50*I, 
      7.28433560665186111359805354478096915911004`23.19309575361987*^-55 - 
       4.31356598980726318330581450833911085131435`22.965581567678257*^-55*
        I}, 
     {1.4246449633788812816133387051523836796451`23.030558563360845*^-56 - 
       8.436321983806138613047328226646289474999`22.803207372794684*^-57*I, 
      7.2976067652805889006009880870156408`23.051999038474918*^-62 - 
       4.3214247735866221102508258239514975`22.824496939554564*^-62*I}}, 
   1 -> {{-0.67712521362407226439163607179848000784`27.14680589162391 + 
       0.40097332825549360251030778933955690232`26.919305339653732*I, 
      -4.20535128135578721822568187467420448915`27.146805953381854 + 
       2.49028343036255819096697865933968154159`26.91930537118455*I}, 
     {-6.58004011717766628608992859412108422559`27.116621609453787 + 
       3.89650323566920166464623002617509962632`26.889074351811324*I, 
      -37.85074565917416515795867902888736788869`27.116621692663212 + 
       22.41408111607747169326548488772394792944`26.88907439421072*I}, 
     {-14.62630641652135299313240950563342637978`27.086267961155425 + 
       8.6612618256056513590510470193399010204`26.858741035092063*I, 
      -72.27379815527658764120677190043815935327`27.086268093446947 + 
       42.79838471363747948967405728934976998374`26.858741154769437*I}, 
     {-11.52551349505758738270968345853562337601`27.088834336079046 + 
       6.82506486685426915575775353734489300041`26.86118056624641*I, 
      -45.42179591680667563758692357077987894181`27.088834674197592 + 
       26.89743095907702005676723387998288174057`26.861180809828568*I}, 
     {-3.03689187917464459902395047352752361604`26.90197903573199 + 
       1.79835666999809836574933715448328446746`26.67444491369898*I, 
      -8.86330266359908144262193568048931904983`26.90197977456942 + 
       5.24858312296164655894875820520919873127`26.67444576070702*I}, 
     {-0.25999530686108121628877824218123151126`26.909737000419977 + 
       0.15396145561458074420407976823775739961`26.682249947858065*I, 
      -0.52153259556076000481020831687672888379`26.909740025639312 + 
       0.30883602682062321672956636080498245351`26.682252252107208*I}, 
     {
      -0.0074636366579524092579220034151850029593629884498107695104`26.805261\
65381 + 
       0.0044197427173202126468576546527074774324360144975355183103`26.577774\
609038926*I, 
      -0.009544100138444674192949412896447121042585600373414398397`26.8052728\
3794312 + 0.00565173105463551788480527347400785331`26.57778062278978*I}, 
     {
      -0.0000766267187338071584896462242930810986475335117831581728`26.734603\
643938716 + 
       0.0000453760542744319608247387043895554357013130234407155469`26.507119\
563519346*I, 
      -0.000057907370718603715720563999974812376395594174105367481`26.7346460\
13994457 + 
       0.0000342910154582638093216433628799501468188018295369757017`26.507141\
53118207*I}, 
     {-3.004068359377155783735687491398435452711011736171905`26.6776524133575\
5*^-7 + 
       1.77891956189246795916110231138042697033770696232719`26.45024717151402\
5*^-7*I, 
      -1.243328427352603868578227388212307240047484865180286`26.6778076061261\
23*^-7 + 
       7.36261961007146240271697747682048118804614106559776`26.45032901933165\
4*^-8*I}, 
     {
      -4.732037475141281242757634887037807886501574476667`26.586512862595015*^\
-10 + 
       2.802171264132745778895750177182489036461650150183`26.359274341954468*^\
-10*I, 
      -9.93830144288195697372676751240478000363024214635`26.586979147676175*^\
-11 + 
       5.88516529377260717388113642954899657942500923614`26.35954859940231*^-11\
*I}, 
     {
      -3.102158477371075959355747078713578344883149027`26.483256108166003*^-13 \
+ 1.837005600175532702698862309257704245678191124`26.255852950791148*^-13*I, 
      -3.06291681246151396663212354214057900892204128`26.484703321106025*^-14 \
+ 1.81376785822104450770668518599128711726666128`26.257222234352625*^-14*I}, 
     {-8.66460787590556489161711087971443607641843`26.48570373484358*^-17 + 
       5.13092200397587489542776121987967306031596`26.257098773896242*^-17*I, 
      -3.7258645123485026253273008295418871184508`26.491221589058735*^-18 + 
       2.206345686271900189540028207657418684894`26.26349700743566*^-18*I}, 
     {-1.04754291617868055504161454105977978072`26.32762181251207*^-20 + 
       6.2032362868683244059373087331324160259`26.101571250278763*^-21*I, 
      -1.8174106016737971907377084118498517250352888079989080064`26.341513442\
99037*^-22 + 1.076216278906047590458245863291810145`26.114215473879028*^-22*
        I}, 
     {
      -5.5423396152879486568392709311845436444773819564242045`26.252584631256\
422*^-25 + 
       3.2820079907673894389778618848687436301815545224248441`26.052682564327\
608*^-25*I, 
      -3.59401041531418980488380252468281674219659517636773`26.30070160437887\
*^-27 + 
       2.12826562800763404811881845624172196945000208580523`26.07819125869192\
7*^-27*I}, 
     {
      -1.293362946624359288912779795353665296399557069511`26.20999169835567*^\
-29 + 7.65890908971854212568572336287623360200710627424`25.9952718014522*^-30*
        I, 
      -2.904184144584256063372566936157724587846311494`26.3444987315696*^-32 \
+ 1.719771113068154717818870420509791646285252617`26.11988071673251*^-32*I}, 
     {-1.338962782961533142584886861518032268017936`25.946712333805735*^-34 + 
       7.92893770150456728969584421916215158057981`25.702030162311182*^-35*I, 
      -9.645293344714998012517479226671945357172`26.206800278834358*^-38 + 
       5.711654649117975552631473991688498547659`25.97405962323185*^-38*I}, 
     {-6.1765181569659210080220128138174174206`25.576105858120645*^-40 + 
       3.6575495825563614834035419115730845983`25.561601504297336*^-40*I, 
      -1.32243225891905956452327434912392782380722055878246408`26.04677939366\
677*^-43 + 
       7.8310488751877555283737893053029961814059671163877205`25.909085760222\
023*^-44*I}, 
     {-1.273868177960233603739635783682086459943686188792132`25.2346464582702\
7*^-45 + 
       7.54346689206372002558798002812834764036228013654544`24.97065837535903\
3*^-46*I, 
      -7.5108723980465671901042362607339789700761804361`25.816133617796936*^-\
50 + 4.4477143118452413175811089708987602375912716114`25.56571938328044*^-50*
        I}, 
     {
      -1.177822718931435871553169762997051398693658669`24.832170577218232*^-51 \
+ 6.97471436895970429388481339154821825611186622`24.804629777072616*^-52*I, 
      -1.7719384092691191343449335510565842102259`25.527889374893856*^-56 + 
       1.0492890046520118420149443276196143027093`25.4522530811705*^-56*I}, 
     {-4.89271800546731208849039548587930462618`24.424730556877254*^-58 + 
       2.89732147525227435134558091708376740495`24.24576432592497*^-58*I, 
      -1.7402058128087457676959622505000906361953735910427213`25.176625288451\
465*^-63 + 
       1.0304979087647325677550828408865491876258823069576301`24.992871214716\
335*^-63*I}}, 
   -1 -> {{-0.66249839899472174171941596607668920919`27.14510277356292 + 
       0.3923117654814289746380888691478108391`26.91754925408387*I, 
      -4.12002956365176281789153656480316839072`27.145102779087207 + 
       2.43975845738576977306205464248612808907`26.91754925690417*I}, 
     {-6.43909062689788124709734411933816470172`27.135284069615714 + 
       3.81303715717108511815037444451767307726`26.907736701300458*I, 
      -37.08912991869154242406721173171031008841`27.135284072702987 + 
       21.96307502123924992086005690092942410091`26.90773670287385*I}, 
     {-14.31783296989642119923292401635059829897`27.04392459544868 + 
       8.47859306348758243208403216565773469706`26.8163617547847*I, 
      -70.84165519067820349768745354861142823207`27.043924596969514 + 
       41.9503124228727797502787736697566156928`26.816361756160482*I}, 
     {-11.28745605560331048540982647334243300549`27.068050315265733 + 
       6.68409436111416421386020654415363241651`26.84039669793571*I, 
      -44.53998958055891505249691594108428612417`27.06805032111936 + 
       26.37525158308002877899883417674498964275`26.840396702153*I}, 
     {-2.97567431874589146652803596329131135757`26.852942237675634 + 
       1.76210545905673947386144390164969718725`26.625388565800588*I, 
      -8.69526298283495977431575761546721573385`26.852942247650212 + 
       5.14907504274357870981404626657333910836`26.625388577234823*I}, 
     {-0.25489021365709136998188122473107773367`26.914102048806622 + 
       0.15093837188963357184107107002199488968`26.686487754580284*I, 
      -0.51189138566084008160097967557433891481`26.914102065272033 + 
       0.30312679026555532885322359437378900188`26.686487767118287*I}, 
     {
      -0.007320985786743069358868461148360065744042427569064116224`26.8053833\
43699297 + 
       0.0043352691318496371076371285294624386035906725888825229312`26.577780\
714231555*I, 
      -0.0093721142935413025279687675194192761053839386754156593152`26.805383\
370320264 + 0.00554988617387167089943487086457078908`26.577780728542557*I}, 
     {
      -0.0000752008943837441217247188842319415021649324283750090289`26.721849\
427060057 + 
       0.0000445317236784811960224632656456804722110961999702381433`26.494271\
24652538*I, 
      -0.0000568896020557688409224903029321724163836390997995535482`26.721849\
492458038 + 
       0.0000336883232531591685714459872807827354798670690534095671`26.494271\
280426467*I}, 
     {-2.949606483393764229155848156301659984186080223291067`26.6494402184980\
5*^-7 + 
       1.746668865512075341668775411656920754873924238618258`26.4218670888986\
86*^-7*I, 
      -1.221990892531090290422028901846739681067803361835352`26.6494403774022\
82*^-7 + 
       7.23626510159941774044130846164867158841616706730099`26.42186717267968\
6*^-8*I}, 
     {
      -4.648356265556056151927980557048875119787459635458`26.558714041410834*^\
-10 + 
       2.752617751067935054012136835369592102092244108431`26.331143503502087*^\
-10*I, 
      -9.77152601432456220224476251657801139060257094685`26.55871438391457*^-\
11 + 5.78640586595277519277054173878719708603009404663`26.33114370484649*^-11*
        I}, 
     {
      -3.048574196827695339906760621640285883247145481`26.47287756324558*^-13 \
+ 1.805274589604149692321437482580461989047603682`26.245321423831896*^-13*I, 
      -3.01257865955878999042331295654847330799313899`26.472878368225512*^-14 \
+ 1.78395910748850258644414318413595910478023082`26.245322185265803*^-14*I}, 
     {-8.51820096675171805959660398365563985049151`26.502125416931705*^-17 + 
       5.0442242050136732543355349202467775869288`26.274584815976112*^-17*I, 
      -3.6657985564740382481210826177682920872614`26.502127808780333*^-18 + 
       2.1707764211533765241464708599242663510216`26.27458759343978*^-18*I}, 
     {-1.03020146247826900559636248623635656944`26.386041319850023*^-20 + 
       6.1005453773122227107037003468106727858`26.15850669719976*^-21*I, 
      -1.7886247903952103829834332052935424326837313885767204864`26.386046221\
56063*^-22 + 1.059170181193730561039775290820292855`26.15851114989657*^-22*
        I}, 
     {
      -5.4523144930036643058592825819991070767626004375087436`26.391927701348\
358*^-25 + 
       3.2286978020716571904947179506023083938701832137195533`26.164388610201\
43*^-25*I, 
      -3.53799801785929668647863435212796056959751673666712`26.39194259570372\
*^-27 + 
       2.09509675912022154872879593834905569606466501008056`26.16439621201151\
*^-27*I}, 
     {
      -1.272719447723686057378244978687941951804086856348`26.412415480136534*^\
-29 + 
       7.53666445468657765544445890104085700985682749264`26.184738423829415*^\
-30*I, 
      -2.859585203950954903363212799175908368598735781`26.41244907580779*^-32 \
+ 1.693360952432292988335777579182177419592945439`26.184768961244853*^-32*I}, 
     {-1.3179332662539828008790093831831927964612157`26.24903655292035*^-34 + 
       7.804407184309671963314936831302649927470212`26.021480126833474*^-35*
        I, 
      -9.499148475394495697983643461726511603635`26.24909226712527*^-38 + 
       5.625112022318909457645383547785429311984`26.021539998931857*^-38*I}, 
     {-6.0809369289198930955257228158033047157`26.24333173899149*^-40 + 
       3.6009492339690752589395512720764359684`26.015861486350662*^-40*I, 
      -1.30263815227606215318981640475712940775719921199434538`26.24348133578\
0043*^-43 + 
       7.713834087423357251117159280070194447203653816157973`26.0159377300199\
5*^-44*I}, 
     {-1.254421142277595314366542461290574759397831403350823`26.1849698010577\
5*^-45 + 
       7.42830735486917115563576149677241568258328831419183`25.9574236787168*\
^-46*I, 
      -7.399691892399820301188102785938387355774470584`26.18522553949114*^-50 \
+ 4.3818765369561569982804544773252903960902762148`25.957704850890337*^-50*
        I}, 
     {
      -1.160064410863072229844344941781265374453251816`26.232566497020887*^-51 \
+ 6.86955497233573825120042258393057896303290089`26.005315202955124*^-52*I, 
      -1.7459726701538051795535289040732685363474`26.233196884894113*^-56 + 
       1.0339128694495474893360970764438236145554`26.005701345411794*^-56*I}, 
     {-4.81978596082815592595644682944288284571`26.137998555191555*^-58 + 
       2.85413329663029748515749622857388442839`25.910610869795587*^-58*I, 
      -1.7149382390451044833765895490086167706287385847207414`26.139088766286\
026*^-63 + 
       1.015535206231884146161590128646906059004249403704402`25.9115836023902\
06*^-63*I}}|>, 
 "IT" -> 
  <|0 -> {{0.41578942780773060617625458770369105066`23.69242614968068 - 
       0.24621808103880950804351598039031707177`23.46490465795139*I, 
      2.63814682784455994729714350876443252483`23.386648982140763 - 
       1.56223175965618695454053639032345563925`23.159122513491095*I}, 
     {6.77270962193649899289498923717715477669`25.02145693772645 - 
       4.01059636205420969343817376984873156481`24.793942050769825*I, 
      37.11559592476890970001564363669440204634`24.975904298631033 - 
       21.97874739959549864859495619113831450222`24.748390072993974*I}, 
     {42.48279015830362510217540092342089333669`25.228523874551932 - 
       25.15703952624035907640548968792049550056`25.001006044639663*I, 
      261.41733206756468435823574061078230609965`25.193794670707845 - 
       154.80353647117021018230986836045891284895`24.966275317636892*I}, 
     {75.77563611113585289219491261236454532715`25.495468476810974 - 
       44.87206856401003504020199581997613974245`25.26789005623017*I, 
      572.07111578410354812681228154012045704964`25.46082808849031 - 
       338.76342909619729444668473982091862703973`25.233256966599168*I}, 
     {31.96710469818879170268225231087897380513`25.506798037338974 - 
       18.92996466181052045644692881131666876421`25.27926089498607*I, 
      318.23521303886170327862142467440624848404`25.472932405046674 - 
       188.44938864015156521791023022607436512466`25.245391142938676*I}, 
     {3.17201656061113628881262514158713921598`25.512756633965466 - 
       1.87837347066494551747991312178727539583`25.285212995322986*I, 
      44.65586711416707058388474931865393284604`25.48466274638834 - 
       26.44387079764482570608564787849578990744`25.257129548439558*I}, 
     {0.0885219152124812492435554884918291363`25.327795505310483 - 
       0.05242003436310581485516634279437164312`25.100321462314177*I, 
      1.88918793107084856535105337589119075607`25.294476126762895 - 
       1.11872066964876997847394216715151594574`25.067034217129482*I}, 
     {0.00084896391316076877781602299261641982`25.241450743327835 - 
       0.00050273107392788976755281822661014128`25.01398428792493*I, 
      0.02944288214629349356262736712813071723`25.208100316514827 - 
       0.01743519545587020139693948381437959482`24.980687281562798*I}, 
     {
      3.1737975835527325974102539254015591918886976843538871`25.0888919490496\
85*^-6 - 
       1.8794281392583228343998750288763919338223582532984719`24.861366754638\
635*^-6*I, 0.0001917700183769753150122983591268556`25.05547151278943 - 
       0.0001135604774140394553947042149767116572288635581436526592`24.828026\
78376175*I}, 
     {
      4.9301674118324572304981732155033949500921700097123`24.981829581743476*^\
-9 - 
       2.9194978952249735205450033521456098471796731492658`24.75430068008834*^-9\
*I, 
      5.564881717856588367817621342495094436775892252241038`24.950597539708784*^\
-7 - 
       3.29535675065842122760548698619402618415152138521416`24.723256525563983*^\
-7*I}, 
     {3.2831836990240781032804823213333779039835333148`24.853474042569403*^-1\
2 - 1.9442033298774113618026726114187858617464141936`24.62602606077732*^-12*
        I, 
      7.422702759241606711412171913340464550641025786876`24.827131882153193*^\
-10 - 
       4.39550288504948673219001659364190201633090777048`24.60013171163277*^-10\
*I}, {9.524335037568848050511394909553686405281783`24.732389377472565*^-16 - 
       5.640026752208154935010383184844345010660177`24.50503332782357*^-16*I, 
      4.624032476767844494183103298417452976539602424`24.707426775649033*^-13 \
- 2.73821392981015824846822519430949302966381409`24.480951764679705*^-13*I}, 
     {1.214477055089018242436004905824854516411`24.576541652323005*^-19 - 
       7.19177040037591109128848322511004513819`24.34909881127269*^-20*I, 
      1.357363425761817319501780308943897617305216`24.55166670026931*^-16 - 
       8.03790081256921186711394747267414495217093`24.32481131717522*^-17*I}, 
     {6.8457125644292022432888050211624277`24.61119853632904*^-24 - 
       4.0538265242677018868255241811866904`24.383414324428937*^-24*I, 
      1.88800464302327078009871745892982021092`24.580269199816254*^-20 - 
       1.11801996180750722609825103018813080974`24.35143441000788*^-20*I}, 
     {
      1.7125827227915455660612168746388698972396428710876`24.548786013684435*^\
-28 - 
       1.0141403398572199159020734457407027594999527692372`24.321542418579686*^\
-28*I, 
      1.24920497632654070551699525535549612193164129887466361`24.510243980067\
358*^-24 - 
       7.3974187779852478690379593213950556602250329495857991`24.284957878933\
458*^-25*I}, 
     {
      1.90728807854353295471738017214398055659527464`24.262721545326144*^-33 \
- 1.12943903639698334463802181072973735314533501`24.03699857847912*^-33*I, 
      3.943563593134159283673608836110471030570101745138`24.221236637532733*^\
-29 - 
       2.335260580038281486030803299541711926720050135396`24.004647540395958*^\
-29*I}, {9.47974911451642091344122883625587008703`24.087643267963603*^-39 - 
       5.61362430019537860321012145501198522766`23.859624480217093*^-39*I, 
      5.9543372297647787524265600102214694737407988`24.043476994178373*^-34 - 
       3.5259806731995655660248572589880340482965162`23.81319027623223*^-34*
        I}, 
     {
      2.1072235970139036301642865685112019172665705073086924`24.1241891797945\
66*^-44 - 
       1.2478348790928248687078329984020436894719385497735382`23.899362587544\
754*^-44*I, 4.30896210210239095796149718727234218426`24.04546862716064*^-39 - 
       2.55163866393293073385085279267395917272`23.832943034603844*^-39*I}, 
     {
      2.0986995412871417786660704717679565183509604838`23.871548858176745*^-50 \
- 1.2427871878738741229199192586715421066635183471`23.65004789488023*^-50*I, 
      1.4972426416124925021627195640693435461333113726758705`23.7807960432533\
57*^-44 - 
       8.866223752034708122317909485105297378024838839026594`23.5861677182057\
1*^-45*I}, 
     {9.380123941195246935252644740582226259459`23.978410103322304*^-57 - 
       5.554629247995122286611577009897375717376`23.746917531718207*^-57*I, 
      2.5019658939933331913646049247438532433756148018`23.782535924759646*^-50 \
- 1.4815894778561707263021891744008263196516464567`23.538894083014647*^-50*
        I}}, 
   1 -> 
    {
     {
      0.0012592812098625986670525503428530335390345851713248426005`27.1700150\
77949454 - 
       0.0007457087223583192318656271831269169197575011144583912227`26.943597\
741068498*I, 0.01964964248619924360634868855976772838`27.162582383421785 - 
       0.0116359314173997544805595017676563588137633127202740502528`26.939400\
422489776*I}, {-0.0314227896937121688445635290830861314`27.05108696759327 + 
       0.01860763757285711976641610642705399018`26.82342568950374*I, 
      -0.12257061314438580685870348854996393494`27.045180770091353 + 
       0.07258265636834897520039684116238973572`26.817151169233824*I}, 
     {-0.26808513078200170002311845937994918559`26.9849255968718 + 
       0.15875200772710818414598482215981240781`26.757622869698128*I, 
      -2.0255785149976778455874772256084314448`26.97896357636821 + 
       1.19948709996251833469853608674328725836`26.752362023803062*I}, 
     {-0.45094957562734308710454507983503656442`27.01057954014525 + 
       0.26703887047261172430334549898866583547`26.784542800021594*I, 
      -4.52485870442667734676132386191916983221`27.00097285496472 + 
       2.67948618378741804262851502667468175133`26.779513042044673*I}, 
     {-0.20193148455888783657042518517298227284`26.85652185330413 + 
       0.11957779420115151650762509847241521382`26.628601746697246*I, 
      -2.7483463144641654915509082224239640908`26.847714452150118 + 
       1.62748860437684717569844479379472910067`26.618682323561302*I}, 
     {-0.02562846346084859131769935459615007972`26.91139499730554 + 
       0.01517641063307974750020485718021751048`26.685113178986033*I, 
      -0.49990097991006502987983109093028221158`26.895239433129166 + 
       0.29602643008949591932750369741548959722`26.672432228354566*I}, 
     {
      -0.0009978726486866303924557118236852792796812112322810123497`26.807192\
177740617 + 
       0.0005909103797471979775282823603194712834575165624037709688`26.584054\
49626401*I, -0.02972099440352435182961114165669640006`26.781581101229406 + 
       0.01759988522840672598759442294729688752`26.570680547745173*I}, 
     {
      -0.0000131030887195084530604322709900965261476438158900595954`26.723340\
447673955 + 
       7.7592577983741106159384902745084173551879391223490725`26.501478226297\
3*^-6*I, 
      -0.0006368395357916958356592788244061454580149337497333588982`26.687478\
600449047 + 
       0.0003771173530289608943601557029288005907485670274776818382`26.481038\
541425317*I}, 
     {
      -6.30385166737096346803148989282002000420891145002802`26.62700213949407\
*^-8 + 
       3.73295268443215652330142024270044905545300525701301`26.40705549597712\
*^-8*I, 
      -5.3499522104247160161235542065129730319979724827968783`26.572530684227\
7*^-6 + 
       3.1680819155152640626092819749955189078106512058871569`26.372143967534\
072*^-6*I}, 
     {
      -1.180650267592130428260290411813103891744610816471`26.51237817719215*^\
-10 + 
       6.99145826764300615922725343437404120067260172881`26.300031867699715*^\
-11*I, 
      -1.87352860897342379118701500984036001245453208869765`26.41770614659687\
4*^-8 + 
       1.10944768678933159840955367391980143355059591958212`26.24072460222345\
*^-8*I}, 
     {
      -8.97180266882416266860579033799569559207695141`26.429101578853107*^-14 \
+ 5.31283358555776071927000800166457884179647099`26.238975755597068*^-14*I, 
      -2.85152055117140188038516130409135008862039260256`26.24712314154341*^-\
11 + 1.6885853059179134615562162152663951632002961278`26.12573279650073*^-11*
        I}, 
     {-2.84462540835727678998069714191883997327018`26.386352455466316*^-17 + 
       1.68450220827607666320602761892245710661426`26.245096485434722*^-17*I, 
      -1.94012719890902674950117538164773915344737632`26.058513940446073*^-14 \
+ 1.14888538269298356500918943125154219448692673`26.011454973847933*^-14*I}, 
     {-3.8366337038598496205883692774995634915`26.17259404223345*^-21 + 
       2.2719398932144490102430154930224373442`25.986903290165483*^-21*I, 
      -6.0168111065408986934499116666175383254424`25.787114946996727*^-18 + 
       3.5629758371599272641300205518123749405422`25.631544203813856*^-18*I}, 
     {
      -2.231735354169952132753318126416632699597335557628602`25.90429264319594\
*^-25 + 
       1.321567022969834628188917372539718416685788982356259`25.6376316377434\
82*^-25*I, -8.623905466801551131390265484842703704`25.452403330743472*^-22 + 
       5.106819252936516917319825864722032479`25.16962576169733*^-22*I}, 
     {
      -5.65600715561078260572995364379577410020624967024`25.65616157474205*^-\
30 + 3.34931851331302624134163037730887617106425569417`25.48909726885973*^-30*
        I, 
      -5.771261375735570864942367697584912236529393660932953`25.1175567898616\
17*^-26 + 
       3.417568620249060006658510685673972916548907674033662`24.9630855074162\
28*^-26*I}, 
     {-6.293441627748200798055676456586212378492687`25.2865484424019*^-35 + 
       3.726788169877352006957453856934098381223294`25.30620185401199*^-35*I, 
      -1.81725363526291731010112278143622048095813961275`24.70132849761412*^-\
30 + 1.0761233280855369133113735405202676398252158723`24.749778191851696*^-30*
        I}, 
     {-3.0928701175565120616302050853506456977`25.00284122309859*^-40 + 
       1.8315053109026716026813480357121559532`24.734994410055364*^-40*I, 
      -2.708513632883617697266575997650787301907948`24.39511121640114*^-35 + 
       1.603900880001306754212147389561060644567008`24.125594510091332*^-35*
        I}, 
     {
      -6.74483004781665065556066366461244599472441837868404`24.65503745182788\
*^-46 + 
       3.99408691092130933800323912262671374843830673520916`24.545312843298*^\
-46*I, -1.9198331087197885620474491033501124712`24.030621089386567*^-40 + 
       1.1368678285931391484631655638789125362`23.923505653726906*^-40*I}, 
     {
      -6.55169493418992143232524927698969587868647945`24.302438319457714*^-52 \
+ 3.87971806487076635280698571526489031696922715`24.273650451807608*^-52*I, 
      -6.49612330971095636899921742283841071761752593382584`23.667947208457004\
*^-46 + 
       3.84681020857542234590978479671297572164520329773196`23.64203731490957\
6*^-46*I}, 
     {-2.84342396625384551570988551601542896497`23.95325922237448*^-58 + 
       1.683790750145104485467837738764235411`23.69083401157524*^-58*I, 
      -1.052538710827676734641373098999810054035144254`23.309807634461002*^-51 \
+ 6.23281989071860302348014418917572115721170289`23.047170015692586*^-52*I}}, 
   -1 -> 
    {
     {
      0.0042092231334879230432654810925300469653521533991166475884`27.1863446\
80756722 - 
       0.0024925762255571520763300749455324111842669068433584608642`26.958812\
965825008*I, 0.04575645904906076348452478677053316038`27.186335318966478 - 
       0.02709560847083458762848895741740715939`26.95880771228582*I}, 
     {
      -0.005236865310472964181334058969754387754609244764160900409`27.0743695\
1100213 + 
       0.0031011152308557786366001928632665602725430840916662001533`26.846811\
535363177*I, 0.13359710459227580028628809207597709535`27.07435663323999 - 
       0.07911221528283333460703200998391508684`26.846797845458696*I}, 
     {-0.22128212070756920565971097937383792688`27.01889895372333 + 
       0.13103666299569849037705101473808076857`26.79134057057815*I, 
      -1.45701375100287058925581764286411322627`27.01889015670087 + 
       0.86280002767404332777414942003760698892`26.791332818966833*I}, 
     {-0.4285845150719401325131986553399485771`27.04613761028905 + 
       0.25379494957423215492418741863299126116`26.81863491166695*I, 
      -4.11334030493637078452150854505170581807`27.0461318176835 + 
       2.4357972781581979455717462694447770812`26.81863190492497*I}, 
     {-0.20144719680531656081538601449887182927`26.894982373479856 + 
       0.11929101345738990614299658077109068035`26.66741080290457*I, 
      -2.67713056714331833889544858159472435317`26.894979037534164 + 
       1.58531676576725155338419822105321771939`26.66740703793317*I}, 
     {-0.0261643658358464607888668926099923383`26.98009146837312 + 
       0.01549375601411029094950294960082011957`26.752469327371386*I, 
      -0.50246205979342405906258274764179125777`26.980085454157066 + 
       0.29754302510633543611219182059790034592`26.752464640024474*I}, 
     {
      -0.0010320895768346695785189369959953205804970276803743220388`26.819696\
57409879 + 
       0.0006111726226620150507068264095643418033551168792651033673`26.592214\
93780818*I, -0.03039518747844836962672703732849081013`26.819689873007405 + 
       0.01799912223169630226876706290494224406`26.5922115220484*I}, 
     {
      -0.0000136633365565899071676167435476390604124137797771230728`26.725684\
120476068 + 
       8.0910198349406750236240430592769364133315446914434416`26.498210333817\
89*^-6*I, 
      -0.0006583207143339686859555557856393787356598892474448256498`26.725674\
357542758 + 
       0.0003898378653974866225569415264179113438283911000232351294`26.498204\
938338056*I}, 
     {
      -6.60957084396078255171928856834354735505863659948088`26.65045408732647\
*^-8 + 
       3.91399045009540039711913022360701006555820816639337`26.422942781124526\
*^-8*I, 
      -5.5703960645296343355736300706196118858787835201500512`26.650438423306\
937*^-6 + 
       3.29862218206482909027383526650666423384066824326868`26.42293313836052\
7*^-6*I}, 
     {
      -1.242745613265399881903228967218673713266191405133`26.567097338027466*^\
-10 + 
       7.35916835911228438400439600801006166412229483035`26.33955986197947*^-11\
*I, 
      -1.96072009076594266443311193281882227193841132929995`26.56706959934038*^\
-8 + 
       1.16107987821631416637418914764215773387639668066796`26.339543770751796*^\
-8*I}, 
     {
      -9.47097247447824026292446564504023944363493089`26.544596704701366*^-14 \
+ 5.60842703609036070334696613631938431495133892`26.317111833179162*^-14*I, 
      -2.99553465261645925082456019844227159240443938381`26.544535100361585*^\
-11 + 1.7738661556193814994685178029484985195265712842`26.31707947723373*^-11*
        I}, 
     {-3.00953420660178094804402215234256188426765`26.619782000243216*^-17 + 
       1.78215627337403268834209606372335136656406`26.392447734675702*^-17*I, 
      -2.04402141312538434171982439216666707617940934`26.619624563016757*^-14 \
+ 1.21040843341185746593670418317770880645751606`26.392366109239866*^-14*I}, 
     {-4.066103959044259529928837084191490121`26.481228709387086*^-21 + 
       2.4078253248977142857040251749959613733`26.253712290794763*^-21*I, 
      -6.3534658605902624864041720586064846445873`26.481016931050547*^-18 + 
       3.7623327278622011226803480513137145483045`26.25354185173459*^-18*I}, 
     {
      -2.368518099052227025029657876049086978407419032055304`26.2909204575662\
16*^-25 + 
       1.4025656792889855045813074958739027635343198127733692`26.063369675409\
774*^-25*I, -9.123133157691427288123148214881399128`26.290630077300058*^-22 + 
       5.402446981376936605822286092613483786`26.063033374778993*^-22*I}, 
     {
      -6.00952388246726464514215541662487598223103337205`26.339955863311108*^\
-30 + 3.5586605607062419452420070151175317414195217078`26.11246758114334*^-30*
        I, 
      -6.114529730621266205955528979232088354194525031059008`26.3392705423177\
74*^-26 + 
       3.620841887842550105660803996256884346276729532966907`26.1118951796657\
*^-26*I}, 
     {-6.693157815907685212270284292314945229768736`26.29898422859959*^-35 + 
       3.963488158445330041145975639957218656979938`26.071701753207716*^-35*
        I, 
      -1.92775210550444689984390766312933460096886097946`26.29749555907828*^-\
30 + 1.14155722197755368763634997571702535673268130673`26.07093112473583*^-30*
        I}, 
     {-3.2919455855365418326817121160494836394`26.290727210943146*^-40 + 
       1.9493918573845890605665914534297697613`26.062990729026136*^-40*I, 
      -2.876242079820184628181984398435993194376577`26.28810749944409*^-35 + 
       1.703224656842112382305350244340937594373941`26.060103738516347*^-35*
        I}, 
     {-7.18387967315828932361066956359676189922557260344775`26.23984128391815\
7*^-46 + 
       4.25407898624270269600116611415711150198109029043589`26.01273456541077\
8*^-46*I, -2.0405622020726682956525451306515505332`26.235130907882166*^-40 + 
       1.2083599919404166923722077807055093102`26.009163321411823*^-40*I}, 
     {
      -6.98228911130377884794787277613485928460006411`26.14637490068496*^-52 \
+ 4.13470307628496963241706646365418031048072753`25.91953451244154*^-52*I, 
      -6.91001371632818116849226438573699669510704013747287`26.1388223447588*^\
-46 + 
       4.09190374598202918293928020218628748016693860043957`25.914773602228937\
*^-46*I}, 
     {-3.03185600385217604298869621696511241284`26.070750308771483*^-58 + 
       1.79537457503530323311457262423699482834`25.84291970012499*^-58*I, 
      -1.120359243353664516418145451426636394347126919`26.058361093931783*^-51 \
+ 6.63443282882583799888559071942886065524790774`25.829510567622123*^-52*
        I}}|>, 
 "S0" -> {57.87299151478331865531699518601188121575`23.538641992131563 - 
    34.27065712054240379847011399694966323512`23.31109160500908*I, 
   388.61189085584328361593442183102580398388`23.690539822318843 - 
    230.12435534949409624658369227457597274573`23.462990483582153*I}, 
 "T0" -> {40.16885515896007817594421083793743841299`25.329899776186842 - 
    23.78679632840137372939775466569740919205`25.10235940274845*I, 
   309.51302347444422490742039361000234358661`25.289590246941245 - 
    183.28436847999328365789562418431457722901`25.062049979674686*I}, 
 "Sc" -> {-18.16456301464391854444521020355055925153`27.059785873243523 + 
    10.75651170823493435275561423309618519244`26.83220790854546*I, 
   -83.73837903799578303125896041460847704457`27.070092836696443 + 
    49.58736710729914472248356244199462206895`26.84251888423444*I}, 
 "Tc" -> {-0.46433021538453369303596961877559721819`26.978770521350015 + 
    0.27496248570606720714504923850010097645`26.751570896503615*I, 
   -4.63340522614319755715361496285923087672`26.954658561617613 + 
    2.74376419206048496362059609546094896519`26.7284437474277*I}, 
 "kappaFit" -> {1.00022053701824864912140722019195900685`22.947827302254858, 
   0.99992280598603000026900274408076456678`22.919009409487312}, 
 "kappaFitIm" -> {2.22158575933993825645`5.294405750191075*^-18, 
   3.940268855472931053319`6.514580010025446*^-17}, 
 "residual1" -> {0.00009830549108338298571126787935319163`19.291170110124245, 
   0.00002002938994968186914272839914825267`18.806683042811315}, 
 "residualMinus1" -> 
  {0.46561688331758232145665917632718557721`22.87207104549282, 
   0.33492907970351752928467135901575864605`22.922370511115425}, 
 "neutralOnly" -> 
  {0.30591362036816123032301959830155445988`22.66747594521102, 
   0.2035420666289931209092464835803745642`22.715386206010145}, 
 "residualP2measure" -> 
  {0.25355584212204913928415154163056980758`23.489436970982307, 
   0.53258021009748367855066166968834863964`23.82531440851982}, 
 "chargedFractionS" -> 
  {-0.31386943268698813553340626213069140638`22.99003661636669 - 
    5.15146900829041875805`6.242417544153564*^-18*I, 
   -0.2154807431485898064697175082960167162`23.1419180313569 - 
    3.1810494239148248273`6.34827743682978*^-18*I}, 
 "chargedFractionT" -> 
  {-0.01155945852942637410888791609616545483`24.778105444052006 - 
    2.8465771851302644347`8.206407055396685*^-19*I, 
   -0.01496998470090473282078808522376751451`24.737916624041915 - 
    4.2822795333318308144`8.231299071174714*^-19*I}, 
 "time" -> 995.971825`9.449792046357324, "kernels" -> 8|>


==> anc/paper_scan/point_C_b0.700000_N7_h0.125000_P5.000000.m <==
<|"b" -> 7/10, "Ps" -> {1/4, 13/20, 2/5, 4/5}, "ws" -> {-1, 2, 1, -2}, 
 "lams" -> {-1, 1, -1, 1}, 
 "zvals" -> {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 7, "hstep" -> 1/8, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.0625`40., 0.1875`40., 0.3125`40., 0.4375`40., 0.5625`40., 
   0.6875`40., 0.8125`40., 0.9375`40., 1.0625`40., 1.1875`40., 1.3125`40., 
   1.4375`40., 1.5625`40., 1.6875`40., 1.8125`40., 1.9375`40., 2.0625`40., 
   2.1875`40., 2.3125`40., 2.4375`40., 2.5625`40., 2.6875`40., 2.8125`40., 
   2.9375`40., 3.0625`40., 3.1875`40., 3.3125`40., 3.4375`40., 3.5625`40., 
   3.6875`40., 3.8125`40., 3.9375`40., 4.0625`40., 4.1875`40., 4.3125`40., 
   4.4375`40., 4.5625`40., 4.6875`40., 4.8125`40., 4.9375`40.}, 
 "IS" -> 
  <|0 -> {{-10.18487821270772579828783841842876389331`21.401924814742905 + 
       9.77778061950200824171466489086179238146`21.38420991188649*I, 
      -51.4944928993427038942578496295895713166`21.541868858020376 + 
       49.43621751451627287361473125177400274399`21.52415395477504*I}, 
     {-9.4148469128609182396761489115462318945`22.710676189198924 + 
       9.03852807638786123254605165361740625418`22.692960373137893*I, 
      -39.32460620595078420992754137029145722264`22.778829790808082 + 
       37.7527707646363525532052577636646161165`22.761113915121292*I}, 
     {-1.64314816418583321475347507054170109356`22.54753073331537 + 
       1.57747023962451358765043694872309319801`22.529815016393165*I, 
      22.60854913451284423775811481445228206214`23.15873100916809 - 
       21.70486764256828171829714563191268121432`23.141015490947293*I}, 
     {23.97238328956304575020841200112814187058`23.998650363909455 - 
       23.01418827370025446132557205835665930759`23.98092483689485*I, 
      183.72560316611278515685836884750732918329`24.299321300411762 - 
       176.38194629588412714928014464138704605471`24.281599205444202*I}, 
     {67.20607592629767971581916618601237921175`24.679858996031243 - 
       64.51979620974103131171357626991416909353`24.66188896379605*I, 
      404.22487190053226901574404759291062065715`24.865272526283448 - 
       388.06768582252153324661029919879883248678`24.84729212479584*I}, 
     {97.93552148072407348585707900958195276316`24.901311407960897 - 
       94.02096165472591361360632646286599507894`24.883640890664882*I, 
      501.42169401623920251254838417672513175627`25.031359613588513 - 
       481.37947450688330201600247927100901655143`25.013706997330882*I}, 
     {83.16518733439120543246591071341784583468`24.785411962509492 - 
       79.84100938201367789536595858894375965998`24.76768752669805*I, 
      364.04709108257689660499890439695052265847`24.88524311648092 - 
       349.49584250619762169612616935153355427385`24.867513848624508*I}, 
     {38.53696441849037559378266067663429458319`24.659624922514997 - 
       36.99661163895027191702166324912022459045`24.64191359669597*I, 
      142.18553983013205527079386157573721139421`24.72952620438868 - 
       136.50227196530074347455273600573200894275`24.711815665844053*I}, 
     {6.48750029044076847276423309978708894351`24.33148930364836 - 
       6.22818980100707262359401155884576114787`24.3137777519526*I, 
      19.437265581113046552796008385330385206`24.380715775621663 - 
       18.66034278721075732541329845921650774795`24.363004921823478*I}, 
     {-1.98707311762524960384077959584544988989`24.32111450693999 + 
       1.90764824215646794223104751787617435928`24.30340563497368*I, 
      -5.11113726194119298578087097930669283329`24.395143828957536 + 
       4.90684108535224020738328438715272056075`24.377433874987187*I}, 
     {-1.20940111921596570509511419045995470021`24.720158026891053 + 
       1.16106040521127409734832234097084933358`24.702442854335683*I, 
      -2.32648537369403970750344951320116568086`24.770945234866982 + 
       2.23349392338121864778317723737391232931`24.753230043590168*I}, 
     {-0.23473873336415011777566768021008706106`24.53920987301059 + 
       0.22535604155488813155598795277594649894`24.521570906130084*I, 
      -0.29549078005623286700350714634067584288`24.433300870677243 + 
       0.28367978115540351579344395928284631474`24.415661135665694*I}, 
     {-0.01326507459452345146468047571163688618`23.866256105913585 + 
       0.01273485912916943971416627785305015439`23.848527674604124*I, 
      0.0057017984141340970086419714251896274`23.387898157169175 - 
       0.00547389304670005247928280178898085974`23.370173274722656*I}, 
     {0.0029567310687080399972113708700479905`23.982684546984718 - 
       0.00283854820223784866489063332275428024`23.965057634112032*I, 
      0.006422810192725946385101850930442806`24.2920231671234 - 
       0.0061660854173807228103431132296746417`24.274404916782544*I}, 
     {0.0007865390491855296871978610866995257`24.261139567876846 - 
       0.0007551004647274235049392511982119644`24.243355207829055*I, 
      0.00094914039526022948587705560674120525`24.424101391609376 - 
       0.00091120250710338807655952772508540103`24.406309122624958*I}, 
     {0.00009719177471474606343817540309122606`24.423845771513385 - 
       0.00009330694303198748508379624658041382`24.40620090100051*I, 
      0.00008037654749193150890439804821806934`24.549008123536474 - 
       0.0000771638336674968348822437706594969`24.5313668210245*I}, 
     {
      7.9039812601113664364146017183383519577846854238352606`24.37222063183552\
*^-6 - 
       7.5880529121690611231059765253346262293358013270511888`24.354360231687\
878*^-6*I, 
      4.6177606432008187580790276102670669333671731977358989`24.4535362409573\
98*^-6 - 
       4.4331851181344958743015810241118805186283531094730442`24.435668906105\
928*^-6*I}, 
     {4.648074976812617036319662902318032096002115690910602`24.47668382660938\
5*^-7 - 
       4.462287763987713136905940452681270003017486383172483`24.4589896550315\
94*^-7*I, 
      1.918447892558778312638092911097555138474630233062853`24.54937051074025\
7*^-7 - 
       1.841766021313938668021645494831240376730108883998782`24.5316754869711\
7*^-7*I}, 
     {
      2.06256788276422341178286547142080807155329909550134`24.315359397627066\
*^-8 - 
       1.98012542215148643827167927469765221868698048976753`24.29752422062856\
*^-8*I, 
      5.9567949918048277746419098466620445859296503638322`24.367024236940022*\
^-9 - 
       5.7186972105905373069765306250580634080602132635371`24.349188997882518*^\
-9*I}, 
     {
      7.073785972064068622208431853955098181908244375837`24.421462833208736*^\
-10 - 
       6.791041182785549360543579013403039955999412356414`24.403793335468727*^\
-10*I, 
      1.410166675956553466494295806196170604784359226086`24.4697667772482*^-1\
0 - 
       1.353801204734276230427871180263078242567398059286`24.452127195458708*^-10\
*I}, 
     {
      1.90375704785834293576201369597644256846732792552`24.23103074224481*^-11 \
- 1.82766238123145248026004608122601889459643698935`24.213266814523255*^-11*
        I, 
      2.5790492902932537752054760901049983451985079868`24.278998234899387*^-12 \
- 2.4759626615766537347481872339155019677935077587`24.261231503658905*^-12*
        I}, 
     {
      4.062794430675511037649111886984782825895773921`24.211237259015057*^-13 \
- 3.900401341639480661358509577869733859460040009`24.193490803789718*^-13*I, 
      3.67815361985030160659183105897897605446423491`24.251534450679024*^-14 \
- 3.53113492656701020845915593786236433447795009`24.23377828274969*^-14*I}, 
     {6.9275292345562830421890502000692242108586338`24.152633946541265*^-15 - 
       6.6506304421160494224346056502462017631533113`24.134971917132265*^-15*
        I, 
      4.118782240659713167247578549792829732020575`24.19524956901692*^-16 - 
       3.954151274820706668246227439795000354266489`24.17759607879137*^-16*
        I}, 
     {9.49166221042935085114360457883375463056249`24.09222677914949*^-17 - 
       9.11227300609253364687760895567512624691746`24.07452224231909*^-17*I, 
      3.6404144393736046636548316082703620425901`24.129702554162*^-18 - 
       3.4949042108182063141687184773962425931645`24.111999013886148*^-18*I}, 
     {1.0495945058304944761200686334718468618072`24.086607059569022*^-18 - 
       1.0076413878607297953766316065242633915198`24.068859184370762*^-18*I, 
      2.55002907922035030081633865593069102801`24.13141396072859*^-20 - 
       2.44810241116656487626350709715828152739`24.11366390734077*^-20*I}, 
     {9.3996278591076105192612230545983436496`23.939447451105554*^-21 - 
       9.0239173401839522479813936956518508508`23.921710931778204*^-21*I, 
      1.420195432478849366528385800592306325`23.975438345339487*^-22 - 
       1.363429103970148655901890681084611455`23.957697593009147*^-22*I}, 
     {6.83587952648117491228693806134287641`23.8331278799403*^-23 - 
       6.56264404496101363998784677753325473`23.81539129958021*^-23*I, 
      6.304800460885862489823454804602955`23.873740505023083*^-25 - 
       6.052792627344440375294348990973880918744726195142656`23.85600221016091\
*^-25*I}, {4.045917749408006325198721371795948`23.576036345453595*^-25 - 
       3.8841992345968796143238584757981652926977876932165632`23.558315039392\
483*^-25*I, 
      2.2356473596360264743455311410512427692561329372917`23.60156293555309*^\
-27 - 
       2.14628677619493799152426356694423020886347465849985`23.583842816251444\
*^-27*I}, 
     {
      1.95223505822105345269177070521680521607311424129648`23.507750114855533\
*^-27 - 
       1.87420268738902956949251766872943199277204812085678`23.49004064734945\
3*^-27*I, 
      6.34241162942533819536159033224263946266779342081`23.53662290889963*^-30 \
- 6.08890044789392892373039142693411902705529483346`23.518907394424676*^-30*
        I}, 
     {
      7.69023521866089040574003327077564122002293175049`23.468479503669634*^-\
30 - 7.38285046812027498537774470590717780556404238488`23.45075375301774*^-30*
        I, 
      1.441423098017484904417714448209364607343764291`23.498126016540716*^-32 \
- 1.383808283020351669972640860362119680611410823`23.480410598738622*^-32*I}, 
     {
      2.475798366501494575473675492377855934922817819`23.28785683392714*^-32 \
- 2.376838758422267856395019552511475849093060493`23.270152657665864*^-32*I, 
      2.62702705314516242237502994885092224148719`23.31835896112389*^-35 - 
       2.522022715509973891419811131633165604785872`23.30064522188914*^-35*
        I}, 
     {6.519790960319154862321049426152128447564456`23.315385224863427*^-35 - 
       6.259189787412169921316729710534408097021674`23.297670832474545*^-35*
        I, 
      3.842632622760512686970818475241522447443`23.340439057061985*^-38 - 
       3.689039574358081478350468145606417924734`23.32272375081036*^-38*I}, 
     {1.4053596617779528934292935656992664799821`23.12401833980113*^-37 - 
       1.3491863306935088074685723658356471297626`23.106285233073802*^-37*I, 
      4.514012596465204531657756055673056322`23.152024819109126*^-41 - 
       4.333583962431552662124535864871345693`23.134308817267698*^-41*I}, 
     {2.4808657043964648446118880180568228584`23.06039260806201*^-40 - 
       2.3817035508359004448162458230754550974`23.04272058387744*^-40*I, 
      4.260715865772280010857659263242929`23.08407769644454*^-44 - 
       4.090411701298198381372187197707068`23.066369756778222*^-44*I}, 
     {3.5880181167169721864898096492791214`23.22850016626618*^-43 - 
       3.4446022103914994656710339913452668`23.210722479453015*^-43*I, 
      3.232622783529015389860044891529744083331611627877`23.253478321165705*^\
-47 - 
       3.1034123082116867983242987070482064051147918615884`23.23574575407395*^\
-47*I}, 
     {
      4.2527841805135330855647178577337398147615409454817`23.004327625381432*^\
-46 - 
       4.08279705173819187756519646606627708182927576346011`22.986578456622755\
*^-46*I, 
      1.9720032947163876772387192587247009183006080436`23.026623396065418*^-5\
0 - 1.8931807719228906041869893633699913334360419188`23.008904588992944*^-50*
        I}, 
     {
      4.13198164111045202110729214312957496759685660867`23.083306568865204*^-\
49 - 
       3.96682308485390411793077895161451469693674062984`23.065885436862576*^-49\
*I, 9.674693293808839397343398069778170221757978`23.106930849566016*^-54 - 
       9.287988193105401500979694498949903970735665`23.089349455442324*^-54*
        I}, 
     {
      3.29142122025758625274713473873260033259111675`23.096256996474313*^-52 \
- 3.15986052517585048002446366780122300390366659`23.077963481425268*^-52*I, 
      3.817832581262934985601046169892170424553`23.116528467229685*^-57 - 
       3.665230810026453414219117809056523406466`23.098393263386146*^-57*I}, 
     {2.14982523299846757764225828909431436689939`22.883837836781538*^-55 - 
       2.06389502746399481847894535231263095793417`22.866018751890827*^-55*I, 
      1.211997776211782232683368442985882821`22.90685311731026*^-60 - 
       1.163553271784813957507651455884498055`22.88911374106137*^-60*I}, 
     {1.15148365840927759967258968074242566744`22.823200632693656*^-58 - 
       1.10545795086905264089426040175920889695`22.80598381336299*^-58*I, 
      3.09552124845581503292487883760942`22.842828487483228*^-64 - 
       2.97179082933480020819538324329765`22.825257108457706*^-64*I}}, 
   1 -> {{-0.10534270502081470684298767567523170601`27.08544326106407 + 
       0.10113207424250594047332342090270163878`27.067814769741624*I, 
      -0.49954262978263334806565639676906937903`27.085443290581434 + 
       0.47957551794869622057096744989856928407`27.06781479055329*I}, 
     {-0.9749747534381371465557010274141241451`27.088100472372023 + 
       0.9360042456645854676940553500593579316`27.070429206805603*I, 
      -4.53448693607038841461146498228555624369`27.088100509769127 + 
       4.35323992657804255607511242362713777905`27.070429232803058*I}, 
     {-2.77560888863495893751804485099577138824`27.08356194730671 + 
       2.66466561816621128633306685544612809884`27.065873352504283*I, 
      -12.41921191939872480077788888062678286466`27.083561987425025 + 
       11.92280625049334760920977361448688378011`27.06587338053664*I}, 
     {-5.28298212361453285722972450021954737251`27.058075684635813 + 
       5.07181717273776333322671431212650313466`27.040386438133314*I, 
      -22.31293499653920712358793372992265098446`27.058075735932867 + 
       21.42106943420846127165199484748949976171`27.04038647372083*I}, 
     {-7.60953631021304483056719608288114210076`27.080277807796552 + 
       7.30537715851753646455495995489224351712`27.062595641765476*I, 
      -29.7731782924021407942695587453957134587`27.08027787744731 + 
       28.58312093758775475026822460816003373112`27.062595695486635*I}, 
     {-8.46666224457665527650959833361017851091`27.024979596469098 + 
       8.12824309510147184102045278693640514422`27.00732807091359*I, 
      -30.122787466611265308563624457887288088`27.024979672387072 + 
       28.91875595811425659855461455437164458289`27.007328160958792*I}, 
     {-7.24405549041110188823984318595207957219`26.97793908564239 + 
       6.95450489455660318868572165807220536252`26.96024367768399*I, 
      -23.00634133363616795454373406916629516093`26.97793919729082 + 
       22.08675977460419911183407815431130862878`26.960243830191025*I}, 
     {-4.72330081861491556377582009014538285389`27.02303909746181 + 
       4.53450676972333581491781701002679632788`27.005206729987382*I, 
      -13.14519960730832572206982948356327156358`27.023039351128926 + 
       12.61977563948247390135113441273711248696`27.005206937350554*I}, 
     {-2.33026301778436251258005654105294091077`26.945514113578362 + 
       2.23712057206589750531947399849142011453`26.927743195810343*I, 
      -5.57875067538407095797173177164142177605`26.945514565127475 + 
       5.35576362285260637661654690949882773282`26.927743533037837*I}, 
     {-0.86709318480685947695534987037807503112`26.838631114025517 + 
       0.83243478818710180746381405156299984322`26.820940499847016*I, 
      -1.75279479740103475334100658830387328742`26.83863166188769 + 
       1.6827342106661679692225312948450178987`26.820941250824717*I}, 
     {-0.24360988221020110476609054169058222316`26.804311106351783 + 
       0.23387260360384893850453149107212086135`26.786613149666415*I, 
      -0.40811213989638038347728838961596528196`26.804312317163173 + 
       0.39179957665899616161140049119683135265`26.786614167295806*I}, 
     {-0.05192658971675542073787234362503106221`26.801711418195506 + 
       0.04985104308226582825287528574364801739`26.784028643428734*I, 
      -0.0707527531241977282044637949751356376`26.801713976320194 + 
       0.06792470993035754922251897184347154212`26.784030774884634*I}, 
     {-0.00846079334375322197513872617848474471`26.680426326791657 + 
       0.00812260877886020877262656519654180307`26.66271138609702*I, 
      -0.00920132345019813825559124408681322987`26.680429881084066 + 
       0.00883353931447727204650173422938852741`26.662716125852562*I}, 
     {
      -0.0010632184014773756281227564646805165278403018112133143206`26.759987\
008928906 + 
       0.0010207207256825466657067309408884997636764896606436025278`26.742359\
673252025*I, 
      -0.0009055992424467318644209756120926317255109210597430243375`26.759999\
548665036 + 
       0.0008694017284156855649994437847064555097319192888794604151`26.742368\
361847213*I}, 
     {
      -0.0001039879826916359028348078375961132639228692788527198637`26.632361\
28876522 + 
       0.0000998315012303982645528167815860653223717253163686350154`26.614660\
00296214*I, 
      -0.0000680670308086044386392576250634608522219501503309914104`26.632375\
573377693 + 
       0.0000653463380482071195810375113307911686387078080884926404`26.614679\
5119096*I}, 
     {
      -7.9833879572154523233812735614152895835484195304609782`26.670599132978\
33*^-6 + 
       7.6642856611315525250869263914873581873973301090835077`26.652970052966\
81*^-6*I, 
      -3.9402929413094147501498276587697763697471932339482006`26.670642542472\
823*^-6 + 
       3.7827963331584093854440156992416932025742205750296173`26.653001705435\
596*^-6*I}, 
     {-4.846983430140578760228843533265057292592266494868342`26.5874548533109\
9*^-7 + 
       4.653245689982207803205473549860375175612764802326104`26.5698024092444\
17*^-7*I, 
      -1.769839738168729209233421034343195173738265572980953`26.5875120233297\
08*^-7 + 
       1.699097851744465583869455289631276784381292648942948`26.5698749446671\
06*^-7*I}, 
     {-2.34184475640803382324502078932175638316735376535754`26.61216030025529\
4*^-8 + 
       2.24823937948701879551400150452537973989928292216034`26.59455146056455\
*^-8*I, 
      -6.2067552008972421888479356675308019673701203526725`26.612316504958677\
*^-9 + 
       5.9586663135161744539286636528459316297494682635536`26.594672666571743\
*^-9*I}, 
     {
      -9.050658033432835018026087028886737059566125233895`26.49877282900113*^\
-10 + 
       8.68889611292785255507827223048986005946171660454`26.481095481913005*^\
-10*I, 
      -1.708228945738113453443210205739282935555006110056`26.498973562262933*\
^-10 + 
       1.639949691148043610286014070661716003422637167011`26.481342612757288*^\
-10*I}, 
     {
      -2.80961534649179170328787531280341188595698750736`26.539069377891128*^\
-11 + 
       2.69731281115430020019666392089168419092204337522`26.521575573297024*^\
-11*I, 
      -3.7049477668666736699872938338871139094112370909`26.539631146673283*^-\
12 + 3.556858090451845468565522201075292244928072032`26.522007468739638*^-12*
        I}, 
     {
      -7.029397042682181896560445485015596921782972678`26.41359361716813*^-13 \
+ 6.748426513825704393139751460952617287927738785`26.395687772084393*^-13*I, 
      -6.35373195499178648945468224225750600515749016`26.414272835672772*^-14 \
+ 6.0997682911431491636191192911495903359667707`26.396561463502625*^-14*I}, 
     {
      -1.42126167633724242295704722635349705067104843`26.47571558291824*^-14 \
+ 1.36445272922283290137080548900432089621629163`26.458782938369446*^-14*I, 
      -8.639020973837910386872276308113123578700795`26.47779758410105*^-16 + 
       8.293712510383232789932802020162261389285604`26.460284429962876*^-16*
        I}, 
     {-2.327418492516877872594591196967734126884068`26.362889957209077*^-16 + 
       2.234389744710751277498299722928122613158243`26.344106099663186*^-16*
        I, 
      -9.3335652269591669955563185876055716359433`26.365257301053283*^-18 + 
       8.9604952834047331745824938422919061667432`26.34734997126617*^-18*I}, 
     {-3.0924729003088596794849206842922651640211`26.36452073204874*^-18 + 
       2.968864326060140836856291398576410993364`26.349195104287546*^-18*I, 
      -8.02720223261261642469837100970310065517`26.370933048670313*^-20 + 
       7.70634864547842374562155543070710605871`26.353651994794955*^-20*I}, 
     {-3.33901731615183588752367769824859474512`26.322375725629268*^-20 + 
       3.20555416767926859722704251505905102602`26.3012996202903*^-20*I, 
      -5.503831042271778038234870269605658457`26.330422937812244*^-22 + 
       5.283838586404789554293778909109858564`26.312119942236205*^-22*I}, 
     {-2.933293462496355142995603228754745023`26.29210320202265*^-22 + 
       2.816047415581586797560950807683254162`26.279192901595568*^-22*I, 
      -3.01226870639036664501548876089447143928642516009295164`26.30993052320\
429*^-24 + 
       2.89186595685818534763442961192402667647519639064969262`26.29303655586\
6504*^-24*I}, 
     {
      -2.09881145238174987324972510036692807043392347747407865`26.36715293079\
929*^-24 + 
       2.01492030778356103584488936500078613540562750683428983`26.34768110331\
1192*^-24*I, 
      -1.317371097338577731037790529568212779677159747369131`26.3994058509811\
64*^-26 + 
       1.264714738383183691201777971940356423117748594019556`26.3813763626712\
26*^-26*I}, 
     {-1.224222907204860426005951731475335537092753372732243`26.2376019967194\
8*^-26 + 
       1.175289754675989130182850743844517844924166714635781`26.2115425613887\
36*^-26*I, 
      -4.607844059556219322619670257773772016764629394002`26.282248585615775*^\
-29 + 
       4.423664908138178611209875759815090602202248035303`26.26302271966973*^\
-29*I}, 
     {
      -5.825711297413501505966952406564801289492992941139`26.149253262529736*^\
-29 + 
       5.592853034569543697168290444020198959389208622211`26.16114386268825*^\
-29*I, 
      -1.2900196745418466169217587800751985413974321259`26.242921942361104*^-\
31 + 1.2384565734692428113414094716938267505990604413`26.231115628846368*^-31*
        I}, 
     {
      -2.2632121526319716490706028290611659749558394776`26.126338919549113*^-\
31 + 2.1727497827333472533634058951861555216733625568`26.062290328236028*^-31*
        I, 
      -2.8926232281286830707634632306497881423474282`26.249215953681905*^-34 \
+ 2.7770028024712738767409672431300352459557243`26.221000475904248*^-34*I}, 
     {
      -7.1818794956411832012518100207624171639607322`25.924792486939218*^-34 \
+ 6.8948141232029472159627692625504852161538653`25.951311404861254*^-34*I, 
      -5.197981304011895134073214374791792107295`26.10826821970182*^-37 + 
       4.9902139027531045533896405068791548283438`26.101264482537633*^-37*I}, 
     {-1.86253621028606831744509666660432584373554`25.857293950019645*^-36 + 
       1.78808917295970105994220692011134437004758`25.8522028285737*^-36*I, 
      -7.4893436495300036136574087254383269299`26.093524385054206*^-40 + 
       7.1899886930210422172491698299136305288`26.079333950803278*^-40*I}, 
     {-3.94926171021391484656559025407846953121`25.727236165925806*^-39 + 
       3.79140661331529886312069092451758983038`25.6322446452243*^-39*I, 
      -8.65588521962663467461437053994418736319493725694561955`26.05438340004\
385*^-43 + 
       8.30990267900299757768283835743083251174095638734317746`26.00830080053\
2368*^-43*I}, 
     {-6.84920514439984202055482555813062932`25.438334810782493*^-42 + 
       6.57543702744990884520738873376354325`25.536407919087516*^-42*I, 
      -8.02801250274002160181024258787418542760001927759277`25.88637182634995\
*^-46 + 
       7.70712652847150839930009474590226442399127463583024`25.91773031498095\
4*^-46*I}, 
     {
      -9.719121207042243351714168258128071752682292015028256`25.3659722085095\
04*^-45 + 
       9.330640287699993676958658688831250401991692218046397`25.2882097980342\
95*^-45*I, 
      -5.97701734057716949994627090444704743344701988937`25.846435472611997*^\
-49 + 
       5.73811125617629257148258065936136039930218932175`25.798226577274534*^\
-49*I}, 
     {
      -1.1287808119506037350024814529750113238703888429559`25.18924956793973*^\
-47 + 
       1.0836625550402230060770215995156294403179817603136`25.107061547853775*^\
-47*I, 
      -3.57335125086337548657882842589451382741534202`25.7871003529709*^-52 + \
3.4305215907020904589607969218551647685844843`25.726975653799315*^-52*I}, 
     {
      -1.0732657365450098503746413305676406227596372965`24.85617979394436*^-50 \
+ 1.0303664608646700453886587598081352187127313203`24.9880933722304*^-50*I, 
      -1.71594100980738352247453717454312490616628`25.551109738681642*^-55 + 
       1.64735349795044416597001749102914563734551`25.648664675193476*^-55*
        I}, 
     {-8.356550709570836988720555980727100638830604`24.780938371510093*^-54 + 
       8.02253280475944599157007474747851270295125`24.6717094651822*^-54*I, 
      -6.620228987102437782306762927365392863`25.475563895222262*^-59 + 
       6.3556132272637522827401063123569007791`25.38337857654937*^-59*I}, 
     {-5.329243467891156340899957534800892967959`24.574846269762144*^-57 + 
       5.116229414696209204019890611093467685762`24.496670881163116*^-57*I, 
      -2.05251170276936340302719319605469777695827046950581398`25.29414030096\
863*^-62 + 
       1.97047119558083082394607615384642007781807259968235215`25.22495482430\
439*^-62*I}, 
     {-2.784262437263023277943288699313850418`24.233491033529656*^-60 + 
       2.672973277649054609982678685911474005`24.371716348713676*^-60*I, 
      -5.1148033161417334114516967428945222056167380542093`24.990144773511023\
*^-66 + 
       4.9103606044828035305963006090325881024552495802039`25.112967558371867\
*^-66*I}}, 
   -1 -> {{-0.10218687024683385389787574013587967343`27.100136299240535 + 
       0.09810238066670255294054274635142762908`27.082462091453973*I, 
      -0.48551495772924262453587610402439247137`27.100136303671807 + 
       0.46610854298092104078163071963134835752`27.082462094578055*I}, 
     {-0.94583468214353095605834465420475361477`27.085781365890938 + 
       0.90802892594011350379212995102951055691`27.0680684028862*I, 
      -4.40744289422701790924521421926929744399`27.08578137172446 + 
       4.23127393501523722610298207332820191245`27.0680684069412*I}, 
     {-2.69302806461812987139260396064710935591`27.10972536706726 + 
       2.58538561464031848984459961717076132335`27.091986174756155*I, 
      -12.07279950089885585416811011177522327618`27.10972538087052 + 
       11.59024020883595405760351913916448871573`27.091986184400014*I}, 
     {-5.12683006781709209259987367168685815475`27.072214157608546 + 
       4.92190663743390564586109414973689944876`27.05446940480866*I, 
      -21.69452665936996830690451014504932404598`27.07221415988207 + 
       20.8273793646927162451529357083050009889`27.05446940638586*I}, 
     {-7.38648235505343298582855134123484991032`27.04161695172749 + 
       7.09123884539154231190725792258530507809`27.02386875440376*I, 
      -28.95467487361886780052742163950533864551`27.04161695821901 + 
       27.79733374425738635268574597534102557419`27.02386875940997*I}, 
     {-8.22090622022786080128036598453598568948`27.002514215819623 + 
       7.89231013234838414465780274632985718389`26.984762916220646*I, 
      -29.30253306986386037590802627222468223249`27.002514216561483 + 
       28.13128777478623631007098251111591616127`26.98476291710024*I}, 
     {-7.03608965117766139104593858917011104431`26.965796098581926 + 
       6.75485161349546436041173729802304878604`26.948047017260286*I, 
      -22.38652021791776895741832547137634510322`26.96579609924987 + 
       21.49171339640914253709341710906630208295`26.948047018172307*I}, 
     {-4.58931262080925740839079096741229924411`27.02084830444937 + 
       4.40587418557406850133624397378311844092`27.003041479777416*I, 
      -12.79511029023575011967059682346531608522`27.02084830960022 + 
       12.28367966778043550052693655413226758543`27.003041483988433*I}, 
     {-2.26499008583190357149520132286604195595`26.905970891645435 + 
       2.17445665054482222339801253498116134596`26.88825723316007*I, 
      -5.43196667701145192406639179767892530299`26.90597089366519 + 
       5.21484669634973714833787264263311966024`26.88825723466885*I}, 
     {-0.8431219707275625407951127317854789688`26.802708115178017 + 
       0.80942172238941366937983008389578468273`26.784983091613764*I, 
      -1.70725020037304836228930923046824305212`26.80270811740971 + 
       1.63901006700506462206320952202878173588`26.78498309467234*I}, 
     {-0.23696504905198446598025038146426871982`26.826155537688205 + 
       0.22749336965354313943202753655330754205`26.808416575406493*I, 
      -0.39764167634614016319393427749074586482`26.826155542479245 + 
       0.38174762577253356436735499747328701048`26.80841657943287*I}, 
     {-0.05052931856795389302298861384348255752`26.822211023445707 + 
       0.04850962196032305700160736579068788719`26.804454733996977*I, 
      -0.06896051543644787605191805487964353482`26.822211037166674 + 
       0.06620410939269410654165677074551936341`26.80445474542762*I}, 
     {-0.00823619987311490762666550959874199199`26.692941039448325 + 
       0.00790699248590012107772798323641625369`26.675222862502995*I, 
      -0.00897117434484960086608294356588108568`26.692941049197646 + 
       0.0086125894498961831362548582884711925`26.675222875503668*I}, 
     {
      -0.001035373639417606613988509617042455571237521881210478254`26.7649762\
17064874 + 
       0.0009939889406639536999922079021744283084739505950696136848`26.747173\
65528779*I, 
      -0.0008832281844210739753821354006674988109801780547349683745`26.764976\
244939916 + 
       0.0008479248591755496935908196592411779202038656822058084263`26.747173\
674594606*I}, 
     {
      -0.000101300681341225670503520771707322209579806704368318053`26.6269970\
6119937 + 
       0.0000972516134286945350015287407404918926949273369461557479`26.609267\
915018773*I, 
      -0.0000664059252672800943400552282240230910342444279576928124`26.626997\
086724472 + 
       0.0000637516282019329215789746187828984767956856056731831958`26.609267\
94987638*I}, 
     {
      -7.7797590626188187992877440429649748632752668457953495`26.647409947409\
03*^-6 + 
       7.4687959736188092576266646761505408431511825284907603`26.629639721148\
486*^-6*I, 
      -3.8452669341416978931589512641191670676918361475458952`26.647410009401\
15*^-6 + 
       3.6915685902410847913479259792864995338905622375015533`26.629639766337\
014*^-6*I}, 
     {
      -4.724923715471926415805676981856689125400827453494613`26.5611506629015\
96*^-7 + 
       4.536064798116462051144912004161233550971907518070914`26.5434055078223\
6*^-7*I, 
      -1.727644532113157614560173907120391549136294317807818`26.5611507368829\
33*^-7 + 
       1.658589221264104105732879470969022989247408664548735`26.5434056016652\
03*^-7*I}, 
     {
      -2.28360029439911196012890946983860835968072853342045`26.5747566795222*^\
-8 + 
       2.19232299443750616533056764399534322190810596254546`26.557010814116747*^\
-8*I, 
      -6.0604085041926797932964486916764352895879186990548`26.574756832638354\
*^-9 + 
       5.8181692093897245245353221068383689468295689750183`26.55701093289417*^\
-9*I}, 
     {
      -8.828259324951537376727822357736560746757737622646`26.48963718156636*^\
-10 + 
       8.475386855755047888254925132603295916080356825987`26.471913700803192*^\
-10*I, 
      -1.668378320492575663613558301075946433153200918936`26.489637380394267*\
^-10 + 
       1.601691926738579422577744893119674318655838115781`26.471913945548394*^\
-10*I}, 
     {
      -2.7413778061765752537372607860541853377711866938`26.533314078029136*^-\
11 + 2.63180277899857674429051624042303711864455683681`26.51559798821383*^-11*
        I, 
      -3.6193962795969810873722946708374304827065830612`26.533314521190587*^-\
12 + 3.4747261634199185770177842574281296357224157632`26.515598328800248*^-12*
        I}, 
     {
      -6.860588797966938567173396435074134921339992035`26.428270676040277*^-13 \
+ 6.586365667429972952111681931826789978341722254`26.41057900462738*^-13*I, 
      -6.20844801188335776003679602134256213825332203`26.428271136333155*^-14 \
+ 5.96029146151567325794237858845931619339676474`26.410579596868217*^-14*I}, 
     {
      -1.38749978834967622704725356672832986516473998`26.503546382636546*^-14 \
+ 1.33204033045396647227374061580280344376946079`26.485930826336936*^-14*I, 
      -8.443324797407761328391244628224609898370334`26.503547621418175*^-16 + 
       8.105838464052280565687410808540727418892772`26.48593171891323*^-16*
        I}, 
     {-2.272706372761397997273210628555924208459285`26.404840437420635*^-16 + 
       2.181864511416402424578460885809639879189084`26.387114105191497*^-16*
        I, 
      -9.1240200879241905299031211997105737432694`26.404841682361354*^-18 + 
       8.7593258283973438513802323149431332118457`26.3871158135127*^-18*I}, 
     {-3.0205031121532496741179868692441960620944`26.425421160365367*^-18 + 
       2.8997712269458507382935692350904493395326`26.407932114036903*^-18*I, 
      -7.8485182590630114480503295927610587847`26.42542417139089*^-20 + 
       7.53480681089771855844993558776652994427`26.407934201143735*^-20*I}, 
     {-3.2620554854495244916211704839745179644`26.408541086361556*^-20 + 
       3.13166856188542248351700516560633939805`26.39072994185706*^-20*I, 
      -5.38230982217467611249266938724581978`26.40854453218176*^-22 + 
       5.167174665059009686719176398480199481`26.390734595256664*^-22*I}, 
     {-2.866305163388289502172589898452404009`26.401388243883225*^-22 + 
       2.75173669147935798170291867201587709`26.383846222023205*^-22*I, 
      -2.94627309631806124594200918768831304677697058479245085`26.40139513219\
5745*^-24 + 
       2.82850824323014541623164089435200706033194241097650917`26.38385153851\
9192*^-24*I}, 
     {
      -2.05130263253086594371404170444312130420605047229441223`26.47128177721\
0436*^-24 + 
       1.96931045283077547935157165229381700608938070784948242`26.45354789087\
802*^-24*I, 
      -1.288720979329934215037621536451062656940474042219299`26.4712922982935\
6*^-26 + 
       1.237209788126455567163361491636389431490259306003352`26.4535589084586\
85*^-26*I}, 
     {
      -1.196744911800308153295316639881523416364701208912536`26.3192937618040\
15*^-26 + 
       1.148910076360918976746006376631065459987394412864748`26.3014961063295\
87*^-26*I, 
      -4.508333470238152875343405453872590377278555127909`26.319305650363603*^\
-29 + 
       4.328131835346458276816305697744224052114711377401`26.30150997035902*^\
-29*I}, 
     {
      -5.696005686348161734719547929406042734968929694678`26.252238699503117*^\
-29 + 
       5.468331858800061890073845660623687791708229597862`26.234546752906297*^\
-29*I, 
      -1.2623457415861251599074648563716027044277669374`26.252260394913534*^-\
31 + 1.2118887893810408460044019727490193145479016542`26.234562297808903*^-31*
        I}, 
     {
      -2.2132113838014443457433418617940085963789518178`26.249286861015715*^-\
31 + 2.1247475839617084154059149025391037507699003087`26.231523366993798*^-31*
        I, 
      -2.8309619312009491352348410817928675636393106`26.24931219909325*^-34 + 
       2.7178061560822084831593195224722623788130221`26.23155838140094*^-34*
        I}, 
     {-7.0243789548562234592405879871368924457542762`26.15078370684394*^-34 + 
       6.743609002917189476665047847845906399214073`26.133081000214673*^-34*
        I, 
      -5.0878429998083505385830710304977279199619`26.150823288578298*^-37 + 
       4.8844779131992411652118835213646845432014`26.133111292868914*^-37*I}, 
     {-1.82197728094106345513283517306023586258304`26.170730119743137*^-36 + 
       1.74915141592275097808055998683225218913738`26.15301759156828*^-36*I, 
      -7.3315605475204850915810605879848887208`26.170782241414553*^-40 + 
       7.0385123057051233899606852399173708022`26.153066737023988*^-40*I}, 
     {-3.86383865517672469642125578749777051375`26.200147830081782*^-39 + 
       3.7093979849785212973752446508214269291`26.182449959187803*^-39*I, 
      -8.47451536657005663033543147122947542506946673592826116`26.20023203694\
6392*^-43 + 
       8.13578232163182527338602279806213280629106523540641811`26.18256010622\
1434*^-43*I}, 
     {-6.70200417568316529476364315918688313`26.13874415021646*^-42 + 
       6.43411979723560716854890700758621344`26.12109447518905*^-42*I, 
      -7.86066618146038723127686211150616653034543859256075`26.138898052472573\
*^-46 + 
       7.54646917128177039999278278574177705235287135997186`26.12120152992764\
6*^-46*I}, 
     {
      -9.511516601061169617499403566746051867443218207558698`26.1685552538547\
63*^-45 + 
       9.131333801113991963618333282987446772195854833335368`26.1508078291311\
32*^-45*I, 
      -5.85303529241741395035896252503066006558068015035`26.16873600296703*^-\
49 + 
       5.61908486800111854422441565222278855384501296554`26.151022120457576*^-49\
*I}, 
     {
      -1.1048100604327436461618815703230429917751931481753`26.214232340323864\
*^-47 + 
       1.0606499333150272510214948941180357960218132851565`26.196398749297643\
*^-47*I, 
      -3.49957407561351658686900711021268229467567769`26.214534020058625*^-52 \
+ 3.35969334717733159806698501197384651824056228`26.196754488343377*^-52*I}, 
     {
      -1.0506005986477951918444494066358353390969433758`26.182355746291133*^-\
50 + 1.0086072663567557425685449042785051840000615036`26.164757355045165*^-50*
        I, 
      -1.68066974766844466588957486100211076357973`26.18293442535168*^-55 + 
       1.61349205590225262453583497824665036348674`26.165158867289946*^-55*
        I}, 
     {-8.181013639125461020473247198473791599443446`26.047303201225834*^-54 + 
       7.854012089090657645559023508798488390762189`26.02944674409208*^-54*I, 
      -6.484722846166012236500165543697950779`26.047756910245432*^-59 + 
       6.2255233733646115727161509506514113574`26.030012222617554*^-59*I}, 
     {-5.217864184334471621279397165533729171076`26.01194117469687*^-57 + 
       5.0093020487100585883602682285398524252`25.994110590813712*^-57*I, 
      -2.01066812320926068105726399597649546007367140449205436`26.01255637157\
7485*^-62 + 
       1.93030013680833809435520904608096153278483873528321169`25.99482098608\
1375*^-62*I}, 
     {-2.72635326200555937405448938062488391`26.008674109471286*^-60 + 
       2.617378777675820161814375297357543582`25.991456504442255*^-60*I, 
      -5.0109275102838136367522999608653160347850553205222`26.009910722920026\
*^-66 + 
       4.8106367962898436640335507334721239104054812353397`25.992314056106398\
*^-66*I}}|>, 
 "IT" -> <|0 -> {{0.15795363506251639985118280748324673955`22.6223331888017 - 
       0.15164010402865346702636392288751321658`22.604620593756568*I, 
      0.91533665392297327345055725096284440469`22.339756332074543 - 
       0.87874992789613839494680886211381986815`22.32204373962102*I}, 
     {0.6284753206312452662438074496858872715`24.272745120985494 - 
       0.60335466773046288624051576449518946055`24.25504877942885*I, 
      2.82275171463360870198909059375172714635`24.000261531029665 - 
       2.70992410832891354388580126468804490666`23.9825604967477*I}, 
     {2.51443218401394029790920500552556868416`24.77351920416156 - 
       2.41392835186070985185684958357029086589`24.75584343830248*I, 
      10.6300840884067329319290463549401295629`24.691514585813874 - 
       10.20519126616705672033209441561496038054`24.6738402412343*I}, 
     {8.21054238428363483766533926754699442078`25.010601350690578 - 
       7.88236054707865419310906038286345488646`24.992918217418516*I, 
      35.52813276815158848438808129573758907565`24.960019360278057 - 
       34.10804535630982328201713877614360643297`24.94233473803406*I}, 
     {20.65338936341295413757279214745608950441`25.132871007985464 - 
       19.82785714537471174689707432233195134346`25.11513338504644*I, 
      94.89663483791881293534423113158064081067`25.094845737067274 - 
       91.10354170130800876005657581642855412483`25.077111271232432*I}, 
     {38.35223952755864751591545722428268618152`25.132701997168333 - 
       36.81927034720676532706430840938690456213`25.115002942186972*I, 
      191.5046181209722189859126179177815552218`25.09207514816875 - 
       183.85002790431598346460696241010525721924`25.074374766296824*I}, 
     {50.82715101921278087306313639810011352819`25.263568871495504 - 
       48.79554981424127594607948430048728559603`25.245886767465592*I, 
      281.15404803782985985030288648063754043518`25.22202226336614 - 
       269.91609959251252772624749200049474833336`25.20433750308568*I}, 
     {46.79789371786877860678211259857859062719`25.34919500266274 - 
       44.92734509649489613072003829991833645771`25.33149616935167*I, 
      291.97364655200425557418563966790182175211`25.313668809464918 - 
       280.30323024378436853880822938860076782793`25.295970001929742*I}, 
     {29.42019399957621986192996976849835277324`25.466467442098867 - 
       28.24424570459031379748358595032995491659`25.44875129485752*I, 
      210.70518618398426978658844286601905751881`25.4341892659143 - 
       202.28313415940165515742319948501626752194`25.41647365459981*I}, 
     {12.61319373035156136921165278992058925749`25.392713160359197 - 
       12.10903445588357252584125008917276524522`25.37502091968897*I, 
      105.52375903624737773657903159031544667971`25.358763066447384 - 
       101.30589138653147027644202803568547389038`25.341065405351987*I}, 
     {3.75419802139150478061131676951577233374`25.33574846284281 - 
       3.60413977356491381833860988532153576057`25.318040497797423*I, 
      37.33331104147978158087054583836220056425`25.300487731622155 - 
       35.84106923416746612664519573670918555887`25.28278101269276*I}, 
     {0.80024058977006711531833093428037003727`25.268905727675065 - 
       0.76825434395767791812364619944022944741`25.25126897321329*I, 
      9.62512984113470433396234742295137500274`25.236264203864618 - 
       9.2404058306178697193783209998815290342`25.218628305528267*I}, 
     {0.12638997446522040705381123998282072548`25.255757349108283 - 
       0.12133806777222483784010952520145065122`25.23799681127045*I, 
      1.87095665985541624368446865027244270077`25.21883017658139 - 
       1.79617305053655246453405665290819557133`25.201063477022917*I}, 
     {0.01523121977783580734536041252661937232`25.201706807741974 - 
       0.01462241594300863215326083189064275578`25.184062827021368*I, 
      0.28237206647035801812700425160001649756`25.16574558703398 - 
       0.27108543287024497277197828341578695152`25.14810577824945*I}, 
     {0.00143162717900616774543032657619172416`25.071602131173204 - 
       0.00137440391459696599347868408075628687`25.05359941827949*I, 
      0.03382499525908552447031684965432818219`25.042071469635015 - 
       0.03247298359310533576830939643474545568`25.02408543291541*I}, 
     {
      0.0001065592531989800063799713328277319313759167755782717439`25.0581446\
84529726 - 
       0.0001022999960330988317414977914495303832032519175710703616`25.040417\
22493869*I, 0.00326524623871628755002876372029832768`25.02480799556463 - 
       0.00313473177823438897530600802952718191`25.007064128449933*I}, 
     {
      6.3443303182427826870672391586286591807368647589099575`24.91139588815811\
*^-6 - 
       6.0907424452099864275125208658985457987676847094067909`24.893606631112\
785*^-6*I, 0.0002565843761248418357842270558444189`24.88547673507173 - 
       0.00024632849679147077005463526167904518`24.867721610552305*I}, 
     {
      3.041295102161316288495970156218363455656654640462192`24.924129543293542\
*^-7 - 
       2.919732144759099467435231914755806211014126473961823`24.90642180008975\
*^-7*I, 
      0.0000165206187183258215792559861031095331935276856947222687`24.8949249\
54451326 - 
       0.00001586027659365436187334390780479845672676776825625377`24.87716582\
4678876*I}, 
     {
      1.17885897716765657418956874704071919784887715131838`24.80717105412262*^\
-8 - 
       1.13173905660394360593689328554224593090856826035855`24.789432659488572*^\
-8*I, 
      8.752914221759961687286871752709611683785058701472841`24.783083332716693\
*^-7 - 
       8.403053355601696485007042764177425455327633443907325`24.7654164618601\
52*^-7*I}, 
     {
      3.705236815920809358559950134244541946116073238225`24.81828855529285*^-\
10 - 
       3.557135585987943797390163545060982731431838473472`24.800560215731686*^\
-10*I, 
      3.82667903536189975316880979026607637276555713744263`24.793148689818945\
*^-8 - 
       3.67372366439607225263122518630118846987665506497723`24.775317046940128\
*^-8*I}, 
     {
      9.4611208504150728545274208260269717812454678711`24.729956338731018*^-12 \
- 9.0829524082606693193091541199707265279854470789`24.712277530533555*^-12*I, 
      1.383076791455874400336154847508056231655511075168`24.70621905878053*^-9 \
- 1.3277941242249793901208995085492954446035127411695`24.688687773768955*^-9*
        I}, 
     {
      1.965226786370440325257737214010317254853696817`24.746234540563776*^-13 \
- 1.886675125945430032538158379558869688220454399`24.728493203063422*^-13*I, 
      4.13795415096687010959584254717568834401851035422`24.7214617874606*^-11 \
- 3.97255686879297370002872950938493048759411705967`24.703497940813055*^-11*
        I}, 
     {3.3238335171094017011265918548908907874607374`24.68634463428746*^-15 - 
       3.1909772770275921762855862589084467482021328`24.668703432826174*^-15*
        I, 
      1.0257523659097913711958756192417168071256791934`24.66277088420891*^-12 \
- 9.847522370259866621001378593347686222171543897`24.64547137950527*^-13*I}, 
     {4.58073743369572522348056725226047068145912`24.612580943081284*^-17 - 
       4.39764175543442819079439276622879199966802`24.59478596001976*^-17*I, 
      2.10823934056836642038429193142553153716247066`24.58982590586276*^-14 - 
       2.02397135586375449889924898280789266352531571`24.57162460583768*^-14*
        I}, 
     {5.146952807951792617897999730858382531652`24.55036408940958*^-19 - 
       4.941225055817690678082990103472797255153`24.532732748518214*^-19*I, 
      3.594661779418077254809231625950936431967135`24.524320042818516*^-16 - 
       3.450980320668440604483062685487781640389652`24.507252470002086*^-16*
        I}, 
     {4.7172744502637526896012329600613224936`24.557716823659764*^-21 - 
       4.5287212800553578266157623761557503434`24.53984588100056*^-21*I, 
      5.0869416673597746561940130861693705640419`24.532675403546577*^-18 - 
       4.8836126077176681920808496615981124989382`24.514171308487178*^-18*I}, 
     {3.52807673490716173457628168118994474`24.31528859807126*^-23 - 
       3.38705673275995515356722443001218795`24.29764542822992*^-23*I, 
      5.97708524516930275711997334586895193049`24.291523388848404*^-20 - 
       5.73817644656858532489403424332053260043`24.27425212266149*^-20*I}, 
     {
      2.1540278007781074874640678662762125190417123727416917`24.5046202080630\
88*^-25 - 
       2.0679296153034583674062914538289233258882255905411562`24.486878098020\
153*^-25*I, 5.833260951263453455110374149519460877`24.476168925691567*^-22 - 
       5.600100922816984280947424428088869382`24.458780147641733*^-22*I}, 
     {
      1.07393358441820145366153368987333338631156674334042`24.195517107164658\
*^-27 - 
       1.03100761433309994940904548814326253100938055581614`24.17763175440382\
6*^-27*I, 4.7300413999557179767217962312742773`24.171706880734366*^-24 - 
       4.5409779247262067918525516921150428`24.15293184828778*^-24*I}, 
     {
      4.37372998042781490495065620323263851209136569699`24.15986012011903*^-30 \
- 4.19890855289807671234181038516021446594933500269`24.142567485150895*^-30*
        I, 
      3.187736844864608264301300658700557427946797917017372`24.13293857445331\
6*^-26 - 
       3.060320495821070880674996349769596136998142794615916`24.1177971695966\
42*^-26*I}, 
     {
      1.455464596622038284105612044509841115154551597`24.08731313620363*^-32 \
- 1.397288531881180883869422549212764570225802016`24.06909545553142*^-32*I, 
      1.7860280745929673501831427678844646208510743504943`24.06218073099704*^\
-28 - 
       1.7146391276287756492039418306827624753720470936706`24.041395247543303*^\
-28*I}, {3.9586356525375491494382049293871306254416`23.92497294177533*^-35 - 
       3.800405871791306976126803427461098647600044`23.90763447385308*^-35*I, 
      8.3214638619556241456273026347137447534834041909`23.8999968575111*^-31 \
- 7.9888484060419211533957413348135402032419570468`23.884601277633852*^-31*
        I}, 
     {8.802293823218937924424132282265677222734`24.127753010458992*^-38 - 
       8.450459215550853723106827353164256575542`24.110332189017043*^-38*I, 
      3.22498607195668524648083370244867858641935775`24.091291256224952*^-33 \
- 3.09608084200754701315598857866532051009575736`24.075370630652962*^-33*I}, 
     {1.6005107079632258822976969167495139158`23.848609240863208*^-40 - 
       1.5365370360642979170269126280374168785`23.83002094138088*^-40*I, 
      1.039866987977969705764902834410474115600576`23.81940574588212*^-35 - 
       9.98302686548155344677316714953621236473708`23.796430486305393*^-36*
        I}, {2.3803113576295677640757687883721961`23.91214140740497*^-43 - 
       2.2851684404016084031390397182974541`23.89646242920988*^-43*I, 
      2.790289158105535475503766220676253893304`23.862880546522682*^-38 - 
       2.678759105719413265110578700817362605794`23.85708443567259*^-38*I}, 
     {
      2.89611586765846066715230399121344775409219658998304`23.96034431690087*^\
-46 - 
       2.78035583845226394371561798269181511680217160456574`23.941043536954858\
*^-46*I, 6.232129357387870539677120321657401371`23.904854911680502*^-41 - 
       5.983026245014365729938424114425503599`23.878325882086205*^-41*I}, 
     {
      2.88332986257141098278520467057101581367336538714`23.89436443414934*^-49 \
- 2.76808090004561815710124709402857402694045127378`23.87491158813857*^-49*I, 
      1.1588542901224199679373294282448438`23.827917382651535*^-43 - 
       1.1125339726350325023633667061352348`23.80062295859402*^-43*I}, 
     {
      2.34937971156447362697945736265332360633850159`23.979581788940134*^-52 \
- 2.25547315655961284500562871574685086502559555`23.970076268707075*^-52*I, 
      1.79436501264491773647614462358733864284435825394513`23.844789860807477\
*^-46 - 
       1.72264283170953789553253009825979092428713115337072`23.86707166616251\
3*^-46*I}, 
     {1.56701118237386918928606136266346072048091`23.941146054928073*^-55 - 
       1.50437651286244964868073371622905629044924`23.916487284992716*^-55*I, 
      2.31399370867497772127430164600713015068572787465`23.807283119965767*^-\
49 - 
       2.22150156003900117660743200906875687183089919581`23.757604441333335*^-49\
*I}, {8.557087811954686864218679272780206141`23.676970187708974*^-59 - 
       8.2150542814285046785707710983097632097`23.6567679591749*^-59*I, 
      2.48575546795665315051351739108194606971409225`23.565373533985728*^-52 \
- 2.3863978667009797894688925467845307931853675`23.535347762982067*^-52*I}}, 
   1 -> 
    {
     {
      0.0000361098728472027241926115119563594775133889503066287025`27.1068827\
049277 - 
       0.0000346665328268263241690879348851569461860581512486570593`27.089603\
885917747*I, 
      0.0014819129751661697987469440567544244860989575812071601439`27.1032485\
63454066 - 
       0.0014226797479315277146251701463546154313655703407566201864`27.087064\
369488246*I}, 
     {
      -0.0015466814578262038035989849570313925582872602193880967994`27.116889\
868155504 + 
       0.0014848593833951772073730062844463785708927171055141053982`27.099291\
969781802*I, 
      0.0035134158028195014005098582702928131912117646053442022494`27.1140008\
9272673 - 
       0.0033729818096595089357279530101833460035203737497541379769`27.096536\
950845437*I}, 
     {
      -0.01512990291155465336957145917896745613401309406576054774`27.06261136\
2379148 + 
       0.0145251487915647816382281811575674887999999999999999999999`27.044738\
020300535*I, -0.05135377168189825041479647596085322237`27.060045994445712 + 
       0.04930112103481911384960519045390665811`27.041478465558917*I}, 
     {-0.05958088710581393542248655362895313466`27.015500329224327 + 
       0.0571993921840999927740542327461084532`26.997580909598938*I, 
      -0.28976122003983611812603768898067131394`27.013051066432542 + 
       0.27817923615951941972808291320152116127`26.99430286926824*I}, 
     {-0.14547881139180720589581159590176098383`27.010231578998756 + 
       0.13966390887229165034424929456691445545`26.992513564731453*I, 
      -0.83597861437073548543658074114603768906`27.00757198671417 + 
       0.80256389160486559097411221548440906408`26.989034932936665*I}, 
     {-0.24568272499917486291052234812975678789`26.980389120232058 + 
       0.23586259323612690338019855645535530998`26.96281696305583*I, 
      -1.61081618837541774341265748210335198165`26.977576311372953 + 
       1.54643059831836179014326563733178394803`26.9596150628398*I}, 
     {-0.29673029185378160280637847955638327347`26.925700401765013 + 
       0.28486974869145059850447363008641256518`26.90824636952687*I, 
      -2.21359875551264908200187275337380228298`26.922218992211782 + 
       2.12511947212092421696117436949501313669`26.90545876638448*I}, 
     {-0.25893271198709413451442164489706332266`26.951542592030496 + 
       0.2485829678221954742384681930418950504`26.934303036108442*I, 
      -2.21487313655807037588657931644708391156`26.94642103046821 + 
       2.12634291515357961555001202703507220421`26.93073894466455*I}, 
     {-0.16389993049915242891207590601772992963`26.909670900477863 + 
       0.15734872135955384532803707970238260031`26.89198962212786*I, 
      -1.62711943254056718127087485932820586031`26.905497742850823 + 
       1.56208218899070888297802892882991524719`26.8879396616157*I}, 
     {-0.07558562557604786898729554503655391544`26.779873955796504 + 
       0.07256440866895075493714055899658844648`26.76168741744316*I, 
      -0.88333808903930253282161610627835912888`26.775937686926937 + 
       0.84803037081974079869625939189005749783`26.7562485877868*I}, 
     {-0.02557876229107608978173901302066527314`26.802181337216822 + 
       0.02455635904300525643771116325228249579`26.784732914346197*I, 
      -0.35733427755183939216457145259469137378`26.796097513901206 + 
       0.34305134541233141961483398327749618343`26.77956409046125*I}, 
     {
      -0.0064162914762956620390969844832212758170222418632370028544`26.798813\
118467407 + 
       0.006159827259173532134226608872342104470043067118428094464`26.7818650\
5507489*I, -0.10887643116142675202858989263701658282`26.789810311525486 + 
       0.10452455456978107411094098431315975763`26.775066789993343*I}, 
     {
      -0.0012074150549252575370976250200546418876689773402656394979`26.693977\
561324058 + 
       0.0011591537254724291365543362818099954855930334580022517969`26.675282\
183286342*I, -0.02529799818469150957959259547587966154`26.68648449029053 + 
       0.02428681729879139968565042671785272883`26.664980313011192*I}, 
     {
      -0.0001725901562459308618845575809021111941651007676977995236`26.755278\
628434557 + 
       0.0001656915919478274111824657422296282732657424086497980887`26.738651\
74535603*I, 
      -0.0045401073182285498930098261154745732387713905946519404543`26.740789\
287941595 + 
       0.004358635657640560191616624188589782088946657927624654848`26.7273044\
94995337*I}, 
     {
      -0.0000189625249917746825817263814820738609225134705412365177`26.637696\
883098528 + 
       0.00001820457795264141540485726548903925801485987498353273`26.62019339\
395185*I, 
      -0.0006369207882735164806658108070625887568059177758439144052`26.625187\
323564703 + 
       0.0006114625633881839442779369265463994382017208719708252326`26.608173\
626862342*I}, 
     {-1.61826563240403761319656475980594330547767806980086`26.62627552480971\
4*^-6 + 
       1.5535822822097040241915399212131974896123985140520938`26.607246787416\
802*^-6*I, 
      -0.0000705912427867887748464200098558274271180214447986662027`26.608957\
260368612 + 
       0.0000677696552881728147540426307643172572152508201168337873`26.586277\
255966973*I}, 
     {
      -1.082286386715739216949390299338234345929539106688028`26.5437993911347\
55*^-7 + 
       1.039026548552769748175689409552579623766291538471399`26.5289748969695\
7*^-7*I, 
      -6.2368571297057164402150738782542203941126232937311355`26.514786100956\
044*^-6 + 
       5.9875650445531240723901189890858723453716744274514765`26.507715184796\
684*^-6*I}, 
     {
      -5.7143856567196131198020660502783032557268761050029`26.54285730243752*^\
-9 + 
       5.4859771672987699785059176168545836821881079051491`26.520791939267838*^\
-9*I, 
      -4.42541616159688973880067060889205061080715936166905`26.50939025160889\
*^-7 + 
       4.248528796751236244310991463556578988237016875970016`26.4758315240011\
94*^-7*I}, 
     {
      -2.396291165775907537329829542552238690021213917328`26.47964694870674*^\
-10 + 
       2.300509523046951945795177727893635851992239344709`26.468727131185886*^\
-10*I, 
      -2.53713563996514110582099732156051337074762053340522`26.41941653270725\
3*^-8 + 
       2.43572433281985291980576898971480617306586558686397`26.42549597701654\
*^-8*I}, 
     {
      -8.0199360034473123267549421539958523901901430923`26.53135147256237*^-12 \
+ 7.6993728532082006017214383533490315834209638114`26.503337492822023*^-12*I, 
      -1.1810493157576760956954108881032410923789726786267`26.456639138672017\
*^-9 + 
       1.1338418456376789870530603795689267200124912573728`26.405078917439006\
*^-9*I}, 
     {
      -2.150740976445261227389187004062338536238173604`26.448858035144063*^-13 \
+ 2.064774167924434915571089390938843470517276492`26.44632764044301*^-13*I, 
      -4.48190823323121754504606420765827183679968744494`26.32366865019297*^-\
11 + 
       4.30276283584779198566707197413057217252772676173`26.352892685152536*^-11\
*I}, 
     {
      -4.6366399668057603103694345306265268955496415`26.487260521039428*^-15 \
+ 4.4513098203251731778066073878738963317230278`26.447295125692243*^-15*I, 
      -1.3910703513604061113590670222253244586207226543`26.337786927134392*^-\
12 + 1.3354681752526863324727117287012388158331288201`26.259565987630385*^-12*
        I}, 
     {-8.05716680213336793433752472065711713526677`26.327990467036518*^-17 + 
       7.73511550758642257211244615968570449645912`26.338598987528623*^-17*I, 
      -3.54077669364242257654822783679325197270055193`26.11976654986142*^-14 \
+ 3.39924906415518586590154382728631610553280292`26.175748062880512*^-14*I}, 
     {-1.1310867792555502886063392015679380719886`26.32372119110928*^-18 + 
       1.0858763510182033197665671836333969348831`26.27043625480665*^-18*I, 
      -7.407763646006965065717824376476082448579334`26.096806641215096*^-16 + 
       7.111669506406595211130529397168194274420598`25.998844091062924*^-16*
        I}, 
     {-1.28516882475941905826794318334799846961`26.192555693759576*^-20 + 
       1.23379961596811566214932050209164821671`26.220236119944033*^-20*I, 
      -1.27624705661137293080747929294973312550704`25.878864985899074*^-17 + 
       1.22523445791047565338802751229635484282595`25.95435684619786*^-17*I}, 
     {-1.183769689962284144707936614323682631`26.117441164847026*^-22 + 
       1.136453484345584377982345638772548458`26.06322345513642*^-22*I, 
      -1.813579175938564279620570823579812482449`25.80754263471913*^-19 + 
       1.741088989782836589911730146476935607615`25.720513132534588*^-19*I}, 
     {
      -8.8513365098253179997406082700773347183124667330640751`26.041819259249\
092*^-25 + 
       8.4975416273977740928902760932566223369569318830205535`26.054624337508\
443*^-25*I, 
      -2.1285633330992932081498330591483578879`25.640715207329233*^-21 + 
       2.043482982427108965986092744048672743`25.673024627715503*^-21*I}, 
     {
      -5.37891948233330276140000427691732930749781385563286`25.906801820492742\
*^-27 + 
       5.16391983976781038324746133336415479560590315504548`25.91274827104816\
6*^-27*I, 
      -2.065840149747069647247675005784169147035009603728310272`25.4812715262\
1311*^-23 + 
       1.983266894049180892398137865420993255136837758659592192`25.5001345236\
6457*^-23*I}, 
     {
      -2.659305598248512040952321085678900402909044832722`25.802375982381434*^\
-29 + 
       2.553011061776323461666678143819439525938676229898`25.720012688723767*^\
-29*I, 
      -1.6596283585257766978733278045911531885631014200482135`25.336955606239\
254*^-25 + 
       1.5932917076339858182636173134748369073946106084939379`25.231218179628\
566*^-25*I}, 
     {
      -1.0705692663137284506336665591538379375286425027`25.584285587682665*^-\
31 + 1.0277777706694754673179440815429366925795478012`25.685846126729906*^-31*
        I, 
      -1.10462900974857613210405616457421196350927390577162`25.04173863471560\
7*^-27 + 
       1.06047611936911360052049432359269051041307667806153`25.16857240664583\
6*^-27*I}, 
     {-3.5121560605313236500615238985875490471153078`25.52275935256736*^-34 + 
       3.3717724202614557579016996173316547708065372`25.396105077439955*^-34*
        I, 
      -6.09612168688466100755587662418608690983367087023`24.984702849686265*^\
-30 + 
       5.85245490807885516301653046782756649020208576414`24.83930821098318*^-30\
*I}, {-9.3960365216206963391460714457903634282642`25.303470328192777*^-37 + 
       9.0204695512810602898735055165780226750346`25.370238303040587*^-37*I, 
      -2.791402701226613304239681844306729969493576809`24.727093812010466*^-32 \
+ 2.679828139645755704091440050453566282030753489`24.80375234603614*^-32*I}, 
     {-2.05112844114863543299758985576980363942`25.185192149960343*^-39 + 
       1.96914322401510514013795186341437366728`25.212914397884266*^-39*I, 
      -1.0611800255422919974119258360059523614804539`24.59048532522104*^-34 + 
       1.0187638252368985033464140758694185539115486`24.621416674564372*^-34*
        I}, {-3.6555658246094353391285930935078471`25.03015157587629*^-42 + 
       3.50944998326861543466303537467166716`24.89796480046602*^-42*I, 
      -3.3511214199623160657834128969069943736787`24.43293953001517*^-37 + 
       3.2171744609398091106284808817670280471261`24.293935203069328*^-37*I}, 
     {
      -5.321587275966764862862317422147755478283125395909426`24.72390040234752\
*^-45 + 
       5.108879246785109505235579551392001407639387090744624`24.8533990740965\
26*^-45*I, -8.7950321611916906684962237423684572249`24.110595321129146*^-40 + 
       8.4434878078659249462154675689465814892`24.246671781729003*^-40*I}, 
     {
      -6.330559422850898850409569674350750696106451741955`24.681909523071937*^\
-48 + 
       6.077521983338578800039800873248261469375210470647`24.599132454737145*^\
-48*I, -1.91920206035764550675139559546526879`24.06245077051712*^-42 + 
       1.84249004443268171558657883965305615`23.977823330352646*^-42*I}, 
     {
      -6.156414574405854082774883645868456921703811154`24.506635407585904*^-51 \
+ 5.910337841461698728253813324768980067728084209`24.415460540361593*^-51*I, 
      -3.483459790454062833089130555562019902058709034007472`23.8781685299509\
16*^-45 + 
       3.344223162670594455241781853074521477024293280741683`23.7858163704336\
43*^-45*I}, 
     {-4.896124626576283512326726828296074078347092`24.188373554568454*^-54 + 
       4.700422674143752603045964360993311999801587`24.327006446425816*^-54*
        I, 
      -5.260922969814444333466022989838204825094254444545`23.5533180907245*^-\
48 + 
       5.050639740665968636195762984370370881725118529403`23.693852205055475*^\
-48*I}, {-3.185336478500651222363487295532563947434`24.149716102861486*^-57 + 
       3.058016073988593503554162033073168863445`24.0358741420958*^-57*I, 
      -6.613231618003375555494084575165344333535546397`23.511171364610885*^-51 \
+ 6.348895548511448062785463522373206634992768557`23.396470813545562*^-51*I}, 
     {-1.695754482046741253582483460886167166`23.97365935258191*^-60 + 
       1.627973841582361542132087755859194192`23.89846430720904*^-60*I, 
      -6.921383429278914521298472208349783222777138`23.329940044538763*^-54 + 
       6.644730289509628928500817263009361001638222`23.25442671885737*^-54*
        I}}, 
   -1 -> 
    {
     {
      0.0006433342285235896969487525210549481259913704149391301277`27.1358878\
36996627 - 
       0.0006176196533868898095842149860080573859868606276763405949`27.118262\
54948774*I, 
      0.0056521123365037815967796949777382913349551406348140450058`27.1358415\
39765174 - 
       0.0054261929606738268568305344988491136586889460408456904502`27.118230\
263291757*I}, 
     {
      0.0039216447170049687704572709662282520496774518099171224003`27.1550499\
9775473 - 
       0.0037648934930474069942313550335234300914441451918211333251`27.137358\
118735854*I, 0.04206157483737632594393782012667096125`27.155045085094304 - 
       0.04038034060706678619066574069427201514`27.137353435601156*I}, 
     {
      -0.000423425645452221572262576170741416321234231980695827179`27.1057705\
70078214 + 
       0.000406500989352740381563283833394397813763172552248612309`27.0880293\
14689944*I, 0.05798698041581536189450979262873494016`27.105828119262423 - 
       0.05566919519820797455468871336362977628`27.088102518638067*I}, 
     {-0.03405505051013045317796008758755985239`27.063719117734717 + 
       0.03269384335481313136274331280129080359`27.045983483478313*I, 
      -0.08355069616008831325970780814170241419`27.06365699184145 + 
       0.08021110911672086425731728244020977853`27.04590022291587*I}, 
     {-0.1135198347715744471757050139577175759`27.02475491640182 + 
       0.10898235768530377642820364807107382353`27.007004621748646*I, 
      -0.54522744858811933653384762597586923228`27.024750221740728 + 
       0.52343427861255930720606898698502656025`27.00699847602184*I}, 
     {-0.21699456272510337381697619203874416164`27.004585958398582 + 
       0.20832111937318415680327360113173899025`26.986825618327057*I, 
      -1.30183758810044204772190840576258513598`27.00458323100205 + 
       1.2498021157273729452659610513275063689`26.986822513616527*I}, 
     {-0.27946976114025181604565180591686207904`26.975725101813914 + 
       0.26829913496702766895504727060261014978`26.95800671647803*I, 
      -1.97287295766185160207798597958868617516`26.97572255538338 + 
       1.89401567375612078905023839715709741701`26.95800468037833*I}, 
     {-0.25337374704215125534964646876735428043`26.96595304974349 + 
       0.24324619907857561060757468549190311499`26.948302604532834*I, 
      -2.08505095687316670151816085421763099889`26.96594480663841 + 
       2.00170983010394638532644902880307577658`26.948296883827286*I}, 
     {-0.16441340043933505244275622550762920124`26.929356252998033 + 
       0.15784166750235114332523550252655434491`26.911652150738103*I, 
      -1.58524070953241785138359240168697942886`26.929354551173052 + 
       1.52187739148143048853878596795028900092`26.911650499472092*I}, 
     {-0.07713424834485003517461703059003305461`26.80747744688846 + 
       0.07405113176759522279799796629731303944`26.789707077218655*I, 
      -0.88081289458711733513374795661330626542`26.80747601904033 + 
       0.84560611037603283373245417924764789174`26.789705099050448*I}, 
     {-0.02642871908430456925404723121084977951`26.826957905254698 + 
       0.02537234239466420996611143112128308244`26.80932258530313*I, 
      -0.36226345159723431798490430391982601008`26.826955931336876 + 
       0.3477834964940281982139724792420148258`26.80932091073305*I}, 
     {
      -0.0066914532101788539060845467015578542039056070730655465472`26.851092\
468664383 + 
       0.0064239905621214974498738655697803536250084545585085415424`26.833364\
192701286*I, -0.11174514945881509253968218280635413626`26.851089548070377 + 
       0.1072786079403964202274743827194281824`26.833361996795404*I}, 
     {
      -0.001268264321991865313733058549883297987967851002378393643`26.6968269\
04854323 + 
       0.0012175707994726298629627855806962550206404734935108722611`26.679094\
977610312*I, -0.02621083434534128217157659318525872827`26.696824664730126 + 
       0.0251631666800972615963372006228375044`26.67909188095884*I}, 
     {
      -0.0001823187533080691853739488252203145883507028736494636087`26.756414\
54339476 + 
       0.0001750313293332419419156287388501194599025185634715641076`26.738915\
443303707*I, 
      -0.0047390062361174019048416133622533212435683426393380618239`26.756410\
051465288 + 
       0.0045495844293349545198478592917584512186956894218567548929`26.738911\
945220487*I}, 
     {
      -0.0000201231155770109107529733645959054776641294074038839518`26.662989\
384587505 + 
       0.0000193187788193086600125284793065795348286773191544188999`26.645281\
13128869*I, 
      -0.0006688056711165861629083112828367915355135783934241171316`26.662985\
178783536 + 
       0.0006420729823845613402703293293927664819245395267518999661`26.645277\
094340532*I}, 
     {
      -1.7237497473521649478701057063964714497645493120690425`26.646843687427\
896*^-6 + 
       1.6548501141135001535810084237643280723946326919098294`26.629232075479\
106*^-6*I, 
      -0.0000744881463717133036952496764105263588304721693504432574`26.646837\
830197896 + 
       0.0000715107965716494849769802280209295815807104683527991899`26.629224\
930047183*I}, 
     {
      -1.15642564624717746645077554137228405270685784013679`26.57935480425027\
*^-7 + 
       1.110202403565571296012165951101393131144840457160237`26.561707175893*^\
-7*I, 
      -6.6079177300511570067856742113706217311734940483316737`26.579345031869\
185*^-6 + 
       6.3437940608403849535057285028856937045731096822917311`26.561700125224\
94*^-6*I}, 
     {
      -6.1218468773349297055321899768705641533716684427509`26.58730484413845*^\
-9 + 
       5.8771518424323551926496533951221124033491708979126`26.56953192769128*^-9\
*I, 
      -4.704746643781853163339933116947337248508839994057312`26.587293853475998\
*^-7 + 
       4.5166942198523700091564425661778072206296623342382`26.569516814520785\
*^-7*I}, 
     {
      -2.57288672256426988219068771806595442251422388256`26.537293550611846*^\
-10 + 
       2.470046416527031784686680872671471165191363558552`26.519673020191256*^\
-10*I, 
      -2.70513204755722682767669687819128909034864504950043`26.53727354556607\
7*^-8 + 
       2.59700579186080004155630601243293976081942655956073`26.5196591603147*\
^-8*I}, 
     {
      -8.6274855442231787339076264146936333613563576339`26.603132231043187*^-\
12 + 8.2826381609635389071091183117908820430654662906`26.58508011970791*^-12*
        I, 
      -1.2624045138647610872413725395272558554634174906378`26.603107439772987\
*^-9 + 
       1.2119452124854716219040510506283439906473462165783`26.58504581182638*^\
-9*I}, 
     {
      -2.317518412730669086779895505900026450798968197`26.52170869644704*^-13 \
+ 2.224885378900629269736003790526646974396292636`26.504104648688113*^-13*I, 
      -4.80104124720813672568210785799300989152324764851`26.521650924293247*^\
-11 + 
       4.60913985223797608791764428774553249909912653531`26.504064556866172*^\
-11*I}, 
     {
      -5.0034473026625947792864950530483942911018032`26.569497849904653*^-15 \
+ 4.8034555784508961137171495355756516132969905`26.551304841684473*^-15*I, 
      -1.492950439677608759938767729492301133811097781`26.56944778832855*^-12 \
+ 1.4332760363047882165783799129658352302900359274`26.551235563924088*^-12*
        I}, 
     {-8.70570000968609617023289999029941830024904`26.4584631042095*^-17 + 
       8.35772633272133404488848812512476365782445`26.440860319296796*^-17*I, 
      -3.80645352616752834573134116327014018631846967`26.458383800456396*^-14 \
+ 3.65430658471281599436484442570106213697293142`26.44080535758162*^-14*I}, 
     {-1.2235152273971639396200222103563815923536`26.47239750057115*^-18 + 
       1.1746103613868407072721563925000256620631`26.45452459775317*^-18*I, 
      -7.975401413220111634268907462141030709149603`26.472310344224827*^-16 + 
       7.656618345581622022886513119514022198978753`26.454404865456453*^-16*
        I}, 
     {-1.39159305764923722839611841522316782761`26.394290646386676*^-20 + 
       1.33596998856001167773488404280600585677`26.376666036005208*^-20*I, 
      -1.37585947643178979809169033109794729342999`26.394146797669602*^-17 + 
       1.32086529095927140179174795801929907329996`26.376562697666007*^-17*
        I}, 
     {
      -1.282957707791129007548728315578758795436992634009801126`26.3123593354\
20943*^-22 + 
       1.2316768790842299681494539168488833920824090566953271296`26.294728167\
861887*^-22*I, 
      -1.957449093921970553719040705002318777306`26.312227401500184*^-19 + 
       1.879208313981756397486677976014144456761`26.2945625627188*^-19*I}, 
     {
      -9.6008114113681468011546349929656275043739508648758541`26.367691026815\
066*^-25 + 
       9.2170594276170454728482363609393905753280336683137905`26.350150069647\
88*^-25*I, -2.2998753693144127340655834994565036575`26.367445316853402*^-21 + 
       2.2079475418070779223646953288565974402`26.349937624084212*^-21*I}, 
     {
      -5.83867547545967053174435673770875210369395149859983`26.28376428369695\
*^-27 + 
       5.60529902422207038988032962402410841738607919323835`26.26609310754613\
*^-27*I, 
      -2.234262875217618472281744975283316024720731657196028278`26.2834788112\
3626*^-23 + 
       2.144957630707663269023091544323060185935759671850267016`26.2658354202\
77824*^-23*I}, 
     {
      -2.888540240167341478247910135210923393762631632326`26.26003528076889*^\
-29 + 
       2.773083014750272534723332737897513387208987121097`26.242383828067787*^\
-29*I, 
      -1.7965116588673932430495384101325641704108045958172066`26.259662390597\
807*^-25 + 
       1.724703674793670028373200475884885338819372270465405`26.2419146801362\
86*^-25*I}, 
     {
      -1.1635638068873441792247133019429987885868636241`26.321411166452517*^-\
31 + 1.1170552463103407018776260959351246308656400315`26.3039025085945*^-31*
        I, 
      -1.19669613360800055320939672636768821035055245495989`26.32054985046285\
*^-27 + 
       1.14886324787132501081576940444990439718082554318353`26.30329944666229\
4*^-27*I}, 
     {
      -3.8193722723280687475282688449159934079434785`26.209707857434868*^-34 \
+ 3.6667089584279176590589263969529817487179562`26.191821939273275*^-34*I, 
      -6.6090643629517889057400537784384471415965361467`26.209000727744442*^-\
30 + 6.34489486192208009594537159294120854435005540971`26.19085745491114*^-30*
        I}, 
     {-1.02231744387082493018181088298934734126996`26.237765719641946*^-36 + 
       9.8145461152269135722143251443511725254103`26.22021756383437*^-37*I, 
      -3.028320574213023615459549751734721131788226298`26.23644983396947*^-32 \
+ 2.907276218898172614218437870641553230161113003`26.21916676796484*^-32*I}, 
     {-2.23274542039454077040726150281619671249`26.257943097618373*^-39 + 
       2.14350082974743711973443648560760817957`26.24051939656098*^-39*I, 
      -1.1519627322180888833972221364417538632693198`26.256161369751645*^-34 \
+ 1.1059178757205864277505350479859370769188836`26.238929083234908*^-34*I}, 
     {
      -3.980985065244375794060063102206909311858117883115248611`26.1226729610\
2809*^-42 + 
       3.821861960892789223854502094034686425478846132326906405`26.1048169057\
9394*^-42*I, 
      -3.6398966403937959162071398774767122984648`26.120928321049703*^-37 + 
       3.4944071086708686300215068533578949320905`26.10250031146607*^-37*I}, 
     {
      -5.79765931686096404724782090195855925408144225062926`26.07428652775289\
*^-45 + 
       5.565922313744328547909113633643016024383749680907433`26.0568352308231\
43*^-45*I, -9.5580108234874568534788733905260266157`26.071216063490855*^-40 + 
       9.175969612899286295042461798774901819`26.05468740634218*^-40*I}, 
     {
      -6.899483255801748326588961460722414352301117658015`26.133632658905693*^\
-48 + 
       6.62370548319220138665687162408889273703399967736`26.11578106677075*^-48\
*I, 
      -2.086726478734378977135899816736101038719725747437156501`26.1299805750\
41525*^-42 + 
       2.003318380038463256683504013746014336727164475609173134`26.1115192545\
45996*^-42*I}, 
     {
      -6.712031168489831502090179704994031441389262813`26.192326603369256*^-51 \
+ 6.443746003252933885544503560461154828744436321`26.174077995083238*^-51*I, 
      -3.789269841228954540226194862659431947040434119082767`26.1864008279681\
43*^-45 + 
       3.637809745177280046708419646809300135949028758766311`26.1670527909072\
74*^-45*I}, 
     {-5.339738042455704712658073698705138309447771`26.09998546463653*^-54 + 
       5.126304512860773235000059688620660859063299`26.082954796365602*^-54*
        I, 
      -5.725233001079806830168880690958394566297385527613`26.090640197698924*^\
-48 + 
       5.496390934772771893491446531254674922161088033138`26.076440431414436*^\
-48*I}, {-3.475000649642060579997537073446820119371`26.065600804832524*^-57 + 
       3.336102140370491309536584445376267103985`26.047276026669074*^-57*I, 
      -7.199780880336369778457218767330776095562828777`26.0568043244395*^-51 \
+ 6.911999975471308371338571102577549741466235642`26.036314930302172*^-51*I}, 
     {-1.850487617177743897226967655408532544`26.110454287214576*^-60 + 
       1.776522171594888499431628383404320737`26.092127713820975*^-60*I, 
      -7.538096721143964053058490562961627565706111`26.096845315161296*^-54 + 
       7.23679306601525227451364919316935222161289`26.07663391995642*^-54*
        I}}|>, 
 "S0" -> {36.57751628217333209083186953973371883806`22.828479102324053 - 
    35.11548418587034459048294779665798950118`22.810763375541523*I, 
   192.38894514143620228173510526202705587554`22.98649460558167 - 
    184.69900767819350496982533045897503272492`22.968778842923182*I}, 
 "T0" -> {26.85913369180471441876220491520255978445`25.120525558191822 - 
    25.78555299175456372618840218047975910244`25.102823326706137*I, 
   159.35041648306103993486815047448578421001`25.02684117835447 - 
    152.98105499716298765462561016383223126223`25.009136973665946*I}, 
 "Sc" -> {-10.02383132595929295635405312902383260859`27.015674760637456 + 
    9.62317090349036032292198162749437897122`26.99794781011604*I, 
   -35.41864237833519094958384191002693081242`27.025588222457127 + 
    34.00293138349542723071564183330529540184`27.00786445585406*I}, 
 "Tc" -> {-0.30816737347605728832818309341248360089`26.947376654294196 + 
    0.29584968116530382674721664764056600915`26.929739737585454*I, 
   -2.38415104221366265900812448187674354112`26.926192854196668 + 
    2.28885464977245655523182143132070350494`26.908684106559416*I}, 
 "kappaFit" -> {1.00027982008215579148713808379228958218`22.242623178320734, 
   1.00012221536007784282413244650372582973`22.20945894639496}, 
 "kappaFitIm" -> {8.92001562353165321771`5.192867296774272*^-18, 
   4.996544863129014949218`5.908075673941545*^-17}, 
 "residual1" -> {0.00010238269716104734867801134657023881`18.68926364766205, 
   0.00002572029347312646225557132296849254`18.296514139884223}, 
 "residualMinus1" -> 
  {0.4170275655174470584540938458217725275`22.192119339939318, 
   0.29003871518880914760064466885648530285`22.24012619253671}, 
 "neutralOnly" -> 
  {0.26569279650912313892810258601776925019`21.988800020082454, 
   0.17172779150115217754029801222560407938`22.03012496776248}, 
 "residualP2measure" -> 
  {0.31470136013073339223744645262829697075`23.45318979133831, 
   0.59416730097197661723074734673614940871`23.75022674229123}, 
 "chargedFractionS" -> 
  {-0.27404352030442744020587487067740152376`22.342761476629583 - 
    3.67879852174101028136`5.470888717300718*^-18*I, 
   -0.18409915576124659919025804799711501588`22.50077313947408 - 
    2.23275649479766914987`5.5848034766368455*^-18*I}, 
 "chargedFractionT" -> 
  {-0.01147346660589003350495699707451076035`24.63267263553191 - 
    2.467710284705421755`7.9655118401832485*^-19*I, 
   -0.01496168692139626769694449720113315176`24.53931762492106 - 
    3.7405324430815538509`7.9375103563628135*^-19*I}, 
 "time" -> 1871.839325`9.723813560515213, "kernels" -> 8|>


==> anc/paper_scan/point_C_b0.750000_N7_h0.125000_P5.000000.m <==
<|"b" -> 3/4, "Ps" -> {1/4, 13/20, 2/5, 4/5}, "ws" -> {-1, 2, 1, -2}, 
 "lams" -> {-1, 1, -1, 1}, 
 "zvals" -> {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 7, "hstep" -> 1/8, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.0625`40., 0.1875`40., 0.3125`40., 0.4375`40., 0.5625`40., 
   0.6875`40., 0.8125`40., 0.9375`40., 1.0625`40., 1.1875`40., 1.3125`40., 
   1.4375`40., 1.5625`40., 1.6875`40., 1.8125`40., 1.9375`40., 2.0625`40., 
   2.1875`40., 2.3125`40., 2.4375`40., 2.5625`40., 2.6875`40., 2.8125`40., 
   2.9375`40., 3.0625`40., 3.1875`40., 3.3125`40., 3.4375`40., 3.5625`40., 
   3.6875`40., 3.8125`40., 3.9375`40., 4.0625`40., 4.1875`40., 4.3125`40., 
   4.4375`40., 4.5625`40., 4.6875`40., 4.8125`40., 4.9375`40.}, 
 "IS" -> 
  <|0 -> {{-8.04067185631492855551886442639993990278`21.34892402626156 + 
       10.48307019014348209155192225981359208227`21.464121294810806*I, 
      -32.938889128871511792920586661194556947`21.492174998049478 + 
       42.94425800402788893281366102925393974684`21.607372265372714*I}, 
     {-7.10992277874313114787132191637520349082`22.553701772359503 + 
       9.26960095722938409280465887358657686134`22.66889823935558*I, 
      -23.45301167581893302141104175462586699882`22.614140882890215 + 
       30.57699306243581639471979611914391933346`22.729337304279703*I}, 
     {-0.30330703803733799251893707116500737285`21.777923195125414 + 
       0.39543822030403703676998238166922564727`21.893118881639*I, 
      19.44176196906598862103496747187948845668`23.151924510514586 - 
       25.34730417853260578711401462832120994928`23.267120762547467*I}, 
     {20.61003777364458215554334698208003427073`24.000029764395556 - 
       26.87045018917662783822189913613725297885`24.115243523616854*I, 
      125.03157316067342854932037537042464840783`24.289095678228666 - 
       163.01060170711968481079908229150923110759`24.404318580790978*I}, 
     {53.83286004377897221705326423678563987478`24.61864015502967 - 
       70.18488758895103334829300834423858287801`24.733805711412653*I, 
      260.36969690449552330924568691697942295358`24.80273635453559 - 
       339.45842546634396096759566321532145410923`24.917947630679684*I}, 
     {74.11294037601778601182846268535341647673`24.795702057806167 - 
       96.62515394774286093940449725660180356721`24.91090609979808*I, 
      305.79837233059907253414557264112025690296`24.92485946823041 - 
       398.6863111016805191483178858481096789279`25.0400797176982*I}, 
     {58.3870606964205077926634213655827771235`24.764510445294164 - 
       76.12245175706755599335690486319193397237`24.879697619579073*I, 
      205.96675431149819822701771268002546782036`24.856717222366914 - 
       268.53028961600065119785861231825522288183`24.9718942005297*I}, 
     {23.68506375217748402845044862100547031274`24.600593547248312 - 
       30.87953223424951542009525514284487489421`24.715797640383286*I, 
      70.31607569430780020235493730980907509072`24.66798136757623 - 
       91.67497072025764791452344860374847700695`24.783187136426474*I}, 
     {2.17613304658680373873479435122247120626`23.918684208838947 - 
       2.83714543736091786208416717249232771426`24.033883201719604*I, 
      5.11692917334832841773566679787892215367`23.958972494995376 - 
       6.67122457435880673513928871377990168247`24.07417160064973*I}, 
     {-1.93944172244626600733928065195086508376`24.47583284286548 + 
       2.52855782071610352403622322725839125498`24.59110987316203*I, 
      -3.90693425500214538728969569784794832039`24.54458593668058 + 
       5.09368703950990843242013839495489508149`24.65986543921207*I}, 
     {-0.78367716983838651251569754470227940467`24.61184653082251 + 
       1.02172342369334365025196614951349752315`24.727020323176138*I, 
      -1.15893868624672194970620207622572512897`24.60809304143573 + 
       1.51097269122546994478104450871803031819`24.72326202566029*I}, 
     {-0.10590983768067872248006130025432353923`24.17376179278621 + 
       0.13808053382520387015580282439006577025`24.288999118473786*I, 
      -0.07935623813625451505867719656180391261`23.92869025664105 + 
       0.10346113226281552637086474273374000833`24.04392259103483*I}, 
     {0.00361984749159632812829197611110220924`23.362388781346656 - 
       0.00471939609153636710189020625560013074`23.477573876140944*I, 
      0.01733808583345366387543126153191746116`24.015636978341664 - 
       0.02260462483767206411126675093584704305`24.130823935335865*I}, 
     {0.00349129600823845013821736970186624869`24.281023965513345 - 
       0.00455179638753534987792900195382919321`24.39639134772532*I, 
      0.00469402414008684766997973040167989817`24.481798348307205 - 
       0.00611985980948990874662627372336050748`24.597182137645166*I}, 
     {0.00062085478117873280287057678701142188`24.241326580832663 - 
       0.00080944283827118990148402076038616151`24.356482618280015*I, 
      0.00055799518398489449152173477333107316`24.366558430643618 - 
       0.00072748929243787462277042121456875586`24.481711536841548*I}, 
     {0.00006589543060824374919562243035756693`24.316246355787626 - 
       0.00008591153035718326542556861613168778`24.431267675699527*I, 
      0.0000421952852279725467160683265469163000000000000000000001`24.4046250\
02589345 - 
       0.000055012335367294225621631419719521742323895003321991168`24.5196404\
180085*I}, 
     {
      4.8901403134955606913899571606671584096070855122478705`24.2925958325692\
26*^-6 - 
       6.3755473500343329701074180854203775857530950807236187`24.407776207524\
584*^-6*I, 
      2.2467803010032795844564222087149228225769514713116859`24.3577932493918\
6*^-6 - 
       2.9292521841630800460148528954005850897464414255875749`24.472973089604\
626*^-6*I}, 
     {
      2.696364674245306808278509687058881944177618158566`24.240455296642516*^\
-7 - 
       3.51540028538006647717552562985388532905349960293514`24.355522900388777*^\
-7*I, 
      8.82404902560442593052394028355449466815574056919066`24.290763187038312\
*^-8 - 
       1.150440248646996930130510777540174015651885411037465`24.4058318458019\
95*^-7*I}, 
     {
      1.13996718016765933608051706189847797049659783653088`24.291981148359163\
*^-8 - 
       1.48623848575191557757534487927826068717299960092999`24.407195479503592\
*^-8*I, 
      2.6236679017368835437370707272248921456185997568976`24.343574424781185*\
^-9 - 
       3.420621468084574424365246980092593528970716548973`24.45879534057736*^-9\
*I}, 
     {
      3.766100137673499064868191959292375556415076095115`24.234385450869855*^\
-10 - 
       4.910073783863432908341057409157546735902360351947`24.349543942008392*^\
-10*I, 
      6.00375866881615262508250511275186728651315182655`24.273416228917352*^-\
11 - 
       7.82743341036267416102980238551788890015679452935`24.388579627352716*^-11\
*I}, 
     {
      9.8448471745116468207588406245042045936908269119`24.114182802029486*^-12 \
- 1.28352736917858370847109906808221580873523248301`24.22937947146776*^-11*I, 
      1.0691997644884667900952014223113882228362840213`24.16033542313169*^-12 \
- 1.3939750780421010294535380693354147706166436881`24.275532200713158*^-12*
        I}, 
     {
      2.05424820396164023785967769445075652456530956`24.160893017581433*^-13 \
- 2.678237402909721739656848444066568210885187681`24.276075912195147*^-13*I, 
      1.49375160187456440265915185330569890168484239`24.201045281661816*^-14 \
- 1.9474868728528167352585869478484644694103531`24.316231649901862*^-14*I}, 
     {3.4435528604613117343694622671743381883376518`24.029615621933534*^-15 - 
       4.4895509958330633932629803866560914754787402`24.14483940685078*^-15*
        I, 
      1.646807206872768820472804959173878919063265`24.07102660632254*^-16 - 
       2.147033960318022513579645003607520105018743`24.186254739533446*^-16*
        I}, 
     {4.65972030836636303520692443686867115916186`23.968934370938648*^-17 - 
       6.07513600006920513437951252298241249189807`24.0841862257752*^-17*I, 
      1.4390983092342177112809748981097274226672`24.0083645649315*^-18 - 
       1.8762323417502721208475405329257507909269`24.123625395953813*^-18*I}, 
     {5.108666079058930423974535099384102462763`23.821870886732334*^-19 - 
       6.660451519697359507825340571731637937436`23.937022163297097*^-19*I, 
      1.00025318372922339829828172161352927587`23.86170539677753*^-20 - 
       1.30408559388141951386401394180476243032`23.976850803910118*^-20*I}, 
     {4.5507090197481097771670062554004587251`23.561578885968242*^-21 - 
       5.9330119325131674130565026682529892618`23.676754206248013*^-21*I, 
      5.54437614619681490048357390166562245`23.588865836190564*^-23 - 
       7.22851091796413377684982189381534817`23.70404198580681*^-23*I}, 
     {3.3008433545048939578911068582299936`23.44469367915585*^-23 - 
       4.30349269194065600570354638431559524`23.559891326375304*^-23*I, 
      2.455905180093647522494232438976644`23.4747498016197*^-25 - 
       3.201899896342549327241480507730366544135646240309248`23.5899461570295\
98*^-25*I}, {1.952895629229262955525594500350818`23.4227842984801*^-25 - 
       2.5460984257375093055163005863777827542851097850806272`23.537987877935\
81*^-25*I, 
      8.7071897824047790071537707124147559903766149818645`23.452346943175822*^\
-28 - 
       1.13520466049319680647901447510483665136548571213109`23.567556346473157\
*^-27*I}, 
     {
      9.4363873955304848142622978948520548193024248555187`23.211567286260742*^\
-28 - 
       1.2302742006694843289284438183747986656630627085371`23.326768009957025*^\
-27*I, 
      2.47391586148796750613385200434750796203497717023`23.241759575058108*^-\
30 - 
       3.22538142134484332196686611565965910182664702125`23.356957941760218*^-30\
*I}, 
     {
      3.72765828065851063698368589028482109262582143245`23.323364106002792*^-\
30 - 4.859955001188629760112612777881278812013224231`23.43856232259849*^-30*
        I, 
      5.63820315950049315443801834143584118831490036`23.349679691322994*^-33 \
- 7.35083840300172310810508656226454882266844967`23.46488818632651*^-33*I}, 
     {
      1.204748669754667129573330523990012092372525047`23.031924829809505*^-32 \
- 1.57069770937138679412132818522826717833919546`23.14712262381107*^-32*I, 
      1.031468647616772503731589403677189199650253`23.056894597407013*^-35 - 
       1.344782926741048962003515341270069651573353`23.17209146629731*^-35*
        I}, 
     {3.187365210084924459192985210703398396986195`23.33233239789472*^-35 - 
       4.155544936546802998333134342780455676817303`23.447405568476434*^-35*
        I, 1.515532850383603477549896258702111758312`23.36134624865121*^-38 - 
       1.975884295484961414259963018247816856704`23.47642165708711*^-38*I}, 
     {6.905965155406796566798162604554140970829`23.001244460669454*^-38 - 
       9.003690083181643411327201390182709654804`23.116418924870384*^-38*I, 
      1.789140585523782277466654073216396567`23.021562817873523*^-41 - 
       2.332601886165958074918338292714472258`23.136756840153993*^-41*I}, 
     {1.2257685578882407542049681013243309591`23.201624307378466*^-40 - 
       1.5981025042232954708976512504412544327`23.3171878901868*^-40*I, 
      1.697557244127851786911378673746`23.225933947196616*^-44 - 
       2.213199600727939049631273600046809`23.341469444598903*^-44*I}, 
     {1.7827178944903614078568186849354007`23.06080898603499*^-43 - 
       2.3242282673794478965198447032688968`23.175912499139873*^-43*I, 
      1.2948001124193202516775221830879668773410782755481`23.079896920188684*^\
-47 - 
       1.6881027734067780734189864304748134218963991958528`23.19508671921942*^\
-47*I}, 
     {
      2.12480433118506335402090560196918830679063393257321`22.948828835596494\
*^-46 - 
       2.77022534213274984806951113714379820688380310826995`23.06397729444128\
3*^-46*I, 
      7.940577504464925950829594053135327843620259156`22.96868509439653*^-51 \
- 1.0352571627981157785124838460490956783623742556`23.083800572666632*^-50*
        I}, 
     {
      2.07572838985333403482581756814386410650628862886`22.93649024914485*^-49 \
- 2.70624231349774509643864099407355850528900157421`23.05163031878796*^-49*I, 
      3.915861317024517190841488256258341526778747`22.955644638423088*^-54 - 
       5.105325745758834072296022193128249651401375`23.07083044666068*^-54*
        I}, 
     {1.6621762812007316808057313792375301145396155`22.638432209757276*^-52 - 
       2.16707147556802916887188322491150157634315058`22.753484353053135*^-52*
        I, 
      1.552996497067564934400897365958754950287`22.659671254892377*^-57 - 
       2.024727731056921167744442871560787539644`22.774830326419675*^-57*I}, 
     {1.09111165867017466606055652715860997384747`22.677011295525784*^-55 - 
       1.42254283068933380770625995667304821729028`22.792322351332945*^-55*I, 
      4.9535321090291076976660500956032118`22.70184977817397*^-61 - 
       6.45819475238404432426281261285226484`22.817031067794264*^-61*I}, 
     {5.8718030722584509980560205503522394275`22.45762888700031*^-59 - 
       7.6553955750428271065294367192290230609`22.572603889577532*^-59*I, 
      1.27083269800128158272349535769533`22.487592884946036*^-64 - 
       1.65685512493810906187256211185432`22.6027589682395*^-64*I}}, 
   1 -> {{-0.07458482935002520983894677761251803868`27.044671481870154 + 
       0.097240381794976731310776461828556584`27.159951863210356*I, 
      -0.28324689750725490238265122062435020738`27.044671499823544 + 
       0.36928470167289857985293023405373933761`27.159951877638722*I}, 
     {-0.68458425701906661810790322656861186063`27.06032706989971 + 
       0.89253049317785985671146360242519342659`27.175573227915585*I, 
      -2.54926709976949313515331717070423323033`27.060327094972518 + 
       3.32362101300262293757718235955337966534`27.175573247898477*I}, 
     {-1.91773652096026618453110034498573472425`27.014676609697474 + 
       2.50025954480894242943070419353786921725`27.129904202754854*I, 
      -6.8676777075051488467752297101671257242`27.01467663296868 + 
       8.95377261223733678442670274259379878363`27.12990422141526*I}, 
     {-3.56789179293358651932435695738730202967`26.982615659795417 + 
       4.65165856343021516196890188784833320279`27.09784410926577*I, 
      -12.05472022537748414955322426116371233714`26.98261568999633 + 
       15.71640784543724776987654329162030388134`27.097844133236546*I}, 
     {-4.99804264679084791393346574001018694766`26.952957748691414 + 
       6.5162256109841700906620303731884962283`27.0682024359352*I, 
      -15.63488169456472915326694618296746621177`26.952957785685086 + 
       20.38406306681793268799979989530300118839`27.068202467528167*I}, 
     {-5.39019198572059798917260210930222545605`27.027215542895398 + 
       7.02749247008255777429504426285210541554`27.142559970487273*I, 
      -15.32393919641028077370577781020079080926`27.027215589478494 + 
       19.97867007335910689275494033721256615847`27.14256002980268*I}, 
     {-4.46145804630420327951233159841976079132`26.956673978410144 + 
       5.81665048463029119353183442220025840597`27.07204023518871*I, 
      -11.31587322090219968595821331957460583832`26.956674043143355 + 
       14.75313199659028303721715279010498852328`27.072040341575036*I}, 
     {-2.81143994048551788591900677408804715049`26.965837336789214 + 
       3.66543029713811383099126420314752592963`27.0810753131346*I, 
      -6.24552643858038409151042957793451438853`26.965837469665686 + 
       8.142639470931129334451146317820774529`27.0810754676714*I}, 
     {-1.34010972629797069007920968502981277063`26.83042345247484 + 
       1.74717543189407851382347479955104726491`26.94553932840259*I, 
      -2.55962251193686165681138051910541590269`26.830423744160715 + 
       3.33712193861409813730514157596746726492`26.945539560071982*I}, 
     {-0.48184591386283487119027025721422331908`26.84568306949492 + 
       0.6282092623753612859667803615369042932`26.960988717115956*I, 
      -0.77673465831189777382605770891116915566`26.845683447601974 + 
       1.01267208607770591916339998427785208598`26.960989240699153*I}, 
     {-0.13087647514512330237278788192060102317`26.79667883289306 + 
       0.17063092484086069780515923713064505991`26.911972486843798*I, 
      -0.17476338174403543395856530173677986039`26.79667955536859 + 
       0.22784872088154114705049316693163108173`26.911973550041132*I}, 
     {-0.02699362966109629643703578400308826689`26.661395576119073 + 
       0.03519309324901371521614149701849181937`26.776591797890095*I, 
      -0.02930436170478593145939741476363661682`26.661397441720375 + 
       0.03820572286970736388298397030972735625`26.77659327828147*I}, 
     {
      -0.004261154444569836746156122786847154838396606079637742832`26.6338633\
73824028 + 
       0.0055555035613578552071660348115974414571486813368128372736`26.749066\
327394296*I, 
      -0.0036906629225759493145612653116391321768499928585744678912`26.633865\
671109625 + 
       0.0048117220994584022146689773175498427611991029318537969665`26.749069\
77203822*I}, 
     {
      -0.0005195847866144674820738321053543002567137880557508487866`26.658072\
589184144 + 
       0.0006774115254476379107662262951542386793436121595923143357`26.773269\
64230988*I, 
      -0.0003523181426035309215224168618985255044176897979808014185`26.658078\
737814268 + 
       0.0004593367176491746486497212235409607687737704815329169596`26.773276\
473084472*I}, 
     {
      -0.0000493963295603432879967341732268362780242469453229146243`26.574040\
721559847 + 
       0.0000644007365516168858276033382368680914574608595416452083`26.689258\
312458417*I, 
      -0.0000257304130458910798108008387130486752960034542449371939`26.574054\
187083583 + 
       0.0000335461676339419425154050919504115416027168179027399849`26.689270\
44553511*I}, 
     {
      -3.692923644461495331088406086167739779456431197113497`26.5518050134350\
68*^-6 + 
       4.8146695280601501655866288584608165225611253725870897`26.666965770837\
287*^-6*I, 
      -1.4499382362415298871067314345051345978252640391989324`26.551823974772\
23*^-6 + 
       1.8903649562511719831246306796419954258157270377019445`26.666996033313\
392*^-6*I}, 
     {-2.187302742989338733256029025547672984767630434731638`26.5038791858239\
7*^-7 + 
       2.851707990525975122707297791390501556475201671755822`26.6191242023521\
08*^-7*I, 
      -6.35118239419905132404082563610644848058260310028655`26.50393865058928\
4*^-8 + 
       8.28038900462056782883789449194214012890761105156974`26.61917141288874\
7*^-8*I}, 
     {
      -1.03273683131160345295094598742705598943219105101135`26.44434401214152\
*^-8 + 
       1.34643632821345131231069129273137854592325610820021`26.559449416164718\
*^-8*I, 
      -2.1758583901201483945928762659116456517198909248685`26.444410686086933\
*^-9 + 
       2.8367873524807513887180486319036743138355403501813`26.559557932772545\
*^-9*I}, 
     {
      -3.906482094753080101789377035419269159449558098306`26.425657810188948*^\
-10 + 
       5.093097533096408170086491844623366328476214165869`26.540922084303187*^\
-10*I, 
      -5.8592635568680713960012126786990765715070328645`26.425869401019966*^-\
11 + 7.63904711283021847474766253942218016063059725978`26.54109602763445*^-11*
        I}, 
     {
      -1.18861281281028482898589478686981148824603885723`26.372703600425734*^\
-11 + 
       1.5496604970650675561220292579824752248236033311`26.487688104815888*^-11\
*I, 
      -1.2451717782442169335742662107071135419971942913`26.372947223641777*^-12 \
+ 1.6233995595614623500507493092193794725930234839`26.488063358054227*^-12*
        I}, 
     {
      -2.918421753987570700860702902559684764422031269`26.34046856829983*^-13 \
+ 3.804908425340804371751554547389759586466962523`26.45578263539885*^-13*I, 
      -2.09498185818949254286883151043910073078218608`26.341163002171193*^-14 \
+ 2.73134412881548274399166073759578687767211064`26.456383572042938*^-14*I}, 
     {
      -5.7973402097453356486764894233085296856508837`26.350404588031722*^-15 \
+ 7.5583142081804116617740141415932989649267123`26.464994418402945*^-15*I, 
      -2.797780730915275334605329378784901082426631`26.351352199837482*^-16 + 
       3.647622027477877130523647135131352653363859`26.46640706954606*^-16*
        I}, 
     {-9.33659640796258282461683537073221363519544`26.274512744711235*^-17 + 
       1.217263895738313452764044183077905561843219`26.390075318689366*^-16*
        I, 
      -2.9718998978944307897970349159901162756486`26.276879694883554*^-18 + 
       3.8746308498138185465894274787257843726845`26.392135500296792*^-18*I}, 
     {-1.2211445087365167919772339338404879295298`26.406592418752002*^-18 + 
       1.5920738746898809597162629476573392187167`26.519219430430145*^-18*I, 
      -2.51524851821796026446685720222906416094`26.410785532024686*^-20 + 
       3.27926910005970634778867853380454843144`26.52558936413214*^-20*I}, 
     {-1.29889497741320845084116285980180752885`26.268238822005326*^-20 + 
       1.69344147618131375754460177702051041094`26.385274217934104*^-20*I, 
      -1.6984931790063035294705599594838917951120950821560254464`26.277479548\
488675*^-22 + 2.214419830977073718278115294457460115`26.39300183069847*^-22*
        I}, 
     {
      -1.1249089145612691838157797101538806002073869049602442622`26.327768035\
488017*^-22 + 
       1.4666061890838622974237801710852577086031983485330128896`26.433929423\
311*^-22*I, 
      -9.1620219059676646046952101597485120488654109424604349`26.340718104933\
19*^-25 + 
       1.19450364895141370246839177338302042413810419509825582`26.45445780715\
154*^-24*I}, 
     {
      -7.9400636504861097214674499460722033123547157329750146`26.248653527276\
606*^-25 + 
       1.03519016880263871249563923095743329553010146545850459`26.37200814702\
6605*^-24*I, 
      -3.95176712340253287112731190575419100041595974178797`26.28258378453505\
6*^-27 + 
       5.15213813845602555963583586038046803652690591301348`26.39935715816563\
*^-27*I}, 
     {-4.57147210863046041068722638750248144426779644382643`26.21243799410190\
4*^-27 + 
       5.96008192392764467768614370309281701781503550608156`26.30228499228272\
6*^-27*I, 
      -1.364040255040662356213126315376436771421187236022`26.247828937791205*^\
-29 + 
       1.778374990460799502948373541464816467787171474692`26.358352247739063*^\
-29*I}, 
     {
      -2.148440559188210722969174385067996271689508631807`26.14730440299676*^\
-29 + 
       2.801041204489989233596067986079784231743150218353`26.282177852535586*^\
-29*I, 
      -3.77059510612525904434457172915561230210947267`26.242618519259377*^-32 \
+ 4.915934123723607686341092733442418757041573977`26.362034042369544*^-32*I}, 
     {
      -8.246936093440150017092759538886157756541295438`26.09167015014085*^-32 \
+ 1.0751988324615279573032232059937759992698661273`26.159016200267335*^-31*I, 
      -8.352332196744832849391106203742816529130057`26.18614703991282*^-35 + 
       1.0889399074420081577208539576512726379040167`26.291012617497323*^-34*
        I}, 
     {-2.5869938939960546094885148915127794841662601`25.92537863149389*^-34 + 
       3.3728075286313554400965450111324227804794396`26.04170369843166*^-34*
        I, 
      -1.4833844956978413843685570556228553840921`26.087798071630147*^-37 + 
       1.9339707011122679423361528178844013166481`26.203284711634954*^-37*I}, 
     {-6.6348895982387005159051699206759533705916`25.86117814239898*^-37 + 
       8.6502738334686950720629492243220471291953`25.97082931472061*^-37*I, 
      -2.1132524940790016923897173870553861774`26.128921384315262*^-40 + 
       2.7551645709216799540721463113785172654`26.242413575696613*^-40*I}, 
     {-1.39182574899654572080245741373556666612`25.77576155372634*^-39 + 
       1.81460048114272198546386243935519070704`25.77404429404076*^-39*I, 
      -2.41590358031262635928988491550833868508464136420248737`26.09151945610\
352*^-43 + 
       3.14974759045113526290379120644555449807042500317084707`26.16362151635\
1817*^-43*I}, 
     {-2.38894081473997797171206982809259971`25.430708379519118*^-42 + 
       3.11459473642731765083927158336324824`25.619409500615085*^-42*I, 
      -2.21715652629592962910747082117363205444303719973362`25.892098548994323\
*^-46 + 
       2.89063002483316255848364590398887863001276054205811`26.04041546304377\
5*^-46*I}, 
     {
      -3.356093278904233936013037481221996078761690189159693`25.4205124724217\
95*^-45 + 
       4.375525084982885048401486125788879477112593441361437`25.3611140232733\
2*^-45*I, 
      -1.63396175396720416448706706700650633752871652688`25.90032661277866*^-\
49 + 
       2.13028663038842314562884504351842780782526230706`25.921201483021154*^-49\
*I}, 
     {
      -3.860062535829416036229322967200557892764684765679`25.08740840959748*^\
-48 + 
       5.032577777647105299491359158366541921084494250784`25.243622595998612*^\
-48*I, 
      -9.6725548146820504601904834960775467944608532`25.70324537440719*^-53 + \
1.26106465793261894517040688765188993702959386`25.845606906889756*^-52*I}, 
     {
      -3.635773857432834556548911190214749684915524182`24.94491230806457*^-51 \
+ 4.740160178657627142257771823243432252773075343`25.033102735508656*^-51*I, 
      -4.6005122198647387739998972523622737231447`25.575869041440214*^-56 + 
       5.9979431287919401343014312275899953964051`25.672210282315294*^-56*I}, 
     {-2.805051360407059432081356313920300027162598`24.81821778304802*^-54 + 
       3.657101150696795701517073234851558226619036`24.76032562990473*^-54*I, 
      -1.7584798702771172235214859589400153866`25.467630545057602*^-59 + 
       2.2926278099001943612778385433629771859`25.45166806106411*^-59*I}, 
     {-1.773028118676023470219103693921622915527`24.410115617320578*^-57 + 
       2.311595168826749634096898513461430178746`24.62254090922625*^-57*I, 
      -5.4028823743324693329248478112746839033750172156260207`25.142469235002\
345*^-63 + 
       7.0440376340857328669824348028122635104105084570721936`25.340946153813\
37*^-63*I}, {-9.18337107979021460180119284150819444`24.417798581242334*^-61 + 
       1.197287059239542735827265013829422648`24.357010041037768*^-60*I, 
      -1.3346044617951637960181359986206097155840371256789`25.15772999914069*^\
-66 + 
       1.7399979129964624507886310016506207814079366500081`25.114104711048977*^\
-66*I}}, 
   -1 -> {{-0.07154168851889644224186335306033353005`27.07185836386904 + 
       0.09327287018633424064157604233046815414`27.187149493743764*I, 
      -0.27242069538391011509386103420042952194`27.071858378060263 + 
       0.35516998106499684632139085583983728756`27.18714950514892*I}, 
     {-0.6567218409919509952755389548118442637`27.06891686094108 + 
       0.85620471492217378738469471328214373468`27.18413064429834*I, 
      -2.4520611848858420798199634850674828775`27.068916862067955 + 
       3.19688826643218320970488761063905338373`27.18413064519643*I}, 
     {-1.84006165694786026416809655262417409229`27.054642114211646 + 
       2.39899051331471542086047672961971885089`27.169784768765783*I, 
      -6.60701679382555295541374882377523825077`27.054642115248907 + 
       8.61393451129754010075006524023969823623`27.169784769597406*I}, 
     {-3.42438008061411226422005706761642789658`27.01657001061934 + 
       4.46455437857641117073921602598844538901`27.131702360842365*I, 
      -11.60021916395599205041376314557019875792`27.016570011694583 + 
       15.12384958494384726849651856712513266393`27.13170236169567*I}, 
     {-4.79875709076564105668121676887277251772`27.0071250021706 + 
       6.25640597040857909324029069687859297355`27.122254773425542*I, 
      -15.0503120828723227692352370203964318015`27.007125002912385 + 
       19.62192721798540227751210516647185165497`27.122254774058934*I}, 
     {-5.17745796410284743450416662367623415924`27.021430991507113 + 
       6.7501393184676321390872753534698750328`27.13657214644884*I, 
      -14.75656609183163258993767008262732694409`27.021430991982445 + 
       19.23895426532916786803337928481941311146`27.136572147053688*I}, 
     {-4.28737353644189267267692764703182569385`26.961828280450746 + 
       5.58968684670119598062664820623661622433`27.077035685827887*I, 
      -10.90141995032112181322893118184951050053`26.961828280974387 + 
       14.21278626383615710673297084002894508099`27.077035686687847*I}, 
     {-2.70307645269282751068843818149949007552`26.97950185320352 + 
       3.52415080347399176126583525426408818342`27.09470565509916*I, 
      -6.01942234884845215963620013314033692171`26.979501853910936 + 
       7.84785501942079940374306904273531379184`27.094705655921736*I}, 
     {-1.28911818904401542696704206512397931537`26.805697175389213 + 
       1.68069493453157146680544932974892979246`26.920906668198953*I, 
      -2.46807515989220221854176631667560498437`26.80569719857696 + 
       3.21776657449086013794520105019769768447`26.920906686619706*I}, 
     {-0.46375337560365509538218091496155495749`26.819805674484243 + 
       0.60462101603499112572346518643221109527`26.934971492909472*I, 
      -0.7492967412752666292394425824914914032`26.819805678403533 + 
       0.97689975071739169406941105358188578248`26.934971498334804*I}, 
     {-0.12602807315291265331442623647667412847`26.774879864193526 + 
       0.16430979405693768062590719544395173389`26.890063277493628*I, 
      -0.16866663457102330409771020987389079061`26.774879867100505 + 
       0.21990005319700558968800578521799374589`26.89006328177024*I}, 
     {-0.02600706830718800738935364753676380676`26.698471580461106 + 
       0.03390685845362393719219748504504772794`26.813667217251822*I, 
      -0.0282946982914504097453057031623845748`26.69847158828342 + 
       0.03688936863718095605402502817948593708`26.813667223459085*I}, 
     {
      -0.0041074979155270724554373714432547555375008994886198231039`26.664219\
943375475 + 
       0.00535517301586195296542048578640116346615200452181089566`26.77940848\
727358*I, 
      -0.0035650527396112274799599107832696316833194595893152579584`26.664219\
949977017 + 
       0.0046479571320344698444349766887799030806390797425220517887`26.779408\
497171588*I}, 
     {
      -0.000501095504649019927029132658694393157653538118398373688`26.6709017\
29343562 + 
       0.000653306022316464086697026836960520943251454581023648375`26.7860937\
52505863*I, 
      -0.0003404699860251489792602366891820999963795850462472562982`26.670901\
74337619 + 
       0.0004438896182954756407033036298310339755604061292273585988`26.786093\
768095036*I}, 
     {
      -0.0000476612824759168711192351371627078063068333537128810443`26.576947\
528303997 + 
       0.0000621386593652483019209500912587870026237564847470762491`26.692130\
537748483*I, 
      -0.0000248751371397784188134172913092666684527676855019878318`26.576947\
601356913 + 
       0.0000324310969637371883663267607435097810740958190915996708`26.692130\
603567595*I}, 
     {
      -3.564844327108959895858079804616727787983925678699866`26.5360979719041\
27*^-6 + 
       4.647685413087494208808109374446791093510826884846635`26.6513002892301\
82*^-6*I, 
      -1.4022817879831721624562413740096075498710678864839156`26.536098000707\
88*^-6 + 
       1.8282325995236749228271986103924766180596718649419124`26.651300335204\
24*^-6*I}, 
     {-2.11237060766305187955313811818984586072752200162285`26.48910745176265\
6*^-7 + 
       2.754014806652805422255914814380436424238666718990808`26.6042948669202\
2*^-7*I, 
      -6.14468141178976109054899870192002013651811870236987`26.48910752859283\
*^-8 + 
       8.01116221218157206825500371152083363478725096225488`26.604294927910782\
*^-8*I}, 
     {
      -9.9777681067002668962310918626409501191104901958357`26.44882061782366*^\
-9 + 
       1.30085700887502015458566765330314616228706849394079`26.564006975560847*^\
-8*I, 
      -2.1058444610582126353413686942461693939595631429316`26.448820694203707\
*^-9 + 
       2.7455063070955245454180433661417390587269714095187`26.564007099890432\
*^-9*I}, 
     {
      -3.775752991145045726420595333185660767108958394352`26.43877249588*^-10 \
+ 4.922658744708189701084191999892454964625506687527`26.553978089881852*^-10*
        I, 
      -5.67259203932806707528332063426332846374935271373`26.438772705424263*^\
-11 + 
       7.39567309435991168023034747421073135844372366588`26.553978262127654*^\
-11*I}, 
     {
      -1.14927423392758819487475674469217120044806421411`26.40453688369488*^-\
11 + 1.49837260831931235914313095019556919177846399863`26.51965419076422*^-11*
        I, 
      -1.205876429542696319548844922509737637934285509`26.404537097357842*^-12 \
+ 1.5721680324023629893831197426101201465304591871`26.519654519917815*^-12*
        I}, 
     {
      -2.822854661511729425148538382559489485549967064`26.38980140355277*^-13 \
+ 3.680312302504954339805267922718323269479619124`26.505023772912484*^-13*I, 
      -2.02946351367102751947631276663911073322146532`26.389801942144818*^-14 \
+ 2.64592422652340615356549446528793717150224539`26.505024238942305*^-14*I}, 
     {
      -5.6094249871923092247845112904741574241047242`26.410334934057413*^-15 \
+ 7.3133187024537751061079730252619022501814796`26.52522378785828*^-15*I, 
      -2.711033138630402342173534558583345812988266`26.41033557553735*^-16 + 
       3.534524376560302476170412820545172188836544`26.525224744285573*^-16*
        I}, 
     {-9.03689821291299577178242409294171613679935`26.367209700491703*^-17 + 
       1.17819057859881744335174471684328748924749`26.482435967483777*^-16*I, 
      -2.8805044771041002582199657895745052160767`26.367211186732266*^-18 + 
       3.7554735668996719990751362313868869649776`26.482437260556747*^-18*I}, 
     {-1.1823105429494754091934099501766905123277`26.488894758814236*^-18 + 
       1.5414438780450781284308243818397228341494`26.6032105964532*^-18*I, 
      -2.43849519994159933376755382608907866115`26.488896941031854*^-20 + 
       3.17920153889122082133877328448805276149`26.60321391614463*^-20*I}, 
     {-1.25795470066749865495166899717445586468`26.334378684574386*^-20 + 
       1.64006536503058840630634935382174950418`26.44954419737199*^-20*I, 
      -1.6470439361631987600476162598839848389066664129196982272`26.334382649\
532415*^-22 + 2.147342597433409507974799054881545061`26.449547504586654*^-22*
        I}, 
     {
      -1.0897525199175454834768306626108018790938805597516416387`26.397349181\
737845*^-22 + 
       1.4207708460592501203549233306457782845132216326901768628`26.512211967\
931034*^-22*I, 
      -8.8864268958179625454372181820437003132929479672958502`26.397353999908\
674*^-25 + 
       1.15857279781011728881185614195801349642108091083421221`26.51221969298\
132*^-24*I}, 
     {
      -7.6939169644936060608020301058412743354971600633031227`26.303890485367\
05*^-25 + 
       1.00309865913228613597345764582752054488134730242114665`26.41897446059\
2782*^-24*I, 
      -3.83368208258092954215960829000920863879854364435337`26.30390082697622\
*^-27 + 
       4.99818411652107774772336592307680409533899756678455`26.4189827005219*\
^-27*I}, 
     {-4.43084272730401285900771879874990062836309631115403`26.23826030449784\
2*^-27 + 
       5.77673559397092796283401223164554270360779399954168`26.35344521329578\
*^-27*I, 
      -1.32353554181259615040375582631591963670505277517`26.238269064993734*^\
-29 + 
       1.725566747643631067829341418952055754009569964694`26.353459585670624*^\
-29*I}, 
     {
      -2.082832969585333270174237422295276947068742119048`26.275866266115482*^\
-29 + 
       2.715504948427887068546009459833501090896190002064`26.391185523059868*^\
-29*I, 
      -3.659292053147996867385444076246620677392857384`26.27589068628021*^-32 \
+ 4.770822155770142932374638704680149066392572561`26.39120542123693*^-32*I}, 
     {
      -7.996850602671939434680961837481897583126361608`26.240693676215912*^-32 \
+ 1.0425937989505453300503771052068743681681729867`26.355758432157945*^-31*I, 
      -8.107166080478349963666934369266010135490038`26.24071595050132*^-35 + 
       1.0569762400894108120162301739920963748188746`26.355791760852533*^-34*
        I}, 
     {-2.50906396419508040156686971656383077454716`26.180120636542313*^-34 + 
       3.2712059537113491954943339996395135688337721`26.295471881058624*^-34*
        I, 
      -1.4400741616344981930582150296790945443782`26.18059214677962*^-37 + 
       1.8775046146884065413382138581814804926175`26.2959403289661*^-37*I}, 
     {-6.4362814931773369156720136575588681377162`26.29548860421054*^-37 + 
       8.3913374233160408943468945291866043662118`26.41067311998655*^-37*I, 
      -2.0518625852849049018548965566233911283`26.295567208809157*^-40 + 
       2.6751271394289878847790591094787531895`26.410753555017305*^-40*I}, 
     {-1.35041268007167058051249296795962796072`26.25340956388024*^-39 + 
       1.76060796458606670038982077936652468392`26.36772819139133*^-39*I, 
      -2.34605637893641359007225658315373818579198659806719321`26.25349596860\
889*^-43 + 
       3.05868391720387243791325604980697366039041492267163472`26.36785757068\
4535*^-43*I}, 
     {
      -2.318264200806955318881491545265222512403045167884732254`26.1497426848\
06316*^-42 + 
       3.022449711993860637020435570414031528748409708863122719`26.2649814224\
74897*^-42*I, 
      -2.15334499348239223401392774884771757860841194134111`26.14991227565857\
2*^-46 + 
       2.8074353876960198064197302504798401088451872661356`26.265117245718663\
*^-46*I}, 
     {-3.257341612865736715524631884795058390925488605837434`26.1273762218016\
5*^-45 + 
       4.246777056836189806958834668295282766197255250181576`26.2423293076093\
07*^-45*I, 
      -1.58713634593742214689086938605638045487757518879`26.12752646670509*^-\
49 + 2.06923774693314399879397101446590487891107312456`26.24257256507344*^-49*
        I}, 
     {
      -3.747067073664373791915525899133607964695609140023`26.1085994775531*^-\
48 + 
       4.885259321899712186919449432783310806696098223825`26.223841307523468*^\
-48*I, 
      -9.3964872835689575990347193799306977726077409`26.10891348582305*^-53 + \
1.22507220161063542671885265575322053267421537`26.224124076066314*^-52*I}, 
     {
      -3.529865536685157428797818305031009784532874201`26.031314332372894*^-51 \
+ 4.602081622542173638495858031226007233182632737`26.14647053324636*^-51*I, 
      -4.4697125111070416923971356470435384340423`26.031645104282667*^-56 + 
       5.8274122885512239870140570324617876817118`26.14682450156905*^-56*I}, 
     {-2.723722400028305086466819153358036215396005`25.994370549960145*^-54 + 
       3.551068070952061595225179504898760011534051`26.109469028270333*^-54*
        I, -1.7086658996287020202458354762816117494`25.994740888554826*^-59 + 
       2.2276825714812232824976753653096273962`26.110035379024893*^-59*I}, 
     {-1.721849285355009882094066117758075396644`26.032731349932607*^-57 + 
       2.244870483185900123690190289240040076921`26.148525725406337*^-57*I, 
      -5.2503597939836927069437955984402154808669491274077011`26.033712182055\
574*^-63 + 
       6.8451854804410984123715907453289276619603904861150035`26.149304889999\
016*^-63*I}, 
     {-8.91940921233351418141828883891223463`26.079820167109194*^-61 + 
       1.162872885479961804769560293060831007`26.19416910444647*^-60*I, 
      -1.297052464754794339511247296008944832681591178818`26.080794531858803*^\
-66 + 
       1.6910392901613466129343888693874857551427725043909`26.195640859445707*^\
-66*I}}|>, "IT" -> 
  <|0 -> {{0.13052013700963218065201479743811889863`22.59485271891373 - 
       0.17016634703535747866784232535106600509`22.710050048636486*I, 
      0.61935850155878685185355503510343489181`22.31476369248834 - 
       0.80749205548086124047435547820611356924`22.429960941482836*I}, 
     {0.48455516862686915681884243987211808751`24.199977732187243 - 
       0.63174146818625337186280923280219711533`24.315179591466695*I, 
      1.78347437156723715605123481729198382467`23.935908824476616 - 
       2.32521452853194356205795967662914206759`24.051108510794897*I}, 
     {1.92294250134310587873456985454159537432`24.60353074593287 - 
       2.50704687038783135710020772578521513488`24.718748310307312*I, 
      6.62789257210643145900426768254764565233`24.545060846885463 - 
       8.64115142213571211464437585347551604763`24.660280409103095*I}, 
     {6.34781329344926174872122334779896547975`24.9415221184694 - 
       8.27599652097382250286549113638218314468`25.056770971672695*I, 
      22.39585382657622159184061796515157502401`24.890280917872552 - 
       29.19871769767649542346936243694441699232`25.005526493844336*I}, 
     {16.14116928494343433333309311787349321521`25.032046323993757 - 
       21.04413829948275686116506068989672557698`25.147196277854817*I, 
      60.51530844406912118660940753686283933001`24.98730110359288 - 
       78.89716647236750319126171424621489897011`25.102457550016247*I}, 
     {30.11271239248274557604345239139943193113`25.089781526068293 - 
       39.2596145281166311169276295794210721616`25.204976651997875*I, 
      122.72078067266566263013107291889301643262`25.044746497876627 - 
       159.99789328181357697612005596627582095446`25.159941461196784*I}, 
     {39.78233842101279698019952038020671401103`25.203870269271185 - 
       51.8664426863765253505046397999117037952`25.31907526453253*I, 
      179.56979461783994900108496954888778033006`25.161670905723426 - 
       234.11510812122563240012283228198548600296`25.276874483564626*I}, 
     {36.16143775255135140879900197486881571393`25.26993202659906 - 
       47.14567350970536666678587449512614475439`25.385184768326106*I, 
      184.01918312698756104782315331347381928928`25.232193575656822 - 
       239.9160228803548651691143557367225777465`25.347440882535963*I}, 
     {22.16706764724311484431351898686125845217`25.276725779989693 - 
       28.90043645708587578108975150508805347578`25.39193582741271*I, 
      129.41671171841931123561690977319700258847`25.241650828546092 - 
       168.7277502384642820376080458827200932646`25.356860149471768*I}, 
     {9.15058406023495143001178488343348851345`25.27540323483353 - 
       11.93012433518391324614035923367460934415`25.390638623937246*I, 
      62.36736442487492260183838995316590328643`25.244889380761602 - 
       81.31179465143118476285030039106822975866`25.360121163935762*I}, 
     {2.6009664467928606313230238251381058457`25.231741382484003 - 
       3.39102432124792885888854158169982267307`25.3469459324867*I, 
      21.05858988929881415461934287835636456859`25.19375281431443 - 
       27.45525247888177477176484174617147863466`25.308952848223523*I}, 
     {0.52876094419267995489197649467882486862`25.126579741335938 - 
       0.68937499139764695718602867799386874853`25.241805514861536*I, 
      5.17502512238444919032837581972712030815`25.09175745145385 - 
       6.74696748768642254563900124707967456153`25.206983460403787*I}, 
     {0.07999809704530983259611345572636582606`25.088581448689233 - 
       0.1042979593484167621937467160104512619`25.20361131805813*I, 
      0.96313293566150245326979662238123697617`25.054348773182024 - 
       1.25568986614581072006211252237782226685`25.16938630640326*I}, 
     {0.0093023990108489231120220272021283167`25.12391834560192 - 
       0.01212805391266686423519778311278188901`25.238703427610712*I, 
      0.14020840207103941923299396982508139579`25.08915118592086 - 
       0.18279747593532407475279224623918476108`25.203943369034967*I}, 
     {0.00085031751982604068782175496750562544`24.91461634691554 - 
       0.00110860614679161966015957389495531886`25.029773915744762*I, 
      0.0163294151692949662962395603487122622`24.8848887220981 - 
       0.02128956490734923852639480108260220973`25.000052774063864*I}, 
     {
      0.0000619864813254731354490455188969888391574465081023397889`24.8835740\
6527243 - 
       0.0000808152162141290941253041234178116566869487227274002433`24.998521\
876792744*I, 0.00154363430609936777930670541299668122`24.858422679178037 - 
       0.00201252172305031777515179830768909827`24.973368266299595*I}, 
     {
      3.6355029410067480787644733440079845040111969994620302`24.99996729883984\
*^-6 - 
       4.7398069698759448876713533716156776684102984668878018`25.115253841027\
14*^-6*I, 
      0.0001194859166298058208420395936982530099999999999999999999`24.9696646\
59485613 - 
       0.000155780421480593840622712004974591504724411746978103296`25.0849197\
1784129*I}, 
     {1.724512717317313573133098930156677057153031993058337`24.72021291808120\
2*^-7 - 
       2.248342947266822220995457777304877564485468250087016`24.8354195637778\
8*^-7*I, 
      7.613089892862074420733777366787443957180427374830896`24.69771741205017\
8*^-6 - 
       9.9256078517948337800088651623943886899951125998351958`24.812939356110\
093*^-6*I}, 
     {
      6.6368270748217665038138982197631892608304987052931`24.785534470127246*^\
-9 - 
       8.6527998292281495003073788707622497618346161862442`24.90075044708581*^-9\
*I, 
      4.005159803823367396099651008161422104612916498667925`24.762643188952193*^\
-7 - 
       5.221749139438738919440306661005704420736860723097477`24.87778634362927*^\
-7*I}, 
     {
      2.076180104709135455885638420823446487176414270647`24.687669449805348*^\
-10 - 
       2.706831239226848865474214722431362177865420952085`24.80290049121767*^\
-10*I, 
      1.74298499316281386722951362035047300823189913817381`24.6656950386221*^\
-8 - 
       2.27242627857551326971615209442910565368263040637837`24.780973036462218*^\
-8*I}, 
     {5.2855463719017421362378125046115287106906017605`24.668168735488113*^-1\
2 - 6.891060175075778942607042746068971194627736546`24.783380927471857*^-12*
        I, 
      6.281651657454105469457855986637387065272214858539`24.646425303367767*^\
-10 - 
       8.189737923878241430823796836375276884196954023852`24.761501819982797*^\
-10*I}, 
     {
      1.095902821256628952826903340974798396570231295`24.692934609871404*^-13 \
- 1.428789335282582691963753964649129859625106494`24.80823534268828*^-13*I, 
      1.87620450640806902009719659539168762025421625377`24.66923816664471*^-11 \
- 2.44611195223598018747540187265316585302254373965`24.784629667709545*^-11*
        I}, 
     {1.8516256987651948223228401381795041970381213`24.48044671691321*^-15 - 
       2.4140671964848933281314958744214795898744391`24.59560029042421*^-15*
        I, 
      4.646641852577162023370588756243732446246408788`24.459243534140146*^-13 \
- 6.058084891347573714585470394248645745652229304`24.574203566492283*^-13*I}, 
     {2.55048956912855453539447616952110564176877`24.558669125245792*^-17 - 
       3.32521481415825050410765366236525699382492`24.673890956268075*^-17*I, 
      9.5461547495983209992818092797798531906514103`24.533581583983*^-15 - 
       1.24458517987420597218592157972564515045561`24.648944753479455*^-14*
        I}, 
     {2.865139854157421868878106512275447443742`24.302914546477325*^-19 - 
       3.735441855163019311144820441358558949489`24.41804697641669*^-19*I, 
      1.627423281835579286797925536903936442536124`24.28165577035262*^-16 - 
       2.121762061357781723631105299455856022801313`24.396469028357174*^-16*
        I}, 
     {2.6258384588657080766435477488226244588`24.358152876472996*^-21 - 
       3.4234513438885121736170795513930148405`24.47335894368746*^-21*I, 
      2.3030078319531306511210148359916553848518`24.3353414099165*^-18 - 
       3.0025591371266199345345029596512018018395`24.450808894908516*^-18*I}, 
     {1.96394679500273994525785775366870864`24.13743162128261*^-23 - 
       2.5605064439425037052798877602382839`24.25251464261755*^-23*I, 
      2.7061183495994422817263061050460869694`24.117933699471973*^-20 - 
       3.52811669330927987608095840745620372281`24.23240481925926*^-20*I}, 
     {
      1.1991269379729872785872011698569377601357373836135783`24.1655091196371\
47*^-25 - 
       1.5633683456178411907351506909600681741982860928990408`24.280815159720\
788*^-25*I, 2.641097685578655414213162949221211858`24.144585789312554*^-22 - 
       3.443345644705403122032014896637618176`24.260441846889545*^-22*I}, 
     {
      5.9786645200339172293112505320237717023777153328492`23.972887830734614*^\
-28 - 
       7.7947167757648477474922885594404023156522569307212`24.087867119402382*^\
-28*I, 2.1415846371410786433519782605276511`23.954757948990398*^-24 - 
       2.7921027583847670949756920011257978`24.06859077360739*^-24*I}, 
     {
      2.43485173304690663394568167031227961013038635554`24.016473149758163*^-\
30 - 
       3.17445134887303181072851136388071594164593049737`24.131868984645962*^-30\
*I, 
      1.44318767331625452532841068747885756768282816619513`23.996669244230986*^\
-26 - 
       1.881563872680973107973209333345968350631744651312088`24.11308830333267\
*^-26*I}, 
     {
      8.10198792105122899236719726073861737715784933`23.885464410206257*^-33 \
- 1.056301134703995157199532833521934702670732939`24.00026566357346*^-32*I, 
      8.084764078822118572632745236353107643098659337106`23.868618705237704*^\
-29 - 
       1.0540555667930260527674393294307546934417109410337`23.98135576733878*^\
-28*I}, 
     {2.203323327339662964352700629628347320769184`23.86954517052073*^-35 - 
       2.872594915553420796711526785878891050244897`23.984914568945584*^-35*
        I, 
      3.7660411658584620640970042978972220523999934335`23.848135649697912*^-31 \
- 4.9099968990353049240940371839185667953767572134`23.96432888775543*^-31*I}, 
     {4.898289212420922621331009135151913840702`23.921165646793874*^-38 - 
       6.386171521861980529961179561162799381926`24.035913220480843*^-38*I, 
      1.45910901509014796597486283107901950626651172`23.898468948030178*^-33 \
- 1.90232140965302716709370852121977454823832924`24.011039650218706*^-33*I}, 
     {8.904244917107297029389705339130734948`23.851504666462272*^-41 - 
       1.1608958321432314999983947949481907752`23.965933772372733*^-40*I, 
      4.70308106079254972083020796711940233805348`23.825729036494902*^-36 - 
       6.13166781971171151725627998877134583407031`23.936251207197934*^-36*
        I}, {1.3238477259367199034080153183807323`23.952274282912292*^-43 - 
       1.7259737594140005309459801498446848`24.06856074480711*^-43*I, 
      1.261453951394949665829261125761143066564`23.905094122527068*^-38 - 
       1.644627532427290178461487056284006775368`24.02650304319866*^-38*I}, 
     {
      1.61014078400688096767473185936783966547707615701721`23.892643005300993\
*^-46 - 
       2.09922990968757293120618242781967498828982208140474`24.00413264001612\
4*^-46*I, 2.81612367278595226964688449939077831`23.849457339411508*^-41 - 
       3.671536738905575751324320513521206521`23.943428638598835*^-41*I}, 
     {
      1.60238200325728573738443486573139942074419728561`23.81886611537595*^-49 \
- 2.08911435657946754976291950287361126458232131403`23.936185040185286*^-49*
        I, 5.233781736854893871359572154009137`23.748197142661706*^-44 - 
       6.823571747211749023859918173933161`23.87509515612701*^-44*I}, 
     {1.305062113301607067068369478385744287295853`23.695577242358524*^-52 - 
       1.70148191354135296637320857384056992154394513`23.80775768990251*^-52*
        I, 
      8.0993527757918450946688554733586985616038892884607`23.641658993135973*^\
-47 - 
       1.05595757619054677570892561824986003220602959277273`23.739911571720608\
*^-46*I}, 
     {8.7004340794492584506900593675250689277423`23.445249258251746*^-56 - 
       1.13432388200217425616554110337603730959909`23.558097438342955*^-55*I, 
      1.04385055330262984205188606701393412829765073592`23.39874473261303*^-49 \
- 1.36092590443178031165204009336457040860894961774`23.500526301011174*^-49*
        I}, 
     {4.7486738817522550437008041633418332462`23.365541574290553*^-59 - 
       6.1911097109913535998747243735263023455`23.48327002587042*^-59*I, 
      1.12061776573658364632730416394044696418918658`23.28741474500487*^-52 - 
       1.46101158018480979807073981791255406988796881`23.41636721182074*^-52*
        I}}, 
   1 -> 
    {
     {
      -0.0001847372405169810699970629276109012613841311254350363319`27.064930\
495219013 + 
       0.0002408521941548909904268594017868748935137964692398619316`27.180332\
485536006*I, 
      -0.0001134498678235124573671092993241856689433523965837715855`27.062961\
892258283 + 
       0.0001479108896257636660114392531746826278571724278779094594`27.178753\
29039146*I}, 
     {
      -0.003214971747198962671228896339072461086955261012796877566`27.0702514\
59315564 + 
       0.0041915371112608823824343654590553112006864098493472215778`27.185536\
682265*I, 
      -0.008036040366940088012313639823747120542219641418256750245`27.0688435\
12459434 + 
       0.0104770318603783859404453335287964899236002236882451693568`27.183943\
3219843*I}, {-0.01750972324890825107289241437249281912`27.009466021754175 + 
       0.02282839806279778292080427853374926386`27.124580913079964*I, 
      -0.06376032237968523675158048032622238838`27.00835746601187 + 
       0.08312787125213548691019631829146537878`27.12286418350828*I}, 
     {-0.05634040755165951823345139198240631772`26.966551968806503 + 
       0.07345411645439542733212323281101608327`27.08163833311663*I, 
      -0.24417428820866955735020474805672873474`26.965475146396653 + 
       0.31834357223637848787158257516153080114`27.079887588114804*I}, 
     {-0.12351991314598117296464084486759064371`26.988481286423884 + 
       0.16103976664248431233972665578978025098`27.103966085227647*I, 
      -0.60669268281983681187310889537739962043`26.987228481460694 + 
       0.79097892458474481166520081217579839445`27.101932948667766*I}, 
     {-0.19364250330974073622387483551535063094`26.968907999635807 + 
       0.2524624795373064695118827626058066427`27.08467689670731*I, 
      -1.06876833019074492619218464896510711037`26.967540299895735 + 
       1.3934125932017388902586385679104040144`27.08257489506675*I}, 
     {-0.22027786423988540050633117009649311517`26.949302785759837 + 
       0.28718847795635893963253609921533206963`27.065092869538244*I, 
      -1.37340415142402139793884105567548597642`26.947603524480996 + 
       1.79058322191137031864509508053272559781`27.063075513521103*I}, 
     {-0.1823713885215381939934701124838176729`26.87356409636288 + 
       0.23776770159370776834757367202568377466`26.988917792220107*I, 
      -1.29862664534655880483966541175232313307`26.871100501732386 + 
       1.69309163677246569130502158128940248475`26.98685201386334*I}, 
     {-0.10997945017865083536110213033638865047`26.772286331038096 + 
       0.14338631351939956359223176255137865557`26.887587787488727*I, 
      -0.90668217820134333248651960050935904961`26.769815467589883 + 
       1.18209188039082044747096761765586081276`26.885529550662774*I}, 
     {-0.0484509112347561387800330357520723287`26.780858344589234 + 
       0.06316814220586028545767159097544029062`26.895828607574302*I, 
      -0.46944569078529925190904299702496615045`26.778779371816697 + 
       0.61204240328470577579543131545124133047`26.892871482920985*I}, 
     {-0.01569610198553334158183276406754954662`26.741880211250784 + 
       0.02046387935813703894058182163599192086`26.856654801552555*I, 
      -0.18158724274722009168291607871235993417`26.739368321612872 + 
       0.23674536722434470221716875014410207222`26.852742762632335*I}, 
     {
      -0.0037768738908681030003498094095914789295277863598802599936`26.690160\
28659943 + 
       0.0049241201238917828342704317223547200408585127484947693569`26.805575\
2389411*I, -0.05302940149605455382716365740259442698`26.685492914380077 + 
       0.06913737408495809789732750329523885107`26.80165540374977*I}, 
     {
      -0.0006832622538138666754143491095755759506713468103800947593`26.631107\
110918016 + 
       0.0008908069242225092610791654821531146438155057826797172335`26.746281\
598752102*I, -0.01183797138943933150301015000225184448`26.626475053920345 + 
       0.01543382035755375349852473383744406854`26.741585022114744*I}, 
     {
      -0.0000941115547331682236613475938472888804222737713395281122`26.627146\
557831896 + 
       0.0001226984574922679548628552919205451869380399510119820705`26.741257\
172505858*I, 
      -0.002046173044481989581652150988852710937618160231315268699`26.6221601\
07076212 + 
       0.0026677093692908116928317571545306945629069887810125692928`26.733235\
947779264*I}, 
     {
      -9.9876487271428435872966159542222416719369859019067737`26.520867359913\
21*^-6 + 
       0.0000130214520020371303796320885852600472129886664036478252`26.636643\
44761582*I, 
      -0.0002771640759947204287013206041696194517132246169109263175`26.512115\
33331794 + 
       0.0003613541896448603990206830316892254793575963410803772149`26.629435\
713608117*I}, 
     {
      -8.252483442110534619843539274870494617107242189760288`26.5255891528166\
07*^-7 + 
       1.0759220710978014784869887052824535865141227718807289`26.639784800339\
89*^-6*I, 
      -0.0000297330695111268735602153114230104012036943978692744619`26.516955\
66890704 + 
       0.0000387646530319182406960370576030979697202926339375746534`26.628417\
562683367*I}, 
     {-5.35572594301441862485836351254010818144683504120095`26.49908036541410\
2*^-8 + 
       6.9825571771963547491414608449973372132344729859527`26.612987079186787\
*^-8*I, 
      -2.5485438235578157690216766335450939981166168932673437`26.486420117276\
946*^-6 + 
       3.3226780376605910298772442841774120476868078214494535`26.596156507602\
814*^-6*I}, 
     {
      -2.7496934662616440120142090441978454669564837517332`26.42980277187855*^\
-9 + 
       3.5849279915037421463592745285991557465499786012916`26.546415589085516*^\
-9*I, 
      -1.758068134761148308915766410736610890739359913662029`26.4040398806283\
53*^-7 + 
       2.292091007454974910462497002792502042229988813930311`26.5244959296373\
75*^-7*I}, 
     {
      -1.123324894486940333426859996640017676109855147226`26.465872549183263*^\
-10 + 
       1.464541014193191413701971896489459437718635403592`26.57512886806146*^\
-10*I, 
      -9.8176891896402236240797554995098930131031580184822`26.437457414381914\
*^-9 + 
       1.27998663195266582260751851068333853769550409654954`26.530313467345398\
*^-8*I}, 
     {
      -3.66873428158383548025129010669994822344456062`26.39834101109614*^-12 \
+ 4.7831325130652893390570618240616395912534327023`26.518114873557558*^-12*I, 
      -4.459222033697038978099775120182070272842008871397`26.33779521352278*^\
-10 + 
       5.813735270886238234851973733832240361708342151927`26.46885519123368*^\
-10*I}, 
     {
      -9.61531755522913982881983596014806390494331545`26.410137728775595*^-14 \
+ 1.253602318726908488532084322527753709159024553`26.512416682261463*^-13*I, 
      -1.65363836374146223755587460808784542059124016157`26.350294161132382*^\
-11 + 
       2.15594011868562442117008414225794548191547593806`26.421942641657758*^\
-11*I}, 
     {
      -2.0285707346794034280541042187219270946484048`26.349453566804318*^-15 \
+ 2.6447602609990413567204476716168284239499325`26.47290290538285*^-15*I, 
      -5.022300922216945974622512885990992768813409348`26.22880844620417*^-13 \
+ 6.547852471093365741214126076191913401629408873`26.369249334963346*^-13*I}, 
     {-3.45382853730648772886015499057035343700486`26.325408715917785*^-17 + 
       4.50294796607931614217693936427672160865333`26.417028943619997*^-17*I, 
      -1.25243586028575549431527482054865076277655401`26.21035714199413*^-14 \
+ 1.63287014650608482129638944021392615801519932`26.257187336042886*^-14*I}, 
     {-4.755694086254967389348558916150385060193`26.291398467277386*^-19 + 
       6.200262341250362119019077815263455103894`26.42183555397008*^-19*I, 
      -2.569927972774428536321239313141885649446002`26.065914990872404*^-16 + 
       3.350557739904402293956446529807073520102599`26.21802606955858*^-16*
        I}, 
     {-5.3051847609809991898331341255728072345`26.189241454424955*^-21 + 
       6.9166638329314668772277042608943130284`26.263038037893075*^-21*I, 
      -4.3468321319371042365830486110780587412502`25.99767516624378*^-18 + 
       5.6672063178501301276693415999329808010418`26.01356020639995*^-18*I}, 
     {
      -4.801907327573271230122095288365385534992812963240588003`26.0945846620\
48696*^-23 + 
       6.260513108986063057040092141675224978648093377790022428`26.2369805308\
32728*^-23*I, 
      -6.06969121628516405404182646332470278751`25.772089844627615*^-20 + 
       7.91339333203135558396527490292786406848`25.940593016341126*^-20*I}, 
     {
      -3.5311149881142102238549966242071850267967038967195024`26.100460329399\
407*^-25 + 
       4.6037106017200328422076673496208328817616865135248641`26.128776062708\
717*^-25*I, -7.005868321660796926277265455696651965`25.77204852711216*^-22 + 
       9.133939386071659344509494538195176662`25.73522822785749*^-22*I}, 
     {
      -2.11191013959712531312951321365343731114683944389058`25.88085076147044\
*^-27 + 
       2.7534144688773449398145246472723196191564858743246`26.048511232907778\
*^-27*I, 
      -6.6917689826139053293824992865556299305304667056575612`25.441329296903\
09*^-24 + 
       8.72443064392342437022538640715268689849430455135246691`25.63609623720\
129*^-24*I}, 
     {
      -1.028303474513267029424619085806768900198449704725`25.930623587455084*^\
-29 + 
       1.340656314885533927018072351159339938519675973372`25.900117062017795*^\
-29*I, 
      -5.294455631789256477781492202363053204708720150155679`25.4671010276362\
82*^-26 + 
       6.902675671692450262259132111830615301456038476260741`25.3894984249684\
62*^-26*I}, 
     {
      -4.079558334462540572356883092316571624975550599`25.615687741172543*^-32 \
+ 5.318746633264003581990952559085926718082747707`25.80286140636134*^-32*I, 
      -3.4727023496217888912254770393013452025508381362601`25.087771946085287\
*^-28 + 
       4.5275548027706438866379916858505775236821953753934`25.292059873784503\
*^-28*I}, 
     {-1.3196843924944073666453002547694129214355907`25.62181844719042*^-34 + 
       1.7205457905225430770066890217917463610400312`25.584871554553725*^-34*
        I, 
      -1.88972850506558080431531261653508504734429616617`25.099713765568605*^\
-30 + 
       2.46374393992450137357338277533525239771173805766`25.033102545557227*^\
-30*I}, 
     {-3.4831607747303895517127384483061884119859`25.338504368424346*^-37 + 
       4.5411900320712544064124420338291989928057`25.487825681765234*^-37*I, 
      -8.53687226566558678790016698174927846070774836`24.76765017232446*^-33 \
+ 1.112999420502111937672539514055527124226625471`24.921038721378856*^-32*I}, 
     {-7.5053817295778514183452974300566728415`25.260539749810413*^-40 + 
       9.7851827410656453130269496016275475492`25.314878079795683*^-40*I, 
      -3.203431027565307038571248089621925159849305`24.683094074594294*^-35 + 
       4.176490834516064994184218188409327725836646`24.731416290621684*^-35*
        I}, {-1.32096002574367051089434590645242882`25.12575104900694*^-42 + 
       1.72220890439261152062447820481737757`25.11516416189797*^-42*I, 
      -9.990134030147606119124776241848990079014`24.538196665348362*^-38 + 
       1.3024692229509196450437212440468285875357`24.51797833660901*^-37*I}, 
     {
      -1.899862935406660760457883924311493569986306183580952`24.7700718745792\
87*^-45 + 
       2.476956759263624499152644465677020306218257021940304`24.9609079721038\
36*^-45*I, -2.5903886747113113097110434063932643633`24.157981271447586*^-40 + 
       3.3772334926744262732556260251599791702`24.351912460083973*^-40*I}, 
     {
      -2.233819584295911381304436205960073437593084122802`24.77913053462265*^\
-48 + 
       2.912354578417456832754192693020914948345657420139`24.68609837348512*^\
-48*I, -5.5869394900416509109369544343842989`24.16221298057195*^-43 + 
       7.2840031117789117221809226413723628`24.063562193555356*^-43*I}, 
     {
      -2.147962889129188925632939194040837545830891294`24.405583113200414*^-51 \
+ 2.80041843952134761877628549574231921259158508`24.5994375596963*^-51*I, 
      -1.002670467193765962320948720000108549308829890349581`23.7785612583909\
97*^-45 + 
       1.307237140503513645897918067937358167655321718305739`23.9740147971560\
27*^-45*I}, 
     {-1.689671517024170308497298626460054187477082`24.416104420852307*^-54 + 
       2.202918540611668120392891412129788397442684`24.411507712591938*^-54*
        I, 
      -1.497827582223320441262330560575795842584874978844`23.78605852865888*^\
-48 + 
       1.952800954667510442978487768617655560293993161367`23.779405689801752*^\
-48*I}, {-1.087689296426947204146766531063472605794`24.23637740398317*^-57 + 
       1.418080907076986115837350857250931145548`24.21739991305584*^-57*I, 
      -1.863009757709777142518278084451032045701812001`23.60014634501737*^-51 \
+ 2.428909225994020350163411203498118399351784671`23.579618378623138*^-51*I}, 
     {-5.73129298237024878943858070041344149`23.85342574601427*^-61 + 
       7.47220477195293688206326982471343013`24.058107698319862*^-61*I, 
      -1.929906967755122076997500180922499360408412`23.210552164342225*^-54 + 
       2.516126831806319434535352555581910845413531`23.415841175522353*^-54*
        I}}, 
   -1 -> 
    {
     {
      0.0003621131713398260794664326618243568699561181559556785703`27.1160705\
99361453 - 
       0.0004721070402779249908535886371841869293577082241628264435`27.231420\
49100086*I, 
      0.0029872436995814045649726865454332645267625670812469170309`27.1160668\
7184101 - 
       0.0038946354157185769468202545361000055393326442475251262031`27.231417\
502512542*I}, 
     {
      0.0016344784134563601106078158118048610051447373075205564596`27.1355833\
1612468 - 
       0.0021309602280412078115469501162480015750212116558041726304`27.250818\
382691783*I, 
      0.0202406887911859863503984224814979933399999999999999999999`27.1355324\
0964092 - 
       0.0263889094203252488786820733157368549029949417830804881407`27.250760\
767094803*I}, 
     {
      -0.0048701998387920310556224291932898184277864530395915108445`27.076636\
179922982 + 
       0.0063495498463832197151323865186125375014387258820193497683`27.191809\
70350146*I, 
      0.0143041822447138068593002470633952887129546470904423251968`27.0766092\
4452143 - 
       0.018649156334637745171797557752528977755228131061508603904`27.1917679\
5675234*I}, {-0.03545651179980805853103370174208939748`27.03622233760962 + 
       0.04622662241876226572093340949017053628`27.151375077377555*I, 
      -0.10284474790153343415960502776090339133`27.036217248487738 + 
       0.13408440615477338884433417022876379363`27.15136679563336*I}, 
     {-0.09922038051927321273189370119702488106`27.022128316973276 + 
       0.1293591172309055864489279796660561786`27.13723536187218*I, 
      -0.41833319814750488484751008182726891196`27.02212568305509 + 
       0.54540420967475577004498452318829768691`27.137231087279797*I}, 
     {-0.17424430207793484722629577989726668742`26.986000889333557 + 
       0.22717196790974376593088963682190086364`27.10105251694053*I, 
      -0.88352823546203319574034779452549529851`26.985999704125298 + 
       1.15190480010049346988727335094786369933`27.101050696897556*I}, 
     {-0.21114094489491546350524603862617277102`26.94150151578825 + 
       0.2752761690689151276389194623764653386`27.05657271327342*I, 
      -1.24493842688823138486868776614147178494`26.941499283135872 + 
       1.62309532644668345815287560543573077326`27.056570066100623*I}, 
     {-0.18178802978840738687932826945716972651`26.892093720195668 + 
       0.23700714443446484179740260068659972441`27.00729224368614*I, 
      -1.24303905136812033699571859028133471974`26.892092453403603 + 
       1.62061900515779432064189093105914695376`27.007291182309974*I}, 
     {-0.11252769897923732076540527182872080988`26.794790113544984 + 
       0.14670860691923741696851871197355999932`26.910031396176674*I, 
      -0.89908531615362225728535895758253105903`26.79478909509134 + 
       1.17218742968144952895187248355014384638`26.91003054831282*I}, 
     {-0.05049254607525087962044442937375693195`26.809169556656265 + 
       0.06582993486672353534429590867820141723`26.92425375811063*I, 
      -0.47703389093783725108452787268997022014`26.809168784542432 + 
       0.62193556100055494808673639000464425604`26.92425265848488*I}, 
     {-0.01657928027129132789320892572566604824`26.767956898359095 + 
       0.02161532790938468782529444688635101749`26.883023564511934*I, 
      -0.18782498368602146665434768251946279486`26.767956034359113 + 
       0.2448778563070859938830401037311714982`26.88302221587489*I}, 
     {
      -0.0040302941153465340767502186363163936404454413436406726656`26.711478\
779047376 + 
       0.0052545181364313532097121743081505891855802015239135821824`26.826819\
574535147*I, -0.05558824327319839638775040143271801121`26.711477124291633 + 
       0.07247347813628847627386389891495062`26.826818186227147*I}, 
     {
      -0.0007349170876824826749402542173732432206972998155863619001`26.665865\
33069909 + 
       0.0009581521981972980357129662406812594870902893508029541362`26.781057\
045830778*I, -0.01253822879973626653823120697509339729`26.665863568520262 + 
       0.01634678481058581795258553275732101445`26.78105525890434*I}, 
     {
      -0.0001018673789875463499430630835070514264134685965373685694`26.662958\
8574407 + 
       0.0001328101560535279172787146333115200364105171450215713134`26.778153\
939220353*I, 
      -0.0021850734100370795849693762479937175392390573894867367549`26.662956\
88653994 + 
       0.0028488014854187709196451325271294930627694418595376267263`26.778150\
749831703*I}, 
     {
      -0.0000108661760093977332466764574596054702058438469800366103`26.561364\
48988235 + 
       0.0000141668367818675595530891501562858871171928712033933738`26.676724\
037000188*I, 
      -0.0002979514932553971915296616055046473856265613237622768782`26.561360\
8732258 + 
       0.0003884558993165875561174705401091893462943592470483827752`26.676721\
06662881*I}, 
     {-9.016273150821163627185305464089401320685203782487539`26.5730528773019\
5*^-7 + 
       1.1755015747761463906358689744254611404598120716367588`26.688134991052\
223*^-6*I, 
      -0.0000321382715483942638450236085933964084316233805091026735`26.573049\
412783185 + 
       0.0000419004484267207070638498920820983940090794215714896614`26.688130\
405785355*I}, 
     {-5.87202083475380621473035287713056010254867288017358`26.56836393698361\
2*^-8 + 
       7.65567948409236507122320205716422086364764018807892`26.68361042788643\
2*^-8*I, 
      -2.7673040382358965265592117990343442005090492066667891`26.568358549559\
328*^-6 + 
       3.6078878716472991528926398096369385047017956172103348`26.683603209018\
045*^-6*I}, 
     {
      -3.0237349198459371177996314314046456123945359369522`26.493703503076322\
*^-9 + 
       3.9422110449934669866039628112581945744329314157399`26.608760248052036\
*^-9*I, 
      -1.916354435581190412029136167456602548175538853070464`26.4936936095516\
95*^-7 + 
       2.498457643388696867960289827834152141228152024353702`26.6087518978273\
5*^-7*I}, 
     {
      -1.238416588070339251544936669807248202392707746806`26.5329585457908*^-\
10 + 
       1.614592443190345801726093100701350823070850425141`26.64786215138592*^-10\
*I, 
      -1.07369548819240644575853138118927440611127630026535`26.532948064448576*^\
-8 + 
       1.39983640256647237429769018250817988826474152613251`26.647845080838966*^\
-8*I}, 
     {-4.0534777665843986494292223423546041139565742411`26.43765336716663*^-1\
2 + 5.2847439493401920762418013324836446511994935128`26.552748922126273*^-12*
        I, 
      -4.890647069716047986200028943877495355519576200894`26.437632708010625*^\
-10 + 
       6.376208036246072691351938619921216859846999765499`26.552732513031167*^\
-10*I}, 
     {
      -1.064391659049777219985448192573547880694004655`26.45593842643451*^-13 \
+ 1.387706484111625213839579268887460881098042799`26.570780808124404*^-13*I, 
      -1.81812166786669043452286942920304367255446036734`26.455918783936045*^\
-11 + 
       2.37038613178803362986301515949789098127540501123`26.57074911153365*^-11\
*I}, 
     {
      -2.2493243860762120388596235523778348422267539`26.427163333846476*^-15 \
+ 2.9325690490800670069851815543989377692442574`26.54243682989092*^-15*I, 
      -5.533859571089500830209032098224044260289556587`26.42711994142583*^-13 \
+ 7.214799875282510856130828752101449053136989929`26.542400982550504*^-13*I}, 
     {-3.83532064270655938293152010884071074541356`26.40409795252395*^-17 + 
       5.0003203983038316945759605151011402083622`26.51912607508899*^-17*I, 
      -1.38265471768544584695129072878189006768006536`26.40405901356833*^-14 \
+ 1.80264369859167715521616925147292075572610968`26.51906579836015*^-14*I}, 
     {-5.287887603853080460193998889791498640495`26.43596783184857*^-19 + 
       6.894112569118915807444523588571322071715`26.55151361503271*^-19*I, 
      -2.841969382402047537193765814084048399969091`26.4358713668822*^-16 + 
       3.705233225076969616626935231983723553681994`26.55143160438712*^-16*
        I}, 
     {-5.9057568444590323919074132504472106828`26.321795530817653*^-21 + 
       7.6996629924353271117422175038235528526`26.43690345245779*^-21*I, 
      -4.8142977125118966441735864709016174441588`26.321723062380972*^-18 + 
       6.2766671415489632945571095589176676210914`26.436791882669386*^-18*I}, 
     {
      -5.351108634254268256177547376581264545808123634539672828`26.3462009459\
7509*^-23 + 
       6.976537335485713887640716898467263969557434292474467267`26.4616382766\
27184*^-23*I, 
      -6.73164442368403769736284591795427679228`26.34602190946416*^-20 + 
       8.77641846970104621551335689017886739251`26.461488740863622*^-20*I}, 
     {
      -3.9386941319354801133301003842714994139662044906750715`26.354976544500\
72*^-25 + 
       5.1350941538744847363594663111968166684338234157962666`26.469448308730\
758*^-25*I, -7.779528290984983737712023133713155075`26.354802160253016*^-22 + 
       1.0142602829457931346155756154403173643`26.469170838383686*^-21*I}, 
     {
      -2.35769532536398035433830206787307648079108384496396`26.278555878871146\
*^-27 + 
       3.07385825767191146687667608334949451813243185050718`26.39379260669678\
5*^-27*I, 
      -7.43907474000537678147575393776687879903195791341685259`26.27820280827\
0276*^-24 + 
       9.69873463844354290966909671147927469692370963775042779`26.39350940625\
426*^-24*I}, 
     {
      -1.148872505894831260938529076118435166026007455378`26.372377613745343*^\
-29 + 
       1.497848853185413725762064550568505706805604511469`26.486528385773738*^\
-29*I, 
      -5.891723910319977727190594402852707370377421771298211`26.3719788176941\
67*^-26 + 
       7.681367477311446527808615155342574204717820432598485`26.4858750074351\
6*^-26*I}, 
     {
      -4.561131346244474385377198564482850885492734151`26.28026781178476*^-32 \
+ 5.946600098049282246760554372437617687003893391`26.395487737898897*^-32*I, 
      -3.8680629061592473402579745259178746171139245670008`26.27949420200707*^\
-28 + 
       5.0430083045002680596157921957161369079279058726982`26.394868139774477*^\
-28*I}, 
     {
      -1.4764289269105557372210249338511542485503759`26.236940000239173*^-34 \
+ 1.9249023400209966245522961501651216321725376`26.35197872059693*^-34*I, 
      -2.1066705913268282928557922953369667649887505612`26.236308912782327*^-\
30 + 
       2.74658337898041913849041165223606043462277138054`26.350993100353595*^-30\
*I}, {-3.8992056958764336469994441342465643949955`26.247066362417957*^-37 + 
       5.0836108880102194476617031018851422369413`26.362622146180758*^-37*I, 
      -9.52439677967951440221543796779627011815454991`26.245719241133784*^-33 \
+ 1.241748472570005035739702181410088060210943651`26.36139151205384*^-32*I}, 
     {-8.4065006408052968470474433895148387165`26.208284807468893*^-40 + 
       1.09600214815179075426540806494053396791`26.323583380737634*^-39*I, 
      -3.576589384013706592573798676063105818963502`26.20688961618072*^-35 + 
       4.662998095674209953758200784494855309046135`26.321947943961487*^-35*
        I}, 
     {
      -1.480314011872775319182292034001778598196759946896060789`26.1399197896\
1655*^-42 + 
       1.92996754092477836936908304251772436594005649237045238`26.25500384695\
0554*^-42*I, 
      -1.1161341578618973891441636363512855452518`26.13836804546486*^-37 + 
       1.4551660517390330064868069183303653466891`26.252870120788458*^-37*I}, 
     {
      -2.130060385406161378870282954559073535892630907184765`26.1316939658841\
43*^-45 + 
       2.777077951753474183227962594199385303896004225964204`26.2471502189169\
04*^-45*I, -2.8958777001100242828788408441158079429`26.128262818252676*^-40 + 
       3.7755164910109526359457580728603548063`26.244291010539996*^-40*I}, 
     {
      -2.505581942051460624223245307260668917494994966798`26.166315690336027*^\
-48 + 
       3.266666248175855656085030738748193236084584944428`26.280219202652454*^\
-48*I, 
      -6.2494298499560552600921662540316150733732703971631291`26.162911461737\
366*^-43 + 
       8.14772856499732084588555408779976326825778911619415139`26.27465675417\
6153*^-43*I}, 
     {
      -2.410266078393741670685125700813741869453143574`26.06261731884415*^-51 \
+ 3.142397666294446476797155660346110575836836218`26.178136328605778*^-51*I, 
      -1.122169855391950541115749809959799041274311150305517`26.0566211349607\
64*^-45 + 
       1.463035125615531299547593221687995765817964753630528`26.1731480534055\
3*^-45*I}, 
     {-1.896733321070720602275499993342866460472528`26.03080538047458*^-54 + 
       2.47287650734711661902285428167653749653474`26.14572964834952*^-54*I, 
      -1.677183437432032928651211759444244157198852380054`26.02575276097843*^\
-48 + 
       2.186637138106520662231596918233351661084519372117`26.13904767942161*^\
-48*I}, {-1.221416535978555801723085015562332641014`26.043900023280163*^-57 + 
       1.592428531703981896469384618937451718371`26.158683350886818*^-57*I, 
      -2.087075136825058768634148563697656447112763392`26.03654781922999*^-51 \
+ 2.721035697316419728603353594076249377170906409`26.148663639092934*^-51*I}, 
     {-6.4380840573608811545882159248869052`26.010741763904633*^-61 + 
       8.39368752629201201332433414895068661`26.126864590378467*^-61*I, 
      -2.162970757822791518729342706541236128918895`25.995474893367664*^-54 + 
       2.819985030936955671550431111052770422785818`26.114396163411268*^-54*
        I}}|>, 
 "S0" -> {26.81612104385501815738048602984108552954`22.738779789764468 - 
    34.96166541224231696033543449826348240791`22.853976998021967*I, 
   116.31583352475763845302645473241900693263`22.907829208157963 - 
    151.6474081836129328710570285700674269554`23.023026656278873*I}, 
 "T0" -> {20.70263558309302115390241579375987194511`25.04117776189865 - 
    26.99117509292197285836879394759499695519`25.156383918844348*I, 
   99.67383489914451986018274214660015750115`24.946775886877163 - 
    129.95031087456679388075157383792225453232`25.06198128508427*I}, 
 "Sc" -> {-6.34494086010137054947960727597598089142`26.977349481708632 + 
    8.27225157018605921161551740589506958093`27.092570843347556*I, 
   -18.11216637889856283701679809244358986815`26.98582897918412 + 
    23.6138366094906421403488190425795243172`27.10104821237167*I}, 
 "Tc" -> {-0.23311941254266385968280545134485000405`26.909847312752703 + 
    0.30393071723856748375478206763819202375`27.025154777403284*I, 
   -1.47228181766079665114236476067874088986`26.886430265573797 + 
    1.91949552351010094413884459778903104105`27.001605210022387*I}, 
 "kappaFit" -> {1.00027226142281281060265042174591116562`22.16387862681537, 
   1.00012704801932795242054686045201061513`22.12888071366173}, 
 "kappaFitIm" -> {1.612577402783325137705`5.37128124888448*^-17, 
   6.334222805002045414579`5.930519120189558*^-17}, 
 "residual1" -> {0.00008128565077116464837032512262023815`18.59865335542568, 
   0.00002152734655225322593403536522264148`18.232777972652176}, 
 "residualMinus1" -> 
  {0.36866451815471335321937739650724855567`22.142280065451118, 
   0.2475814801284243111932139145425207735`22.19010316491069}, 
 "neutralOnly" -> 
  {0.22797799319163341163328990157997600608`21.938248720731632, 
   0.1430759520978792135179579544623491905`21.974812816010264}, 
 "residualP2measure" -> 
  {0.37903284794837969686949243448034603788`23.487462877188104, 
   0.65894770838363220410970368500581301924`23.761193493448456}, 
 "chargedFractionS" -> 
  {-0.23660919674865987651137752461597878133`22.33054250854963 - 
    2.67406480363884614664`5.393691979565017*^-18*I, 
   -0.1557153985836624474259251057238901752`22.49958832408403 - 
    1.59789850851279718299`5.520815020127439*^-18*I}, 
 "chargedFractionT" -> 
  {-0.01126037366629023568196261307703483152`24.63099974867291 - 
    2.1844692838626595783`7.928756323442032*^-19*I, 
   -0.01477099601064344020329265476168550205`24.536891263953358 - 
    3.3307943144172859559`7.899999665948252*^-19*I}, 
 "time" -> 2161.488985`9.786298020196131, "kernels" -> 8|>


==> anc/paper_scan/point_C_b0.800000_N7_h0.125000_P5.000000.m <==
<|"b" -> 4/5, "Ps" -> {1/4, 13/20, 2/5, 4/5}, "ws" -> {-1, 2, 1, -2}, 
 "lams" -> {-1, 1, -1, 1}, 
 "zvals" -> {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 7, "hstep" -> 1/8, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.0625`40., 0.1875`40., 0.3125`40., 0.4375`40., 0.5625`40., 
   0.6875`40., 0.8125`40., 0.9375`40., 1.0625`40., 1.1875`40., 1.3125`40., 
   1.4375`40., 1.5625`40., 1.6875`40., 1.8125`40., 1.9375`40., 2.0625`40., 
   2.1875`40., 2.3125`40., 2.4375`40., 2.5625`40., 2.6875`40., 2.8125`40., 
   2.9375`40., 3.0625`40., 3.1875`40., 3.3125`40., 3.4375`40., 3.5625`40., 
   3.6875`40., 3.8125`40., 3.9375`40., 4.0625`40., 4.1875`40., 4.3125`40., 
   4.4375`40., 4.5625`40., 4.6875`40., 4.8125`40., 4.9375`40.}, 
 "IS" -> 
  <|0 -> {{-7.0122812493258840093870304434966152789`21.219779430989703 + 
       10.97143793934053219688093535859560271921`21.414184787712625*I, 
      -24.29313900438676992706416352600529059773`21.36645573948897 + 
       38.00912391584762080423065226136855483174`21.56086109547995*I}, 
     {-5.96731933882537858354089150025596059093`22.42735212744288 + 
       9.33648715194404017729713763217693269561`22.62175704963791*I, 
      -16.15223781787416496516959578202852711438`22.477731167380856 + 
       25.27184356978147401710220517717251361886`22.672136066939757*I}, 
     {0.60245213104095315935017942801315547538`22.02462542641981 - 
       0.94259855418301828333042330723667766535`22.219026399088648*I, 
      18.33266550437305318851170701497549791889`23.152120796783898 - 
       28.68334778546622796987439791416985474622`23.346522500043086*I}, 
     {19.90129985261082283043290161395024732661`23.91730297788001 - 
       31.13763816391661474000244564310104613365`24.111711146243337*I, 
      100.13898056269423191543559240958002776472`24.201077859926304 - 
       156.67777310815173152473631823787371966832`24.39549110256514*I}, 
     {49.05743857448940761606863215296752389315`24.55336372935044 - 
       76.75542717781932488925899627000704896282`24.74775913570486*I, 
      199.26835853767184518969257908626137985382`24.73635627809687 - 
       311.77591873978213425249351670086557007222`24.930790598282304*I}, 
     {64.26872495661570906637255292973204435371`24.762997276814403 - 
       100.55505508565291395285363037421598274417`24.957414884612216*I, 
      223.1258288820517017487106121954253514549`24.88543750433483 - 
       349.10339406005452913367898939523605149348`25.079864814256894*I}, 
     {47.27886003192282983561385507752804746563`24.77860088076955 - 
       73.97265743339587624698517394200874114986`24.97299025294481*I, 
      140.35321865330988664237542844017018081659`24.867180221455683 - 
       219.59710018612207400951375275000705424219`25.061560032027117*I}, 
     {16.75908946989435475417778941107636284017`24.528778288309795 - 
       26.22132562872853326495485780835959933566`24.72318506256338*I, 
      41.82541639947322414869365021941710466687`24.596703248921525 - 
       65.44018187490846955531879797389825629249`24.791110535181723*I}, 
     {0.2179104833068662011490539726076213263`22.92986450364417 - 
       0.34094344749261435562446617411509313988`23.124279329740734*I, 
      0.30748539075745128025494367166123799911`22.82526718147454 - 
       0.48109263761683290817333742771042519604`23.01968254634061*I}, 
     {-1.82711097810338840306945397227892778251`24.450746071770155 + 
       2.8587037501492405297277391106849718896`24.645243525268285*I, 
      -3.0324762546592949199318412317134696979`24.52157098572313 + 
       4.74462216325346320258962071306967950708`24.716066442227284*I}, 
     {-0.55059327713255579667896368463799742546`24.351281653520072 + 
       0.86146002350642788825981442104981531345`24.54571078568692*I, 
      -0.64249044410011753688708471918650428561`24.329529583606558 + 
       1.00524262838736370731355985402181258391`24.523978385247407*I}, 
     {-0.04212578830003838122826372438987160109`23.80738411841151 + 
       0.06591014472274622414913231486198019871`24.001851900516613*I, 
      -0.00022335672426341692382509168142019042`21.49837177370765 + 
       0.00034946465372107753763762140551869947`21.692854734241394*I}, 
     {0.01096784427548768862980690277302952126`23.81012053731532 - 
       0.01716032465304106162228151392983559927`24.004512227789526*I, 
      0.01909400740209611805384767356629331143`24.090587052921396 - 
       0.02987454578287847300201299840469631386`24.28497906238785*I}, 
     {0.00356693937255177776850738881859945905`24.195953159767857 - 
       0.00558084488740440135547165440675602085`24.390085526844338*I, 
      0.00364546325417274516264384644264841142`24.332463886270347 - 
       0.00570370360674675344289709205273914533`24.526587994068112*I}, 
     {0.00052598629159106777397701886005780692`24.233580537850766 - 
       0.00082295985428280527052926205893932639`24.427983520192317*I, 
      0.00038103478292659814968173028212577254`24.342958956888168 - 
       0.00059616825466194081405548320590939147`24.53736296505237*I}, 
     {0.00005074706894774325196106103100336781`24.237393131213857 - 
       0.00007939902832863768378212849410869958`24.431579451664415*I, 
      0.0000266865430194295071834770557181763800000000000000000001`24.3078995\
66442813 - 
       0.0000417538515845124409618939386283018498990665642446684161`24.502080\
92291102*I}, 
     {3.5407559504822754674346035742676782887224763836343315`24.2901062879401\
6*^-6 - 
       5.5398782204866013330665989736372505043380007330802918`24.484503688372\
772*^-6*I, 
      1.3479609569443767389928345551254681219650624449522202`24.3518423445705\
1*^-6 - 
       2.1090240761793535852765170964895268324724726501588268`24.546240545733\
795*^-6*I}, 
     {
      1.86944931782839867396883901095924257563567924214321`24.2224540126364*^\
-7 - 
       2.924946453519468265509907311499374033552902609025694`24.416815528674846\
*^-7*I, 
      5.09570262135179844814898633572691967950505825053282`24.268816434959856\
*^-8 - 
       7.97275281462374241988425704427314701881838298543705`24.463179552380137\
*^-8*I}, 
     {
      7.659696653359091393575571500642396538774020498139`24.253279267619686*^\
-9 - 
       1.1984386175979854392517535403285255564772996712864`24.44766029393038*^-8\
*I, 
      1.4733719461089737844436852488559028293971977959438`24.296331728481302*^-9 \
- 2.3052425157439361706564925261787336630597874468748`24.490708079300877*^-9*
        I}, 
     {
      2.47409869280156203744876788374371193862468490791`24.039078968278115*^-\
10 - 
       3.870982822670648612244176174179577597699638378706`24.233487944360554*^\
-10*I, 
      3.3042622340282694787982085614064193186224841464`24.08051777543258*^-11 \
- 5.16985938626364662157120346926140082997722220783`24.27493139975123*^-11*
        I}, 
     {
      6.3666126687570387499982916856401664639453705384`24.156160939359957*^-12 \
- 9.9612227883475737337835240351142300567518785922`24.350665213710993*^-12*I, 
      5.802849926727773883382087256129199002828475939`24.203195375507725*^-13 \
- 9.079157777438153936775045398623764947306929429`24.397715870531247*^-13*I}, 
     {
      1.314940346532957581196362592579338218067984348`23.932562439057648*^-13 \
- 2.057359922251873354155791658492400470536818382`24.12699770128021*^-13*I, 
      8.0346880662013271876388107645502507491728784`23.968924422370826*^-15 - 
       1.25710989542472785911848125122087846176257472`24.163364597255576*^-14*
        I}, 
     {2.1915195381018064614622669312411801075296809`23.849946477603744*^-15 - 
       3.4288585626036961401320206144195350079638791`24.044285630539314*^-15*
        I, 
      8.81493901294891813762566367003759410692901`23.89302052936653*^-17 - 
       1.379188211096622619653280270193888543190005`24.0873528600738*^-16*I}, 
     {2.95904272648292860713527792268161318027312`23.599413931834068*^-17 - 
       4.62972782738652744503106058627302370148669`23.79380699517561*^-17*I, 
      7.691269891035363215066485697398257156654`23.624940615580524*^-19 - 
       1.2033785765841323110185342178825276856599`23.819333975722234*^-18*I}, 
     {3.24645502753718253616219296516181451876`23.428640298627915*^-19 - 
       5.079414043883205346911806311767696706658`23.62304296330236*^-19*I, 
      5.3518916641166087104850342672879049695`23.460493173367766*^-21 - 
       8.3735870201405430081013721345573201543`23.654896485197675*^-21*I}, 
     {2.900551375505785414747013726903052654`23.521436986068142*^-21 - 
       4.5382120703288112468052497265824783855`23.715841718399055*^-21*I, 
      2.97610796514878947033854008709735669`23.554593875332507*^-23 - 
       4.65642815503821236236203663064431093`23.748999089452063*^-23*I}, 
     {2.11388456325184588709967196680770977`23.249491685698306*^-23 - 
       3.30739062967243365643423675947146382`23.44389580998993*^-23*I, 
      1.324637498888113237494456492131863`23.27893160245478*^-25 - 
       2.072532118213550617689618461915813`23.473337312688116*^-25*I}, 
     {
      1.2581813371725207115841677883085310646962066129158144`23.3952458165438\
88*^-25 - 
       1.9685545924947376959905056944208265980406104279610489`23.589708077426\
59*^-25*I, 
      4.7244952957809056899774891327898934690541196206966`23.428151207910386*^\
-28 - 
       7.3919606315492658838570174513400590457434204772637`23.622617931339462*^\
-28*I}, 
     {
      6.1215092890347463090405828686551879677802197139454`23.117038567150935*^\
-28 - 
       9.5777332471084673392334407772403382557851978816657`23.311441331332723*^\
-28*I, 
      1.35143991474026361589144331116400560196015689345`23.140291944042566*^-\
30 - 
       2.11446726480721433764608164079614582950978878507`23.334698812114468*^-30\
*I}, 
     {
      2.43620696591730103884963193125359282981377157719`23.264621221441786*^-\
30 - 
       3.81169730414357607308456689726181273040412006627`23.458845151243523*^-30\
*I, 3.1023881578459826612883035572366271686199785`23.29117754453282*^-33 - 
       4.85400655326338499826903548814019460485345689`23.48538964916456*^-33*
        I}, 
     {7.93449562105519601665095169627127349172808463`23.12153349317176*^-33 - 
       1.241433753027948004569174890367038168221704889`23.315913516147383*^-32\
*I, 5.71815535796205228555813685464306269790967`23.142684552413918*^-36 - 
       8.94664438101694192023521617030493188640979`23.337079486543978*^-36*
        I}, 
     {2.11556241743123697333027672259782860936708`23.19165205372582*^-35 - 
       3.310015805752381925717183462265649188518997`23.38623641772932*^-35*I, 
      8.46496402147804838931687817457676404092`23.212862522552193*^-39 - 
       1.324431010654796925171725927904820178213`23.407443458840405*^-38*I}, 
     {4.618962313738302281065759539024217672343`23.13527575323224*^-38 - 
       7.226843386267318392569320381109890246958`23.329626061492032*^-38*I, 
      1.006732184349438167897893376082552311`23.159366862958468*^-41 - 
       1.575136434122549019259442565067718026`23.35376390302475*^-41*I}, 
     {8.259554364541944131699207035259877558`22.975711595169084*^-41 - 
       1.2922925492456928437965431651273015281`23.17008399116616*^-40*I, 
      9.62067175244612435032376444521729`22.993097052173752*^-45 - 
       1.505253416309963277850889547321663`23.187450296957945*^-44*I}, 
     {1.2098287632242785649130179908594228`22.869190799433287*^-43 - 
       1.8929019987927772658509114691984009`23.063531018607332*^-43*I, 
      7.38862067754864575712137508535074447400706156763`22.891022084572743*^-\
48 - 
       1.1560259826836963133948229693677587086667292021428`23.085424378066186*^\
-47*I}, 
     {
      1.45175816237333323850327417836070001787715959724227`22.709342954075524\
*^-46 - 
       2.27142551975420413883417498838172328830704166213664`22.90374692797495\
7*^-46*I, 
      4.560777763936253345242084226574864618629725094`22.729331073440154*^-51 \
- 7.135807651321671731500980604255622183590402783`22.923734000084153*^-51*I}, 
     {
      1.42727278207007542881861778850993361014251298668`22.579896476616863*^-\
49 - 
       2.23311561447998773606964729894584756408578257206`22.774270175904395*^-49\
*I, 2.262947989078305157440389041111651962447672`22.603624186577445*^-54 - 
       3.540615748194616543189449443120719964224002`22.79802841212501*^-54*
        I}, 
     {
      1.14973002818959232718287304772022751427547342`22.558218575103197*^-52 \
- 1.7988713234361567546736051675051030002442255`22.752495426479467*^-52*I, 
      9.02625347537517881333056444577962274825`22.587611523549736*^-58 - 
       1.412250540284300428048036264888587834176`22.781986383506407*^-57*I}, 
     {7.5891240109966905083801411437552419355189`22.340445309224158*^-56 - 
       1.18739679913206445110576286043946175526359`22.534857624600473*^-55*I, 
      2.89448739595063887681291872795731622`22.36174019775079*^-61 - 
       4.52872434829078434865401350501235077`22.556116072866946*^-61*I}, 
     {4.10509632875613283684858499141146584`22.27830477784726*^-59 - 
       6.4228470029361712163189689830829696665`22.472870108625916*^-59*I, 
      7.4627517845910978705327786115702`22.302891218815365*^-65 - 
       1.16762455968581849711990648728116`22.497676633190377*^-64*I}}, 
   1 -> {{-0.05999175012426730698713402129838814127`27.033194894573676 + 
       0.09386328641967949589011144264496853511`27.227679458711712*I, 
      -0.19017584514496951668636301252299199658`27.033194907303614 + 
       0.29754974285582905628728068030838285429`27.22767946955191*I}, 
     {-0.54676424612121983474249261309776203714`26.996929496440966 + 
       0.85546910919266980526725938023854927586`27.19138008065575*I, 
      -1.69915602426277688896229884237618897505`26.996929509328126 + 
       2.65850501521852006536084437290622408923`27.1913800915507*I}, 
     {-1.51005847305550548408818877328402074352`26.959363089239602 + 
       2.36264237454772662249943471611595743136`27.153798475966592*I, 
      -4.51096590209905752079148721788593341054`26.959363104253942 + 
       7.05787185106400470369499236128525546226`27.15379848872185*I}, 
     {-2.7519809700090733638114709258923135154`26.919789540889948 + 
       4.30575833301085681538437149245911398395`27.114224471606516*I, 
      -7.75174492235457587740062478839840753148`26.91978956062185 + 
       12.12840519558271759980041327638935732739`27.114224488238403*I}, 
     {-3.75802449312399548432376127832020780451`26.887810100107625 + 
       5.87981728553675108285234584997750968876`27.08226133009598*I, 
      -9.79464578013823796796427348440259895322`26.88781012360721 + 
       15.32473448992664938091782332478129585664`27.08226135119445*I}, 
     {-3.9391780261839071815977591401826683211`26.995250630789386 + 
       6.16325068970178818151151089377044601509`27.189863033619883*I, 
      -9.32449763796641987321780725152273619305`26.995250665884953 + 
       14.58913918495649747358917596162352631847`27.18986307754578*I}, 
     {-3.16451961665811984358649182335158749527`26.96663760064416 + 
       4.95121763482147099839246607254257908498`27.161480046943*I, 
      -6.67878913827613535040225382678325833228`26.966637644736593 + 
       10.44965510297843952687001023168276327983`27.16148012817411*I}, 
     {-1.93470938862965812773180966247974962623`26.94971092305055 + 
       3.02705257152233329862717384081947469207`27.14449703641327*I, 
      -3.57413989601356016890335128610934246366`26.94971100429176 + 
       5.59211084971863184760607456329714177482`27.1444971614735*I}, 
     {-0.89486287605324286346762802922334496349`26.78807197272116 + 
       1.40010535227487721575799298001326059092`26.982435662907434*I, 
      -1.4205558515949654381260317519672941439`26.788072180257608 + 
       2.22260628331750054698376471055858012077`26.982435840828575*I}, 
     {-0.31236810783127181407039882804373960668`26.78121594771687 + 
       0.48873215255441902626014394792872981647`26.975688999775628*I, 
      -0.41827498831148151480644858536112539912`26.781216285128778 + 
       0.65443440054247262650019815989160794939`26.975689371458127*I}, 
     {-0.08242894692809761426407847123460192243`26.787298202010998 + 
       0.12896859716140980121377857633554348446`26.982153929765026*I, 
      -0.09138537053411063016565260122564207209`26.787298724307384 + 
       0.14298184652462707050056644775323118852`26.982154897022237*I}, 
     {-0.01653330565607453439558909256614931962`26.62124277728592 + 
       0.025868063542831746848337356059491925`26.81564372587785*I, 
      -0.01489457286358729442591437736150275324`26.621244067179298 + 
       0.02330409691162105903862315017272397081`26.815644940956297*I}, 
     {
      -0.0025411460949567746813546655964680633208994005487666069504`26.576570\
668706378 + 
       0.0039758854050949545477092413870195148556033862331415920641`26.770991\
098334775*I, 
      -0.0018255949837560787929094675440325307195904334704604532413`26.576572\
989862193 + 
       0.00285633182048662186494198011462740561002153798599594979`26.77099349\
4294558*I}, 
     {
      -0.0003021148323504152554956277950606959865538957345875470975`26.615657\
98633131 + 
       0.0004726898445503020976161545542036236092690373386632447158`26.810096\
715878753*I, 
      -0.0001698473843063129240207819440157973532699243787628275298`26.615661\
650766942 + 
       0.0002657437672305535996937857087073493231542113645354664745`26.810103\
414056822*I}, 
     {
      -0.0000280468858726955291516725183683895295123917960750231674`26.489147\
088325666 + 
       0.0000438822484157530682612035968715178603055034158329584835`26.683551\
04891345*I, 
      -0.0000121077949163851604592094852933539495070671927629425712`26.489157\
925490872 + 
       0.0000189438951154665906452519538505744762856779951268405493`26.683560\
389698343*I}, 
     {
      -2.0507304043340698167589373476372569728841721927678815`26.518018632275\
513*^-6 + 
       3.2085794282185869265826796161346042471197752335363934`26.712446692626\
116*^-6*I, 
      -6.670296564291596683785977073736003744510697937941236`26.5180324850493\
3*^-7 + 
       1.0436367594234322732759094805346184947263810915411014`26.712468536503\
017*^-6*I}, 
     {-1.189731750066563943850568901927673710406197777708686`26.4544953908410\
4*^-7 + 
       1.861458146957974065093972229259243369189650487913271`26.6488893517432\
47*^-7*I, 
      -2.86081420814625888657738854695627263946261509084126`26.45452666682049\
5*^-8 + 
       4.47603916966075433419221542715827771547689734759971`26.64892967665447\
5*^-8*I}, 
     {
      -5.5098904099919384618361838807190475647839695005326`26.370781276775265\
*^-9 + 
       8.6207923693313823214168725112630018970906645008134`26.565196446420163\
*^-9*I, 
      -9.610020693334063515826472595662539712307182518993`26.370857045999408*\
^-10 + 
       1.5035869481536963477803718904600145352257874960659`26.565267331591027\
*^-9*I}, 
     {
      -2.046962801612943873410158485818124298748178656235`26.367507426150762*^\
-10 + 
       3.202684624806516484762829163313853176451595066264`26.561812524844367*^\
-10*I, 
      -2.54074193984795850438650269502497749361808905055`26.36760214896828*^-\
11 + 
       3.97525306270357223153330404792429712574134999801`26.561984003947128*^-11\
*I}, 
     {
      -6.1240200397038955384069591941822245749460788399`26.281230437405572*^-\
12 + 9.5816615757316041762612690017918805238578173183`26.475690904481173*^-12*
        I, 
      -5.30736546070330833319405712381160772507752527`26.281530286729343*^-13 \
+ 8.30392117816204611523591132039752643992479126`26.475943714129837*^-13*I}, 
     {
      -1.480005979752974890292305633031365661998977969`26.300407306313872*^-13 \
+ 2.315622146255705607194995440590989220922128885`26.49445186967515*^-13*I, 
      -8.7865028233992465921620296360858842127487942`26.300753908546096*^-15 \
+ 1.37473907567573011819761618789001634702298715`26.495090147937336*^-14*I}, 
     {
      -2.8964185144975323819543970416187063523897834`26.249433138813973*^-15 \
+ 4.531745782618387460883664270445257738636154`26.444014932022657*^-15*I, 
      -1.155685798779586751535001900007663489608055`26.250556321479046*^-16 + 
       1.808189741377865556139450320609062941774617`26.444992228001567*^-16*
        I}, 
     {-4.59930984113079173791245609711352225425273`26.288546765743153*^-17 + 
       7.19609506401581466521080056765767558364864`26.48173586207826*^-17*I, 
      -1.2100715950093664038318980329045520103885`26.28991105451834*^-18 + 
       1.8932819341894430667054142288749465732899`26.48411360143712*^-18*I}, 
     {-5.935529116835795305302076843211607211192`26.268728459582444*^-19 + 
       9.286748067723751421316264413205683039854`26.463553596687*^-19*I, 
      -1.01025508169268227555394886470375771414`26.27310031793197*^-20 + 
       1.58064837070820617203447950750953752313`26.467583074252676*^-20*I}, 
     {-6.2336009200312838106492306245301414613`26.246602265115232*^-21 + 
       9.753112175772185811188468726372029967`26.437237448253644*^-21*I, 
      -6.734059017006806357526365760308635877507933709696421981`26.2513504767\
64866*^-23 + 
       1.0536130534132420792746361455009360284252913810419112701`26.445109442\
299653*^-22*I}, 
     {
      -5.33348735520044066756794904754778194660938971222180946`26.22657676790\
2397*^-23 + 
       8.34479157884097492407345657908183161665525740982622157`26.42192131326\
3198*^-23*I, 
      -3.5878059971810180449452086582439482015253943114202197`26.241087280680\
766*^-25 + 
       5.6134928758382954372961942549643631289445186805153426`26.435666074740\
592*^-25*I}, 
     {-3.721167212388042181202174842824581157541624060426897`26.1496536424763\
4*^-25 + 
       5.8221502648013467146861989953405070890066494352602969`26.333267006842\
21*^-25*I, 
      -1.52929314966183701760484995037389068458717685226208`26.16351344406903\
6*^-27 + 
       2.3927370118228557193187903339322937253513097714439`26.355968567613314\
*^-27*I}, 
     {
      -2.11877142811789976977737319376560533918411453108659`26.05632746030877\
*^-27 + 
       3.31503663425909591845160051946594777147598539153649`26.25381959632667\
*^-27*I, 
      -5.21920784394940619606992582380618846601051501327`26.092397037461943*^\
-30 + 
       8.16598948564920139751562152107566986996217350838`26.28736607048927*^-30\
*I}, 
     {
      -9.85184708106025556067551962069526593353986872554`26.095776159892804*^\
-30 + 
       1.541423183049264421591182764436240163522044044465`26.25540022135831*^\
-29*I, 
      -1.427129017565304587681775320303960609773493986`26.13909559790893*^-32 \
+ 2.232890680070054353201359845967186782129909668`26.326826495498793*^-32*I}, 
     {
      -3.743095155025677683167584269164184167050605503`25.913262376456412*^-32 \
+ 5.856458794826346064828660852238796111508902464`26.120455757569452*^-32*I, 
      -3.128375866724412175217588617492822595869809`26.010831695119784*^-35 + 
       4.894667006688744741835932099800239123134833`26.207860800041004*^-35*
        I}, 
     {-1.1626293253995249370548406032952132351398772`25.97677967055023*^-34 + 
       1.8190536056015280399105771458474658571019666`26.080827659812698*^-34*
        I, 
      -5.500352400008351548288726522588110918417`26.092895902012266*^-38 + 
       8.605869168039392756890309970482466237609`26.266181633749966*^-38*I}, 
     {-2.9535110364892997378484355158298542610762`25.74929167657405*^-37 + 
       4.6210729273180280965989344478677369282222`25.982182015356575*^-37*I, 
      -7.760131129707888965973052044572836214`26.013342729741005*^-41 + 
       1.2141526282751342062122266744175067547`26.219072786705826*^-40*I}, 
     {-6.1388813298235990842126170987546715132`25.743203799201968*^-40 + 
       9.6049135983544184910219385059814119206`25.781575007824916*^-40*I, 
      -8.7886527577510866097097542309449295750461257849180128`25.982891314871\
928*^-44 + 
       1.37507545510028809142918074946005288097186045442358677`26.12684311512\
6277*^-43*I}, 
     {
      -1.044335159823980570013434927524468453297008540973771652`25.4165010264\
38663*^-42 + 
       1.633970171259397807817735906632745390962774546759738481`25.6566282235\
47116*^-42*I, 
      -7.9927880132839862345407138582895335697218444739511`25.841715397865375\
*^-47 + 
       1.25055419958348575777069326423008731483303211338388`26.05548251318986\
5*^-46*I}, 
     {
      -1.454522881835029302461137297129719034719896753341143`25.4485320253009\
*^-45 + 
       2.275751208772164771949735413534503345003107876871103`25.4575990261206\
5*^-45*I, 
      -5.8388633374307729247612108955177317087599480038`25.88777195685357*^-50 \
+ 9.135504476388600549448869176945832944290540942`25.9891937339984*^-50*I}, 
     {
      -1.659001900849930129184026273199976041747075765509`25.08947460938029*^\
-48 + 
       2.595679743759960072292410125034102252713897639425`25.27301524343479*^\
-48*I, 
      -3.4271198641154551008944403314562607068757772`25.63543177366619*^-53 + \
5.3620828319512340065734067039796048902125213`25.82358012919329*^-53*I}, 
     {
      -1.549966288780065018410529069681333927697780823`24.93533593938969*^-51 \
+ 2.425082272199968519921778265143576421235187696`25.076822986224016*^-51*I, 
      -1.6166121718467076840751630776073546918063`25.548482203347323*^-56 + 
       2.5293566365587154101022641516076486240527`25.706944842869476*^-56*I}, 
     {-1.186422609355177920856838894177497506891672`24.867230011993012*^-54 + 
       1.856280654690246332244209521026529520365744`24.862790245080188*^-54*
        I, -6.129878719601038769644690936153875039`25.53097380220852*^-60 + 
       9.590828085261459132462729608297681048`25.56901759433916*^-60*I}, 
     {-7.44186682095969885764603465876622408799`24.41499305475827*^-58 + 
       1.164356891515808376060066664682578773452`24.66723990588681*^-57*I, 
      -1.8687536238205409644734075109541455274804972562639519`25.146211222146\
15*^-63 + 
       2.923857968423016035740013085269320544781910319500842`25.3905273281687\
1*^-63*I}, {-3.82582560236889354161868744916120692`24.45516263830008*^-61 + 
       5.98589912051311602950985790382765594`24.387958842928217*^-61*I, 
      -4.581238267339108457537784892280475032666431934414`25.173940790911857*^\
-67 + 
       7.167820221169098198863100194828769736351309413811`25.138433414420074*^\
-67*I}}, -1 -> {{-0.05670573898450516225004729275217645821`27.0782613910115 + 
       0.08872198275457794940763705761007093049`27.272842474260678*I, 
      -0.18041158151123468716638297424796936046`27.07826139547464 + 
       0.28227254437050304934699765365979462675`27.272842478062127*I}, 
     {-0.51689352226170488239236542538667049563`27.02602012378763 + 
       0.80873327795952407709960110985147955049`27.220471226804687*I, 
      -1.61212829336547756731107926713471552407`27.026020125980832 + 
       2.52234114577401678412005471024470767561`27.220471228658866*I}, 
     {-1.42797696533744099196935699352104470591`27.02109645930472 + 
       2.23421738189889086450106080807931102369`27.21544398995179*I, 
      -4.28101316284640774137833797651397588969`27.021096459951778 + 
       6.69808705094145695363165289523951693771`27.215443990501413*I}, 
     {-2.60346837199056338197683572243145084134`26.98701502570388 + 
       4.07339504146048584762784950975017625083`27.181351532427744*I, 
      -7.35925175299922679822770670262190756158`26.987015026084894 + 
       11.51430911242700310208195137332273674774`27.181351532748867*I}, 
     {-3.55704323728217410549620126469209517902`26.975498120348746 + 
       5.56536136213076322270410669829952931991`27.169833579889186*I, 
      -9.30289134011677053460910691233401760984`26.97549812232271 + 
       14.55533390140784870920732899185437409895`27.16983358166101*I}, 
     {-3.73070496285403837104037132272566321509`27.00984679077084 + 
       5.8370730600512738525136343571871508495`27.204212126542437*I, 
      -8.86091218835814066233945417711224622456`27.009846792750917 + 
       13.86381189001272040915620643604988708577`27.204212129019226*I}, 
     {-2.99897232374394032844596431191437924916`26.99291406273003 + 
       4.69220180450115178749714100850986912703`27.18742926500167*I, 
      -6.35030467277221866482038168291474316463`26.99291406334808 + 
       9.93570724504559801729178590918187800695`27.18742926613911*I}, 
     {-1.83474211942989784557436682998964689552`26.97929222987182 + 
       2.87064345856840606056827046619356898385`27.17388151168779*I, 
      -3.40035741764469157506437370468855645566`26.97929223042158 + 
       5.32021022158108776180187653711138591944`27.173881512533484*I}, 
     {-0.8492169102691268571486928778047624221`26.774747483029074 + 
       1.32868752646678743701442335671507924067`26.969168470831583*I, 
      -1.35230103972678822512054698421943278345`26.77474748544214 + 
       2.11581458374825410616684556383644016091`26.969168472900645*I}, 
     {-0.29664306001541148255583122012545453954`26.76557658632664 + 
       0.46412869184447394267404755280242125084`26.95994075457801*I, 
      -0.39841862980488388664950968114443247213`26.765576588182576 + 
       0.6233670777539898759777703692363755686`26.959940756621894*I}, 
     {-0.07833406119674623079491720348034036462`26.776276649065213 + 
       0.12256172569222397168164641922433014811`26.970603577112684*I, 
      -0.08709910272919251746467283542692738518`26.77627665119265 + 
       0.13627553804369252806932163321872419212`26.97060358104741*I}, 
     {-0.01572275232213169107012258373778026192`26.676554889849353 + 
       0.02459986917302742998442177378711081286`26.870963496856003*I, 
      -0.01420423731092187732371053777514248842`26.67655490126795 + 
       0.02222399567151220220198640450160269367`26.870963507612526*I}, 
     {
      -0.0024181797594340601408743828225988210287783815969125668348`26.623992\
91268526 + 
       0.0037834918785310730359141143382402652187448563689166489252`26.818382\
543878684*I, 
      -0.0017419619013555736328905887863488483193710788600835586731`26.623992\
92380359 + 
       0.002725479229067658872647445515604904792808778526915858233`26.8183825\
55354493*I}, 
     {
      -0.0002876811234119194347094436247889101501899862974176229879`26.645657\
403626572 + 
       0.0004501068168275570653630604840358037852324618412874320124`26.840043\
467974954*I, 
      -0.0001621539465201993312366450863348858925321503085556451439`26.645657\
437768723 + 
       0.0002537065895690561866661095575427627832999912762213738518`26.840043\
530374487*I}, 
     {
      -0.0000267235067141948618263578473924187776542145572118215731`26.499104\
76910069 + 
       0.000041811685100982633336650962447299725059576428789656214`26.6935091\
81532505*I, 
      -0.0000115653132228687789791809887546064758023726176997456187`26.499104\
795938933 + 
       0.000018095126501940785607867119314860813389274078592053808`26.6935092\
0466518*I}, 
     {
      -1.9551281502061191331023980082653196846725102693677339`26.537717099542\
064*^-6 + 
       3.0589998319742538670066570630263205122547305034518537`26.732131288414\
266*^-6*I, 
      -6.37455662836457443828336264732126358376578376071907`26.53771712407371\
2*^-7 + 
       9.973651933261683623338897985870534988448558567543057`26.7321313270948\
34*^-7*I}, 
     {
      -1.134910382663562673097588155341066129271839884329232`26.4730134401840\
05*^-7 + 
       1.775684458078961133425844444890899077091998867056136`26.6674183736362\
5*^-7*I, 
      -2.73524157961347454919449569608780216636964177887497`26.47301349991443\
7*^-8 + 
       4.27956782861753106391365232377637696360072374078838`26.6674184506488*\
^-8*I}, 
     {
      -5.2588311365611579708798645090500125877169997267864`26.409716398548007\
*^-9 + 
       8.2279842175182285369480564157860387705059560032706`26.604128992593306\
*^-9*I, 
      -9.192218966204233186694824784576528175612764406252`26.409716497741922*\
^-10 + 
       1.4382175546971106394183050754478341782052044961672`26.60412908539337*^\
-9*I}, 
     {-1.954690205695907814454542172519833770376552020774`26.421957795559532*\
^-10 + 
       3.058314622576082582999753892643735521516156047998`26.616345210983475*^\
-10*I, 
      -2.43128388239653450594184831847716978039058384948`26.421957904476514*^\
-11 + 
       3.80399463173226500629062829305478040028904180833`26.61634540817547*^-11\
*I}, 
     {
      -5.8507900835364217785955570304934939326968724774`26.353197633010133*^-\
12 + 9.1541651019487885701549436648733147193564398907`26.547594607798423*^-12*
        I, 
      -5.080689242722277373575519303385668877217301591`26.35319793732711*^-13 \
+ 7.949262833826187016627311513891354074353307036`26.54759486435215*^-13*I}, 
     {
      -1.414620184551749957969399486927622238228486544`26.387194994990985*^-13 \
+ 2.213319319449716714438436309832813472752075377`26.581508403686414*^-13*I, 
      -8.4143022122883794019670657854425923788720178`26.38719530409826*^-15 + 
       1.31650444759118105008801097252651124950768586`26.58150897307144*^-14*
        I}, 
     {
      -2.7696513856070518483011045401814972867190856`26.342895922503633*^-15 \
+ 4.3334055224492743452038906073870884773114743`26.53727317518992*^-15*I, 
      -1.107109608296108818792056256781265808528277`26.342896787669034*^-16 + 
       1.732187276520898106816030350041418467708811`26.537273927755063*^-16*
        I}, 
     {-4.39980341680322524890007506335898886365303`26.340343717457607*^-17 + 
       6.88394666677061601831675616194857580428788`26.534647260538495*^-17*I, 
      -1.1595823055726552574261682034846211383168`26.340344532428972*^-18 + 
       1.8142862285181210404969056355999763207035`26.534648682884878*^-18*I}, 
     {-5.680240679497768833068951451026432519953`26.322361275060153*^-19 + 
       8.887322952372789052328916947127549687858`26.51674587876466*^-19*I, 
      -9.6839517683725155383278201944671669803`26.322363514054928*^-21 + 
       1.51515422808347784644922428381055298064`26.516747941133932*^-20*I}, 
     {-5.9676502725298786567285363543304810162`26.30780582031434*^-21 + 
       9.3370049318892338315546432399015787337`26.502196648314634*^-21*I, 
      -6.456861197091103858776947720953322382359043455887884193`26.3078079468\
43532*^-23 + 
       1.0102425927886345000508662061381768820224175823295782565`26.502200191\
73003*^-22*I}, 
     {
      -5.107678918087982012672932055041641632617345536252419291`26.2544648591\
46747*^-23 + 
       7.99149096726082971436204195256917516895081551469160947`26.44886850168\
817*^-23*I, 
      -3.4410329697705152283817001277796156737676994258626841`26.254469995301\
555*^-25 + 
       5.3838513220916793113725749858594510331299955499471824`26.448873360527\
184*^-25*I}, 
     {
      -3.5647643872580812841387496478182649596056321514108869`26.195321975452\
902*^-25 + 
       5.5774418983741077032708245244405021043777369623787067`26.389668524863\
524*^-25*I, 
      -1.46709705330855761952870185246834312800210571330208`26.19532640656287\
*^-27 + 
       2.29542479815845818441815535410020634990975979898601`26.38967588955186\
4*^-27*I}, 
     {
      -2.03033145141335059445334099925781318776837528580824`26.14968974234291\
*^-27 + 
       3.17666316045355461258649699588724046524413234119912`26.34410903258501\
7*^-27*I, 
      -5.00811438779638952402823570200471951339855197163`26.149700654497114*^\
-30 + 
       7.83571198090616651618994897615779693113303610893`26.34411913878725*^-30\
*I}, 
     {
      -9.4433051439145991653488987389905715386423569119`26.21521169079142*^-30 \
+ 1.477502579330718069346790911389051409791644525346`26.409051493405986*^-29*
        I, 
      -1.369708631152756415825940582780335256037057456`26.215223736718386*^-32 \
+ 2.143050557636461537640920223369296310715236097`26.409072313854395*^-32*I}, 
     {
      -3.58883547579803607152712168572407363544648309`26.137334895654238*^-32 \
+ 5.615103601414594478973949914050222466468620758`26.3317123392255*^-32*I, 
      -3.003124691298863614411833626870731451934292`26.137366314734756*^-35 + 
       4.69869861221754958922729307556834660062431`26.33173997686803*^-35*I}, 
     {
      -1.1149965052612290148248676556474110614116743`26.170417451583777*^-34 \
+ 1.7445271410400384251878578521845109632685325`26.364462548462352*^-34*I, 
      -5.281156009695988044879302530758587689989`26.17044464018004*^-38 + 
       8.262913786283883145381995800389467363033`26.36451208006227*^-38*I}, 
     {-2.8331791080265095587829262357515958902668`26.151503839214648*^-37 + 
       4.432801202566887518174090023183281515055`26.34577091782404*^-37*I, 
      -7.452234520295768224872901494574537966`26.151579114190977*^-41 + 
       1.1659790251096422252642744511386399098`26.345834474915907*^-40*I}, 
     {-5.8900897769330680143954246361588012792`26.074026734533945*^-40 + 
       9.2156535294384682559455847030877256903`26.26839290504542*^-40*I, 
      -8.4413906724904009366496368114835296068689610031424069`26.074079351250\
308*^-44 + 
       1.32074271684210914161576388929900292371246644235815179`26.26849034577\
3305*^-43*I}, 
     {
      -1.002222707379451191702231452172903097685894067881253212`26.0332305300\
4934*^-42 + 
       1.568080891859345139341225738020705350975921392912119011`26.2277216589\
37813*^-42*I, 
      -7.6782070459260284166404574842596239405392829120759`26.033363354187202\
*^-47 + 
       1.20133475961026249246163741370531660730896592691003`26.22783672974983\
2*^-46*I}, 
     {
      -1.396147590171793809756407045983752849097443110749838`26.1219564813072\
15*^-45 + 
       2.184417038492605493578713720430662154426122462107096`26.3159002494690\
5*^-45*I, 
      -5.6099055807065291524217587312733868077936002028`26.12209383355175*^-50 \
+ 8.7772764291504560122177626921660144417922094071`26.316133535150755*^-50*
        I}, 
     {
      -1.592719130933919069600918466768169605830420752304`26.00293818734194*^\
-48 + 
       2.491973507411979444612282950968695111484277044632`26.19696076025462*^\
-48*I, 
      -3.2932023621282800810572797047238562247775525`26.003177972577983*^-53 \
+ 5.1525550748914256690104109480525007251713028`26.197207435861728*^-53*I}, 
     {
      -1.488303567194242895920293076761822747402992816`26.032622393381576*^-51 \
+ 2.32860457842310833249936801119340612818583852`26.22693360046018*^-51*I, 
      -1.5536503077602252599384416745612704707635`26.032969073846743*^-56 + 
       2.4308463002203885954373417637282193802707`26.227329978718636*^-56*I}, 
     {-1.139413477431376654870909801600236156343189`26.09502143625302*^-54 + 
       1.782730014727846214409603071251773909529048`26.28831321853485*^-54*I, 
      -5.89188532015576132535027948486559584`26.095456899410944*^-60 + 
       9.218462842176327559642724402210684236`26.289017724090648*^-60*I}, 
     {-7.14813068629972559635568805498211567618`25.991540801343117*^-58 + 
       1.118398840813357149109797282314848085596`26.186037654039815*^-57*I, 
      -1.7964135068568777037120875544984989447624413680892558`25.992451567499\
348*^-63 + 
       2.8106743872784683062858540920670046506824090606808769`26.186831561125\
94*^-63*I}, {-3.67536650549479703719934502859368886`25.927253844391508*^-61 + 
       5.75049033055306305981519806737034872`26.12093167651889*^-61*I, 
      -4.404393378318929330307851907769403762482492023189`25.92789580889105*^\
-67 + 
       6.891128135414411484377241696853209978383193794832`26.12212244622469*^\
-67*I}}|>, "IT" -> 
  <|0 -> {{0.11866264332019337810381996264660675136`22.578811239602008 - 
       0.18565995581405970395623168049663086045`22.773216154127436*I, 
      0.47911922830563498417618324031110424735`22.303503872976815 - 
       0.749631495371829310482113388814358999`22.497908692149004*I}, 
     {0.4102988002284153117063461152682474228`24.15354936334142 - 
       0.64195483085118549492288113056124979863`24.347964062729126*I, 
      1.28653075331538676404454166694559713051`23.94653190071905 - 
       2.0129101807503406203424477044117935955`24.140944145300978*I}, 
     {1.63740693105000368408123008080542965652`24.605807672003564 - 
       2.56189218411457324577885847575189906796`24.80035156872157*I, 
      4.7782253984636241660389483226081464733`24.55407649406216 - 
       7.47602692411460927409342910608786788746`24.748620278047238*I}, 
     {5.53798861812576869201488203075991628028`24.85857938440053 - 
       8.66475491672302151848592857696779523262`25.053000784550015*I, 
      16.54747425602797628924562160063953881912`24.806224472388866 - 
       25.89023178017839861918571903312079202257`25.00064439666507*I}, 
     {14.36179679684873082413585955159677028033`24.964671091528864 - 
       22.47051375316602271515908490868860275162`25.159002773277805*I, 
      45.63866028647638260669594465305134124885`24.91701950488749 - 
       71.40639560283712571349125721276748900644`25.11135903819191*I}, 
     {27.08607736647235714183819076898191783181`25.07413330801437 - 
       42.37896431706815087034751312222049669785`25.268514780256186*I, 
      93.57290029099410777222571279201093613659`25.027118863167267 - 
       146.40446266262282117401323847030124013122`25.22150162127934*I}, 
     {35.88024140568643246713999024575096639972`25.15861825785468 - 
       56.13834183688638519700046132804452540051`25.3529906628997*I, 
      137.23084745625282655963653890095963987393`25.115466535191505 - 
       214.71182810503017726039386491298983394795`25.309842172586237*I}, 
     {32.40600047960183584623671719941538727506`25.190629031115684 - 
       50.70253323886152851787048275744448524869`25.385063453397535*I, 
      139.63770794191565767781201234415697586808`25.152045747514595 - 
       218.47760981118170454926245319675799406586`25.346476664638924*I}, 
     {19.50005982061908448866427109945163364589`25.104916270261633 - 
       30.50985671116904405530230486440043722844`25.29936219019045*I, 
      96.32444855251460609726158100328872579741`25.069315657822344 - 
       150.70954397853191432924322983213446886534`25.26375759681951*I}, 
     {7.80203758741800583524662906054578594935`25.12184781437055 - 
       12.20709326212319124319984228128055771606`25.31630097516049*I, 
      44.95542322629550501070886704445099433548`25.086071813492193 - 
       70.33740068704527134312416088570136770535`25.280521726076522*I}, 
     {2.13288392886800020157801742396449867191`25.136298145417555 - 
       3.33711709861062377718069777807747758439`25.3306261830402*I, 
      14.58782741756438132768795485541342577021`25.097495002789888 - 
       22.82416199393086687997744857733242316661`25.291824909224744*I}, 
     {0.41699527069458338243804696736890948948`25.174160541809467 - 
       0.65243215021701295391469747977295058748`25.368362944699797*I, 
      3.44522590793870761100538305435965184516`25.130963425268426 - 
       5.390411606720914123379170093446180449`25.32517458824163*I}, 
     {0.06101974182160552203165996826819595949`24.99240625069602 - 
       0.09547168555663482665851681423722610294`25.186731895106796*I, 
      0.61983392326431001032660328792115007751`24.95560043758649 - 
       0.96979416255531609503273448487933836375`25.149930953678826*I}, 
     {0.00691843713329966098876052571973726351`24.9026213917761 - 
       0.01082460913166073201555711063347063216`25.096272892976113*I, 
      0.08794679029264932552246753773045285746`24.879013344010023 - 
       0.13760183274918679672079234178259127182`25.072670581767195*I}, 
     {0.00062151436930522960320766116423657937`24.974930923735144 - 
       0.00097242339387003765039920918449295304`25.16939499226859*I, 
      0.01006412537519723700855929836878187385`24.942334540840054 - 
       0.01574636313658036613905848182072704699`25.13678541770738*I}, 
     {
      0.0000448211526651442126957662725045130204972840284990734336`24.8034672\
9275914 - 
       0.0000701273205324746038671732304004010323949510653719774635`24.997768\
90252743*I, 0.00094107787367935305817888009389663416`24.780034170523503 - 
       0.00147241348714473754779774336458268733`24.97434235143949*I}, 
     {
      2.6135457370878667413511672861077906683641786547179052`24.72264027867561\
*^-6 - 
       4.0891621195091323523800844751962278783016363139562877`24.917091180959\
552*^-6*I, 0.00007242340202718672640677652223770721`24.700841984234813 - 
       0.0001133138892245054078453624008117793582921621173367209984`24.895273\
334287513*I}, 
     {
      1.236924089560269711078258510541809408302495543475072`24.85745161058093\
*^-7 - 
       1.935295434077238425087536315855547269587023793166254`25.0518114991712\
26*^-7*I, 
      4.6042725245602890633745021508022732286490519243424719`24.8345545418369\
48*^-6 - 
       7.2038596945723341400729313439434045081508872326206825`25.028899206509\
397*^-6*I}, 
     {
      4.7607141870249571351275616208861115055825804289451`24.64324381717798*^\
-9 - 
       7.4486288260191666891675880791486718826808065329497`24.83769025564583*^-9\
*I, 
      2.422660805614313548095433841568336522904885311644851`24.622699122216183*^\
-7 - 
       3.790502937888506522339437222114718865275976501840672`24.817151202408148\
*^-7*I}, 
     {
      1.491613007633778249760688193347240407326808080352`24.636998641574543*^\
-10 - 
       2.333782539646477237217717889093515237418627079434`24.831389528845285*^\
-10*I, 
      1.05604793240427922992019873876424344692995613673847`24.616814501808225\
*^-8 - 
       1.65229601314926106036431619190347757013522492231519`24.811123109690683\
*^-8*I}, 
     {
      3.8065837013044425688736196862779696773588222641`24.64069490265706*^-12 \
- 5.9557931798274592683585985521181507905946727372`24.835166593188784*^-12*I, 
      3.815474118494926478208947503991314372681751329859`24.617268513754272*^\
-10 - 
       5.969703155339296852500728357996716999426615540623`24.811784621978656*^\
-10*I}, 
     {7.9152122184947030583666715321536394892528516`24.43732104009379*^-14 - 
       1.238416665621811182989136711988571040759181726`24.631675219282005*^-13\
*I, 1.14292746838165034320845174021440710484464040006`24.4180518566234*^-11 - 
       1.78822801634238792754922795442285882823080448622`24.61227572545454*^-\
11*I}, 
     {1.3414003754698579409332853669778045328830482`24.454057604905532*^-15 - \
2.0987593691697076195226312911838803796143591`24.64841695660135*^-15*I, 
      2.839213012386897586483924861193409965146836373`24.43052931745516*^-13 \
- 4.442241868859122561745748519984203543614936401`24.62492677500701*^-13*I}, 
     {1.85326291514135116578009401029517870738928`24.183445176132512*^-17 - 
       2.89962115548482373211911915945386826964757`24.377821584711903*^-17*I, 
      5.8504298280294183002084471480890332152480729`24.166130277059207*^-15 - 
       9.1536014450165956372225494150089737465837074`24.360366564336726*^-15*
        I}, 
     {2.087929559174605912788762302690851925781`24.223629993452928*^-19 - 
       3.266781346284613076188417329120143844885`24.41801955912098*^-19*I, 
      1.000221677613568200911472398590819163927234`24.205010524086358*^-16 - 
       1.564950074210936072865796098274066492042275`24.399366376304506*^-16*
        I}, {1.9187490386571049129989020938954541725`24.07132273883284*^-21 - 
       3.0020809562964809311874542454688115232`24.265707950924142*^-21*I, 
      1.419189271709987067328186780750564093506`24.054585125323367*^-18 - 
       2.2204681280062972834541420335370372383592`24.2488044119464*^-18*I}, 
     {1.4387071897182612547520706884400791`24.047815505932025*^-23 - 
       2.2510059256956855516681935112066844`24.242197272078876*^-23*I, 
      1.67164493585368776535134250255296231706`24.032109796076526*^-20 - 
       2.61546107724860403627190855008149463297`24.22634418962083*^-20*I}, 
     {
      8.804606151555362207404500158642499912394455220901448`23.927595534877454\
*^-26 - 
       1.377571528258581121511996848706826453604135654818314`24.1219577134304\
6*^-25*I, 1.635069162936447085404096097606183341`23.912075742883435*^-22 - 
       2.558234504557528981153075139899635021`24.106198957711143*^-22*I}, 
     {
      4.3990900047729271993814728286568780904254230509677`23.92342447813255*^\
-28 - 
       6.8828304599991788608746582306163603080901434239303`24.1177798508134*^\
-28*I, 1.3284561951995021437164478283713594`23.909569264373793*^-24 - 
       2.0785068628223533377545850843476647`24.103652255742535*^-24*I}, 
     {
      1.79498985386630840165964082578653471185330148438`23.845431900184778*^-\
30 - 
       2.80844693520162408971248698475964251268296662036`24.039716741981845*^-30\
*I, 
      8.96824792215252650203763437475915734257989175126066`23.830813120753838*^\
-27 - 
       1.403174972652158708481721603003893013536955602996751`24.024481489753697\
*^-26*I}, 
     {
      5.98322525039714693008360476449046779987583845`23.885098526220883*^-33 \
- 9.36137359267245114426704881260761994758145227`24.07945739776892*^-33*I, 
      5.032052896531160458053606748027051263497577723268`23.868067485267826*^\
-29 - 
       7.87316624915482161390007295067261011644387216179`24.062181482855618*^\
-29*I}, 
     {1.629696823150570599740284779309100216199735`23.851304192086165*^-35 - 
       2.549828924340013140968570249859789178535632`24.045249847778454*^-35*
        I, 
      2.3473850706205999818111354235624993980578165561`23.83596089771705*^-31 \
- 3.672726279272697358770240182487561183780654466`24.027468463252745*^-31*I}, 
     {3.628235147882723032017723191793350196615`23.93796346420391*^-38 - 
       5.676748455883715178102237996697723137007`24.132524997428956*^-38*I, 
      9.1063586405805177282912554488792658077198552`23.911579321654106*^-34 - 
       1.42478382035975262896386360892727171836440992`24.10696597084328*^-33*
        I}, {6.604117943406189546849212418873262626`23.808621309996045*^-41 - 
       1.0332824309797914305076824249533444346`24.0017121197605*^-40*I, 
      2.93860320953357521304747896718334263528877`23.788784029153565*^-36 - 
       4.59774809301147922222399797203491248053911`23.97500373826259*^-36*I}, 
     {9.83044090786420477299330136240708`23.759296463997273*^-44 - 
       1.5380739662626928243280519963356693`23.954344890264622*^-43*I, 
      7.89008890609353241555901187315066765754`23.723856840524437*^-39 - 
       1.23448586403202943666301927584917344922`23.922087400087687*^-38*I}, 
     {
      1.19693953080652484130085854589629539072738335711849`23.575128620490066\
*^-46 - 
       1.87273546403345710792191851018821833565484636632897`23.76745306934638\
8*^-46*I, 1.763075338996793186631078800415512582`23.553187235704755*^-41 - 
       2.758513381939432326354770380691542716`23.73504445677011*^-41*I}, 
     {
      1.1923644644973104959068576853255866395990108799`23.41531110038991*^-49 \
- 1.86557730047801404790321612138385246614657839582`23.61038868443317*^-49*I, 
      3.279483624206687159306845986966817`23.382283674490235*^-44 - 
       5.131090693136943451961755462459568`23.580681290824185*^-44*I}, 
     {9.7201831510682796897442043574916714857839672`23.398857530386323*^-53 - 
       1.52082300194744934079970173498873111941529922`23.590597942033007*^-52*
        I, 
      5.0789941840697075871522115808045734017279951128371`23.370336856908573*^\
-47 - 7.9466107395739847679399466979483750509866465627`23.54898476722167*^-47*
        I}, 
     {6.4856594112867171369229744926103277104866`23.22323893158417*^-56 - 
       1.0147483707031038464898052558588514789085`23.417445172810716*^-55*I, 
      6.5504972411064940865735459700630783671283417981`23.186257386976823*^-50 \
- 1.02489291854276455069169298324324037685119805356`23.37952140226378*^-49*
        I}, 
     {3.5426532073313926993906176349632681434`23.136696978439797*^-59 - 
       5.5428466746955889007331901298683929312`23.330388166190215*^-59*I, 
      7.036822965177480427366045156084092692675705`23.095345285964427*^-53 - 
       1.10098359874000988801316132260565848411892187`23.2855958651273*^-52*
        I}}, 
   1 -> 
    {
     {
      -0.0003626530873791488807551394922455778519791763483005872491`27.050036\
88273202 + 
       0.0005674081943123815933947780669506181226225756010716684471`27.244621\
820722468*I, 
      -0.0009385056286445641677927845570305778625973304803694924201`27.048911\
71936924 + 
       0.0014683889442377218240235757597712824455732315319801495596`27.243660\
02946347*I}, 
     {
      -0.0046777633177051501545712274858639790824413201570846100694`27.025180\
13775859 + 
       0.0073188436273943623225355355885985811823831992833396780722`27.219717\
148342014*I, 
      -0.0141204897512677034467547336764115838581598515893211496448`27.024438\
47998024 + 0.0220929639686116206974507195659236317`27.218793465082143*I}, 
     {-0.02047158577459770875247346125162272617`26.980323029589616 + 
       0.03202990936330129542667153741510142835`27.174735570165975*I, 
      -0.07125100483619119337014506955197408118`26.97976549385598 + 
       0.11147955278477655872025075096865255697`27.173740418857342*I}, 
     {-0.05789959594172490157947439429863604064`26.94323891367897 + 
       0.09058989521399983645834444044495065745`27.137622676665604*I, 
      -0.22552362725884522751041833023965361706`26.942687996765315 + 
       0.35285499716133781002645788786834804693`27.136601041293694*I}, 
     {-0.11655423922344952717062004679398190211`26.97614127641686 + 
       0.18236113994002437797001613671661392554`27.171023233828752*I, 
      -0.50337480705041738196969144935642323548`26.975480199040202 + 
       0.78758185238392866656172456723732108508`27.1697952066478*I}, 
     {-0.17127576446046207693773001609766208895`26.96497561763984 + 
       0.26797861544297229594871585288446590612`27.160374459539515*I, 
      -0.8231339328757586074276261630291331141`26.96423370802877 + 
       1.28787801561437087444443933513202691913`27.159013604061816*I}, 
     {-0.18461044885303037203732730277258484997`26.946457319517606 + 
       0.28884210580394723033023187531787417217`27.142147222392012*I, 
      -0.99711463246255298065996030772718902811`26.945608081795264 + 
       1.56008878131106409624674247573396220776`27.14074578722997*I}, 
     {-0.14573457666477484871309788518959215701`26.90654866326597 + 
       0.22801679034869742813492162896698587492`27.10152238346513*I, 
      -0.89624921532052911438632502118990002539`26.905122559000358 + 
       1.40227442317963650980556110431449420439`27.10002428682954*I}, 
     {-0.08413546394746291187141317121686112333`26.720181782964872 + 
       0.13163861921339105230599583366956590895`26.914646341347265*I, 
      -0.59786794066859306640738019983359797665`26.718710962260662 + 
       0.93542611508877827286164758392282922095`26.913403693491837*I}, 
     {-0.03558406139410914455479942663682997983`26.70397372647316 + 
       0.0556749376321269463208511753654363307`26.898379009341276*I, 
      -0.29677788049804184945854251823829837746`26.702445861751723 + 
       0.46433963240797076577555734214514199057`26.896811000430148*I}, 
     {-0.01109222098039162542656508017178955837`26.73984276106644 + 
       0.01735492484810373867961974153340214095`26.933966065618453*I, 
      -0.1103516770159207895936892674536028615`26.738380629900696 + 
       0.17265659103429665256034905199285889449`26.93130812472704*I}, 
     {
      -0.0025736564747069001899649294046416369986622483768908185601`26.676492\
56277869 + 
       0.0040267512504783217158931072239630234920372609943577136036`26.870647\
422487643*I, -0.03105162525888555825825921714626885789`26.674533227516907 + 
       0.04858347338482361707516879303074571213`26.867941101194578*I}, 
     {
      -0.0004499087165637921407392462257693546667500386071585800595`26.546547\
289144073 + 
       0.0007039286341549014095647876479805981246205156896333514057`26.741131\
479994888*I, 
      -0.006694551794953567744905280155005390791878168648853700434`26.5432209\
67231626 + 0.01047431740663492883314437695571973121`26.738325761708946*I}, 
     {
      -0.0000600131613278727524184509300617443097373034453858070949`26.606327\
35283205 + 
       0.0000938967864581422018329935949811223472250005374226973429`26.800150\
745781888*I, 
      -0.001120121291471086484680207834851410735257741830364862373`26.6034021\
27567477 + 
       0.0017525453981313729535170884470356179739084114436006730749`26.795594\
796909832*I}, 
     {-6.181259205326443233473165765209640416650706963510677`26.4974899962008\
4*^-6 + 
       9.6712181595306050560924476947088388077630278959812142`26.691215819223\
28*^-6*I, 
      -0.0001472047878814800426689180757954570195885968173642740927`26.494052\
827985502 + 
       0.0002303170875769858737696975993739130269696249106635207191`26.685590\
095889793*I}, 
     {-4.967246997594192005859507771770896511984027310033454`26.4471519815822\
4*^-7 + 
       7.771770729920358265399308260288571460223865518923183`26.6421266628948\
96*^-7*I, 
      -0.0000153541205289249114040074093228421044917585396615973738`26.438211\
035218195 + 
       0.0000240231066762258647719894607636919716236491557756579211`26.634568\
953383575*I}, 
     {
      -3.14132604290623851646894942524073609683656522218396`26.46803572623715\
*^-8 + 
       4.91492889425865538921825055354955893189390908420083`26.660497835996722\
*^-8*I, 
      -1.2821753540448898824866692275090227433111213983484891`26.460007724256\
62*^-6 + 
       2.0060957089546037712919386577108540178949245959228294`26.646832892393\
167*^-6*I}, 
     {
      -1.5743979724480868015173368221841134207176760388237`26.43110443688697*^\
-9 + 
       2.4633081635449668870789386063124191000961712933752`26.62510974566957*^-9\
*I, 
      -8.63280217688770816230694069782880019917550366173407`26.41525099581567*^\
-8 + 
       1.350691022774258539082278265073900467689194380108053`26.60699664411452*^\
-7*I}, 
     {-6.2887732139019247001017910536513395541829913787`26.39973418999965*^-1\
1 + 9.83943492533831111455775756486813820269117324436`26.5944934148152*^-11*
        I, 
      -4.712981009681952889571051146756314439446345572154`26.372214905311555*^\
-9 + 
       7.3739453422503440530331898057694950604541346082688`26.567874632048905*^\
-9*I}, 
     {
      -2.0110740600623096343352297056908554135871308832`26.382775784399495*^-\
12 + 3.1465329836153323504102421705649511659355234298`26.5700987655494*^-12*
        I, 
      -2.095794287180311170778114063555639241092734091345`26.356687056599938*^\
-10 + 
       3.279086525178050633016606702611230588812405431468`26.524792827510733*^\
-10*I}, 
     {
      -5.16750234224528451030980456313884361049170485`26.31095819017897*^-14 \
+ 8.0850908903277755434673577878250679174639969`26.508990329535454*^-14*I, 
      -7.6189794997560088766023678363878547704737089648`26.24816350058955*^-12 \
+ 1.19206799856632598279590332038131369727960876666`26.45507495477523*^-11*
        I}, 
     {-1.070058375599836685685870072816072271678954`26.315060500076985*^-15 + 
       1.6742167979206147384655116725967686867360925`26.493354784819925*^-15*
        I, 
      -2.271059426008544498276143936644879655200231792`26.260015692240525*^-13 \
+ 3.553306928669242734287979446944121127126114823`26.4009165241383*^-13*I}, 
     {-1.79003809123918293739682426603290138856171`26.19357434087335*^-17 + 
       2.80069939136772031435628911076536909358455`26.3922329663207*^-17*I, 
      -5.5641779612406059595733204352850697214165425`26.084991255527594*^-15 \
+ 8.7057308477275223011687782124687719109156917`26.292551263337113*^-15*I}, 
     {-2.42392696261296952973865174392050609804`26.24196499043015*^-19 + 
       3.792483971226762715319745818080975078947`26.40970691511663*^-19*I, 
      -1.122771359185066810351185877260780938372864`26.130754859440295*^-16 + 
       1.756691702654138675339062415637998881767381`26.248203438985016*^-16*
        I}, 
     {-2.6614134949830002891966724366582327599`26.110464654773242*^-21 + 
       4.1640561684453870576651490807725902884`26.30431129803525*^-21*I, 
      -1.8691081646896606669918424662944644200029`25.92472286234199*^-18 + 
       2.9244126842143828770375412447587828150759`26.11717431863886*^-18*I}, 
     {
      -2.372800860836530153023241984676712168711432241032569459`26.1759982866\
62004*^-23 + 
       3.712491906907531896325960346259979329342133537667289732`26.3317075430\
68585*^-23*I, 
      -2.57070521712448041704283311802598327073`25.939733075825533*^-20 + 
       4.02213370331253462248284425567712461983`26.049087516847376*^-20*I}, 
     {
      -1.7198722003118370221859779162180438632084614532627591`26.011910465733\
802*^-25 + 
       2.6909176113169104208247871888448237817968606658865862`26.192939212728\
007*^-25*I, -2.924662361938512650883424742766453723`25.71043874407087*^-22 + 
       4.575936197741384187548442846211506787`25.878194715843513*^-22*I}, 
     {
      -1.01454877368720413753354883164545021889618885810654`25.970143938789555\
*^-27 + 
       1.58736629510022460929081474060705544664740236976908`26.11511051436118\
*^-27*I, 
      -2.75525311077142699643509390403781908376573478434539609`25.62287654853\
2954*^-24 + 
       4.31087793503857076406708583836116121046372653009617076`25.73133599387\
5998*^-24*I}, 
     {
      -4.8751343977449707056016740610132203654295023577`25.84949691493064*^-30 \
+ 7.62765105805548648308382944451188398245293611466`26.020831856932833*^-30*
        I, 
      -2.151320899753580669224497391648583822938172978022147`25.4094317434612\
94*^-26 + 
       3.365963642933131726646258227942716285421007062019983`25.5703160249950\
23*^-26*I}, 
     {
      -1.909772252950501924338221034825836553982561874`25.746278947964004*^-32 \
+ 2.988035848324717887018943383925181294495044442`25.855270891821196*^-32*I, 
      -1.3933225692082281371583309876391929366264236781916`25.308155103666934\
*^-28 + 
       2.179997001549267491386886386624587555569047336446`25.380931162445197*\
^-28*I}, 
     {-6.103231380294965766258291499266022287822787`25.52028005010192*^-35 + 
       9.549135571933754949341499495141450667682015`25.709787043803768*^-35*
        I, 
      -7.4903688274344368135681223203947944082875659434`25.009483180154444*^-\
31 + 
       1.17194553114748653189233100778370121318388839983`25.197648988740546*^-30\
*I}, {-1.5921625309745099950029715947187544103672`25.530824717499268*^-37 + 
       2.4911026493139413517120333693825482255132`25.557998916867124*^-37*I, 
      -3.34446056522190391858271737673297006908870297`25.00379315871837*^-33 \
+ 5.23275382535909552575374987701356767184527583`25.00033153302304*^-33*I}, 
     {-3.3923428783005622631728901533592773221`25.16449763518747*^-40 + 
       5.3076706473826097921080608265902604796`25.392226530488937*^-40*I, 
      -1.240954800738203036128787315404504374224371`24.590134359250115*^-35 + 
       1.941601897832428772584613547652445905965688`24.821658560760923*^-35*
        I}, 
     {
      -5.90617268658600495744069357164501732975283766606608421`25.20376183977\
486*^-43 + 9.2408169019369945350674406535320496`25.17141548454109*^-43*I, 
      -3.828267563494659327524826839217824330939`24.626077734319896*^-38 + 
       5.989719820794382850547906492712724659787`24.574685626354576*^-38*I}, 
     {
      -8.40607594093787925105745912860101024327174123255753`24.78476994850971\
*^-46 + 
       1.31521736251308518964699739513850719128294553893463`25.04647909951346\
2*^-45*I, -9.823174797763965057348413346252990296`24.174776054845367*^-41 + 
       1.5369371083243711097564281703007910293`24.439305202015785*^-40*I}, 
     {
      -9.7842697295301716449393839838544539973735430119`24.84903086700998*^-49 \
+ 1.530850008756111389627090947008127712459783703631`24.78954699381666*^-48*
        I, -2.0973552443421639508672631615033976`24.243312556525975*^-43 + 
       3.2815288038058343218439609477603314`24.17291365509776*^-43*I}, 
     {
      -9.31668968293772018606127516077674562552204695`24.421257503216136*^-52 \
+ 1.457692283324659198748710660929484590877923089`24.67607814984384*^-51*I, 
      -3.72745925318875795480293719491172655637169866970548`23.79804450161213\
*^-46 + 
       5.83199481220359016948423431420806831050088286685234`24.05443074082321\
8*^-46*I}, 
     {-7.25986023424825062645749140408778212980462`24.491269205082578*^-55 + 
       1.135880082048877451195276906672577837872658`24.465416464153787*^-54*
        I, 
      -5.51581862744659947825970691744188020598247741029`23.863840808378413*^\
-49 + 
       8.63006767754880176253763638902369095815303902199`23.834084568273045*^\
-49*I}, {-4.63074195327435793839334022984931068884`24.147186132871703*^-58 + 
       7.24527384841193121818746129154518945074`24.312435501830027*^-58*I, 
      -6.79806875319923102473361151008367547341294824`23.510980455644805*^-52 \
+ 1.063628037455935166947155167293052363997215665`23.675932193505666*^-51*I}, 
     {-2.41846269723766009840537204022807275`23.963961129775832*^-61 + 
       3.78393456393437009784666241536783187`24.129348744977634*^-61*I, 
      -6.97992070135055696398469274501795269661591`23.323241610475115*^-55 + 
       1.09208065212369750731374135165241726097676`23.488397311721634*^-54*
        I}}, 
   -1 -> 
    {
     {
      0.0001787734220309766121261508381382674309855960506879725029`27.1321716\
29256646 - 
       0.0002797094747454617522311662094745034299157613480256749047`27.326835\
534715244*I, 
      0.0017037916423495510366716277627911973440001496686412195337`27.1321690\
34707516 - 
       0.0026657579182811883451527644094066779882642899469280241114`27.326833\
316902736*I}, 
     {
      0.00004752080938805338279703366347935782172846168257782363`27.120848682\
11054 - 
       0.0000743512121791150295213282556792027481167505176399331026`27.315286\
98149829*I, 
      0.0096513379942078388966600464071848093366778381002349418323`27.1209219\
8623068 - 
       0.0151005146642157479725384599028392258623446640235953258497`27.315378\
276844775*I}, 
     {
      -0.0085656378049014008056635323132010023463270563150984904705`27.077314\
865533 + 
       0.0134018246339419384429880658178148361846848570376729919489`27.271657\
70696492*I, 
      -0.0074389998459089885231842029638817189155822018661430853632`27.077297\
100351657 + 
       0.0116390832367142064592962817257450650100371478143223988224`27.271625\
987434522*I}, {-0.03930631345077742468349566152421155969`27.01887199408742 + 
       0.061498785247800467964464102323945563`27.213190679331234*I, 
      -0.11499474743796715433183857951393004287`27.018865404857575 + 
       0.17992115404485281088251449417771127146`27.21317845539096*I}, 
     {-0.09682429435029712164961652823457085214`26.97370040545636 + 
       0.15149160433159293162436015856690612991`27.167981281233775*I, 
      -0.365260966811430049263176104352308626`26.97369907292812 + 
       0.57148849091305003542709350965296947575`27.16797880774181*I}, 
     {-0.1580917430292643151515669845240210341`26.94903038585463 + 
       0.24735085283900838762499654707162422618`27.14322669296065*I, 
      -0.69990667377902731864787846913113717983`26.949029840805075 + 
       1.09507624718205162961365769064529414881`27.14322569527368*I}, 
     {-0.18134510464784197452715068326854499853`26.934478347852313 + 
       0.28373313769157241978523860492614202846`27.128577589495237*I, 
      -0.92543138349049209518900158638521455564`26.934442649339765 + 
       1.44793293795226155960354614367634993905`27.128518858446505*I}, 
     {-0.14899824823172152336063830046140750226`26.87511135411215 + 
       0.2331231414458654121957673820680271896`27.069369595689746*I, 
      -0.87819246760869398618293895268008521524`26.87511070099489 + 
       1.37402277726543802343356047573539285287`27.06936891067638*I}, 
     {-0.08840156948570663991278205138878996156`26.747122027927322 + 
       0.13831338174662765966906548106748702109`26.94155051820933*I, 
      -0.60746813166086257013935876656474233832`26.747120896529143 + 
       0.95044660498821384032762282473526535191`26.941549562652398*I}, 
     {-0.0381264269513754506717735801708450581`26.7382083991466 + 
       0.05965273101189842645949604113510718086`26.932595927523195*I, 
      -0.30937573000540854865639018487748065151`26.73820679772492 + 
       0.48405026852264638459415499118660525629`26.932594284017117*I}, 
     {-0.01205851444200748053169287156730174011`26.779912609077783 + 
       0.01886679072574919962348754792126616404`26.973995119868118*I, 
      -0.11723082354738133287959334301734768901`26.77991201075545 + 
       0.18341972596314803509695189869845495571`26.973994030858783*I}, 
     {
      -0.002829110863772211692634110868695776010356929384853536768`26.7150069\
53023863 + 
       0.004426436014438930069855116213818018685785767277103188582`26.9093955\
7766848*I, -0.03346572011679637086557588227949140117`26.715006115915234 + 
       0.05236057401320981944370988160782539063`26.90939441982343*I}, 
     {
      -0.0004988926745887736038420567144527155680105675197157547024`26.603236\
76651655 + 
       0.0007805690934271261662442919426860780363879984044941669006`26.797807\
92375361*I, 
      -0.0072967514431349355002402476954206360518427961979352121344`26.603234\
939733337 + 0.01141652092531862871460337375039274348`26.79780638383758*I}, 
     {
      -0.0000670128894354089523156153291238821583606297542027927816`26.676657\
48950993 + 
       0.0001048485837112078500018132864757657838073079006888432543`26.870976\
253245946*I, 
      -0.0012319292855137517798338231093582459817529769134333838421`26.676656\
028080373 + 
       0.0019274805474993742448318942046168560299222378060311774019`26.870973\
970285608*I}, 
     {
      -6.9415608819593673560246708733393128608386838502574682`26.577230971690\
483*^-6 + 
       0.0000108607886236583222881531319691890639572686012280597928`26.771770\
644020716*I, 
      -0.0001630910910177263603335075819206410011186361605984425558`26.577229\
23950685 + 
       0.0002551728488831418410909468877610095028371256189838332843`26.771767\
796476215*I}, 
     {
      -5.604515526305375524470471197107023165973169606929253`26.5343884315554\
88*^-7 + 
       8.768843132588426166923394345380901621548923780441904`26.7288262210538\
33*^-7*I, 
      -0.0000171147777914428743974579793474022477108216135005588627`26.534384\
04805306 + 
       0.0000267778367278794589406034543296447031969383668813878496`26.728822\
526171097*I}, 
     {-3.55833925191118406610626100613880341237997824238873`26.53584344407484\
6*^-8 + 
       5.56738911081412174662834980749749036668478771204144`26.73013896528377\
*^-8*I, 
      -1.4365038356855214514045739137818049924245422731621921`26.535839868400\
32*^-6 + 
       2.2475585508444121608003285666234420704179325006549261`26.730132813348\
416*^-6*I}, 
     {
      -1.7893730847048989485726976157798154648781708559298`26.48299438008743*^\
-9 + 
       2.7996589199917534542563063886158913248227341002923`26.677278924818943*^\
-9*I, 
      -9.71381458031656868840013131227883439398600635963777`26.482987847802367\
*^-8 + 
       1.519826573305938416620766066273756851874944332997228`26.6772714371182\
54*^-7*I}, 
     {
      -7.16797713919049676414950489318240727278574772964`26.424390628999518*^\
-11 + 
       1.121504023256347066271156701507783101975068621431`26.618712698776264*^\
-10*I, 
      -5.3228621552740407756788858647943600352510618781047`26.424380369442265\
*^-9 + 
       8.3281673566455533331277916891498015854503328915138`26.618702795288048\
*^-9*I}, 
     {
      -2.2979197849420226437417866704435584638631008916`26.417914904161094*^-\
12 + 3.5953327331954654646930664820029233108256212302`26.611978893237474*^-12*
        I, 
      -2.374615981602747760044670786541193797152386410291`26.41790546253698*^\
-10 + 
       3.715331850733355933514473206795107442572553667847`26.611961863037607*^\
-10*I}, 
     {
      -5.9173309625945475292583442475173805237376633`26.369261880751555*^-14 \
+ 9.25827517669594350260093504342275671427599174`26.563776773202083*^-14*I, 
      -8.6568421460274432974138989345865415828647352807`26.369238170020164*^-\
12 + 
       1.35445232412687643601310964243721093236961752795`26.563756789229526*^-11\
*I}, {-1.2276569180409340958050751110252092701518339`26.39362928489725*^-15 + 
       1.9207959875230352271762363752045505172427084`26.587707645786885*^-15*
        I, 
      -2.58679698005213120618585593962205653954317284`26.393608877921285*^-13 \
+ 4.047310927673333572574974603389319133216117394`26.587670499950864*^-13*I}, 
     {-2.05712606912617780363835203681459088611416`26.299375192976168*^-17 + 
       3.21858610605316233044721484962680321437557`26.49403688358466*^-17*I, 
      -6.3516013533527007259654901516574707144383774`26.299331801814013*^-15 \
+ 9.9377360356787852743238463061810370989464232`26.49399783258435*^-15*I}, 
     {-2.789760601523422983036112277421194952136`26.35565903053699*^-19 + 
       4.364868466759512105245649537607342890725`26.549594725586413*^-19*I, 
      -1.284157594097216258711126201537048624077664`26.355615933361722*^-16 + 
       2.009197128156388451864673371973921741711739`26.54952407374828*^-16*
        I}, {-3.06718716907268698952077558785235038`26.299167266638854*^-21 + 
       4.7989309722934455197398926871773616416`26.49366811102526*^-21*I, 
      -2.141500068426885852092058906387316916104`26.29907859926469*^-18 + 
       3.3505979384523079153749291653438327494601`26.49357848898011*^-18*I}, 
     {
      -2.737860390153578930177059986470223049892217648095283153`26.3115770943\
3956*^-23 + 
       4.283665228064880412354886915481634142496450153604952501`26.5053032704\
27653*^-23*I, 
      -2.9499665039170479110111596962532754656`26.31147682630268*^-20 + 
       4.61552714018289707446452768047989436783`26.50516445648453*^-20*I}, 
     {
      -1.9866341592776717988549106883988438698284546099953137`26.213702646478\
808*^-25 + 
       3.108294235743080172763040714302987786663207848417436`26.4079205224153\
77*^-25*I, -3.360907326683571467684075924870087311`26.213550442223596*^-22 + 
       5.258486481575240576829461624325891547`26.407753899597132*^-22*I}, 
     {
      -1.17306661162736409171041853744363526767810836404401`26.229427294967543\
*^-27 + 
       1.83538381741596137971623328499385247919333003594861`26.42358918286858\
6*^-27*I, 
      -3.17030997792408270961788497885814672062491417262163823`26.22922827654\
7595*^-24 + 
       4.96027725279985429490072509548381512847878786467200977`26.42333080557\
1293*^-24*I}, 
     {
      -5.64191101997983834804563478521998309275997794293`26.265851047851445*^\
-30 + 
       8.8273522430294559293614622041928999987916803503`26.460314007674583*^-30\
*I, 
      -2.47830891436469620981982461582715780783674336414005`26.26546865409014*^\
-26 + 
       3.877570148955535126439465471165604731294903455948145`26.459895294688383\
*^-26*I}, 
     {
      -2.211962015142731996795659525920080976752548588`26.176694129947393*^-32 \
+ 3.460842928348048807852413685207449454916262154`26.37083916803898*^-32*I, 
      -1.6068248614185963583220152090446937586170877713218`26.176202256755793\
*^-28 + 
       2.5140433789843123957607041686312245381930142923747`26.370158985500225\
*^-28*I}, 
     {-7.074290149627801728779665442360142005980232`26.154511917614514*^-35 + 
       1.1068457265457071915978265861595281870546932`26.34915969615128*^-34*
        I, 
      -8.6466604793408836946951666191375226516344752896`26.15381415345383*^-31 \
+ 1.3528592972615980577305820882085663427456432051`26.3484504748534*^-30*I}, 
     {-1.8467633347993389456700982048558638890726`26.20305728068715*^-37 + 
       2.8894518910444920222583562967522193064401`26.39599056115054*^-37*I, 
      -3.86425390815464420926144372916303822621532545`26.202313018211566*^-33 \
+ 6.04602417212636890836864262838389067693054748`26.394787688917305*^-33*I}, 
     {-3.9373238281382019480059287389080835477`26.068698666133404*^-40 + 
       6.1603496054379964037316556649544141606`26.26300974339598*^-40*I, 
      -1.435025643127576040002451428430996300273838`26.067334146346656*^-35 + 
       2.245245765983786069977815303468246460821895`26.261761101451413*^-35*
        I}, 
     {
      -6.85905514125251996501764789065289365321282737504366739`26.11504625719\
8788*^-43 + 
       1.073169987470212222242391426520939486653550389960400921`26.3086160553\
3856*^-42*I, 
      -4.430401143965716557944617163286188842272`26.113753860717015*^-38 + 
       6.931819969724689578258212035044654757204`26.30631197172421*^-38*I}, 
     {
      -9.76763834811534015213772422389323844955170242074431`26.142184021831103\
*^-46 + 
       1.528247857436868928037574066680286916834041268327944`26.3369325359441\
04*^-45*I, -1.1376414767118273181773108821163654439`26.138522512326986*^-40 + 
       1.7799575366666059744178089486152660367`26.333819151282007*^-40*I}, 
     {
      -1.137485825072517792582839406758884625415552627135`26.059672342090547*^\
-48 + 
       1.779714003607944751040329256784048880839677447735`26.253255595716514*^\
-48*I, 
      -2.43061645058517227741544587324590466010011198182710785`26.05730029952\
7547*^-43 + 
       3.80295036575993163992367905671062978583857672020391655`26.24887396101\
165*^-43*I}, 
     {
      -1.083640799697591993989358971806646009767683235`26.005605165416796*^-51 \
+ 1.695467902626184184386950473245381004264237988`26.20040791564425*^-51*I, 
      -4.32243473349840785182556244236877719061377809715867`26.000196290941567\
*^-46 + 
       6.76289537445274177022808712641946616139630357751012`26.19571554765484\
2*^-46*I}, 
     {-8.4478144364091318404363740753485568116005`26.121945993256478*^-55 + 
       1.321747781024012945705424464272809257853179`26.314709527569896*^-54*
        I, 
      -6.399980826243502885322166656465527865055864639`26.116359958389733*^-49 \
+ 1.001343071555353652972256222810484760003721840847`26.30539945555771*^-48*
        I}, 
     {-5.390717485363218729466564473954913231`26.016090487016886*^-58 + 
       8.43433402573037517025682941123229953791`26.209442156098*^-58*I, 
      -7.89207272687669099080121290430558345241706018`26.007034674003698*^-52 \
+ 1.234796253273691442616122027411168733942613001`26.19977915459369*^-51*I}, 
     {
      -2.8164618449861651149418744431237716710822258684094806`25.964980260770\
76*^-61 + 4.40664531870521234872430537579730671`26.15902186583926*^-61*I, 
      -8.10733191337691636806140086757461242816738`25.953619868680697*^-55 + 
       1.268475775266440821555445850474140048623848`26.146889095250135*^-54*
        I}}|>, 
 "S0" -> {22.83768251510209571032251738520721182968`22.601568541939802 - 
    35.73191198183793579423391307983860003042`22.795973831895115*I, 
   84.90681695562424804668999715634600071074`22.77976727617536 - 
    132.8454806265979617857400328075964472776`22.974172734694548*I}, 
 "T0" -> {18.41988211319527442970869900480802597921`24.983024502991647 - 
    28.81980717392340614047737590271936846508`25.177426635098918*I, 
   74.90040673922062637308341624241583548687`24.889568656652926 - 
    117.18941881427271004034271703849375315683`25.083972841437483*I}, 
 "Sc" -> {-4.6179315459710974417681834830463457904`26.952272369037875 + 
    7.22523064368181451162022329220334540653`27.146765446507157*I, 
   -11.08405549280584847503543493411504116237`26.9579543199325 + 
    17.34214909979780475686190875868899980671`27.15243552649163*I}, 
 "Tc" -> {-0.20129784713546375502847671283909431278`26.897707370380143 + 
    0.31495126316873151532124991330905121716`27.092340416301287*I, 
   -1.07898186056629590490176297335231588791`26.874684774818462 + 
    1.6881785113817736684877298272447863812`27.06914722106565*I}, 
 "kappaFit" -> {1.00026416115773762377973875309212958458`22.015203018471038, 
   1.0001335906374302871335331644986445121`21.97667109131649}, 
 "kappaFitIm" -> {2.449740860857969836354`5.4042089810398615*^-17, 
   8.071143727203641182012`5.88354866089492*^-17}, 
 "residual1" -> {0.00006403507233244424287473192566144076`18.436882319881196, 
   0.0000181053124752184255680970398304165`18.102374025044988}, 
 "residualMinus1" -> 
  {0.32177149930396172375175715086462340435`22.0234649142492, 
   0.2084727780695408699058576452492571993`22.067853943850636}, 
 "neutralOnly" -> 
  {0.19344346340682419702648461872751263108`21.817000390591993, 
   0.11785167051584770594914101687116813757`21.845980261062888}, 
 "residualP2measure" -> 
  {0.44539715785602575781483992642468152755`23.490189756763865, 
   0.72574149621903259049742931094041831058`23.74752470247266}, 
 "chargedFractionS" -> 
  {-0.20220666185885336704551851578171077641`22.252986448411754 - 
    1.9721710773198959158`5.269763457317003*^-18*I, 
   -0.13054376421387726759891468919154972257`22.431182137176553 - 
    1.16195718437479911845`5.40824379444024*^-18*I}, 
 "chargedFractionT" -> 
  {-0.01092829182610576751067000214499906063`24.632689175705593 - 
    1.9634124298433889787`7.914661556913298*^-19*I, 
   -0.01440555408895130892589972107583265773`24.539496922995298 - 
    3.0066306929325414642`7.886577344041698*^-19*I}, 
 "time" -> 1623.706741`9.66205258720277, "kernels" -> 8|>


==> anc/paper_scan/point_C_b0.850000_N7_h0.125000_P5.000000.m <==
<|"b" -> 17/20, "Ps" -> {1/4, 13/20, 2/5, 4/5}, "ws" -> {-1, 2, 1, -2}, 
 "lams" -> {-1, 1, -1, 1}, 
 "zvals" -> {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 7, "hstep" -> 1/8, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.0625`40., 0.1875`40., 0.3125`40., 0.4375`40., 0.5625`40., 
   0.6875`40., 0.8125`40., 0.9375`40., 1.0625`40., 1.1875`40., 1.3125`40., 
   1.4375`40., 1.5625`40., 1.6875`40., 1.8125`40., 1.9375`40., 2.0625`40., 
   2.1875`40., 2.3125`40., 2.4375`40., 2.5625`40., 2.6875`40., 2.8125`40., 
   2.9375`40., 3.0625`40., 3.1875`40., 3.3125`40., 3.4375`40., 3.5625`40., 
   3.6875`40., 3.8125`40., 3.9375`40., 4.0625`40., 4.1875`40., 4.3125`40., 
   4.4375`40., 4.5625`40., 4.6875`40., 4.8125`40., 4.9375`40.}, 
 "IS" -> 
  <|0 -> {{-6.82840186239530450713297781906529373555`21.10330468948865 + 
       11.37930091148033854913764682058231365959`21.325102078934265*I, 
      -20.68202637524802399039280004837672255123`21.25325507024065 + 
       34.46589792542817934619573745126359060992`21.47505245925285*I}, 
     {-5.60865921892113508066855854634404650052`22.22236031877705 + 
       9.34664102204198989102676158942863328765`22.444157357341037*I, 
      -12.79556712863091582275365013524014118859`22.25976786958959 + 
       21.32338014427605030974996795429297273305`22.481564901805378*I}, 
     {1.50040731704465352763928790585624544172`22.30320433899179 - 
       2.50037808179743368795420953412271350364`22.524999309889818*I, 
      19.50566267896157213985832848510749470397`23.124499614284428 - 
       32.50552758531918094572745844025303879624`23.346294919202535*I}, 
     {21.80304857416535013458963718393774438524`23.90074201218669 - 
       36.33404353065107500682043622564276744634`24.122546905404548*I, 
      94.30402572649442664122151382803711166037`24.17669373487842 - 
       157.15447150460042143751255518361182911534`24.398500496143946*I}, 
     {51.18566268259928797627658278044177284589`24.533778130446287 - 
       85.2991768434832175132480376282530214391`24.755542263527104*I, 
      180.58063590756024954854182049691068241507`24.71351110642329 - 
       300.9315263202416265893212452512155545293`24.935284927946967*I}, 
     {64.1889622137496407974396608954624134906`24.741859848843482 - 
       106.96873601543943317505216942242035925652`24.96366950601571*I, 
      193.8978499027691246846317689846179591044`24.863183252898096 - 
       323.12421333660021687292591442167256115481`25.084998438746183*I}, 
     {44.38684617069691951665150240606131519399`24.808153071103163 - 
       73.96917891864822640768360504119596116054`25.02995312178023*I, 
      114.70028866548908874094468148936548692687`24.887052474068913 - 
       191.14415432199087285360010848790408437186`25.10884938857138*I}, 
     {13.74390836768299628661799771892905514074`24.435032322606418 - 
       22.90375876630317452849641379047970942272`24.65682622909142*I, 
      29.84753134108026781423667019516149757768`24.50358288468505 - 
       49.73990216736460017057768117707220937684`24.725376373194656*I}, 
     {-0.94442494095176559421822965896496004975`23.514394027820753 + 
       1.57385224360936140833152568405768876946`23.73619346126871*I, 
      -1.78442755975246783205480831962417825675`23.602652390807823 + 
       2.97368821670946680055370573908310317645`23.824451930971232*I}, 
     {-1.83245372659287292188566664701070377858`24.276374921898746 + 
       3.05372220051929247992763903329185928931`24.49816550304187*I, 
      -2.59691439183639793007542986291605732963`24.32871180617093 + 
       4.32767006124830616739540097406708521905`24.550501413048202*I}, 
     {-0.42433238843683990318518492642284690385`24.227315122181892 + 
       0.70713558337882550386420263346297790235`24.44906392317129*I, 
      -0.39157670675045318954464666274563034369`24.1464002399677 + 
       0.65254934695317530509245035504114089181`24.368163884722446*I}, 
     {-0.00334962611677039109922821037658900668`22.73221420666397 + 
       0.00558203871005227943164564325072404738`22.95389350825919*I, 
      0.03816475652612053773131166525320380491`23.823979163250954 - 
       0.06360027682550111582288037949865181573`24.04564683363913*I}, 
     {0.01610066353877605876323225268971682566`23.992309276728637 - 
       0.02683121160329070099390501052930943232`24.214100543395233*I, 
      0.02012442934644364820386237515920624145`24.193140509382282 - 
       0.03353668132306984655500406289412661101`24.414932521562964*I}, 
     {0.00381098163266555629423570777975778334`24.203828855499072 - 
       0.00635087208400088864598138278884065701`24.425392410416464*I, 
      0.0032131348873457390314909129050281174`24.31536213460748 - 
       0.00535458068946411005162889802183373909`24.536907997432863*I}, 
     {0.00050262414217089733083988359381834309`24.231617673335556 - 
       0.00083760614480457626069798697692935068`24.45341745920118*I, 
      0.00030862269316871148620444013614206123`24.32267250827525 - 
       0.00051430928707032933857353715567903538`24.54447335552856*I}, 
     {0.00004553304969032380317258699382116524`24.232886518507907 - 
       0.00007587928834373373540663010357883087`24.454628842694323*I, 
      0.0000205153333349979930309794061171083226100356569716752384`24.2969549\
77782555 - 
       0.0000341881096078863399895170140027227747389785662977736704`24.518693\
30867215*I}, 
     {
      3.0510889871292563987836260656304812136420867575109`24.259933464734825*^\
-6 - 
       5.0845366737201095007142455089283438035852945579314784`24.481705554864792\
*^-6*I, 
      1.0009099486109586061608925603546549514758205745538122`24.3095068625434\
72*^-6 - 
       1.6679825997445192777615481489960525052121610894408638`24.531284917082\
01*^-6*I}, 
     {
      1.568537512862582159240990396729365581889397331511875`24.20176464652289\
*^-7 - 
       2.613914750405038344026038728621113724975633739522127`24.4235548589808\
96*^-7*I, 
      3.69730444361365657644968803165968678704273303745012`24.24992401785681*^\
-8 - 
       6.16143289060535277081783298457319168126168660779962`24.471713001866387*^\
-8*I}, 
     {6.3181007373140897569165183433625434630942555683877`24.008214486252978*\
^-9 - 
       1.05289013341290225039017575736115551988148039373054`24.229999960846552\
*^-8*I, 
      1.053467876635711083097619269524810452357833843145`24.05113139147704*^-\
9 - 1.7555686103996984750827350546078590556244136334622`24.27291913556667*^-9*
        I}, 
     {
      2.020686913519300254418011381819148487640538409388`24.162468311952612*^\
-10 - 
       3.367406444464984851933320943228598499824099413524`24.384399473787795*^\
-10*I, 
      2.34319668907915085990383671955552568611446882019`24.209221105759752*^-\
11 - 3.90485808497258981367884141084954575201033265838`24.43117078571396*^-11*
        I}, 
     {
      5.1771889687996542468449154887649036353243228525`23.860483150117556*^-12 \
- 8.6276104334173452031933824877598219038385649374`24.08227127913726*^-12*I, 
      4.101840643957114293247093968910575293560924839`23.90010935360201*^-13 \
- 6.835578795615177086279860349213974591053560111`24.121900214990983*^-13*I}, 
     {
      1.069189042908542855675433768175092493738165337`23.81057753251702*^-13 \
- 1.781767402635875249288742381496502633169589378`24.032333745348698*^-13*I, 
      5.6833801647962227078920155125429014737735561`23.852839975354414*^-15 - 
       9.4711609528600675221599448013655955222478147`24.074591815757444*^-15*
        I}, 
     {1.7876657034700922834503722984381850080932177`23.668248620200384*^-15 - 
       2.9790844737693467697744284593216550933048682`23.89004300834594*^-15*
        I, 
      6.25838152057581516528345697522359249462194`23.708476904702735*^-17 - 
       1.042938127787622209877651796995735058117055`23.930272300979833*^-16*
        I}, 
     {2.4274976563258795763217813281834043547282`23.467988232773447*^-17 - 
       4.0453427976126702489125900851633939156587`23.689780370258728*^-17*I, 
      5.493166342426529728183977744393739743117`23.502033581418065*^-19 - 
       9.154176046891448827916875194211134620696`23.723825831385263*^-19*I}, 
     {2.683243634786941629550381164632546223721`23.543100220044714*^-19 - 
       4.47153482679542169770189425435469760313`23.764955184550796*^-19*I, 
      3.8513721402806989206425160870530475144`23.578761451038396*^-21 - 
       6.4181814997884882328891832011828334739`23.80062180477653*^-21*I}, 
     {2.4182598971701747791747649196658641727`23.308608823570868*^-21 - 
       4.0299483842054517826249718171762968191`23.53039977138423*^-21*I, 
      2.16029129332031482215356094774837525`23.339288358589627*^-23 - 
       3.60005242493448597377126821736435912`23.561080075696257*^-23*I}, 
     {1.77910053859020651271166441215373594`23.360203602049822*^-23 - 
       2.96481091598987661312128595375279178`23.581945498817433*^-23*I, 
      9.705104169329388942738186971918583443482205541198982`23.390765513903766\
*^-26 - 
       1.6173228076726651897836881607191347374357586931867265`23.612504626596\
447*^-25*I}, 
     {
      1.0693533443156793729731955982864783808468207566263188`23.1978489611368\
56*^-25 - 
       1.782041205377712248679315172477150183936693400240128`23.4197041837928\
13*^-25*I, 
      3.4948772277735515259645368064843238524378640725946`23.223778786571152*^\
-28 - 
       5.824094777217202565377231806044833310746159162404`23.445639527632483*^\
-28*I}, 
     {
      5.2544844430381367186565260595871366794969933570433`23.28140501274377*^\
-28 - 
       8.7564207287371374496720870221807996845185164275062`23.50340999858296*^\
-28*I, 
      1.00940122879182228473400317143048075293716247226`23.30779386613936*^-3\
0 - 1.68213303117039973017044921163199853360234028393`23.52980279848772*^-30*
        I}, 
     {
      2.11163388632852929693521959313455800626534598112`23.16401452852561*^-30 \
- 3.51896650074768938818336895047527499004360993253`23.385806282988803*^-30*
        I, 
      2.33928850209587090434582373241326078244523389`23.18553999632123*^-33 - 
       3.89834522345740102134394236793867982544125672`23.40733427594044*^-33*
        I}, 
     {
      6.94267909426321894221401729814679148972946373`23.186699487772515*^-33 \
- 1.156974005594873488376464521617325843927883754`23.40852322359793*^-32*I, 
      4.35142757216211992181335585566094682457519`23.211780995371765*^-36 - 
       7.25150697571549012018868831917408062533848`23.43361528419205*^-36*I}, 
     {1.867931053651846266838733348940844222335161`23.018338095219356*^-35 - 
       3.112843966970088613125301083904540499742004`23.240080474674315*^-35*
        I, 6.49852454711327393584280300833501066837`23.03638725254782*^-39 - 
       1.082957151504101387805378017231029606186`23.258143084763745*^-38*I}, 
     {4.113407890016477711662131019533825597542`22.878487509390048*^-38 - 
       6.854855220213997206307795306335408077121`23.100286496022008*^-38*I, 
      7.79323149448278255878444525119712422`22.898244378783843*^-42 - 
       1.298715688321330913883799212812936497`23.12004601682915*^-41*I}, 
     {7.415091361000495470410770042281986888`22.86215089313733*^-41 - 
       1.2356999131470882077865100614594342455`23.08389777557052*^-40*I, 
      7.50602950208086390633002657001375`22.885599849761952*^-45 - 
       1.250854446997579685478932741811463`23.107377800841086*^-44*I}, 
     {1.094364337714725893975162212751495`22.620964860422525*^-43 - 
       1.8237211805343569747678749043779125`22.84276366056825*^-43*I, 
      5.807020689727797811763671836563995445455404300185`22.64196619391106*^-\
48 - 
       9.677203708751034748249135655490661059637144689574`22.863762313522486*^\
-48*I}, 
     {
      1.32247958620728776519997734824204471181115203825537`22.64352718815683*^\
-46 - 
       2.20386753211189334692607968956956889631879402456824`22.865161733229606\
*^-46*I, 
      3.609120483342055682678078780016840075089137885`22.67050701971427*^-51 \
- 6.014477301331146884631005180990804610351464323`22.892199651600674*^-51*I}, 
     {
      1.30871474508454145497660719486527540833233707516`22.382865270082554*^-\
49 - 
       2.18092888961685902114309604212819915495683473381`22.604632878745814*^-49\
*I, 1.802208257260898213751688326553831822957534`22.407689706404323*^-54 - 
       3.003319148140598335954873162896457395008035`22.629439983224994*^-54*
        I}, 
     {
      1.06065773660752842149860385263967933667060802`22.404651197335234*^-52 \
- 1.76755026903411296946866081647861027448336614`22.625677456608432*^-52*I, 
      7.23123467977263708677304684632461108727`22.426460738326448*^-58 - 
       1.205060818635262889353395947203423775909`22.647562704161086*^-57*I}, 
     {7.040829743911292041332081830602032709411`22.168048571189903*^-56 - 
       1.17333047962100880455839054952223247143181`22.38991118058527*^-55*I, 
      2.3316886708912293864129180660533732`22.18494855118766*^-61 - 
       3.88568036162152056188506587775783524`22.406781577796846*^-61*I}, 
     {3.8285473515013567763263375014725623343`22.246058214340543*^-59 - 
       6.3801447607418634078954869070025554942`22.468195824772568*^-59*I, 
      6.0426149482697283942263156401814`22.262770946665235*^-65 - 
       1.00698135777960773419199666631503`22.485111400018273*^-64*I}}, 
   1 -> {{-0.05554771743427255192787990834437822659`27.046400240127742 + 
       0.09256839365466701623241165674697879026`27.26827482793044*I, 
      -0.15173366847564327228701910092619829622`27.04640024939465 + 
       0.25285903008957774240854250741282397413`27.268274835959744*I}, 
     {-0.50259787860152618551378616982149448758`26.980087802721496 + 
       0.83756237745389731919218022809470546898`27.201931660071725*I, 
      -1.34552417462886695328580269720434223216`26.98008781264008 + 
       2.24227055983523722166524241305129995086`27.201931668587896*I}, 
     {-1.36804207849270308823414348080633354573`26.95085719984799 + 
       2.27979588554483050349201821062508311423`27.17268842442055*I, 
      -3.5188827214218923312134429353430480557`26.950857210243555 + 
       5.86409912102364908677585201339480040338`27.172688433366847*I}, 
     {-2.44181898481289878048852745805275191393`26.904210789086278 + 
       4.06920880749165805665410784722250337565`27.126038469937793*I, 
      -5.91869877420141795924541546435722748782`26.90421080163157 + 
       9.86331146193292779720257067880964157736`27.12603848071558*I}, 
     {-3.25200283417416618987221355056478830195`26.873523438935685 + 
       5.41935280916137137206769001361331986112`27.09536681780918*I, 
      -7.28846378028111193510572492825738110248`26.873523455561617 + 
       12.14597854806848958904121689209140163258`27.095366833099476*I}, 
     {-3.31743398911238593904289731818472213704`26.885222435267643 + 
       5.52839161736744173018543952029700956698`27.10710907995743*I, 
      -6.74786937923343253604073730442571275258`26.8852224555318 + 
       11.24509625019723652938294014550683234667`27.10710910538627*I}, 
     {-2.59215646611819131062996620080221673385`26.999492480726154 + 
       4.3197411388513815776783927363943323589`27.222066226532203*I, 
      -4.69775208438353932745379655741683242115`26.999492514892776 + 
       7.82864506995818205470635833362450049204`27.222066291903733*I}, 
     {-1.5418931822759630136074009344102051157`26.96088426318519 + 
       2.56951287403044259532818699807418136385`27.183533819527653*I, 
      -2.44431239408426468268186276746643729309`26.9608843244088 + 
       4.07336398976799740068317366269885807716`27.183533925257127*I}, 
     {-0.69435177689875414829822184897308228187`26.796966636918626 + 
       1.15711376790298424595770758003410073559`27.018853547892796*I, 
      -0.94526145465775517230619054155838368352`26.796966797345508 + 
       1.5752462654271829347405695329357044928`27.01885369371042*I}, 
     {-0.23617957317936807008778380218913356525`26.76247678606019 + 
       0.39358527610298902504732419613383709765`26.984282178955567*I, 
      -0.27104972746465711449000128033955304464`26.762477087202946 + 
       0.45169520964794571713612927959272570114`26.984282471806786*I}, 
     {-0.06078777587567199638244019194466980912`26.829300767424137 + 
       0.10130077393925533870789639717498143241`27.051884140822764*I, 
      -0.05772737823233982366322660717560215058`26.82930146446983 + 
       0.09620072470459504850429964806299297017`27.051885475200972*I}, 
     {-0.01190448477487020997369980768271162992`26.650376693033348 + 
       0.01983842151930193114468050096759446674`26.872193997534538*I, 
      -0.00918163923556019542101468646964113808`26.650377582678043 + 
       0.015300891457118119318958502275640761`26.872195089790598*I}, 
     {
      -0.001788546685554936327576818741181705105454699436255082878`26.5426917\
9005926 + 
       0.0029805526006375222774968656815237282203995623422873829376`26.764499\
15471022*I, 
      -0.0010995202428508860886185330617495836420901649523388436705`26.542693\
93494954 + 
       0.0018323133221797849616273632279691358557592502287662436033`26.764501\
036846777*I}, 
     {
      -0.0002081190412916714889097604100823061695487212596343695397`26.637445\
18454937 + 
       0.0003468233481261432461202821333828774304643870430390450902`26.859374\
227214527*I, 
      -0.000100075289378734657708597342035445743062676497586933381`26.6374482\
80542042 + 
       0.0001667720873189241383823729247312244568630127151631357528`26.859379\
985883145*I}, 
     {
      -0.00001893501417821817373584557429113222695891036204614934`26.51835247\
821679 + 
       0.0000315545611460993326982934169233222478019453395311105551`26.740153\
829549076*I, 
      -6.9885406540223402465650506320712592304999143207812366`26.518359785790\
537*^-6 + 
       0.0000116461667952181276176363403865912254148188244298549063`26.740162\
457940826*I}, 
     {
      -1.3586249104807619674066379940427717294079857929719087`26.476170943665\
77*^-6 + 
       2.2641024933424778096947731715110333508187871195730538`26.698014421995\
39*^-6*I, 
      -3.776591690993405687962645053096948407746195737233575`26.4761893953742\
13*^-7 + 
       6.293562408545084654447349898699278274462622532271238`26.6980315489346\
22*^-7*I}, 
     {-7.74450072705899262995510462065389246800852221109772`26.43880238939523\
5*^-8 + 
       1.290594870634471741462570428933120338969283538263266`26.6606110819026\
37*^-7*I, 
      -1.59085898331322518151039304037860365738989566938171`26.43882283042363\
*^-8 + 
       2.65111272647076540299232710672898390207647852847221`26.66065080756636\
*^-8*I}, 
     {
      -3.5281281055966952574335332968566113667473271647664`26.355826445127363\
*^-9 + 
       5.8795062412675089130468617124819995764619887280144`26.577637126786286\
*^-9*I, 
      -5.254926924148314817411393303979214792285595981052`26.355893045763718*\
^-10 + 
       8.757158108551541854020731661399285178181384648913`26.577697508010125*^\
-10*I}, 
     {
      -1.290701499597564453016313109785735131423673491806`26.376231021792556*^\
-10 + 
       2.150910424839512820203669876922809560268510656169`26.59800052346284*^\
-10*I, 
      -1.3676329088404083240859569993498088878693829464`26.376324341402942*^-\
11 + 2.27911401814874924490960560810537250777762807614`26.59813472575691*^-11*
        I}, 
     {
      -3.8060769222689116076543115537542865348516778773`26.330109682241925*^-\
12 + 6.3426985498984989474680047946984536067217437822`26.55183059660403*^-12*
        I, 
      -2.814967690843464221367511068092589026821002423`26.33028961945755*^-13 \
+ 4.691048514090564460975430778109175978110900115`26.55208324706251*^-13*I}, 
     {
      -9.07394339222943248021051796871328105263223133`26.29928964162889*^-14 \
+ 1.512141997420417939187090906364020071607188068`26.52112317624844*^-13*I, 
      -4.5958947006825228114665089657841705836418069`26.299809080562916*^-15 \
+ 7.6589031826839324529712683962686186313943892`26.521609468583065*^-15*I}, 
     {-1.7531231758113046142833459260650826543413074`26.33814328469209*^-15 + 
       2.9215205189240214266802695103048148731044821`26.559265375795288*^-15*
        I, 
      -5.96605670633725458337128167337220022704165`26.338793203957287*^-17 + 
       9.94223185519316150855218603024728459230375`26.560502577629187*^-17*
        I}, 
     {-2.75013737322816512648414249884521854142997`26.230319529712435*^-17 + 
       4.5830109809755245609115963524909944734037`26.45245066949817*^-17*I, 
      -6.169514333629557535316923944223397580051`26.232300588667158*^-19 + 
       1.0281287114439838210716546688417107415925`26.454150247710256*^-18*I}, 
     {-3.508275651089336705645560936241982837458`26.29150529604549*^-19 + 
       5.846422796821334768305004874217083152502`26.51076680192363*^-19*I, 
      -5.0901600742849602671096005988476989471`26.29382863395968*^-21 + 
       8.4825797221860218141325593114011071864`26.515218310089413*^-21*I}, 
     {-3.6440286991054416588625429955310922398`26.16388454603281*^-21 + 
       6.0726506630418522334424435578270409642`26.386496323057663*^-21*I, 
      -3.354900398169628490774979112648702960900948663265770939`26.1702218513\
2784*^-23 + 
       5.590828121739406291113062923433086747884514657560363489`26.3921580839\
37694*^-23*I}, 
     {
      -3.085149290660704836235777782837112945680161570648713052`26.2379134352\
1935*^-23 + 
       5.141297018355815762967881052362125312202141352805211674`26.4524067180\
02553*^-23*I, 
      -1.7682883835133913760816483708652905139889889730580979`26.245666322299\
49*^-25 + 
       2.9467928249928106572712770601791754363922789127325771`26.466205767288\
663*^-25*I}, 
     {
      -2.1308872660975121777101022741931019429968505293246382`26.071743454059\
416*^-25 + 
       3.5510516073902271886943622894949614675763042113524448`26.294279301063\
888*^-25*I, 
      -7.4599475376870675735278275496077137205646986121222`26.08926927204877*^\
-28 + 
       1.2431750433829933858162805211807296949974965051185`26.311200663403046*^\
-27*I}, 
     {
      -1.20159806735543178301820515969328582230135105620877`26.10737738783921\
*^-27 + 
       2.00242256660246798990684047909203772309660086971391`26.31324663015727\
3*^-27*I, 
      -2.52088410479849928546101670111162945728412448889`26.128054092041882*^\
-30 + 
       4.20096815763670684140385966899591930074628045277`26.34699768027934*^-30\
*I}, 
     {
      -5.53540467815925649672646172796971689669020610259`26.05516341210356*^-\
30 + 9.22456480578231752773992112530841369147869406062`26.27536143377725*^-30*
        I, 
      -6.82782231975729135326218537739247561469184247`26.11252779767167*^-33 \
+ 1.137833512326197034119766303271622721615648209`26.334033210357138*^-32*I}, 
     {
      -2.084342421807283593171771898246639895532862315`26.021865154824738*^-32 \
+ 3.473486197543256672691188863112758769478066142`26.207173221475614*^-32*I, 
      -1.483074189811774264026479711740676730682544`26.08786465435476*^-35 + 
       2.471493011103788366155576057974236084501126`26.30234892196964*^-35*
        I}, 
     {-6.418365674387603020309272074242987937793854`25.905745650496776*^-35 + 
       1.0695989462921389485642639979258372639982312`26.121813730366046*^-34*
        I, 
      -2.584652189795063999504638531966800932239`26.050625998145403*^-38 + 
       4.307235515994877909608894530109501288921`26.27108949754814*^-38*I}, 
     {-1.6169446450312844359758832661746013996901`25.871605450422027*^-37 + 
       2.694583600058271787470337821956168100996`26.01097657887377*^-37*I, 
      -3.615602160487778915503370668883184361`26.032559790471645*^-41 + 
       6.025278797220128224022119464098885088`26.233138848556447*^-41*I}, 
     {-3.3337922383656563112236888184420247462`25.602776028639944*^-40 + 
       5.5556520868578335841723060354672516554`25.8243460181691*^-40*I, 
      -4.0612243014739673546934203994240727896400278209955676`25.868178270738\
714*^-44 + 
       6.7678930336530681567977795914332817783479632472169673`26.089907980745\
764*^-44*I}, 
     {
      -5.62721122767054955948508349763922367744110031685019077`25.61682739033\
632*^-43 + 
       9.37755731758613487425418229006972666073685645112392183`25.68524349927\
0225*^-43*I, 
      -3.6641301349767219278361052401675718977167501479883`25.911204420202772\
*^-47 + 
       6.1061490265157155535880101880394765338957008570837`26.07724760166974*\
^-47*I}, 
     {
      -7.7782503394491248952871890022407648650757879215235`25.2664686187531*^\
-46 + 
       1.296219129469443444317663685104910728067098469594358`25.511488938301092\
*^-45*I, 
      -2.656110895518216719922611816225355017963986239`25.750319728004307*^-5\
0 + 4.426319033859691411963538350424405888787836685`25.983553021126724*^-50*
        I}, 
     {
      -8.80671082977219748144006498979145755930878982364`25.283558324255733*^\
-49 + 
       1.467608594102527534592029630189106064209853322536`25.281960302485203*^\
-48*I, 
      -1.5473662369554432970189040256922660692597501`25.759186260140417*^-53 \
+ 2.5786335346707853067258452240632234054070985`25.85766199223622*^-53*I}, 
     {
      -8.16932373079606045912151752349030783264191064`24.840741075593698*^-52 \
+ 1.36139018835391345831242789208219145310231911`25.114538659603518*^-51*I, 
      -7.246196578529474600679046519010373734735`25.472098979577463*^-57 + 
       1.2075541684932638304313925096920976824471`25.72948718137649*^-56*I}, 
     {-6.20992526810871869617518347008596503873488`24.898155513110524*^-55 + 
       1.034863057090582639619266147501364706049264`24.851535951527392*^-54*
        I, -2.728258678691939585400930950806654498`25.526793631855565*^-60 + 
       4.546550876005847490907450599477733497`25.54680353508396*^-60*I}, 
     {-3.86895019476857887277553327169622236601`24.41611447089274*^-58 + 
       6.44747473347423310144597777141610860044`24.70124333778647*^-58*I, 
      -8.260360105906230308110043720606375638438495357588689`25.1261255713494\
76*^-64 + 
       1.3765610925734497176247512062998938767524716738106253`25.399968650059\
733*^-63*I}, {-1.975956506634346985547160695376775`24.489821216265288*^-61 + 
       3.29286473322797620301103722553529578`24.441955838367477*^-61*I, 
      -2.011510523232912434106527361432583728862236132681`25.191659362511444*^\
-67 + 
       3.352114300204241149934432828591577852186971926948`25.182558806357772*^\
-67*I}}, 
   -1 -> {{-0.05151314762655285063715955719572968281`27.115579696697328 + 
       0.08584491943396391851415273214465078764`27.337680742578442*I, 
      -0.14138547135929722007044327281690232618`27.1155796977402 + 
       0.23561410935245697687245075196795481196`27.33768074348253*I}, 
     {-0.46619069776107353672065663901205209629`27.03398043214447 + 
       0.77689104110450647966763865581322654748`27.255876663201466*I, 
      -1.25398421360695631202460825211818105944`27.033980433012726 + 
       2.08972230873858853845262471501461006411`27.255876663947063*I}, 
     {-1.26945581376254585572900584378401043602`27.037834444838854 + 
       2.11550520747542438551320255888877565374`27.259591441240623*I, 
      -3.28061341057044046031790716152583511407`27.037834445044346 + 
       5.46703136772088430014286278460509437139`27.259591441417452*I}, 
     {-2.26714215505136676297731379778416808456`27.00907684168677 + 
       3.778115774571852607773648376870355631`27.230820123574585*I, 
      -5.52062167661437296202660640701496780428`27.009076842399157 + 
       9.19992943335637491626291737321590074899`27.23082012418652*I}, 
     {-3.02148674759870947190914277018273058256`26.99981905348227 + 
       5.03520554206440740113612516707107179694`27.221559475981252*I, 
      -6.80234251638084469068860053081058032887`26.999819053774896 + 
       11.33587389212343981885832637736678922511`27.221559476250327*I}, 
     {-3.08474348470060126990949217009701167975`27.013345577544005 + 
       5.14062075643908217269067905666093630109`27.235114168811034*I, 
      -6.30211314467025927428883151869071919958`27.013345578198493 + 
       10.50225855135046148149056687437748644513`27.235114169632027*I}, 
     {-2.4124252429432217324813721928791560778`27.020703057281754 + 
       4.02022513014081992080825430378098351823`27.242678398894835*I, 
      -4.39067045217720561944106640875966824147`27.020703059049797 + 
       7.31690390889555131278830390593705995246`27.242678402272702*I}, 
     {-1.43628313986303384162277974143702952708`26.983362719745553 + 
       2.3935173078483785589212404990440229065`27.20546916462813*I, 
      -2.2862955572221695575259634219268178661`26.98336272155624 + 
       3.81003427192632893235967592940833107386`27.205469167750934*I}, 
     {-0.64739023016844214506035502469986213096`26.77493769480248 + 
       1.07885393752368232160193276159989121561`26.996739658035228*I, 
      -0.88484584605338611781167868154586121033`26.77493770256534 + 
       1.47456569566672429315595527585934591301`26.99673966508981*I}, 
     {-0.2204092979638199109977579520654503937`26.736286438117578 + 
       0.36730464547360880782068372850127911631`26.95805316583642*I, 
      -0.25392356421760114817431032258226453738`26.73628643957586 + 
       0.42315503744152806078451331120289459494`26.95805316725444*I}, 
     {-0.05678050723752810658753043716888003345`26.812515016567673 + 
       0.09462279619490191106115215048695679389`27.034164246710695*I, 
      -0.05412121636887109670958801857871647876`26.81251501937922 + 
       0.09019117784328588910767881223734101907`27.034164252080974*I}, 
     {-0.01112959342509998983563095031022339352`26.724587409940927 + 
       0.01854709127535443056828569499586008178`26.946353411971305*I, 
      -0.00861444598724123095846248077599625163`26.724587413521537 + 
       0.0143556830792799959469513575300930062`26.946353416366737*I}, 
     {
      -0.0016735625106621455842527086938998232096766728869440800606`26.608683\
62229111 + 
       0.0027889353595127641746720665100423203213280726027108628072`26.830483\
510281*I, 
      -0.0010323312605165884395096353760448353722503207207816897081`26.608683\
629186256 + 
       0.0017203451540307135851495826682250351763504994312538925026`26.830483\
516331455*I}, 
     {
      -0.0001948999546582619738989148677985003608610255476360609217`26.690020\
602970918 + 
       0.0003247941870416302873235501782870567394890734236418642278`26.911837\
30447086*I, 
      -0.0000940236770613501182212127152725868566329380651445106532`26.690020\
61124646 + 
       0.0001566872799296028324869752528190409338825097626843158921`26.911837\
31985874*I}, 
     {
      -0.000017746303402407500870748905314993999215335102748944497`26.5445544\
51137703 + 
       0.0000295736148152804373363634035725406356709624061286109099`26.766357\
50904134*I, 
      -6.5701668830332212827490336332473572683810474940823656`26.544554467117\
926*^-6 + 
       0.0000109489610464214497714360908223811521051681836153200759`26.766357\
52790975*I}, 
     {
      -1.274288103533582993467297863409090162028744161441147`26.5244011225336\
57*^-6 + 
       2.1235580550529702969309755834419552485726042944277824`26.746279550831\
918*^-6*I, 
      -3.552664318213457890649198928368776054587183091622758`26.5244011584004\
23*^-7 + 
       5.920395010297318380300351478384591974867043559355163`26.7462795841264\
55*^-7*I}, 
     {
      -7.26893022322704908726666694173443155935645695545033`26.50248498940561\
*^-8 + 
       1.211342653544986222280447007609607801358325368922707`26.7243877990349\
68*^-7*I, 
      -1.49738971360826197754205202169845229173208345988508`26.50248502447381\
7*^-8 + 
       2.49534934766224450895511688094387285850110445578932`26.72438786719849\
8*^-8*I}, 
     {
      -3.313704498752827610580350128787303667466507308096`26.438951866718995*^\
-9 + 5.5221765477357618749729441150158513959327035669665`26.6607772595634*^-9*
        I, 
      -4.948846449589291372003949424312294073031620835656`26.43895196817177*^\
-10 + 
       8.24708534287016608522209326060997492411790002754`26.660777351546265*^\
-10*I}, 
     {
      -1.213029244270196896801535731019449687319656885689`26.46188525023091*^\
-10 + 
       2.02147223657017107746921230172313079743562540991`26.68394298876722*^-10\
*I, 
      -1.28862514415146130753907551808616249496767655943`26.461885371461538*^-11 \
+ 2.14745024866702983270182285603563406764383887209`26.683943163213673*^-11*
        I}, 
     {
      -3.5791772151891461703462856971107229599527255888`26.453983621566987*^-\
12 + 5.964577857001598696366966685325589115845780607`26.67571943656923*^-12*
        I, 
      -2.653606209568965510997527045265285401590306231`26.453983838018026*^-13 \
+ 4.422145059380795066108933193685865603909855865`26.675719740471173*^-13*I}, 
     {
      -8.5378131906473490517532698640510424562269904`26.362987442606233*^-14 \
+ 1.4227977113857487394042456201641523089075198`26.584891383513877*^-13*I, 
      -4.3343707290139339965181914829169425745604366`26.36298790437474*^-15 + 
       7.2230823231104440139651448542561107712326277`26.584891815903067*^-15*
        I}, 
     {
      -1.6504158287304777159963995215532891924319422`26.382038363660936*^-15 \
+ 2.7503621964051114588742735144240852297441258`26.60373777574413*^-15*I, 
      -5.62890508069415840294935728941960027314234`26.382038833374*^-17 + 
       9.38038006639967709551721371982421120451112`26.603738670474836*^-17*
        I}, 
     {-2.59031056189949653464585098263859074375445`26.292660821683562*^-17 + 
       4.31666500186038576922259661680659648216731`26.514471070822673*^-17*I, 
      -5.823129549396009128586868076914457947556`26.292662124796884*^-19 + 
       9.704048578925603593795788321161133801326`26.514472188320276*^-19*I}, 
     {-3.305936563784914557898832597633857798708`26.358021018251527*^-19 + 
       5.509231546659084502149401510565430025057`26.579774487266665*^-19*I, 
      -4.8061234436838647637267853980816124927`26.35802230824867*^-21 + 
       8.0092422774037279140003278849746307084`26.579776967025463*^-21*I}, 
     {-3.4353701788226999155096290145197643992`26.20479430735061*^-21 + 
       5.724928291410865526813850075771641165`26.42660012360963*^-21*I, 
      -3.168771318170198564672462733375574471374117324310347872`26.2047971447\
9833*^-23 + 
       5.280650300871151259266418025979715753802872120260224943`26.4266026558\
57366*^-23*I}, 
     {
      -2.909693147960915680078750486360230369336034732837735471`26.3121292129\
28212*^-23 + 
       4.84890528676429401592039350535585964823753043881482248`26.53398596179\
4414*^-23*I, 
      -1.6707158784041969573766940010355196756860230085117141`26.312132468522\
563*^-25 + 
       2.7841915430678191404833935948974225090992556919916713`26.533991814647\
84*^-25*I}, 
     {
      -2.0104799467115210936968067486101553907623682466110468`26.191736219400\
56*^-25 + 
       3.3503968792636544794237565306844542426458161374721268`26.413538796158\
093*^-25*I, 
      -7.0504139121056887101410051496977308595637702825658`26.191743154716956\
*^-28 + 
       1.17492764885684141636436000506360961949801098717704`26.41354548560593\
3*^-27*I}, 
     {
      -1.13411330785796340334085710855759295830405556155493`26.21608318848164\
*^-27 + 
       1.8899614958079036442665313974968086449503919998431`26.437877296907455\
*^-27*I, 
      -2.38315758164051979985357508112556365710895455123`26.216090087551173*^\
-30 + 
       3.97145156179346632991889288779136194532447265667`26.437888806318597*^\
-30*I}, 
     {
      -5.22630674599265063549901394425719226294598913995`26.18587994135185*^-\
30 + 8.70946354898453416388908084956850158854209693667`26.40765436531348*^-30*
        I, 
      -6.45647405794110490525378732514390759520057843`26.185896777932463*^-33 \
+ 1.075949579609336383331962167392220343118671401`26.407671622825614*^-32*I}, 
     {
      -1.968583508086600385135584372932966337394435546`26.155795571064058*^-32 \
+ 3.280577880347105283050209806639022755404138459`26.377559597304092*^-32*I, 
      -1.402756257057700478936432096123906211278736`26.155815688105157*^-35 + 
       2.337645890823722753683040833092390844495217`26.377590137558553*^-35*
        I}, 
     {-6.063732530216452859747821205838111246773113`26.14096541936838*^-35 + 
       1.0105005314356307768058680849283848045394962`26.362755745435596*^-34*
        I, 
      -2.445236723161710741275521070090427589298`26.141003128613132*^-38 + 
       4.074904352934291786899350389550007539786`26.362794926539607*^-38*I}, 
     {-1.5280362010372673699371370560700189357574`26.12489710915269*^-37 + 
       2.5464206831463310296389350188540329680892`26.34661767738133*^-37*I, 
      -3.421312112699789393637763845141091573`26.124934917923834*^-41 + 
       5.701500999363649800683294786935347937`26.346676773342693*^-41*I}, 
     {-3.1513204152475503403050111671481024857`26.030139749273552*^-40 + 
       5.2515689609711900729391420026172103598`26.251944239112397*^-40*I, 
      -3.8437623245042398086339357645681941978948281502457211`26.030213422026\
414*^-44 + 
       6.4054999990000233838925932434450407006154163090453542`26.252017983834\
058*^-44*I}, 
     {
      -5.32054243954340648544216738920530011167315132883502278`26.09706749089\
137*^-43 + 
       8.86650414722781591620054317570782089605433268649108662`26.31855429253\
9925*^-43*I, 
      -3.4685868438223633562548502922864623171101975557109`26.097146930249995\
*^-47 + 
       5.7802827409473807206673004266929922004098834988419`26.318690772543718\
*^-47*I}, 
     {-7.35608697100166076352196176717525317932501878737765`26.03373838148320\
4*^-46 + 
       1.225867030981749991588632252497015189337555159194213`26.2555186696866\
12*^-45*I, 
      -2.5148091971242163700896427745286177148576050781`26.033925140391496*^-\
50 + 4.1908445293224709083321066299691118008777667711`26.255693315533374*^-50*
        I}, 
     {
      -8.33057410614882939812982638081401332663014572054`26.030605357348044*^\
-49 + 
       1.388262018398559485435848224905660034613081312782`26.25221724772103*^\
-48*I, 
      -1.465293010559495285654069690949046126872162`26.030762904585565*^-53 + \
2.4418612768634610933856936919778134800969715`26.252507940098354*^-53*I}, 
     {
      -7.72926101361339909823978555967191450222091698`25.95657347259052*^-52 \
+ 1.288055223897258337721611074640919189778000954`26.1784403974121*^-51*I, 
      -6.862931976421889682540508348052032654736`25.95695299844773*^-57 + 
       1.1436844179427138468082103381390746246806`26.178773177554564*^-56*I}, 
     {-5.87656712167371122480863468143710299340337`26.020376216168575*^-55 + 
       9.79310048699734755773519121398309592052274`26.241571661879384*^-55*I, 
      -2.584338194378001079922888052856103752`26.02072109941815*^-60 + 
       4.306712253245029827847680457190675115`26.242238830978497*^-60*I}, 
     {-3.66193864819106178738314543354961246328`25.922342606494595*^-58 + 
       6.1024969878571689095741915487755491024`26.14419967907113*^-58*I, 
      -7.825701433896466887090079218067074161753572112412623`25.92313361901516\
*^-64 + 
       1.3041266939798011886817435273198382425065153664432225`26.144879004233\
854*^-63*I}, 
     {
      -1.87055880268789378896026169303397588224607382856436429`25.93534771586\
8126*^-61 + 3.11722302192349618945877133701286102`26.156400507495345*^-61*I, 
      -1.905915443210127079133523515067759621488983992644`25.93596508513282*^\
-67 + 
       3.176143668339640048562015819523938226954470356456`26.157572268098438*^\
-67*I}}|>, "IT" -> 
  <|0 -> {{0.12013048488664365230438618105569402772`22.5692442766977 - 
       0.20019339279010081732553358838744604262`22.791041381275193*I, 
      0.42529177898945160446522838241163931529`22.30327468820047 - 
       0.7087343753084454072621959110068467512`22.525071661652362*I}, 
     {0.38465982402948605134311200224592840594`24.06727663784176 - 
       0.64102259568143708299973701378952216431`24.289092462455418*I, 
      1.05978350328110905790371399010571063704`23.870763361132603 - 
       1.76609338874326579405222880553732227398`24.092575700984774*I}, 
     {1.56477926556972365302944951399715974144`24.55398309624342 - 
       2.60765175831595991038075394168390383401`24.77599306963753*I, 
      3.98150334421449534341154595844628104686`24.503228244793796 - 
       6.63504075285766500454700093210657946847`24.725232530885027*I}, 
     {5.49212990713552016118681919154990992042`24.814266612911958 - 
       9.15244886250920649905423317109781602206`25.0361225862779*I, 
      14.31636641847494653522788753053470205502`24.761791421303382 - 
       23.85774075951820382563709220492031834524`24.983638856480354*I}, 
     {14.63125507301658551858514589910159820582`24.957547872595622 - 
       24.38249205943416270976726361212053823419`25.179305076894316*I, 
      40.59398940154314277177025792131934595675`24.910322175620237 - 
       67.64851130708998827225133977574101241723`25.132082549451578*I}, 
     {28.02111513230004472114171708071209969455`25.071298670312892 - 
       46.69624128621886553629630292745427402604`25.29306098342245*I, 
      84.50563765530456252383642850087679838204`25.022815531142026 - 
       140.8257889583132699773123672413977166761`25.2445815934155*I}, 
     {37.38543140352040770588655965789118072353`25.168734089230718 - 
       62.30155784898902487533430172738685510914`25.390479850385073*I, 
      124.73790561274269815932118093958227755922`25.124700420342577 - 
       207.87150370457486665206288147754075288078`25.34645233939529*I}, 
     {33.73793440687427394163110421949589055694`25.12691001724846 - 
       56.22312738532011449601882628453720900917`25.348686195272048*I, 
      126.70522785111335949514995455846561602626`25.085660756904698 - 
       211.14997972156984221748031036718128999862`25.307438660410185*I}, 
     {20.05445134501941592852917227213667907722`25.04883164584737 - 
       33.4200653488730558463498796631259086915`25.270664255944766*I, 
      86.25238737496416564453731070135164949208`25.008822187379337 - 
       143.73668832797604340496529224546623015872`25.230650773913545*I}, 
     {7.82766924631928816482801039110293606876`25.05946813500665 - 
       13.04454623269082754194755005895250866827`25.28141893559496*I, 
      39.23101613547311300571825963734093492764`25.02041407451472 - 
       65.37716242612746568626858526913018904179`25.2423535305851*I}, 
     {2.07293124339967916051623541716325756628`25.079426267625635 - 
       3.45446985441181067528082178094847521214`25.30100647377421*I, 
      12.32060660048510018410460704190249970506`25.041159301205703 - 
       20.53187447724564752063224792172562095214`25.26275002590541*I}, 
     {0.39308089073997361831512236803208498472`25.104526858889404 - 
       0.65505601873200644098810419049899426484`25.325773482163147*I, 
      2.82007704625346794441961157923558778982`25.06456992183204 - 
       4.69956308219094648400078404471783879841`25.28583969878183*I}, 
     {0.05617339266487571056758508989600040231`24.999487463631507 - 
       0.09361106027935742687074322887815579862`25.221283125245243*I, 
      0.49520288799079550926870169787395936662`24.959046222042794 - 
       0.82523887554337040335857203487571959275`25.180842306068058*I}, 
     {0.0062726657496078912950385429715119284`24.866580059401635 - 
       0.01045318546276742619409385847654484555`25.088139127666828*I, 
      0.06917592231217767656298516795365386807`24.84044482012277 - 
       0.11527933646590152844068924645426002337`25.06201556831454*I}, 
     {0.00055918025545088831687418090514721311`24.80554774617687 - 
       0.00093185499605350267244412876749868589`25.02736602326111*I, 
      0.00785390827957277348681422197483969726`24.78194422071178 - 
       0.01308827269475834685046684054659664425`25.003754011382185*I}, 
     {
      0.0000402451758498289328696707157709356084438228275969392641`24.9185926\
5351828 - 
       0.000067067225312658875622222050283121791276961154242898135`25.1403977\
4196896*I, 0.0007328872422761641894722348038093178`24.894073128870446 - 
       0.00122133181849962389192999679792989033`25.115873365113366*I}, 
     {
      2.3510681745299435481271857828742983719090423620745168`24.6946974967210\
66*^-6 - 
       3.9179756494290887705633197723593483548346094399954572`24.916507786762\
228*^-6*I, 
      0.0000565062909403173039677661391231548188880530506755604479`24.6741943\
73168394 - 
       0.000094165824003798604141548669752894286656657366603268096`24.8960081\
108088*I}, 
     {
      1.11740077075947177889591968427290296771622779296658`24.680004207967244\
*^-7 - 
       1.86211061759797987466288037173432676111076160851611`24.90176140007*^-7\
*I, 
      3.6076353172788982732289225265505592316864163535313502`24.661314194340054\
*^-6 - 
       6.0120023222827627379099351282155017238972483525678061`24.883043896763\
297*^-6*I}, 
     {
      4.3243974586050877833523772771039631488663902485773`24.69399217960088*^\
-9 - 
       7.2064622050592968075604299998761203853403491454124`24.91578672547711*^-9\
*I, 
      1.908763391187680430277767606825159349752750865163014`24.672159095977868*^\
-7 - 
       3.180889677386845595061409058613221322813523159655237`24.89395368418883*^\
-7*I}, 
     {
      1.36313267126129667991849425071540414347215363626`24.5294097972093*^-10 \
- 2.271614524326070260608866597144697633709598485878`24.75111571717782*^-10*
        I, 
      8.3708842236340764971038043275493868554948599721829`24.510845718238617*^\
-9 - 
       1.39497956323387786721190135349964301485260373160731`24.732547544833775*^\
-8*I}, 
     {3.5001574597140605057217244321639475132540024434`24.531479885927304*^-1\
2 - 5.8328941052800844242666347688351668448454221589`24.753314265562818*^-12*
        I, 
      3.042931587791575445866894948010308255168259332837`24.510844785084913*^\
-10 - 
       5.070942643434684479505380281921023212022513213755`24.732593626955893*^\
-10*I}, 
     {7.32166193133336769594575880084612295622102956`24.40747384362069*^-14 - \
1.220130214473748458971815096428241202476335711`24.629213375127986*^-13*I, 
      9.1691383304976185562341162410960923161765522482`24.388202855792432*^-12 \
- 1.52800591213477859762726086299863545357310678234`24.60997987334585*^-11*
        I}, 
     {1.2478506292277966106668261856917539067990731`24.26280515331658*^-15 - 
       2.07950089767890019024406225248056560473856`24.48458503524385*^-15*I, 
      2.290461445724021461305875845985810790220762841`24.244526150466836*^-13 \
- 3.81697658431241598995943621906162775236776532`24.466171574204868*^-13*I}, 
     {1.73313567940212655139697967151846046547403`24.146092807479043*^-17 - 
       2.88821203171276200825618995371558477503399`24.36789293018546*^-17*I, 
      4.7440707229255283645357678378367530573526631`24.130064944771696*^-15 - 
       7.9058335155713024518090283040314698089192434`24.35188972989323*^-15*
        I}, 
     {1.962140406305772964729301513700719840163`24.068414129662628*^-19 - 
       3.269840668998904997566118368067632487797`24.29018820593279*^-19*I, 
      8.14923196737411312181939512788160400100504`24.05340549746084*^-17 - 
       1.358041963887537802401593999085358427046328`24.27502729706892*^-16*
        I}, 
     {1.8112714489845067633017500792131576494`24.016995477548836*^-21 - 
       3.018422650821854764185124850737367184`24.238790307876414*^-21*I, 
      1.1612982541398894308749441742126827175729`24.003152248504357*^-18 - 
       1.9352642899665673122258768772312722371821`24.22487112582345*^-18*I}, 
     {1.36374332526608039820350128028825635`23.974236135370543*^-23 - 
       2.27263215858568253850054024521661579`24.19601207027995*^-23*I, 
      1.37331404683059521266513658279033022081`23.96124436072744*^-20 - 
       2.28858144259346461264873184513002249089`24.182921670411822*^-20*I}, 
     {
      8.377661574185089558672518797711261733987725622647676`23.966582630509425\
*^-26 - 
       1.3961089857965720046526625914437651581186170728317082`24.188302144968\
65*^-25*I, 1.348153780604800481419497630738792401`23.95496107745811*^-22 - 
       2.246652709316518698028678184202425035`24.17623125430163*^-22*I}, 
     {
      4.2004994178404952740804550288121797124551894353993`23.939506232769038*^\
-28 - 
       6.9999903077379590695170263643420256899994170445158`24.161320034527517*^\
-28*I, 1.0990040056982530751535992049618686`23.926088156569538*^-24 - 
       1.8314530304132254209014358044105327`24.147920784160476*^-24*I}, 
     {
      1.71953931252119467607181120686230891883127159791`23.976109785079593*^-\
30 - 2.8655541458475103075344067040991404896110672449`24.19762484953543*^-30*
        I, 
      7.44209145345612599595707909112131580802031398194389`23.964611719092495\
*^-27 - 
       1.240199387297501486869469267044815366384375569631777`24.1846195671826\
2*^-26*I}, 
     {
      5.74906922259618129903113061798116028550198142`23.971096910139988*^-33 \
- 9.58062954746896336944827375234009554879201074`24.192983402530185*^-33*I, 
      4.187633343799796150167471272255135426505742876854`23.954107531433458*^\
-29 - 
       6.978549430207939532640278976041186973905078253498`24.17630567446749*^\
-29*I}, 
     {1.570337572076725579134203735110395269894536`23.89585256687668*^-35 - 
       2.616914488245665068863758995888199432627839`24.11709569843636*^-35*I, 
      1.958651088279515374002292746914773955486183767`23.881435161379734*^-31 \
- 3.2640258384433335443138925261557774433399158968`24.09945737560808*^-31*I}, 
     {3.505323628871138638602741560681366979034`23.73625782199691*^-38 - 
       5.841503351570280897617496154499994353147`23.958157183711442*^-38*I, 
      7.6171237474111077395019323249859467033743302`23.718236082757194*^-34 - 
       1.26936792749595470790612061325931033683629471`23.94060413818544*^-33*
        I}, {6.396253828484071731514154359941171991`23.717580588208715*^-41 - 
       1.0659140819079665181275567265733111876`23.938415973102476*^-40*I, 
      2.4637379040067725941164375632161059907175`23.700877023703626*^-36 - 
       4.105735945494265777105415965375439698303`23.916785053387255*^-36*I}, 
     {9.543369136636261921282374537080619`23.43049315976254*^-44 - 
       1.59037021112053565082692607105102`23.652341329808145*^-43*I, 
      6.6295606321059817446639012889496587462`23.41388459121572*^-39 - 
       1.104793872181184346820779232504642485261`23.63595579178756*^-38*I}, 
     {
      1.16456943847136128610881327417805561319949463160819`23.460411787010226\
*^-46 - 
       1.9407156080929822006311290758359730093176708136671`23.681161504158776\
*^-46*I, 1.48447219659268484392306635069288134`23.443406718218398*^-41 - 
       2.473822742153596784921555001225489593`23.658725727697323*^-41*I}, 
     {
      1.16257027725821997485453093259001856330420841819`23.27652094360176*^-49 \
- 1.93738407350072915372566180329224184859613121283`23.49812765820589*^-49*I, 
      2.766687479412315363600800169188089`23.255776364237377*^-44 - 
       4.61059117355771648442231023909139`23.476411714074317*^-44*I}, 
     {9.4964076869625715592908007443355395081361773`23.21123788427334*^-53 - 
       1.58254424425695196042710282679516739317435975`23.432228379983332*^-52*
        I, 
      4.2928533729742257395627215529331154360681927179883`23.189594679240297*^\
-47 - 
       7.1538950525115330468169825484065222717742335411366`23.406712078841277*^\
-47*I}, {6.3485695584205996521826111051554215354484`23.136934846110726*^-56 - 
       1.05796765946950173968483933812441265337277`23.35757614892662*^-55*I, 
      5.5465251874667517212387759516741039056255932084`23.112002824071812*^-50 \
- 9.2430967586857372436704171212177367235726437859`23.326980419645036*^-50*
        I}, 
     {3.4741869053375110744601719506149204061`22.957789871050007*^-59 - 
       5.7896150541889471533482398672902232094`23.17954239782825*^-59*I, 
      5.9685686742634595441859847710241632496057907`22.928671797346826*^-53 - 
       9.9464179648444289975124738409396245185757831`23.149956887650607*^-53*
        I}}, 
   1 -> 
    {
     {
      -0.0005768633919659150188368458435881874194435251835897937405`27.055899\
825454794 + 
       0.000961323345385931112735565409838864359587889796888625886`27.2779044\
99867088*I, 
      -0.0016269752284011677505799360001279547346480904088075307339`27.055213\
479548243 + 
       0.002711299228221895084833725788577093242343784147789219913`27.2773049\
44026536*I}, 
     {
      -0.0066210686419021200657151094220635016128369529430533472256`27.021153\
020203798 + 
       0.0110337871071550264682740435306580583607128036648490631169`27.243139\
515154642*I, -0.01987755998352830615461024012063206964`27.020722042194745 + 
       0.03312528187367455556329252850939474362`27.24257324107306*I}, 
     {-0.02560156467266734363654175503829055812`26.98230902712002 + 
       0.04266414222328923185138046841238412027`27.204176137726833*I, 
      -0.08344922551621181463268289269938906582`26.981983069170237 + 
       0.13906531383404163811817141362916282764`27.203558706596464*I}, 
     {-0.06585097734095268191530578212115082439`26.951422735917358 + 
       0.10973842805070599952101587971528092574`27.173253053350894*I, 
      -0.2337691731078138104254252564918923501`26.95109477044754 + 
       0.38956842585251942531496264420275253426`27.172616465971924*I}, 
     {-0.12330279360801582799271791921200815537`26.99708752184553 + 
       0.20547993805384786618149799963754472787`27.219465178640736*I, 
      -0.47925945547886856248109288654623608081`26.996680103033327 + 
       0.79866968413209392802116194808223333689`27.21867730327469*I}, 
     {-0.17089994195308906741460201029880296628`26.974795884569826 + 
       0.28479897704153913081397500464269792486`27.197627614670953*I, 
      -0.73437786658595611638257146993351346479`26.974346517744422 + 
       1.22381589353048784333700083353855294537`27.196752653190018*I}, 
     {-0.17526962800450375525598508221288028765`26.966310409595234 + 
       0.29208091115581277861212320228965749359`27.18988615537988*I, 
      -0.84326537713784410684355012380564362888`26.96577888103276 + 
       1.4052732495914385921909428542984733893`27.18888971020263*I}, 
     {-0.13241851898905607813561544845344230389`26.93630594483591 + 
       0.22067098630022166533571768265327413679`27.159308932483814*I, 
      -0.72368734088778468581625714947868763178`26.935544587284465 + 
       1.20600049378207103955634624071473158533`27.158273780562165*I}, 
     {-0.07346301332614253578350394087108031049`26.799927604219253 + 
       0.12242362874188311815016011126627780245`27.021898423465743*I, 
      -0.46316053647900369836093544021529526238`26.798867353146186 + 
       0.77184137974393531577015682044326405107`27.020924323068087*I}, 
     {-0.02994723485992681309703836113218076154`26.68550164557126 + 
       0.04990605471165704865746406638969538898`26.907331966082545*I, 
      -0.22134561329301340860165356850334470325`26.68438025608872 + 
       0.36886498332331865138085360190184174567`26.906337939233577*I}, 
     {-0.00901964210374301483451567651207924232`26.776236828951745 + 
       0.01503092871226323454530727914191759157`26.997979584201282*I, 
      -0.07945466803658127071682259519842193405`26.77513057893954 + 
       0.13240851880572802901414413150936061129`26.996312238267894*I}, 
     {
      -0.0020264580813408633642147102452151781947622066493339077053`26.661750\
828440162 + 
       0.0033770239005807112696059447428465345482052048325805906263`26.883246\
42507351*I, -0.02163522866472238840059374145040305098`26.660680118724134 + 
       0.03605437732368607394389793429840191508`26.88120493786678*I}, 
     {
      -0.0003437431779022930739819568314041466201163159839883302873`26.538585\
99295175 + 
       0.0005728363878464812786786705623668779174052721076425703661`26.760420\
728353914*I, 
      -0.0045238192419594605129722567521642344127269023570777341952`26.536663\
66744055 + 0.00753879186679031819610139191623059501`26.758517086431816*I}, 
     {
      -0.0000445823514005534047992635982430913435159270525681216637`26.575515\
818219436 + 
       0.0000742949817763500816697941514882846523936201867289601065`26.797426\
996040098*I, 
      -0.0007356757873027383726739386863475530491569233449848147722`26.572288\
583170312 + 
       0.0012259788345367643311412238023374801375710648535483739305`26.794417\
944704442*I}, 
     {
      -4.4735423353227893664606281947272930363619753544875091`26.500216791479\
303*^-6 + 
       7.455007101182455475441454871279056953739318789808705`26.7212596677246\
03*^-6*I, 
      -0.0000941603201387144599147141744173884241350286977201666197`26.497787\
950731027 + 
       0.0001569149909996502087693444177959878912567739579875823025`26.716638\
23864908*I}, 
     {
      -3.508723429302720601304831626743299633378343307031548`26.4892633293671\
62*^-7 + 
       5.847169004079545697295262240344523772088704032142584`26.7112289427352\
57*^-7*I, 
      -9.5834887316813414853206734875784888030328565676555286`26.483716049294\
83*^-6 + 
       0.0000159705600603489801267962725835101793947271600320343516`26.704929\
62399086*I}, 
     {
      -2.16941035438870965785249503004318136071099221834645`26.46421679760586\
*^-8 + 
       3.6152490319910237010244938456154169882684726059849`26.686312794509195\
*^-8*I, 
      -7.822703434348623254922763974687235078961219630007122`26.4538980292963\
93*^-7 + 
       1.3036270874880498729573932403016532604742174113976828`26.676797035272\
21*^-6*I}, 
     {
      -1.0646460403716277663428302660746852531389825359329`26.448924083819048\
*^-9 + 
       1.774196642456402810881717115323719831512724641058`26.668180540606198*^\
-9*I, 
      -5.15650863703280605884656043486527018725035111670852`26.44005671757853\
*^-8 + 
       8.59314735949949546673264215655360864183227452612159`26.651241397025043\
*^-8*I}, 
     {
      -4.16981196795574137898959347666173863311717423224`26.398859349859958*^\
-11 + 
       6.94885070970556185448202314507566448201506216338`26.621078195087968*^\
-11*I, 
      -2.7599778014848985425926799203764604425568115535206`26.377002826015712\
*^-9 + 
       4.5994097220701096798698125124204945554071477638472`26.60014185412382*^\
-9*I}, 
     {
      -1.3090983007976006186856732043130261132329285563`26.384445182906383*^-\
12 + 2.1815680722484571620810425396613691392762622026`26.604523926111796*^-12*
        I, 
      -1.204784295033211038185107696866072361105770044598`26.35703891114259*^\
-10 + 
       2.007732307336622572131871628382092728781601669091`26.572446682845943*^\
-10*I}, 
     {
      -3.3059423298405944697391237641262500963187634`26.361875947981858*^-14 \
+ 5.50924115559598896413393291947423652860538705`26.575790062684604*^-14*I, 
      -4.3042135038150917913109716273510337637103607844`26.332190319760358*^-\
12 + 7.1728263265964186188339812679097963293592357362`26.52577479953741*^-12*
        I}, 
     {-6.734716590977968359483845171177542490108124`26.24441939269586*^-16 + 
       1.1223177573118759854895525575119269390224523`26.469529462638263*^-15*
        I, 
      -1.262106261758649230401493546401328592844066676`26.17727901415106*^-13 \
+ 2.103257427467412986121280153735858830244271381`26.41022404271676*^-13*I}, 
     {-1.10931572050483435767602921027013657060054`26.237598336521625*^-17 + 
       1.8486371546141077823396735598845659020689`26.440654387092636*^-17*I, 
      -3.0445877625722253090571056008466501418650139`26.18127500534403*^-15 + 
       5.0737026027297909014627002548169952697667245`26.341411098883203*^-15*
        I}, 
     {-1.48026728254287461236576884249206032519`26.190215391287207*^-19 + 
       2.466815395010434089124469506758752463968`26.417834251367395*^-19*I, 
      -6.05383150946369482243140979612765083298431`26.053075941731578*^-17 + 
       1.008850559791505493347236901347629072061237`26.291217697065132*^-16*
        I}, 
     {-1.6027853096597826354358911856372575568`26.20367827579324*^-21 + 
       2.6709875462310638933795772731161495746`26.39214049798654*^-21*I, 
      -9.938103855726336563544687650972191443941`26.07866977393915*^-19 + 
       1.6561514178982884128325141392469644169761`26.2079175687389*^-18*I}, 
     {
      -1.410112033584319876423894287797556041676055422478840585`26.1558532690\
4153*^-23 + 
       2.349904043788469878193556823899981460936305053108389199`26.3691425750\
89157*^-23*I, 
      -1.34878148083334352622433180349179092916`25.914626318051038*^-20 + 
       2.24769875053175968127914414155722584845`26.11695534093408*^-20*I}, 
     {
      -1.0092077948506653558099823434407482169090626895939101`26.052591331796\
364*^-25 + 
       1.6818106800452412274418072968163944238524796525619754`26.249471383837\
772*^-25*I, -1.515132561506862735673522967347242704`25.78710615710667*^-22 + 
       2.524917203997223100360166677964204343`25.95658381957085*^-22*I}, 
     {
      -5.8815390138351212696814536296137958581629180863551`25.979603832245047\
*^-28 + 
       9.8013859772400482124282222014939559801943381698254`26.150402821864187\
*^-28*I, 
      -1.41015104200913906976756322051438088906231238230312253`25.67603908250\
6207*^-24 + 
       2.34996905000999075824616053102793728915829172355637439`25.80143605407\
4742*^-24*I}, 
     {
      -2.79357968987314757981088159903525954768186950906`25.823479154041088*^\
-30 + 
       4.6554061333635912290534135223413230385283346634`26.038037592072847*^-30\
*I, 
      -1.088336183414686850493309813634534709064565223290381`25.42467186004802*^\
-26 + 
       1.8136754651378227405434830146323164818249910948365`25.634887607123893*^\
-26*I}, 
     {-1.082227547300006928390750144933304940249211994`25.805094739195813*^-3\
2 + 1.803495629517648044905378044925988892508234936`25.907778878324123*^-32*
        I, 
      -6.970610030118040302067871433076543822600290880442`25.41847171098246*^\
-29 + 
       1.1616286016516266338940455701096738043121733246038`25.456536883093516*^\
-28*I}, 
     {-3.421768137406768704810087537574738299949521`25.55892264159914*^-35 + 
       5.702260949124715403643006232334359457693494`25.788592931890452*^-35*
        I, 
      -3.7074549529912743806234976158590628267386147675`25.049911201231833*^-\
31 + 6.1783483714074904352355197726646883365318127156`25.281692368824114*^-31*
        I}, 
     {-8.835063740117802864387828174377635397511`25.580520456218373*^-38 + 
       1.4723335107820167454422302789263837619262`25.62405155064527*^-37*I, 
      -1.63844181782029472879340848344117034740514297`25.076818891140373*^-33 \
+ 2.73040791193121492743175957847199377043975582`25.079723228861635*^-33*I}, 
     {-1.8638857526050786664770579392758101986`25.22551270262293*^-40 + 
       3.1061026095019731102929967550460256908`25.458364113508807*^-40*I, 
      -6.01948856231569186635510019964033117828187`24.66369188680798*^-36 + 
       1.003127423724538506219896206937039159094503`24.89808464259065*^-35*
        I}, 
     {
      -3.2142355863203862395108907618898382058947851598914374`25.261452719399\
397*^-43 + 
       5.35641496710298572930972554448381288209009149517371274`25.28455142170\
7594*^-43*I, 
      -1.839331085766025574982707702230530737331`24.698156225852834*^-38 + 
       3.065183087134448277666611241971147650096`24.699115469236485*^-38*I}, 
     {
      -4.53274918720169099006299709475072762030733429726825`24.889912605834027\
*^-46 + 
       7.553673318714522488840312916040814339518881574179`25.1075403533107*^-\
46*I, -4.676368431097304205226403763733756787`24.29314732387869*^-41 + 
       7.793009934499783907326475213274685316`24.5105025953174*^-41*I}, 
     {
      -5.2291286628258008373185535071822899799304616871`24.86095752093565*^-49 \
+ 8.71416617800940581569564893129707086300654078978`24.92586653023152*^-49*I, 
      -9.896100613006583133465392807137644`24.259973867633924*^-44 + 
       1.6491517194652152895040748155516513`24.31642238124765*^-43*I}, 
     {
      -4.93653801993892947497061758660616776277965358`24.56968476910343*^-52 \
+ 8.22657376086873372157200910708249879342223132`24.742525576512932*^-52*I, 
      -1.7436845350557707162034634353320847981289465708022`23.95171120501331*^\
-46 + 
       2.90579134312022563311131222057838250587802670632093`24.123053059803677\
*^-46*I}, 
     {-3.81477444105018230006605556225787097049858`24.411950866553667*^-55 + 
       6.357192670981263270854122251930091496015`24.559338927183248*^-55*I, 
      -2.55886786747033370702949858691581214992285862958`23.784911788836002*^\
-49 + 
       4.26426681432142614621793506765500651057369703136`23.93096393613501*^-49\
*I}, {-2.41370254872070484797460083192842601883`24.298852431771678*^-58 + 
       4.02235371704751584640375191616835887115`24.37286847694057*^-58*I, 
      -3.12837804194819358023529383095887740434935962`23.66775396801905*^-52 \
+ 5.21333627129388487292002508758082521933479297`23.73945836189297*^-52*I}, 
     {-1.25075287256323146035799866577591542`23.960217454356638*^-61 + 
       2.08433738810486597831697946110091107`24.1877281615071*^-61*I, 
      -3.18703181496514765623838490472222592770442`23.322143265188625*^-55 + 
       5.31108080159595155427288757402948631364555`23.549713103702054*^-55*
        I}}, 
   -1 -> 
    {
     {
      0.0000182120750992468457245756697963502422490837503642280698`27.1761348\
4306505 - 
       0.0000303498076055106366352039763579957470207375130189639889`27.398360\
700742202*I, 
      0.000960023919161339879947711139949251209226377936589821441`27.17621974\
3429854 - 
       0.0015998474135679296432166565220828574238385340053131629118`27.398434\
894720683*I}, 
     {
      -0.0015246521931838461425587267190537701412778229638952218974`27.148193\
64607425 + 
       0.0025407813484342136510217961545615204967738784279562217443`27.370062\
724422247*I, 
      0.0030379521258958056594672726673481736435151730297927888757`27.1481681\
1854953 - 
       0.0050626445384854953772892172555329633571414763641298067484`27.370029\
187261956*I}, 
     {
      -0.0132761205388417662535506478450680975277159471130769096703`27.075732\
039656522 + 
       0.0221242061602347966000925678272980866748608501403661369344`27.297443\
22005233*I, -0.02390655987859380731550216228105387742`27.075728657525268 + 
       0.03983947402319612911418679513563537477`27.297436813799337*I}, 
     {-0.04794098904310181663853200148597224267`27.011397707105278 + 
       0.07989203788953212929852337311786835019`27.23308531259797*I, 
      -0.13593143370378504338307479974088027256`27.011395365175417 + 
       0.22652513993980337663524181712246700522`27.233080766770104*I}, 
     {-0.10667546078682933374990319307777585385`26.96837774345751 + 
       0.17777104989224174799871812192408192247`27.19003227192645*I, 
      -0.36658828093183523460638766004953960861`26.968377338291702 + 
       0.61090697990676472116829185334920394001`27.190031489383642*I}, 
     {-0.1631761175286630514587766319064235955`26.941732974761408 + 
       0.27192748469469680234021028527994655314`27.163310642483754*I, 
      -0.64711620446715768418247381849235436486`26.941732682747393 + 
       1.07839728295424819666120765535734970216`27.16331007528271*I}, 
     {-0.17793262250055375444062628795840512014`26.94820537187609 + 
       0.2965187014773008319431443655960026729`27.16959926846689*I, 
      -0.80793406246728119218054924059206400428`26.948205099719303 + 
       1.34639480785111848825957570449000210251`27.169598760565513*I}, 
     {-0.14001538180701972866786000153173854258`26.909754431423178 + 
       0.23333090142105207730806408165828365844`27.1311878180189*I, 
      -0.73186564302001161155232281188060998837`26.90975410717928 + 
       1.21962935786813497437002894320613557191`27.131187378634277*I}, 
     {-0.07991772336532928368782550965498258542`26.764714422930656 + 
       0.13318018486034416969759661876330869421`26.986451327938685*I, 
      -0.4861229870060955527661436283778075023`26.764713916141275 + 
       0.81010752744267363266723879197130170282`26.98645086262282*I}, 
     {-0.0332593250095881315307079838896325656`26.727207434669236 + 
       0.05542554100119497010163490406617076089`26.94906473844206*I, 
      -0.23862523120094768467564484070121759365`26.72720690172657 + 
       0.3976608825354973471728036512564725931`26.9490642660644*I}, 
     {
      -0.010174191126439503288399341996247855328151559555174629376`26.8466371\
2856212 + 0.01695494563614566678307088020582311818`27.068164175767546*I, 
      -0.08739089888402159223799062937376553906`26.846636414885296 + 
       0.14563397927742865401330452396132853774`27.06816309997514*I}, 
     {
      -0.002313485214195934600020902285010814821019165411217673693`26.7485599\
82881257 + 
       0.0038553449162936874610247034975131503269268446033132356252`26.970124\
41662759*I, -0.02416654931572900838285870904725342359`26.748559397974546 + 
       0.04027273763283524537494802017350353225`26.97012330003161*I}, 
     {
      -0.0003961761441608932525611565090251530454564682963808406637`26.636218\
836818568 + 
       0.0006602141539419305132402621937076292650246985805250853829`26.858248\
16195685*I, 
      -0.0051151069498376869399948670868679460391182928752362389504`26.636217\
705151463 + 
       0.0085241528471186761013201013412912586380139268273413816319`26.858247\
040809957*I}, 
     {
      -0.0000517775701182676202291561881182242145395370842538245093`26.682707\
0889236 + 
       0.0000862855705792276927536664719451376223132809355371275567`26.904697\
95072882*I, 
      -0.0008400489095185141151548118722560678909660664659952413574`26.682705\
079185226 + 
       0.0013999131150167652711242184382279320095457769305173807935`26.904696\
076983207*I}, 
     {
      -5.2282249980812313368055946297942137605055607745379381`26.613962851677\
837*^-6 + 
       8.7126602512554193109608309319987125268388100754899999`26.835823914506\
886*^-6*I, 
      -0.0001083892285790405621499783899222976404818859530852262866`26.613961\
392652513 + 
       0.0001806269859945633594754757649788480276573217072776733856`26.835821\
12619203*I}, 
     {
      -4.122078484807584388545499189948573148422013488764136`26.5854614874171\
63*^-7 + 
       6.86930447337649249854022942453562984701280555402897`26.80734263099705\
6*^-7*I, 
      -0.0000111059181000234695262296738978931676255717137673306621`26.585458\
10262064 + 
       0.0000185076371463134171239962724788706720273121362633381869`26.807338\
784758183*I}, 
     {-2.55985316528568849365973274656188289891455576983218`26.48602192485599\
4*^-8 + 
       4.2659087798287715651672834645400220178489244177017`26.70784630868056*\
^-8*I, 
      -9.116806945467959623024643235941242293941712299972644`26.4860173394139\
9*^-7 + 
       1.5192850636936931875832016496381778733771284016509781`26.707842086628\
695*^-6*I}, 
     {
      -1.2609598832757539638391112860732327609616135155043`26.48080452376101*^\
-9 + 
       2.1013470264719543558709485057345008295115249168748`26.702356865248362*^\
-9*I, 
      -6.03857442097682113562379892292327620185193677823248`26.48080069429449\
*^-8 + 
       1.006308017562388411261522091556077862040729039199808`26.7023494423123\
68*^-7*I}, 
     {
      -4.9545881419091262109328852520535462755541485117`26.440256695635952*^-\
11 + 8.25665367905851355357977068144135420657048479748`26.66192345103591*^-11*
        I, 
      -3.2455331301236295790809149409378786731213832033353`26.440247392022517\
*^-9 + 
       5.4085712660297762707638828579785542558964262347971`26.661914559923268\
*^-9*I}, 
     {
      -1.5598160536652947986139145731584573450812569279`26.44217152725642*^-12 \
+ 2.5993807334281356075430059376024418835693967767`26.663839994833527*^-12*I, 
      -1.421853310898044457028046549596964096136639018349`26.442159965040137*^\
-10 + 
       2.369470485589998816701693975474911426794343265593`26.663826338399712*^\
-10*I}, 
     {
      -3.94870183870944495274775349984456775605054678`26.45350480887901*^-14 \
+ 6.580378152587004628160397735029728221714131`26.675076514919507*^-14*I, 
      -5.0957664356213639120887167397561032968512016346`26.45349195805062*^-12 \
+ 8.4919225338645142172187731861222238492586565812`26.67505394888734*^-12*I}, 
     {-8.061391635791372528855210035453757216972202`26.372372394356383*^-16 + 
       1.3434036695195636011999195718492863510070967`26.59436621543909*^-15*
        I, 
      -1.498372691468706498436016401359412891493068891`26.372340997283306*^-13 \
+ 2.496987447043143802246942433187605814387115619`26.594338933567588*^-13*I}, 
     {-1.33036743750720202555928813392943432098871`26.371526006240355*^-17 + 
       2.21701236970242501220381572591642009584963`26.59327062964936*^-17*I, 
      -3.6234701156839466883083303466553088177303668`26.371500929375195*^-15 \
+ 6.0383904786266223540078060986007292313790843`26.593222094273862*^-15*I}, 
     {-1.778249943120444935483142775953423961272`26.32592332437104*^-19 + 
       2.96339342738860269311204371547103435655`26.547751734015048*^-19*I, 
      -7.22077282297794045850964538394621832974326`26.32585932987107*^-17 + 
       1.203317385559997188618447912097488682342396`26.54769416924229*^-16*
        I}, 
     {-1.9283593235366333470663728223295713488`26.26737239064288*^-21 + 
       3.2135456363261843129889594113449002146`26.489086014691445*^-21*I, 
      -1.1877248793027735529884644961418371445274`26.26732638949359*^-18 + 
       1.9793033676106596170183336493002813225494`26.48900735265011*^-18*I}, 
     {
      -1.698872176009978694329202345016808227790416820893963671`26.3131462200\
4894*^-23 + 
       2.831113061377081692960161467625613508032711865012825562`26.5346402596\
1605*^-23*I, 
      -1.61483629796833628559630229007997664806`26.31302663402398*^-20 + 
       2.69107011093759679164222103486565854211`26.534511086089594*^-20*I}, 
     {
      -1.2173783879721458943033181339745850285991224126936809`26.244338654720\
99*^-25 + 
       2.0287199375533681545991103316309737173192953582885099`26.465964075534\
465*^-25*I, 
      -1.816933882657979857618834338751956229169621116695609344`26.2442008660\
50242*^-22 + 3.027858905154831729236855381274626807`26.465797441576274*^-22*
        I}, 
     {
      -7.1027200240735755452618744008007835028532587677003`26.242502268991895\
*^-28 + 
       1.18364428562759200767868387480065827754615047136943`26.46429384985956\
5*^-27*I, 
      -1.69352714986343585802497109828199222867432292147800158`26.24232014887\
468*^-24 + 
       2.82220575595966072268046959452877211932867294335326468`26.46404418048\
595*^-24*I}, 
     {
      -3.37707333070417528495289137769602980959016800204`26.225165053622028*^\
-30 + 
       5.62777856438837669398006574549443421439395722231`26.44671851510828*^-30\
*I, 
      -1.30879614582199296623045843233877907059011626139321`26.224807413201937*^\
-26 + 
       2.181064541194100854932499866832682401189668212538697`26.446348993396626\
*^-26*I}, 
     {
      -1.309501230875464818359546854675251175649998141`26.195996086053643*^-32 \
+ 2.182239541604640390223725627179410025229214931`26.41791577288333*^-32*I, 
      -8.392921751176212400415765906698345618648982098593`26.195695748388868*^\
-29 + 
       1.398652042714437685279466697405887481405048603025`26.41741309562236*^\
-28*I}, 
     {-4.143929849183832230049866938472395516648138`26.123366762552084*^-35 + \
6.905719033558294994529410761323397830786618`26.344984400813658*^-35*I, 
      -4.4689800388274138877793689553163482060507819376`26.122723085732154*^-\
31 + 7.4474041882733346805076924016663457051825054294`26.344356975560974*^-31*
        I}, 
     {-1.0708196625854918910878482236735333500304`26.140335504663874*^-37 + 
       1.7844847752144118846785932568713800886925`26.361493629930575*^-37*I, 
      -1.97703894439280675509907489241048007417435147`26.139757522831598*^-33 \
+ 3.29466857916728669782057318482268487949333725`26.36049977693786*^-33*I}, 
     {-2.2607072761225884708887247555878944236`26.070260603295715*^-40 + 
       3.767392266328618315180914267334488285`26.29210082181*^-40*I, 
      -7.27044726124807624441888793771031841942503`26.06902097919693*^-36 + 
       1.211595462803774765618826801608907978650234`26.290898081026427*^-35*
        I}, 
     {
      -3.90119334420842213301828603460394424586762191277640121`26.13781080870\
98*^-43 + 
       6.50120685223402448721911118159854081740895798476732281`26.35925976691\
906*^-43*I, 
      -2.223555736630115785291697760023437652765`26.136579139147422*^-38 + 
       3.705480481444110266112336330830645706294`26.35717718709226*^-38*I}, 
     {
      -5.50496952304109070577221585037013605681413040543754`26.08451160245145\
*^-46 + 
       9.17384564845145392662589309327197864862130828902974`26.30588217124281\
4*^-46*I, -5.657906196859758260655795135820915964`26.081904169277404*^-41 + 
       9.42870944628497196300164130265406812`26.303250034885146*^-41*I}, 
     {
      -6.35443357308006070749053032433781910042122126433`26.040463211343003*^\
-49 + 
       1.058944877692453865035787279938645456775186260481`26.261794234902332*^\
-48*I, 
      -1.19824348847945149787782352687122349324553311812836425`26.03599181915\
9147*^-43 + 
       1.99683227428659004070971932621306653092162446532845543`26.25523171895\
475*^-43*I}, 
     {
      -6.00215134561701687971680164541197805547365821`25.977185855203196*^-52 \
+ 1.000238235159521046083793318326234724905730099`26.19868789677283*^-51*I, 
      -2.11280903870647060431148216938518483445006711434129`25.97338174610953\
*^-46 + 
       3.5209248524665406312693132623190509607062523209355`26.194415677898593\
*^-46*I}, 
     {-4.64060409074686821007179684445084614137511`26.05049906494903*^-55 + 
       7.73340987009972982691340164675747715233873`26.271650768687252*^-55*I, 
      -3.10263741382486652687002607209582309289159352193`26.044429688916875*^\
-49 + 
       5.17044038453025739312918451427386923974715870871`26.264438326513503*^\
-49*I}, {-2.93762446379153854850441718648206718411`26.021678398299155*^-58 + 
       4.89545188054938192955855223053832544327`26.242233304470776*^-58*I, 
      -3.79554845036782522796669861489325603014185336`26.014868930034503*^-52 \
+ 6.32515320732569071282356616635525697353896819`26.232655238384964*^-52*I}, 
     {
      -1.522922616924750731913010318045450571887859304199649481`25.9398070628\
269*^-61 + 
       2.537899068056137715499931636496171468541386666163492336`26.1619825610\
05022*^-61*I, 
      -3.8689827328191634142178778126760731122717`25.928399310409766*^-55 + 
       6.44752895703578320972497244809896603953728`26.15071426841731*^-55*
        I}}|>, 
 "S0" -> {22.64845957241945705518518363342153610109`22.489949845850326 - 
    37.74289238531321745669038666135515752761`22.711747155428256*I, 
   74.33091431973539915753282359504386133121`22.675683558457386 - 
    123.86995641364108665060802572888495138521`22.897480917272475*I}, 
 "T0" -> {18.96857702174117044593627469960082378386`24.96160072760913 - 
    31.61049249044454441357183050910863813099`25.183393766675362*I, 
   67.19035233026895143774634475814431197352`24.868831805677384 - 
    111.97045120105325420826544225014770426447`25.09062594625346*I}, 
 "Sc" -> {-3.87794642493870107810667641233248041819`26.947482956489434 + 
    6.4624666469904139335579425814478032241`27.16941916974531*I, 
   -8.07229112069525691508963905890888926807`26.95224500695124 + 
    13.45220031839779042910606930644158836617`27.174159299697823*I}, 
 "Tc" -> {-0.19900404447693597864420397918753476882`26.921725417254205 + 
    0.33163351401089158513128260000540630472`27.143831976362254*I, 
   -0.93274982465675306836132283676223346171`26.902612875749423 + 
    1.55439605690934895478623304689645010729`27.124580044979954*I}, 
 "kappaFit" -> {1.00025555448259107847001658832825936868`21.850734877606953, 
   1.00014296344619632488755768657174139625`21.806952992620786}, 
 "kappaFitIm" -> {3.471830182745462764835`5.391182824484711*^-17, 
   1.0361217622733816815895`5.82230215554349*^-16}, 
 "residual1" -> {0.00005008761396848012331341693816225658`18.258047793580296, 
   0.00001540468815472499276358399107586821`17.962101566690126}, 
 "residualMinus1" -> 
  {0.27741507582568623007362362116870118788`21.889287789471123, 
   0.17329548297521081738526395773507322455`21.927003140436316}, 
 "neutralOnly" -> 
  {0.16247827093545581672880498025552094355`21.678706523225028, 
   0.09606449826180296527158570942744062508`21.69754037531493}, 
 "residualP2measure" -> 
  {0.51242319780656937911981417193339901183`23.454570292665426, 
   0.79333888459965209293975505357070937518`23.701743131432604}, 
 "chargedFractionS" -> 
  {-0.17122340760256982638425871076171427679`22.1640475475574 - 
    1.47323069928631938145`5.13421129771841*^-18*I, 
   -0.10859937879913855331257534570632115393`22.349778681619693 - 
    8.5674941695894533662`5.282261057526101*^-19*I}, 
 "chargedFractionT" -> 
  {-0.01049124793329747210324420992349784511`24.634117553484085 - 
    1.7842389558666232533`7.900065637814528*^-19*I, 
   -0.01388219874293698915585044209326929503`24.541595654531935 - 
    2.7399504618896625826`7.872223268772216*^-19*I}, 
 "time" -> 2633.554919`9.87208737287068, "kernels" -> 8|>


==> anc/paper_scan/point_C_b0.900000_N7_h0.125000_P5.000000.m <==
<|"b" -> 9/10, "Ps" -> {1/4, 13/20, 2/5, 4/5}, "ws" -> {-1, 2, 1, -2}, 
 "lams" -> {-1, 1, -1, 1}, 
 "zvals" -> {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 7, "hstep" -> 1/8, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.0625`40., 0.1875`40., 0.3125`40., 0.4375`40., 0.5625`40., 
   0.6875`40., 0.8125`40., 0.9375`40., 1.0625`40., 1.1875`40., 1.3125`40., 
   1.4375`40., 1.5625`40., 1.6875`40., 1.8125`40., 1.9375`40., 2.0625`40., 
   2.1875`40., 2.3125`40., 2.4375`40., 2.5625`40., 2.6875`40., 2.8125`40., 
   2.9375`40., 3.0625`40., 3.1875`40., 3.3125`40., 3.4375`40., 3.5625`40., 
   3.6875`40., 3.8125`40., 3.9375`40., 4.0625`40., 4.1875`40., 4.3125`40., 
   4.4375`40., 4.5625`40., 4.6875`40., 4.8125`40., 4.9375`40.}, 
 "IS" -> 
  <|0 -> {{-7.39297992582580386218840047733352232982`21.048271829105673 + 
       11.67846002062742054440741781072469525145`21.24683869284123*I, 
      -20.09738075554131974274014335263378699267`21.201721300500168 + 
       31.74720613713816356760800486210082660807`21.400288164006557*I}, 
     {-5.85871242070995094456083310674819374295`22.176834018006865 + 
       9.25482545118256737327360071730959689957`22.375400738932083*I, 
      -11.45365566029938201908823788315845413651`22.19489265400473 + 
       18.09298294610180994096356991964506243627`22.393459370938697*I}, 
     {2.76325291848474745525494412548400635236`22.480391019822907 - 
       4.36502453126862910243246498443140632185`22.6789571887504*I, 
      23.45976605811011134216480695306610445626`23.165954494868014 - 
       37.05866142634059514112970601791623870335`23.364520280257942*I}, 
     {26.96091661526454020578714340277356897885`23.946982885898006 - 
       42.58931986423134567468303191557885891395`24.1455564364251*I, 
      103.06774671045400060274750542758030201701`24.213642509346762 - 
       162.81290784645798443982713678083359916236`24.412212197658093*I}, 
     {60.67426753778538255319517296886281202871`24.567915101868472 - 
       95.84524979509251682024374598753011334233`24.76648232311818*I, 
      190.89977433235716050050416812549913667573`24.740728063394467 - 
       301.55842499980840129099922188679983893601`24.93928897366231*I}, 
     {73.2112495711599204614047993915457686953`24.783625459981806 - 
       115.64952965585980589897957901916639145901`24.982207402423764*I, 
      197.58278421235929648428439206941251105541`24.892930229533594 - 
       312.11536746199763188441276041276185973377`25.09151569370182*I}, 
     {47.94129280319040492883655122978493666645`24.83608249683449 - 
       75.73136637141794819009634127306968029559`25.03465780019742*I, 
      110.77134199248770871260070982049827856096`24.909370348058705 - 
       174.98203726638879721608275606065744747715`25.10794618575475*I}, 
     {13.01403760931346962966154695238803887134`24.26360034435433 - 
       20.55786968883623037893743145780247042662`24.462164823622782*I, 
      25.28840005089536718701140216787595957477`24.34097057651489 - 
       39.94729756377978438170928602191067371532`24.539534541074808*I}, 
     {-1.97725024078773529546121825826047752181`23.615800985124984 + 
       3.12340059346721311734158836509649506434`23.81436928027725*I, 
      -3.22166323436901877223470415586100839341`23.705640369376848 + 
       5.08916102302295473468226122941582077214`23.90420860559429*I}, 
     {-2.01158020379043923851929398633636939607`24.27376625522127 + 
       3.17763056628726160271774672232823122934`24.47241049989283*I, 
      -2.50301648735021085315402983993827386298`24.312190250903043 + 
       3.95393715007626559508993045439288728281`24.510832093046552*I}, 
     {-0.35499064887721080132982703700862469081`24.06752068419021 + 
       0.56076766638129471718753854460604901282`24.266021441980065*I, 
      -0.24962406970650620766490037056564577018`23.911053892427788 + 
       0.39432336452991408259955838448404522694`24.1095560112825*I}, 
     {0.03002825583255910361821063496130131817`23.603734961962473 - 
       0.0474347000462796439593449846932664427`23.80218800831729*I, 
      0.0683231930626492170938212931295372849`24.03316533113456 - 
       0.10792801910315351416106851551673513906`24.231601138690493*I}, 
     {0.02225670014647950086133631736782242789`24.14328804183907 - 
       0.03515821569375079964760104925690280483`24.34190408748031*I, 
      0.02279734220389701203068888560499122963`24.30893367051055 - 
       0.03601225110523135971813905371423806189`24.507553600262344*I}, 
     {0.00447251207498554995205011466999650418`24.287086172920173 - 
       0.00706508795959672294018424995865824053`24.485623621463027*I, 
      0.00326335271057535129834738510998427473`24.382329777230304 - 
       0.00515501658952541432352935325256467254`24.580841607367056*I}, 
     {0.00054930646316382504400078121813471837`24.289584712776318 - 
       0.00086772230325167778154763397080446226`24.488164109063813*I, 
      0.00029634242095848843903206727793691028`24.36674416943423 - 
       0.00046812288824023467941126102207832654`24.56532238568224*I}, 
     {0.00004780352284389949238285512253094137`24.213328757424357 - 
       0.00007551373545969298656749039253031622`24.411902944236967*I, 
      0.0000190547045083113774658411340163107850800750059562467329`24.2677150\
25186178 - 
       0.0000301001229595962864987720077814745523138427253113749504`24.466289\
02248014*I}, 
     {
      3.1289418923594677143379296940969668951028672084116176`24.1791321615844\
05*^-6 - 
       4.9426920082844280018074869692374535856631332863747042`24.377693394696\
106*^-6*I, 
      9.116509503706818735007140269009153808582010826358572`24.22829044244228\
*^-7 - 
       1.440106598893783855643094034967042242269356187759662`24.42685092934699\
*^-6*I}, 
     {1.588394511693877440192492727381200038614996973092601`24.21342683951882\
8*^-7 - 
       2.509137315117076341884970617297092673814793400685834`24.4119673042297\
34*^-7*I, 
      3.33359303386854814689656958547553616083998989977311`24.269207172721323\
*^-8 - 
       5.26597303951523032253120547139742818760393271163608`24.467743531630095\
*^-8*I}, 
     {
      6.366530513498479385256679008702142231481808400663`23.971255472436926*^\
-9 - 
       1.00570098685465652163742316027173156507934473105835`24.16980996856546*^\
-8*I, 
      9.466884309985501224617242190821149843120310513218`24.01611988443982*^-\
10 - 
       1.4954542152597752804511959134651805667444628204784`24.214675585201512*^\
-9*I}, 
     {
      2.037525232059313471997882179501298353216581464765`23.92560577858955*^-\
10 - 
       3.218615118986197670655911974174509560695426453212`24.124134440156375*^\
-10*I, 
      2.1093289110629583612836369272066649604652286054`23.97114773509924*^-11 \
- 3.33204115327701402449616061158159517931806066942`24.169670248741575*^-11*
        I}, 
     {
      5.2452865530458598962734010460979458593945344198`23.902829312809626*^-12 \
- 8.2858157226280496246176099005296672453405619961`24.101390571163023*^-12*I, 
      3.712564229075538763945097412723470687921016013`23.94478243745683*^-13 \
- 5.86462202769032058799778069542162987314896687`24.14334677038085*^-13*I}, 
     {
      1.091644138119484613159484311592140866874278337`23.659795881858965*^-13 \
- 1.724436228921143671482338179604739621329784891`23.85836106420452*^-13*I, 
      5.1857728900832409208641927238149205401721948`23.69857124589696*^-15 - 
       8.1918038437154599053876189897578969547775531`23.897136185044438*^-15*
        I}, 
     {1.8430803807762378803779797177516552864508934`23.66811351407483*^-15 - 
       2.9114566463933632273432767858779749196500803`23.866721019265967*^-15*
        I, 
      5.76720474716922280740282918713463943028247`23.708979688667547*^-17 - 
       9.11027363070592190265794634797199770701851`23.907591934034624*^-17*
        I}, 
     {2.53051406817700380232301612868257149537548`23.534935677042498*^-17 - 
       3.99737422167282421603002044909793332274491`23.7334973916264*^-17*I, 
      5.11816137593866153248966855567224017897`23.571544906874713*^-19 - 
       8.085000041623021893174710146235547458731`23.770106157141846*^-19*I}, 
     {2.830158277966961578255371807504231065295`23.38165609769613*^-19 - 
       4.470712842845096568613470019758546119477`23.5802199492359*^-19*I, 
      3.6304015881221782711155892989852226577`23.411179962724116*^-21 - 
       5.7348322639969773427185688893041348626`23.609744532662138*^-21*I}, 
     {2.5814813067902845242494307594313365847`23.46960158369518*^-21 - 
       4.0778855803507981926031587022275731505`23.66772932548334*^-21*I, 
      2.06054442012341026640607132237647654`23.504632307753212*^-23 - 
       3.25497781308403292838082058364241805`23.70272245265646*^-23*I}, 
     {1.92199413374907744950393142865244151`23.343605717644547*^-23 - 
       3.03611424298062900685552481077583199`23.541962658910773*^-23*I, 
      9.365936582279448068060099072274779162907322519436616`23.368807499456143\
*^-26 - 
       1.4795078172712240412162904488494321505439355055239853`23.567159147014\
03*^-25*I}, 
     {
      1.1687601794096081990076794531751476339522020245303918`23.3255310012807\
94*^-25 - 
       1.8462540363806322967492641949227770700837921774546249`23.524079988335\
103*^-25*I, 
      3.4113152090478781925094234774594512693876464146285`23.35211160848957*^\
-28 - 
       5.3887483377922393021261488762807970975254706645415`23.550663541939446*^\
-28*I}, 
     {
      5.8074389161307892979346730422219322605046790113381`23.341772681597188*^\
-28 - 
       9.1738302937020657463251089458146446741228746414618`23.540372281117538*^\
-28*I, 
      9.9606605809493448794890288703776595799951447367`23.366122257081077*^-3\
1 - 1.57345451415746250866340092245889516577552263345`23.564722627055357*^-30*
        I}, 
     {
      2.35873279097682714666460027982119489306928337989`23.153442013873352*^-\
30 - 
       3.72601669085287751180741349357420406903354576275`23.352008456097202*^-30\
*I, 2.33238608811066357822976663292319766422015331`23.17413342211829*^-33 - 
       3.68439762530895374687732484714826941852891571`23.37270136734933*^-33*
        I}, 
     {7.8329604410895632688113320663472739487672043`23.012704621368545*^-33 - 
       1.237348353062224067452775916444699147065179037`23.211261663188935*^-32\
*I, 4.38106741611527149788543665550515721039455`23.0306754699007*^-36 - 
       6.92063568143178013668174262142639512757349`23.22923696484717*^-36*I}, 
     {2.127279433476075842784505244517115222104846`22.890831093373375*^-35 - 
       3.36039703418784003589755166915931158895244`23.089387921292914*^-35*I, 
      6.60280699310616168971573084735079022835`22.911633948408845*^-39 - 
       1.043024846091439006798935656633568880767`23.110196206362694*^-38*I}, 
     {4.725634362462844665432674630816272769148`22.70865224162109*^-38 - 
       7.464937349734020531121891780117616053086`22.90721269971134*^-38*I, 
      7.98612010761646518418299929983373871`22.72873819319041*^-42 - 
       1.261542508331901371970384627962646459`22.92730215303709*^-41*I}, 
     {8.588355792490364163102600212851455462`22.702354334199836*^-41 - 
       1.3566758028810861990808360039015613507`22.900937905165573*^-40*I, 
      7.75323130610452830224884886620194`22.723894118863114*^-45 - 
       1.224753790047867891720871959802983`22.92249377815966*^-44*I}, 
     {1.2771630437830625535550756586121501`22.454876472940438*^-43 - 
       2.0174946633551796323385849716736448`22.65345557065466*^-43*I, 
      6.042891708081679248367794566502671150417436813557`22.479061174562993*^\
-48 - 
       9.545767732345133831643754427076899622543694483444`22.677644693978205*^\
-48*I}, 
     {
      1.55430963123074826296941258776503178844576951708801`22.567656772053407\
*^-46 - 
       2.45529449154836277682544917246052014760999183674322`22.76496726876391\
8*^-46*I, 
      3.781756670534315326634005219074869995367319011`22.586657966296233*^-51 \
- 5.973923171399758663761687980741808466667075003`22.783939285545983*^-51*I}, 
     {
      1.54827985501627789163194743837035167499264431207`22.28675789175886*^-49 \
- 2.44576944195268592778604470344096820341194876637`22.485330513337626*^-49*
        I, 
      1.900629893005493025061318237104035286050527`22.30389361389103*^-54 - 
       3.002365817596823058458733181395080842522948`22.502474149424902*^-54*
        I}, 
     {1.26254200901787280923590483507014469971784253`22.23768419648273*^-52 - 
       1.99439827033410774082046584903378280010211408`22.436340183462793*^-52*
        I, 7.67224946502591967938529629369853123471`22.25090698374807*^-58 - 
       1.211961340955496563680198084283701649963`22.449596375199352*^-57*I}, 
     {8.4292407843650036591961959664316430076205`21.94092038715789*^-56 - 
       1.33154090085648870462469608611134312712939`22.13946747040689*^-55*I, 
      2.4878990998928589996418449740918088`21.955714032873868*^-61 - 
       3.93005668417495801150096944660959172`22.154276579403195*^-61*I}, 
     {4.6082630401329806975581616121877367084`21.933868959066068*^-59 - 
       7.2795295291887554967345010692261563736`22.132413289477864*^-59*I, 
      6.4817042314646087427117646478192`21.944412435730104*^-65 - 
       1.02389462019626261079707365205156`22.142977530802554*^-64*I}}, 
   1 -> {{-0.0591477217859962181106247839914832674`27.065537589236417 + 
       0.09343381303876492271799123345421005069`27.264178560136877*I, 
      -0.14269875607046563515824090370031274457`27.06553759584663 + 
       0.22541677841442905123773805954329441163`27.264178565789962*I}, 
     {-0.53035690037873175566329511041402597322`27.007768425773314 + 
       0.83778826939599050602891512787386740945`27.206387972873504*I, 
      -1.25367163328432529781966923863080977917`27.0077684328467 + 
       1.98038601419173516646193446656482961318`27.20638797885078*I}, 
     {-1.41904989456989794383543902944516111231`26.980007239200763 + 
       2.24162890029205151238792983155111298148`27.178614579242716*I, 
      -3.22125835414836147128723576292958362758`26.98000724695758 + 
       5.08852144635461100028470419795899397599`27.178614585798186*I}, 
     {-2.47521288478151232234658581241529148448`26.931930477685164 + 
       3.91001666546982414696350452370615409927`27.13053077656537*I, 
      -5.29124782864863889786260441169994988841`26.931930487204117 + 
       8.35841931752606004360593107812499780091`27.130530784677187*I}, 
     {-3.21162949545881670766992987739971720113`26.904573029229162 + 
       5.07331103832180971497043241948784618455`27.103187331132748*I, 
      -6.34334790229795141410963543248532533092`26.90457304175273 + 
       10.02038902001246303619866436203658731954`27.10318734275015*I}, 
     {-3.18939514972774612834373456047755314735`26.91607677977009 + 
       5.03818813520150791211834334386320980491`27.114732836826917*I, 
      -5.71276154208986420505197729149670356532`26.916076795403015 + 
       9.02427139611393602918706572917089265062`27.114732856832493*I}, 
     {-2.42729759933962489920674665224482903582`27.0316469543249 + 
       3.83432638211665678258519257895019654644`27.23110958338805*I, 
      -3.87076571453601325100201890367499227036`27.031646982506537 + 
       6.11452798465089307795816882643861073641`27.231109635257976*I}, 
     {-1.40778606253955812241476173553048509277`27.00351101585269 + 
       2.22383577581921689150341768321846934019`27.20343681192624*I, 
      -1.96232326239565274222972294542991922872`27.003511069322403 + 
       3.09982091083183318611481093335595838848`27.20343690265392*I}, 
     {-0.61887706091455642431807266891576620274`26.84601402036715 + 
       0.97762080867096700149010012887749767994`27.044879238359098*I, 
      -0.74030976523286466405329198254246979323`26.846014154667234 + 
       1.169444267791157287989016101408489666`27.044879362810935*I}, 
     {-0.20573911455367186829954299300920804295`26.799037165385865 + 
       0.32499966834766645486354415336135905472`26.997580851950953*I, 
      -0.20734099874662871767981010598486288953`26.799037437003292 + 
       0.32753011489193080082347237659505727239`26.997581097091594*I}, 
     {-0.05181134745888889720205419716840491674`26.87553443626569 + 
       0.08184477111858008388485735672364915918`27.074834737490338*I, 
      -0.04318137336718309145663733557331431351`26.87553484458472 + 
       0.06821226995934300982741736960673978652`27.074835451354208*I}, 
     {-0.00993872897192024994544273008045571465`26.718802793336252 + 
       0.01569990046218840040910405280155529123`26.917425905915188*I, 
      -0.0067237098389267489027539954400416546278743763965362307072`26.718803\
424289632 + 0.0106212349190755057477905075610545575`26.917426920386017*I}, 
     {
      -0.0014642560744420924997699723067541908809643852086071198752`26.578504\
447948376 + 
       0.0023130396939935838220815532832188542582499683375022561385`26.777076\
983266767*I, 
      -0.0007891650058249054088099884627160266300071743908860284683`26.578506\
337398395 + 
       0.0012466193690056449294148838081481186112915911028811727267`26.777078\
584931264*I}, 
     {
      -0.0001672703500839870624736095834454678342319886826956740753`26.696194\
475408106 + 
       0.0002642317598169308968433967813886567396273394621054162573`26.894968\
959334708*I, 
      -0.0000704817343722687059223171389415369915889950569493549391`26.696197\
80996673 + 
       0.0001113377995489522962792332111922395386111755737950131754`26.894973\
62258214*I}, 
     {
      -0.0000149574009283623963047794449913200384479994957015600463`26.561635\
473108993 + 
       0.000023627740167962627150140052466818667813513196538409828`26.7602262\
30328094*I, 
      -4.8353547845824004238236577500574341710283764259233099`26.561640263380\
31*^-6 + 
       7.6382592816234885960293645907750346148704059922495154`26.760234490207\
754*^-6*I}, 
     {
      -1.0559685487301342080827172973549747227302619028361873`26.477950148007\
533*^-6 + 
       1.6680806120283524311801520103482453865055623938048252`26.676544755747\
877*^-6*I, 
      -2.5699478938507190547813777568575027703410803198895`26.477966317149*^-7 \
+ 4.05966660731582820298580272673051598733187746823955`26.676558470405574*^-7*
        I}, 
     {-5.92864263248244668706371368799608920805863976508101`26.49223072410212\
5*^-8 + 
       9.36529202766632222000635753888351565509979988998433`26.69084934910482\
*^-8*I, 
      -1.06585846028094279035329839404217079959765057689791`26.49225026872661\
5*^-8 + 
       1.68370339713158101921191702291968090559971433715477`26.69088081745403\
3*^-8*I}, 
     {
      -2.6627496320278783897824564044383435865317435361675`26.422742098092982\
*^-9 + 
       4.2062626213751561311997104753068401611977215405017`26.62129238130752*^\
-9*I, 
      -3.469783513305185020105448839508785925422033414943`26.4227814523993*^-\
10 + 
       5.481108896131681817941322280855941296231498681971`26.62134909816533*^-10\
*I}, 
     {
      -9.61193759052724406545631893409723792348266908335`26.404456227014165*^\
-11 + 
       1.518367829995149585753122229250739551030455953654`26.603057470192926*^\
-10*I, 
      -8.9075394816859285828109647377823737021520772245`26.40458913821216*^-1\
2 + 1.40709625567405496617265400372337659623501221368`26.603173342065677*^-11*
        I}, 
     {
      -2.7989739770405548713851984477321326149354284482`26.380207459674082*^-\
12 + 4.4214519743868234036116307418329184259221991268`26.57864235463255*^-12*
        I, 
      -1.809922776813501857280257693665372377277501805`26.38035345463708*^-13 \
+ 2.859078612617551370721728555252031346933474397`26.57891395746081*^-13*I}, 
     {
      -6.59409836075836724330928550997047948378636501`26.383753251907425*^-14 \
+ 1.041649170575820579527781541478312647607104421`26.58238603785333*^-13*I, 
      -2.9192088839555394522802223849729740000225137`26.384275618771447*^-15 \
+ 4.6113833102728275557698386714025746233469707`26.582868335594405*^-15*I}, 
     {
      -1.2597382144981007660575168745230174393259504`26.344601090203025*^-15 \
+ 1.989969203498048931670844507109303669864194`26.542967181652955*^-15*I, 
      -3.74601029148694720350614226661585870031506`26.34529149899586*^-17 + 
       5.91745573028896399168762827602864270404219`26.54386863835785*^-17*I}, 
     {-1.95512123639997821548149271648132405391311`26.34855404346155*^-17 + 
       3.08844409478446520494066851268001959682812`26.546434844241112*^-17*I, 
      -3.831501315477170613223657077511636101498`26.3497898935069*^-19 + 
       6.052503236951955644864777154752704578253`26.548269211820912*^-19*I}, 
     {-2.468785972239249523189729171565631039821`26.269765311457995*^-19 + 
       3.899864271991966684578310197926790884702`26.468774934880592*^-19*I, 
      -3.1283214827528179566120248357473017394`26.273134553571968*^-21 + 
       4.9417119665610065007932491721865538572`26.47182819849853*^-21*I}, 
     {-2.5394533135531193130407381618276844274`26.202369900038807*^-21 + 
       4.0114952690429799733234807916875872192`26.397658823204893*^-21*I, 
      -2.041389548561932131551170879415539997472054507972677204`26.2056096893\
11718*^-23 + 
       3.224719459351730462567831516317718979907174586756158798`26.4036162389\
68183*^-23*I}, 
     {
      -2.13001997904896115729071099710832482784119072773795402`26.22212550099\
6697*^-23 + 
       3.364726188632568873569927222926451804749468246678577172`26.4229998512\
41304*^-23*I, 
      -1.065741097296319245357815670723369053022969168737155`26.2344899698601\
96*^-25 + 
       1.6835180024818485594948935075982320678223884501998907`26.433485955938\
682*^-25*I}, 
     {
      -1.4580812867220972246966788313888317951022582395035674`26.158478399686\
825*^-25 + 
       2.3032855742411524676353169910142879745937108054260775`26.346426847604\
6*^-25*I, 
      -4.4550936086901069874854827700902631395602518680644`26.169343032384052\
*^-28 + 
       7.0375725511561566467306494718934119920257830305207`26.366047008069827\
*^-28*I}, 
     {
      -8.151646265819976557841776484505221370120721069694`26.14055323404303*^\
-28 + 
       1.28769015975708339162441700677057000436656579837534`26.34331779352805*^\
-27*I, 
      -1.49228744906382931864869912278938318183263930119`26.175967894978303*^\
-30 + 
       2.35731998301474151019848271294922882004399584182`26.37531105011705*^-30\
*I}, 
     {
      -3.72425494949398918437505977633453629390313467877`26.153742543583547*^\
-30 + 
       5.88308949444781130170383920708311911388989973827`26.323777220781523*^\
-30*I, 
      -4.00778280462343169095642982964139995760250017`26.19234261602999*^-33 \
+ 6.3309696123548778901996258259656951588865911`26.385596017011768*^-33*I}, 
     {
      -1.391206202321330851873620397209098404283355953`25.998022601324156*^-32 \
+ 2.197645087267532527604782616569111684188497235`26.195919135098656*^-32*I, 
      -8.63455872330018282582493795516049564743905`26.0791280092122*^-36 + 
       1.363974335890776468844191212059189491471394`26.277557981333256*^-35*
        I}, 
     {-4.251071296058362178531756018701149058327686`26.005377918985303*^-35 + 
       6.715284861308326564462319660133385622210284`26.161397615931346*^-35*
        I, 
      -1.492993666300380046662347591821257187141`26.118458980713285*^-38 + 
       2.358435572377310271265280299500441358495`26.307526488790767*^-38*I}, 
     {-1.0629951351786182982826957204218130274562`25.824550286325124*^-37 + 
       1.6791802916897898593734960643362010492184`26.001025219189525*^-37*I, 
      -2.072667943458199539197137436883540155`25.99648786470473*^-41 + 
       3.274128965122118864356706034664016106`26.189511259927663*^-41*I}, 
     {-2.1759055233781167910762919283891904759`25.722524212440387*^-40 + 
       3.4372101531974954832209444837108678272`25.87800713838295*^-40*I, 
      -2.3110333848781499183288335027894955754666092082711169`25.965774007341\
214*^-44 + 
       3.6506674253711031046701206212732647148216702427086536`26.151404243322\
72*^-44*I}, 
     {
      -3.64717441082109532248916815028734937875690243854339515`25.61209751873\
7187*^-43 + 
       5.76132776936653219442430251666640505301444902377301475`25.74846107298\
945*^-43*I, 
      -2.0702377592993681588830463719215323757005857059338`25.976343351524903\
*^-47 + 
       3.2702900789319194252159758781549324630718103693088`26.15013272201527*\
^-47*I}, 
     {-5.00722814085696923947545853180120617094449981988666`25.40143689488946\
8*^-46 + 
       7.90976226688817490789451881989976897772909490999659`25.55291639399797\
5*^-46*I, 
      -1.4903534479206699765636389996945114536846720723`25.847625323336082*^-\
50 + 2.3542649016731387589798935808154047083613566296`26.0239437664475*^-50*
        I}, 
     {
      -5.63204563083389955922383261022530276374278723888`25.227873753102113*^\
-49 + 8.8967669862428379024518418043391909860226905305`25.3478223272767*^-49*
        I, 
      -8.62418096635632366861260599287960898961079`25.717477177736004*^-54 + 
       1.3623349939638590895731336180500411000242981`25.874431957646586*^-53*
        I}, 
     {
      -5.19105110741082122963479253821997667095998721`25.01394330254536*^-52 \
+ 8.20014167915642822758614215311738332805456938`25.15203572735706*^-52*I, 
      -4.012354221454429712584838023824534946783`25.60126390818483*^-57 + 
       6.338190937075635913253454725000424561187`25.76058623241592*^-57*I}, 
     {-3.92145809561180220201519987125580146885101`24.81945082522076*^-55 + 
       6.19460515944152843259512568102865662189874`24.94939193173646*^-55*I, 
      -1.501125878818092984554826031060542485`25.475689579636597*^-60 + 
       2.371281775088559748964976009230889795`25.62244390398033*^-60*I}, 
     {-2.42838428825942136591751755385853016864`24.639782094046616*^-58 + 
       3.83604299074159962008738730783577372875`24.739771907905588*^-58*I, 
      -4.516963964572194764545780627269542784715869963184916`25.32407795397384\
*^-64 + 
       7.135307224438154365591424768568346952824178817607585`25.4431546331258\
9*^-64*I}, {-1.23291168422770918665932448584275441`24.36549830457198*^-61 + 
       1.9475921695552813612140207663144714`24.533421301390632*^-61*I, 
      -1.093341229138554745855362637149195219234219851363`25.09408843088668*^\
-67 + 
       1.727117070721924816760542790265467209814151276373`25.265833867370432*^\
-67*I}}, 
   -1 -> {{-0.05351345103870779042488982048686852076`27.163993956364877 + 
       0.08453353110539438186830586527167053717`27.363048026098898*I, 
      -0.12990073444093042070590057256590330453`27.163993957225205 + 
       0.20520014243770454814416459313374769667`27.363048026835376*I}, 
     {-0.47997283632242359113996581841366481455`27.09230218926568 + 
       0.75819813339374779971848871551999113235`27.291068852260757*I, 
      -1.14150548992742429899000846833623609461`27.092302189665826 + 
       1.80320065267254885657309073727564682596`27.291068852599025*I}, 
     {-1.28493966550648466358543553539405445455`27.104148702833033 + 
       2.02977915036874014783803648971485727044`27.302722399172467*I, 
      -2.934384768192310727621391935944062281`27.104148703155108 + 
       4.6353561817150567627543243624943450555`27.302722399444665*I}, 
     {-2.24300157556275536015381325537002621869`27.081999438215863 + 
       3.54319969609385416012727490440370059712`27.28054773033222*I, 
      -4.82310774537282299450674684736188161449`27.08199943846552 + 
       7.61891301540673970747329533281070669039`27.28054773054498*I}, 
     {-2.9130540952743818072984940289448842543`27.0388962617061 + 
       4.60166078237886998845818969982810040073`27.237445086754914*I, 
      -5.78665070579599816566959191068028279846`27.038896262089157 + 
       9.14099180560473982049401394943088557575`27.23744508711022*I}, 
     {-2.89594698410107060523944400247682623954`27.040199171164385 + 
       4.57463721192278933729960009576948236558`27.23876057886191*I, 
      -5.21602145837355005385541662065748121483`27.040199171735974 + 
       8.23958656448616760950194822613054919846`27.23876057959314*I}, 
     {-2.20647339921164941918190374135192886162`27.0412114442739 + 
       3.48549727414453879534334981924310777066`27.239925853372643*I, 
      -3.53755372918056756190038867156412287799`27.041211445175936 + 
       5.58816339440309958095976722614920359348`27.239925855029796*I}, 
     {-1.28122143893164545242467258975062945405`27.022882841567814 + 
       2.02390558370988793363682723868513454466`27.2218220938203*I, 
      -1.79516399913012547557484616038562581924`27.022882842777122 + 
       2.83576463140051371228862678642801570595`27.22182209586739*I}, 
     {-0.56390991283009223983532048233865738943`26.81992652011739 + 
       0.89079091764017029342221478306028576072`27.018476121003882*I, 
      -0.67791923391519115806648618005419053757`26.81992652411191 + 
       1.07088788958243858629032636113384655863`27.01847612470281*I}, 
     {-0.18768794544973842737905602194793547077`26.76509737459898 + 
       0.29648479899580305190653924721523367408`26.963652428930715*I, 
      -0.19005339636207625899512432151278849431`26.76509737802131 + 
       0.30022142809363038044345439161072256311`26.963652432019558*I}, 
     {-0.04732034330722723473325927603928547942`26.8466883934661 + 
       0.07475047180167858558343541944450411995`27.045176110566324*I, 
      -0.03961884823809790612624131778292376016`26.846688394886836 + 
       0.06258466002262935434639303726050294392`27.045176113045162*I}, 
     {
      -0.009087442404478326978325489063936044679959730047781175296`26.8001595\
59194004 + 0.01435514959802895995767105668574860065`26.998658351869228*I, 
      -0.0061746748601533895294853858938174279875226542633811705856`26.800159\
562646634 + 
       0.0097539414712558854853791515302807182984449366430951931904`26.998658\
357418517*I}, 
     {
      -0.0013402835309942915178753071739537636931507941647779876643`26.666570\
53374346 + 
       0.0021172041301429329117735137909499498040216442090659595014`26.865159\
321240082*I, 
      -0.0007253619938043602978423997261459709604769460689999032639`26.666570\
54075252 + 
       0.0011458317390440613393349949294322500588783110248509871319`26.865159\
327181942*I}, 
     {
      -0.0001532661877154387689347719533193719967968643993288476312`26.770370\
301620396 + 
       0.0002421098208986133460310502083147918921701449788617099915`26.969256\
81000681*I, 
      -0.0000648374593529216768124757050470987295934021870582617901`26.770370\
37434032 + 
       0.0001024217141787478854694503583570614789187620831303460063`26.969256\
911728277*I}, 
     {
      -0.0000137185766544794713024931928670978217771428370702519252`26.634981\
61916744 + 
       0.0000216708080647676503972004284512337393592398276510053042`26.833600\
48811167*I, 
      -4.4516404544026602134475294487374595678283812598953312`26.634981634424\
708*^-6 + 
       7.0321177109299401944721131985419682909469570833387322`26.833600514420\
34*^-6*I}, 
     {-9.69408419869325193448371861653417810896523428646124`26.57156282615085\
6*^-7 + 
       1.5313442737150303605759060003607479507911673473022122`26.770278792130\
81*^-6*I, 
      -2.367762883606798780100123046646614118464894512362761`26.5715628624692\
18*^-7 + 
       3.740281246798970213779929837117155418966871360920218`26.7702788229450\
95*^-7*I}, 
     {-5.44742662438359140630064924045273627143950056507038`26.59425848991172\
4*^-8 + 
       8.6051300945550730713808766748741934559077674487653`26.79339701069556*\
^-8*I, 
      -9.8268823607958700870504588395647159247540746323686`26.59425852913933*\
^-9 + 
       1.55232198557801760885737719881544287268543322401585`26.793397073928073\
*^-8*I}, 
     {
      -2.4486381968071806730744746112793206034023575270594`26.56986991526888*^\
-9 + 
       3.8680374589546361774485154810192454143276652145791`26.768332462380755*^\
-9*I, 
      -3.201118396991036822843390603612348632077589828803`26.56986998786535*^\
-10 + 
       5.056706983602273352969745359478144495325321851621`26.768332566980696*^\
-10*I}, 
     {
      -8.84589815351961719490282746516720737826239305743`26.497558325975753*^\
-11 + 
       1.397358967140456904432320040015017403203925378444`26.69647752475078*^\
-10*I, 
      -8.2228406695538001601483454312724319375387100939`26.497558509748156*^-\
12 + 
       1.29893651787031732729270305770050793941968789069`26.696477685084716*^-11\
*I}, 
     {
      -2.5777805239452597218953526916810682180079142396`26.44217366859963*^-12 \
+ 4.0720395690083000940871576442720684455840839068`26.640577216096844*^-12*I, 
      -1.671750540394374164860361647746021000211825846`26.442173827952228*^-13 \
+ 2.640812236248185319640747337927519256529040426`26.640577512479386*^-13*I}, 
     {
      -6.07713534429157037768411635725489819653927456`26.429970820366105*^-14 \
+ 9.59986133741914046891619031745034412195445282`26.62852879502066*^-14*I, 
      -2.6977855984064291430346094799142056548975927`26.4299712876223*^-15 + 
       4.2616078457286832567339149515922123378824038`26.628529226381552*^-15*
        I}, 
     {
      -1.1617201771460413825006177972609800113181303`26.417768266516003*^-15 \
+ 1.8351331641740916837624429936699372389472043`26.616282870754215*^-15*I, 
      -3.46359083358042778952252372260609080194748`26.41776882571101*^-17 + 
       5.47132651293684999832846432741892808530663`26.616283600955292*^-17*
        I}, 
     {-1.80407680643915906230739067411418557720577`26.42247852515599*^-17 + 
       2.84984391537996775885225501912882180663046`26.62101602349014*^-17*I, 
      -3.544275411268512774636718740543442526697`26.422479380540533*^-19 + 
       5.598781426147135082397516931511058116776`26.621017294171565*^-19*I}, 
     {-2.279335558685897370626095613883502746669`26.35411635644497*^-19 + 
       3.600595357052093247269467725818029080758`26.552893343239234*^-19*I, 
      -2.895057563029065039423652284923793445`26.354118396197467*^-21 + 
       4.5732322211700570639397531857953229645`26.55289519138092*^-21*I}, 
     {-2.3458106876885803587746517666311739489`26.316640779165333*^-21 + 
       3.7056040469461303975080429536460382175`26.51532212082333*^-21*I, 
      -1.889933226417961055535165560476948700720098217904918469`26.3166425839\
8109*^-23 + 
       2.985468626700232434891414100516633135632921527376677407`26.5153254551\
4281*^-23*I}, 
     {
      -1.968564745201566040592001545858761171163696883088706141`26.3593349908\
415*^-23 + 
       3.109680386733243795679119636411877190891077041216966085`26.5582390808\
8111*^-23*I, 
      -9.87041291434907303435747638261991533331008899413268`26.3593411828779*^\
-26 + 
       1.5591983714798780966735999215055437760156413177468597`26.55824431974779\
*^-25*I}, 
     {-1.34817852851712028071922444737724098034637176240823`26.23961576967404\
2*^-25 + 
       2.1296756117184775971688588620975650989229309859048742`26.438110002685\
81*^-25*I, 
      -4.1275524291362784591154040465920527962673134304031`26.239619983831346\
*^-28 + 
       6.5201659561286099429614260444432751168805279019518`26.43811772221949*\
^-28*I}, 
     {
      -7.5404608978690946426844362762261137803000508061246`26.231705358446852\
*^-28 + 
       1.19114311165983666785111965575432660451276621931615`26.43027212401768\
7*^-27*I, 
      -1.38302591049710205462949613151829085978311974987`26.2317170174419*^-30 \
+ 2.18472293517395029109066000844033116084827036359`26.4302825959553*^-30*I}, 
     {
      -3.44641031071752733948484470466520476837223399327`26.28851160758101*^-\
30 + 
       5.44418697632226270447261280982050300324309793474`26.487030857571455*^-30\
*I, -3.71547819312895307790493178975793058992393192`26.288523799999393*^-33 + 
       5.8692251259051884616557869101361472033978258`26.487051168209906*^-33*
        I}, 
     {
      -1.287902601446008894729257969058207495056601174`26.16154822648652*^-32 \
+ 2.03445960794614236675885232291315971948294047`26.360124154197425*^-32*I, 
      -8.00709026838861129021308949730692268289245`26.161571033300767*^-36 + 
       1.264855099285097238335303202044386885113213`26.360147133282684*^-35*
        I}, 
     {-3.93680165121028105691464482188099142182156`26.244056488062693*^-35 + 
       6.218842896109140677601466091173784686815814`26.44321223090586*^-35*I, 
      -1.384868532327894324499698047256760198667`26.244088491955328*^-38 + 
       2.187633667463222554116088259295605912518`26.443256285074288*^-38*I}, 
     {-9.847374665399685828099167820147615214544`26.173083854448855*^-38 + 
       1.5555590910814448918911438015047294017286`26.371601973855768*^-37*I, 
      -1.923042467754790437331260973890983393`26.173135584241937*^-41 + 
       3.037770263542872152049837814333290879`26.371660586574965*^-41*I}, 
     {-2.0163426597906465989699106163549725039`26.08303265327488*^-40 + 
       3.1851536696307626531554121543398939648`26.28166796402168*^-40*I, 
      -2.1447023745483235367717855477834813319836464804645291`26.083094246252\
56*^-44 + 
       3.387919511293618894643651310502939450735880480467727`26.2817420682265\
92*^-44*I}, 
     {
      -3.38070798696806967399195221241750141460029224630964444`26.17030246972\
9585*^-43 + 
       5.34039906280582604646329023898093708045324848331143523`26.36872352584\
3077*^-43*I, 
      -1.9216589807943293561823460951402247994688952661135`26.170416348723418\
*^-47 + 
       3.0355848123014366045278014196679567573738334574964`26.368863160249887\
*^-47*I}, 
     {-4.64266787690463724009265384588126267650460536790845`26.11841990249803\
3*^-46 + 
       7.3338777777657292792015684453457616310887863773208`26.317029342916328\
*^-46*I, 
      -1.3836770332150916167382302343821356619424287859`26.118584864049012*^-\
50 + 2.1857514934423151245357384661680560199047704297`26.317218917166624*^-50*
        I}, 
     {
      -5.22334051333185986634523323851190483406817484219`26.042486464913594*^\
-49 + 
       8.25114824753914145546695261633215685525551587757`26.241021039245116*^\
-49*I, -8.008426426383502332405376538800782513753405`26.04268031958326*^-54 + 
       1.2650661680000286361756439181703837167967747`26.241262449201553*^-53*
        I}, 
     {
      -4.81551504253009741366197086028973604787544078`26.07116280811724*^-52 \
+ 7.60691905931773136269293343312251494092801764`26.27011032043155*^-52*I, 
      -3.726553660554870978760450779714138680808`26.071495032060973*^-57 + 
       5.886720696681933886496581165542017574793`26.2704989023357*^-57*I}, 
     {-3.63859800280346891409069703745126766851468`26.061858078077186*^-55 + 
       5.74777988486537813713004108442304166301446`26.260210893684256*^-55*I, 
      -1.394438244066759209060902394402644058`26.062337638794617*^-60 + 
       2.202750642901077379814674441596751971`26.260778365310564*^-60*I}, 
     {-2.25370566584985730829269098615057046713`25.982597616275655*^-58 + 
       3.56010861397667161405507503353379280129`26.180953888705695*^-58*I, 
      -4.196608687152925257306771484137182461067222054148005`25.9831503891036\
88*^-64 + 
       6.629251975096997414332867519542864040623224956087944`26.1816550705535\
2*^-64*I}, 
     {
      -1.144457470793653649970194000899880442639010652256866761`25.9653112019\
85294*^-61 + 
       1.807863804862031601298465269100895163592049560078663181`26.1637895817\
45323*^-61*I, 
      -1.015951973607166556554768791002186351809595608892`25.966234462377724*^\
-67 + 
       1.604867675239022513499760892006963131271422705432`26.164782212218213*^\
-67*I}}|>, "IT" -> 
  <|0 -> {{0.13511850090482043539136522769709269189`22.650992377669777 - 
       0.21344248553303000804547747943568684625`22.849559056819796*I, 
      0.42964098348398914002093833109901711178`22.396554603010145 - 
       0.67869047382545785084571601283067139056`22.59512111993564*I}, 
     {0.39655479192245065099388352865654841101`24.036326795626056 - 
       0.62642524799460497699076118322867553842`24.234913870520927*I, 
      0.9850580270610576838800818020737893076`23.8283156308058 - 
       1.55606547054781580926485302720460116735`24.026898913117815*I}, 
     {1.66791519829376995398341338356940697986`24.573962835769503 - 
       2.63475366584264857979927605195133071671`24.772749352164865*I, 
      3.78894092619228131605506896969595661067`24.518412015104115 - 
       5.98527191619730077379323591501821608617`24.71719010154866*I}, 
     {6.15166694991395013121625271805504968711`24.87633226335842 - 
       9.71759659238629174887664351018915326173`25.075224040117412*I, 
      14.32484783894895004996055282175134996081`24.82217292556933 - 
       22.62851576322246008519211931549236484011`25.021026543498778*I}, 
     {16.93071552316869381669645329945222752995`24.983124897405474 - 
       26.74492374410925962136981021547959436622`25.181656781714434*I, 
      41.98717333159992005779178105293205473273`24.935208319200385 - 
       66.32582937488111221275110579538164374022`25.13374360802169*I}, 
     {33.02215227069495463336210460014741031847`25.121635479176522 - 
       52.16406495859715744377384666265798520744`25.320189778502176*I, 
      88.97457611182703657648812749324572044555`25.07309478191252 - 
       140.55036540061706616352154404950256099233`25.271650494916695*I}, 
     {44.52307402825479639642036648248275402371`25.176006013935478 - 
       70.33171268571089675441259508783839927256`25.374521787112023*I, 
      132.59162398659200625797781666322755597409`25.13378054895472 - 
       209.45085680379595796914492040405408301906`25.332301884265213*I}, 
     {40.35076355810189896956880797447713126667`25.1145512264352 - 
       63.74084384686672284964919945962281374547`25.313058558742107*I, 
      135.09818626818106885603338871496790480644`25.07281220054998 - 
       213.41039513454297974380632036684669118975`25.271325404960617*I}, 
     {23.84166011517565684766745702324718123784`25.06269780322327 - 
       37.66192756831608790757548853210002161291`25.261272347902544*I, 
      91.30207185791244518764296140704380299655`25.01370306459267 - 
       144.22703790501354994955410249846641155101`25.212276244068313*I}, 
     {9.139462676252309674785880686975030759`25.03512296866568 - 
       14.43732440037793031741427014122537939367`25.233816632528363*I, 
      40.73652433264144721382107093767954134343`24.992989483481352 - 
       64.35021812194744251243455057486827665937`25.19167248668145*I}, 
     {2.3623566155580312264408195197275640708`25.063563213985933 - 
       3.7317411336237987728903213097750502064`25.26177911503684*I, 
      12.47398998887073150351579944321478030405`25.021088647554773 - 
       19.70477329092182884221362423886066034627`25.21932841656696*I}, 
     {0.43832760477032217005512189036705521408`25.041643249041854 - 
       0.69241245879289856462531462725589689969`25.239418931224673*I, 
      2.79148605458998661998509608823814848347`25.00737878550674 - 
       4.40962353661830828188730474004716869603`25.205182766300105*I}, 
     {0.06176165968450561002844611128414543844`25.008747505231174 - 
       0.09756296928569402161825533266911481677`25.207331593856633*I, 
      0.48304181814436768185083444484556990148`24.970971729477682 - 
       0.76304610834717699909027681743132673081`25.169552400572986*I}, 
     {0.006856861475221401626823413760975079`24.933969131130215 - 
       0.01083157040987214419962535558533170983`25.132454452888904*I, 
      0.06706503381337709906941265247365799418`24.907121562444075 - 
       0.10594054414182179260912802401268924991`25.10561131723517*I}, 
     {0.00061178110616545320539423059466733388`24.82490251706148 - 
       0.00096641155006658613599069293995476134`25.023476053592624*I, 
      0.00761946029537439318058745758934964501`24.80352245639503 - 
       0.01203622400318479878192664653520316623`25.002094626045043*I}, 
     {
      0.0000442642129461675379134524930608298631767980632898011137`24.8380149\
26018044 - 
       0.0000699227979005521660866189619118350445735856500907568494`25.036573\
58387323*I, 0.00071472126956524465371930990566703784`24.81849983802609 - 
       0.00112902291853273774661410531672226312`25.017051681163856*I}, 
     {
      2.6061280310989581907166475690045692581410678027074918`24.8113361127480\
94*^-6 - 
       4.1168192427393880900035700276785802659711759927153987`25.009895691374\
496*^-6*I, 
      0.0000555352568784099983305510683849374138560970820098719743`24.7905408\
28017644 - 
       0.000087727314790096705980109210248425189026957410745450496`24.9891033\
8864442*I}, 
     {
      1.249782598575070843717219434677703289347862633337855`24.6992126789535*^\
-7 - 
       1.974242627245400783059160234374765712007403852257775`24.89758426968577*^\
-7*I, 
      3.5774013897834526295831813445086072574981943270732527`24.67968073968827\
*^-6 - 
       5.6511095021885104480917109251298303267499149427787503`24.878060650193\
69*^-6*I}, 
     {
      4.881676463320646807955984291369895414352573321167`24.632653819904494*^\
-9 - 
       7.7114321941243558173443810617804757129655439493777`24.83116055213701*^-9\
*I, 
      1.910211800940395499595974782905196977869823178117745`24.612279158911722*^\
-7 - 
       3.017502058984870271454904911257377054574869241626987`24.81075713012159*^\
-7*I}, 
     {1.552748856953356744869575475511637785793876038661`24.5842768332906*^-1\
0 - 2.452828985056281833114783339042761917172072862869`24.78282210526126*^-10*
        I, 
      8.4522549293862853988811046353586605750581234071122`24.563499466938193*^\
-9 - 
       1.33517637363208744655553454481772871235387644993612`24.76206228411381*^\
-8*I}, 
     {4.0212229282997154934556467560220738263889623003`24.365472920158837*^-1\
2 - 6.3522005569267285810779139311661500746665487853`24.56393083788527*^-12*
        I, 
      3.098413925451052536910880450277066374417218343398`24.34790267743564*^-\
10 - 
       4.894467930222832785351669085004214402547352919886`24.546334940433134*^\
-10*I}, 
     {8.47867577705348530906866707557202253427490034`24.36528313011225*^-14 - \
1.33934999260966530484122834890406636524363282`24.563898171996296*^-13*I, 
      9.4091623341754390650122483405514662457927880411`24.348077016545332*^-12 \
- 1.48633605460504193045591217751560045630121982993`24.546643766813634*^-11*
        I}, 
     {1.4556609851669740579471145498968686762013932`24.202203036227008*^-15 - 
       2.2994622992921061235635158291293032874330023`24.400761625005757*^-15*
        I, 
      2.367249320715720638986183902874843979164496245`24.186649920571522*^-13 \
- 3.739469987502792657565640291078871750670473946`24.385230797965843*^-13*I}, 
     {2.03541443700830865228292252656183150966965`24.13353370580438*^-17 - 
       3.21528076181736645749701770171989844196441`24.332061975396197*^-17*I, 
      4.9352469935342434897189219422724776071763621`24.119532979762827*^-15 - 
       7.7960558914237843354653246017731687309923199`24.3179289480983*^-15*
        I}, {2.318664960255366933989261010164970115149`24.016750111103*^-19 - 
       3.66272278719162132726229241652587812648`24.21534194067474*^-19*I, 
      8.52851422860852541001600606664790829149679`24.005197166943805*^-17 - 
       1.347222817503226379663482240592524629427299`24.203833957060855*^-16*
        I}, {2.152628631407230165787418552159007287`24.08205546077536*^-21 - 
       3.4004403722683813170832903582018320209`24.28056539372423*^-21*I, 
      1.222049188862445045452057581048239570506`24.07071320540728*^-18 - 
       1.9304330241064955423728289632171323441196`24.26898553565467*^-18*I}, 
     {1.6293369295872113754863388695330294`23.9873776569797*^-23 - 
       2.57381277688118608829994193269714227`24.185946222915273*^-23*I, 
      1.45250877812609229911610597693442885209`23.97705600140487*^-20 - 
       2.29448285605369090170876222627528134423`24.175564432358463*^-20*I}, 
     {
      1.0058473495875288465014877435838432187305878140715998`24.0048202080802\
08*^-25 - 
       1.5889057155393632896867913097962455026888637057893379`24.203361010599\
39*^-25*I, 1.432624794014649533115051295032039458`23.99384154103532*^-22 - 
       2.263072745945726142884871286755599743`24.19226324469169*^-22*I}, 
     {
      5.0664096086169065875623750899239572393702755753389`24.12865912168553*^\
-28 - 
       8.0032493873907727504852493631447685314627902469574`24.327081421498683*^\
-28*I, 1.1730003053107075806678278091262735`24.11614881593627*^-24 - 
       1.8529520311426054619730209365842901`24.31357995917557*^-24*I}, 
     {
      2.08294999124085046173064215238690791110312115763`23.838701488161778*^-\
30 - 
       3.29037119561184159472658025570174195793839439449`24.037327710728547*^-30\
*I, 
      7.9759058826235212633744413528692940984593902416321`23.82702238971969*^-27 \
- 
       1.259928999037640916527906317168089731580417033498227`24.025837930238016*^\
-26*I}, 
     {
      6.99237172018107841665796530011720478573720422`23.890747460403514*^-33 \
- 1.104563172128245562269329300541786751277536008`24.088989986801217*^-32*I, 
      4.505428484120696606048485094212597125807654708704`23.87940987428155*^-\
29 - 
       7.117084985419560096268544196052083721685943057116`24.075748465077762*^\
-29*I}, 
     {1.91728385223703474654896338825911085671568`23.709524711422226*^-35 - 
       3.028673558050476685632884817496530410546699`23.90822949836593*^-35*I, 
      2.1150308228174174690514461045454313995405444112`23.69549236477862*^-31 \
- 3.341048285601954030709223764382175558804891782`23.89483472954084*^-31*I}, 
     {4.29541793408751395617625882966517679428`23.727539495549024*^-38 - 
       6.785337863544763062991132584774936824382`23.925443806292044*^-38*I, 
      8.2539892140664500012150682580726485009396041`23.715727625102353*^-34 - 
       1.30385695638700816189258804197426307172787001`23.910169992472206*^-33*
        I}, {7.865276130062008072150541617156407599`23.41337995786596*^-41 - 
       1.2424531617523044289803970340688941986`23.612121725871468*^-40*I, 
      2.67862116871131848891455081723405433038029`23.40131220177934*^-36 - 
       4.23133439331111294750747543132467362745924`23.600936122026816*^-36*
        I}, {1.1774328932385713830429823522646617`23.5830289790732*^-43 - 
       1.8599540521712553647462101376544741`23.78054807035108*^-43*I, 
      7.23076291752847118760236525317926653972`23.569275431606457*^-39 - 
       1.142221086736848628836828111909639554509`23.76078241065831*^-38*I}, 
     {
      1.4414117263304110814950261784598180004007528656166`23.282523818543986*^\
-46 - 
       2.27695318912097697820411824634540595195119023193921`23.48137527278446*^\
-46*I, 1.624050298475783373881302242775880442`23.266559150737535*^-41 - 
       2.565461650448410832155692337023283496`23.466964386154345*^-41*I}, 
     {
      1.44337114095565008463529036862284644027445898381`23.36199508560218*^-49 \
- 2.2800484153484197373563814010725322935385377121`23.559081908264062*^-49*I, 
      3.035754971592576295595232263449085`23.346326615891787*^-44 - 
       4.79548753329163314943477826465859`23.53494304774127*^-44*I}, 
     {
      1.18251651051730577897025753984683142501736265`23.004577769014006*^-52 \
- 1.86798448397916287226970865523359993522408954`23.203527645883504*^-52*I, 
      4.7237606948712548955180619992164435627715363241356`22.987253195566808*^\
-47 - 
       7.4619775754251488591533648043439881974662093158753`23.18811550313744*^\
-47*I}, {7.9281162569316827703082700245193379258555`23.02408034972336*^-56 - 
       1.25237982078182991597904162587877426203278`23.22085035216703*^-55*I, 
      6.1200954586927191997953716775503826422811912581`23.00781271068525*^-50 \
- 9.6677240914875827832340997912328239707938512928`23.1955936006149*^-50*I}, 
     {4.3506532128808768865652587921422620234`22.79932030303672*^-59 - 
       6.8725913123034078923615797801217104286`22.99841432376292*^-59*I, 
      6.6033825512493490267194487916488594833236617`22.776467676030123*^-53 - 
       1.04311576521819141426651030860923404115089758`22.978241822917536*^-52*
        I}}, 
   1 -> 
    {
     {
      -0.0009142886580134406932507650392973211483883450588701360208`27.083337\
882188175 + 
       0.0014442733034650268933939049286111476753526772492599116109`27.282142\
055511304*I, 
      -0.002536597118675814914280949815332501950866069134110049496`27.0829032\
0189694 + 
       0.004006983426995472402821613518315516470284703929748874948`27.2817661\
29515862*I}, 
     {
      -0.0098094751329484580933401757344223214937212707705481854975`27.056515\
094044766 + 
       0.015495722200365773538154397265255369414009265690261848064`27.2553256\
5905416*I, -0.02824945217265411215279797057314833353`27.05624550816372 + 
       0.04462477933295837500041002651004919208`27.254963722914376*I}, 
     {-0.03478838556086395575055858655420865643`27.01451250236964 + 
       0.05495412865054419846364100371656872945`27.213181086483306*I, 
      -0.1062763723574244550690584013353838406`27.014293881677652 + 
       0.16788147379892384291427287246143382859`27.212778877133747*I}, 
     {-0.08278361833786416112958583627397111539`26.989501427020887 + 
       0.13077070231779841451721714338935107016`27.188125082268353*I, 
      -0.27164446826183512837928826732744904645`26.989277404788595 + 
       0.42910830196337594710835590852928346538`27.187708945037134*I}, 
     {-0.14525280795668791717984843916229749102`27.048885724482886 + 
       0.22945133459382016759319354742316985855`27.248056785396557*I, 
      -0.5178597690249109800494386214221442014`27.04859665669012 + 
       0.81804694041195124619986856018599876247`27.247526878187788*I}, 
     {-0.19064041323375688263132542354344789526`27.015551042045615 + 
       0.30114872035414469237046082240686310905`27.215076479567557*I, 
      -0.74806298788372003864193591735585011873`27.015237683558645 + 
       1.18169179201920710096102722621097106086`27.21449352469553*I}, 
     {-0.18659170142637104858992574921083597648`27.005814985866248 + 
       0.29475309647149007829379360948347567304`27.206063760885367*I, 
      -0.81748264222471634474585799302532845904`27.005442141818797 + 
       1.29135185683759525844935937369123841471`27.2053693698924*I}, 
     {-0.13531161125941582618326372474063459885`26.996936904562038 + 
       0.21374753594278876889726455910237794295`27.197314224660822*I, 
      -0.67212614912464893081660346801921775616`26.99647548392179 + 
       1.06173673405364887219969663994236376383`27.196549809112515*I}, 
     {-0.0723588306703301920755154201172215502`26.86585477744593 + 
       0.11430299007993160669664430835461945629`27.064814545850915*I, 
      -0.4140869805628687141364001198999637052`26.86516771584563 + 
       0.65412030007989112425879216220945152956`27.064109954282806*I}, 
     {-0.02852391392953909692303762277231853679`26.7289136764758 + 
       0.04505833801797190462694390869546523225`26.927513338241578*I, 
      -0.19117744270940953291133782292074766246`26.72809608842825 + 
       0.30199704908278078830584721908755682259`26.926822198384205*I}, 
     {-0.0083289618325008829562844798423788608`26.755057995820103 + 
       0.0131570014730329674536493939102324285999999999999999999999`26.953677\
98812381*I, -0.06648346166999721683226758956831177201`26.754097961872674 + 
       0.10502185274894420432610495611620066251`26.952665424026584*I}, 
     {
      -0.0018182553414876023936201400992665153005917591747613698884`26.692153\
61531026 + 
       0.0028722413053871933311300391660204450774848359120852445945`26.890505\
373412587*I, -0.0175802067694267957465069551718276338`26.691371557164945 + 
       0.02777090482741721426412082470315817808`26.889070835698348*I}, 
     {
      -0.000300295391501291510764191059409761712146722153126985429`26.6000776\
2221765 + 
       0.0004743672726305634943444533825544504711418646710650726545`26.798539\
462929128*I, 
      -0.0035774343236973797179890645675098248201340330783178489857`26.599088\
179185806 + 
       0.0056511615268660955203732390507510156832620428987956461568`26.797104\
769510863*I}, 
     {
      -0.0000379925125933997386776653131620881565456668141006622814`26.615730\
81127798 + 
       0.0000600155882819662251246081935887237767644857074039830835`26.814649\
32108478*I, 
      -0.0005673105224341125923416710112558178383873280249115307166`26.613030\
15498623 + 
       0.0008961627546672912951788609139711812558061714973841351613`26.812357\
611140058*I}, 
     {
      -3.7254126570382230890441712012798543403370084207219376`26.559346666048\
956*^-6 + 
       5.8849182889808093310608453580079222506071928860852223`26.757635592478\
582*^-6*I, 
      -0.000070936400187723316821508408801811407188016438013112384`26.5568083\
7938849 + 
       0.0001120560209700580120714998030796994933545384872172726551`26.754390\
30617819*I}, 
     {-2.86000190587186937263154484014775341920686008164998`26.56023355877172\
8*^-7 + 
       4.517855891907077075202060821715753455617676657162687`26.7583634195117\
*^-7*I, 
      -7.0651763170717474298373694046117416770077515407880306`26.556897400033\
95*^-6 + 
       0.0000111606388743696722298047770621508863930719792106554288`26.752358\
1255952*I}, 
     {-1.73338612081149458826628213701123857416073498937569`26.49444300686274\
2*^-8 + 
       2.73817604204387112491922005411664086452616612974201`26.69354705021699\
2*^-8*I, 
      -5.652180969451203170599913778844986467692835928657677`26.4861451449289\
94*^-7 + 
       8.928574153231419864436467843546556867733275672525023`26.6862226025412\
1*^-7*I}, 
     {
      -8.349742312868285814959436552235958970467480970702`26.46879145746199*^\
-10 + 
       1.3189827750341307260851445376350902097936016123678`26.66678796933008*^\
-9*I, 
      -3.65652236777926524254015589985344275434387164570133`26.45942916548234\
*^-8 + 
       5.77609444568729049074384742425301529356068897795264`26.65564652070025\
*^-8*I}, 
     {
      -3.21377722465563991201063147627038996399226734136`26.518598946427293*^\
-11 + 5.0767037392099339752021613802336081141659717684`26.7138990315549*^-11*
        I, 
      -1.9230970646986958076154491521693583179740633238887`26.50574051648861*^\
-9 + 
       3.0378565086338969438209972198948964896245926106344`26.69153439803184*^-9\
*I}, 
     {
      -9.92579831689483502205234020747211321711086709`26.343259570812368*^-13 \
+ 1.567947430936911418207069715946285470844242611`26.543212691201358*^-12*I, 
      -8.25772923764758201292392358324040912564981972194`26.317631328079983*^\
-11 + 
       1.304447756257924023826748920990734514774813675053`26.521292028507403*^\
-10*I}, 
     {-2.4682912135242686910261291126902997489979632`26.39680576162739*^-14 + \
3.89908271706679011794653812646336245645445528`26.58949084114536*^-14*I, 
      -2.9048463210589811919817278221023269499883598837`26.371426438477933*^-\
12 + 4.588695217208315887903477969303987916441896207`26.548786929417584*^-12*
        I}, 
     {-4.955646819117076874516302343817776990003895`26.300728490806144*^-16 + 
       7.828280860230200607597155918033955366701029`26.495753493745184*^-16*
        I, 
      -8.39425095914271167319350646664614801684684928`26.259990501358278*^-14 \
+ 1.326013667195386913904802236060297875898826259`26.445340527106744*^-13*I}, 
     {-8.051033965619610229892869000091523498256`26.281015589113952*^-18 + 
       1.27179674820636700080788259773059473080591`26.48204417497349*^-17*I, 
      -1.9971570233139940782628973483462856561912387`26.1984348008304*^-15 + 
       3.1548467175206701872083621207277876544731239`26.404970886578106*^-15*
        I}, 
     {-1.06036701320844031429865025088499807609`26.296035685880256*^-19 + 
       1.675028729306827243703303893271871323392`26.46968546992552*^-19*I, 
      -3.91940615795012304843697956586843005875947`26.214711326353697*^-17 + 
       6.19136377745656883415729761188474083864892`26.33584120507053*^-17*I}, 
     {-1.1339341157440088131701541647010791759`26.1536046909356*^-21 + 
       1.7912403888020431481847170950245633559`26.361911737549498*^-21*I, 
      -6.35448158255625094839856206259432164038`25.993329612856122*^-19 + 
       1.0037976547786586680339437018837181728941`26.21897006125867*^-18*I}, 
     {
      -9.85860620349136265275001179208808164757777061429586433`26.26394936551\
0808*^-24 + 
       1.557333302155866959735028161910014247861128640234221062`26.4112540844\
65266*^-23*I, 
      -8.5223781724147977516435753460191160738`26.086303102123004*^-21 + 
       1.34625352382647764117557136148709343588`26.16105520585764*^-20*I}, 
     {
      -6.976283009414517645734520434687845593624973111995403`26.02521561160305\
*^-26 + 
       1.1020216886214425025643253359196813758510745216055197`26.221721681486\
983*^-25*I, -9.4655746889391842179185192454761298`25.786359748492316*^-23 + 
       1.495247338503915722884913958888140615`25.98014487727591*^-22*I}, 
     {
      -4.0218864758523940314416812347939628072545105563815`26.0208272338869*^\
-28 + 
       6.3532487423192557795079200704693157385079328307299`26.191410318181664*^\
-28*I, 
      -8.7147471340261632150561874406610770493363773793195453`25.719749873341\
886*^-25 + 
       1.37664144926287733377062331415096467341036884861310423`25.86414751443\
576*^-24*I}, 
     {
      -1.89056928381759974984774685849421472313196362131`25.972919119687905*^\
-30 + 2.9864733867546397238051210261737577310595080788`26.10094397610798*^-30*
        I, 
      -6.65646949865532300056105038313364452059812840243055`25.63004877623460\
6*^-27 + 
       1.051501744878452338454754515811876194747853589607456`25.7069844822399\
57*^-26*I}, 
     {
      -7.25146226219327910260987076378174059849623207`25.739811449489306*^-33 \
+ 1.145490897713389580788283302366898700079171673`25.949921250450668*^-32*I, 
      -4.221116950688356032166713012562884819566447827724`25.305206101030294*^\
-29 + 
       6.667966915316662382279416611691456207019388785975`25.5210404030973*^-29\
*I}, {-2.270924607032709451478658576588068940931316`25.797672573392028*^-35 + 
       3.587308838814156443323544405688075984239948`25.830018766858984*^-35*
        I, 
      -2.2237135215497567663598782988473328382135832367`25.33355954172747*^-31 \
+ 3.5127309581929670347501420561564566728873276067`25.31414274176396*^-31*I}, 
     {-5.809848424943872552680127892717435521761`25.428487026315928*^-38 + 
       9.177636519692467155360123922419229933003`25.670934358558807*^-38*I, 
      -9.7373088985472516813296938797044072784230103`24.90065992671626*^-34 + 
       1.53817234486108002970914219881915703214559192`25.15316538753469*^-33*
        I}, 
     {-1.2148552683774744172716734543445808602`25.461374239066497*^-40 + 
       1.9190690120817764545530605947956219376`25.453428985658345*^-40*I, 
      -3.54584904771368949276564338130908096908565`24.946907036238933*^-36 + 
       5.60126725060444222879568215204784407780843`24.897779561332282*^-36*
        I}, 
     {
      -2.07716291583247472045629502863776620728621420622650581`25.08685656246\
033*^-43 + 
       3.28122953291663154084837431515273716423119046347397109`25.34794626790\
54*^-43*I, -1.07426445020374031814680377785593570274`24.50235047618952*^-38 + 
       1.696982077478629617486161047548936311875`24.769053199013214*^-38*I}, 
     {
      -2.90516488601824334278100261809104281507638053364867`25.146506183704084\
*^-46 + 
       4.58919844434785127140977164406127663239902370194141`25.10049958010692\
*^-46*I, -2.708816795206370265312454915952056079`24.567202817626264*^-41 + 
       4.279033483577063505811690470556038687`24.501936352039*^-41*I}, 
     {
      -3.324874473571476467247868440897914926604210677`24.71255303014487*^-49 \
+ 5.25220060148774737850068417230623985514754886821`24.979361500729528*^-49*
        I, 
      -5.6868983046843263171987682828240216976670994607856698`24.105194558725\
675*^-44 + 8.983416045893188423133710934667872`24.375313913443733*^-44*I}, 
     {
      -3.11471603949293601210322468872710913065935616`24.787676995169342*^-52 \
+ 4.92021987179440291929601140061078825814302287`24.727268016032347*^-52*I, 
      -9.9433586307357809642860369412215498113777395843657`24.17834898122568*^\
-47 + 
       1.57072137899572817681737551605643762914596193733274`24.10855590140952*^\
-46*I}, 
     {-2.38902860339645342317636932426588447506392`24.340799359023006*^-55 + 
       3.77387404170238746446494487731859946328905`24.610097256624503*^-55*I, 
      -1.44834972083755097899995413317072312801844103927`23.715374442543567*^\
-49 + 
       2.28791292285280445239826804545701768440636001711`23.986131037198696*^\
-49*I}, {-1.50069697539990968862058994104063186643`24.418964205441146*^-58 + 
       2.37060424972365696758114508067987750245`24.353191591345084*^-58*I, 
      -1.75794590652990884747635562150838416045184145`23.792068163096147*^-52 \
+ 2.7769723702505433566335976090763676574928628`23.721541003714375*^-52*I}, 
     {-7.7220407785341107372427081811572317`23.96991486686856*^-62 + 
       1.21982671959834757995827353965365448`24.237886720325854*^-61*I, 
      -1.77839378807476071718769620956975505574923`23.333184478256417*^-55 + 
       2.80927325156281117337771059738858173657037`23.601874971216233*^-55*
        I}}, 
   -1 -> 
    {
     {
      -0.0001937582476324435315853966581763978922550233879879363322`27.222154\
296893002 + 
       0.0003060738662007880888992798969135803122441268522543648216`27.421288\
120681787*I, 
      0.0003400125894108067748576872372688643989096220181748212723`27.2221369\
41155476 - 
       0.0005371072925645159085249262040594026393868408642424243016`27.421273\
100432735*I}, 
     {
      -0.0037906564141693126003495119972832742441243033299046391187`27.177044\
555366592 + 
       0.0059879818190993283216792036381112964064526139980703536933`27.375766\
768947614*I, 
      -0.0032715782135894139159174436183150895865062832798026335473`27.177026\
811328616 + 
       0.0051680101603267756341948711363075768175116872031573682844`27.375742\
94894804*I}, 
     {
      -0.021011922483610472705505198929896114719602959961824928144`27.1006313\
7559849 + 0.03319187920748443534745677313317910559`27.299123014591526*I, 
      -0.04401912324317392597686812299468222589`27.100629143111625 + 
       0.06953563733382586403514701662706767705`27.299118908178425*I}, 
     {-0.06474138185338575869185646041006448511`27.04189272577249 + 
       0.10226994354654415517902535542260843736`27.240350283922993*I, 
      -0.17615191283282901932793333380312324468`27.041891420260892 + 
       0.27826168773824316803536201828454334933`27.2403478592451*I}, 
     {-0.13208422393934445914693535249936922898`27.001906688208575 + 
       0.20864933275994660573941828536173418704`27.200342905823543*I, 
      -0.41999739570392730269445131437757479454`27.001906229871523 + 
       0.66345679870733107177576307770982785876`27.200342066816486*I}, 
     {-0.19021043495658669043293700840643035854`26.97556161595105 + 
       0.30046949706799334517729390398220643786`27.1739459443003*I, 
      -0.68961974758084272663791856122756789492`26.975561219346844 + 
       1.08937082642740145864429808392863559602`27.17394520819933*I}, 
     {-0.19775589485853165982346571868567222143`26.979845701103898 + 
       0.31238882495555941275661028238830088656`27.178072009301925*I, 
      -0.81661602577847960378169511503891483683`26.97984352761139 + 
       1.2899828898415887741596234753619339253`27.178067978691942*I}, 
     {-0.14945242570491167506866641101136768872`26.976178464317993 + 
       0.23608533988892721764024592443844161351`27.174205811999027*I, 
      -0.70851203120273840701481019057341613468`26.976178157806327 + 
       1.11921437817382635999819328522121736949`27.17420530679249*I}, 
     {-0.08230970216602540951222539913819156115`26.835607134377522 + 
       0.13002207170856144525302643535062469695`27.033975489704154*I, 
      -0.45337754346116820560755380455810439166`26.835605888990372 + 
       0.71618637798074288886661042934500501648`27.03397421425461*I}, 
     {-0.03316050310891009401261260267419624769`26.782900786562937 + 
       0.052382613466658379256054563713744538`26.981569994339083*I, 
      -0.215230235664769721851034604093984314`26.782900155612822 + 
       0.33999249661975297074415097508320144729`26.98156946095915*I}, 
     {
      -0.0098445637411034512257153942405045725454479424332117311487`26.873610\
578545556 + 
       0.0155511505812932079653419139675202768099999999999999999999`27.072353\
71736942*I, -0.07644715894838719522901466119085445458`26.873607249934306 + 
       0.12076119486684045864437742958304414112`27.072350205421724*I}, 
     {
      -0.0021770687415528071301601361432907165585225064532042068781`26.831240\
461697707 + 
       0.0034390476527017121017516587155131974732011433800133865579`27.029647\
69749411*I, -0.02055076078346891586458927996567956308`26.831239579984167 + 
       0.03246339643975310563698647829854923087`27.029646078777667*I}, 
     {
      -0.0003632757909686570220088864646164955779050730712360265716`26.757536\
61520254 + 
       0.0005738554471748241288305786871440879304119098143162855152`26.956293\
989889737*I, 
      -0.0042371987157691879022295946497131213194954716231235534849`26.757535\
85768024 + 
       0.0066933707785006461375353790845200642125301502322891816959`26.956292\
890194224*I}, 
     {
      -0.0000463459679227709616088379306585698880578080363004394061`26.759109\
23329105 + 
       0.0000732112813687781487762578203013130042007708390402671667`26.958209\
778801116*I, 
      -0.0006791399050322054698204685265980843810426419768541349099`26.759107\
128348127 + 
       0.0010728161457093878143244833892781127618779054611155578051`26.958207\
99267727*I}, 
     {
      -4.5758926303012362346979956445261087457695107132197464`26.633934656469\
12*^-6 + 
       7.2283950014496218721918760781627889669270363421252798`26.832624960864\
72*^-6*I, 
      -0.000085670047535241687289887196533849415448566626696943384`26.6339329\
3545299 + 
       0.000135330304578612046564736424422074879753494822115496974`26.8326227\
5667901*I}, 
     {
      -3.533156476846860859048809609890512684458379547864502`26.6074331948164\
*^-7 + 
       5.581217191911677537336474861984907228682626529231665`26.8059026817662\
63*^-7*I, 
      -8.5956767933394301314536479910886898504454715321331358`26.607431310583\
47*^-6 + 
       0.0000135783227857251904797163046541870554525719292025676722`26.805899\
276992537*I}, 
     {-2.15179508512707909390403000788018254787815132237951`26.53738645833806\
2*^-8 + 
       3.39912364518319191827446883771148041751647455507795`26.73585788632307\
5*^-8*I, 
      -6.919594041508783795752388572806285689410619565319789`26.5373822205608\
04*^-7 + 
       1.0930667090064560172516319573580138318317038458783286`26.735854155298\
753*^-6*I}, 
     {
      -1.0408316133316803621061914267543574645162715716274`26.517914088998893\
*^-9 + 
       1.6441692668523519494923503891689322901750199893273`26.716427013118352\
*^-9*I, 
      -4.50038972041661287590314223301312621587897793107974`26.51790946922841\
4*^-8 + 
       7.10912540740563216219838860041951064963052618822631`26.71642149759508\
2*^-8*I}, 
     {
      -4.02047333746758659115903071498545154371272551189`26.571207710438397*^\
-11 + 
       6.35101645164673048321922253762663467505816864794`26.769125069690705*^\
-11*I, 
      -2.3778548414118390040426240703661630176299639195332`26.57120161115713*\
^-9 + 
       3.7562231980741667559104210843700798384580982737458`26.769114279076717*^\
-9*I}, 
     {
      -1.2456000828138969077570925363378357873937106888`26.482873360674443*^-\
12 + 1.9676356374263275298751860276059620343685656676`26.681794448851427*^-12*
        I, 
      -1.025154775551406578652014178827686839018960453936`26.482859073665473*^\
-10 + 
       1.619405054707363808924347646682193026110545504244`26.681782310043094*^\
-10*I}, 
     {
      -3.10595000128297700674293992107190609979856667`26.547885919644578*^-14 \
+ 4.90637243438737339391832084973527707670619152`26.746550991818733*^-14*I, 
      -3.6189596819257590937353338634890165356054185272`26.547872104361062*^-\
12 + 5.7167578413127617260249954428934199935449815879`26.746528122852467*^-12*
        I}, 
     {-6.250924073101707178790910397534483143208465`26.45031805842124*^-16 + 
       9.874389976994492299485147331922464410699824`26.649203124680362*^-16*
        I, 
      -1.049051038346017753124169997009820703286320172`26.450296623168093*^-13 \
+ 1.65715323642694293846818712950001935928304044`26.649176057130187*^-13*I}, 
     {-1.01771085601449002051974137973220565406199`26.35819023008027*^-17 + 
       1.60764612697039489807809154338090871441`26.55684818501293*^-17*I, 
      -2.5028296565635196606834245999732783309423728`26.358153551341477*^-15 \
+ 3.9536420193042508243843409038960093591064076`26.55681436042686*^-15*I}, 
     {-1.342946380965267922740569182863036342757`26.369820828590505*^-19 + 
       2.121410551266618453570300953185595942872`26.56806766814118*^-19*I, 
      -4.92398413721488935709804518068722925178467`26.369785730966157*^-17 + 
       7.77826430825109639981432471245795464434865`26.568002568517002*^-17*
        I}, 
     {-1.4385841813102479747001522724760488756`26.271771028543256*^-21 + 
       2.2724866043596258278464804669526382015`26.470310317363307*^-21*I, 
      -8.001013624604355747743898679641766737432`26.271694442803746*^-19 + 
       1.2638951908015624949627644212066348579475`26.47024492764925*^-18*I}, 
     {
      -1.252665366863156049486319428817776445930292073536805271`26.4496575046\
73088*^-23 + 
       1.978796446481876651003671192646219639650719482923596266`26.6476096871\
6885*^-23*I, 
      -1.07522770768270147715887193073540661464`26.449562373452327*^-20 + 
       1.69850370530265778675524001370490862985`26.647444907062827*^-20*I}, 
     {
      -8.876721422349520472005562295868313000628275221742407`26.2939061873082\
03*^-26 + 
       1.4022280228709831563827141766875865669001501523751286`26.492827774984\
68*^-25*I, 
      -1.1964101152754662583636731706014413402268076706081171525`26.293749851\
816195*^-22 + 
       1.8899317784848527494957283523036657185118871480187850535`26.492668232\
625977*^-22*I}, 
     {
      -5.1240367230144158141508846057123311339478078962667`26.31156864178088*^\
-28 + 
       8.0942811443203406483825700352931186645838907505634`26.51025987005301*^\
-28*I, 
      -1.10334254938673207316356111883211175351289712575814338`26.31135942783\
5594*^-24 + 
       1.74291584467284741986206661223509678665020684963208071`26.51000893949\
5872*^-24*I}, 
     {
      -2.41146371028009294812037366719004977544319099594`26.25841031843186*^-\
30 + 3.80931408095960494020971760907304232154368498805`26.45557335925485*^-30*
        I, 
      -8.44033623939624914462008546391954871449075609624939`26.24510774517437\
3*^-27 + 
       1.33329361531346907658472657854017035494180019738312`26.43653527175228\
*^-26*I}, 
     {
      -9.25927441227028221815054989548472990823506269`26.13891318525303*^-33 \
+ 1.462658726638409679387838462673434710834092305`26.33749048020619*^-32*I, 
      -5.3597989321007649181591023773696949348554434856`26.138515664671825*^-\
29 + 
       8.466707359569691509093387790000587491566297533882`26.337111384236998*^\
-29*I}, 
     {-2.902550009359208737741134398334593035175106`26.268879487993804*^-35 + \
4.58506780517017267974613837858297214019471`26.466527885018234*^-35*I, 
      -2.8272004093210235261670908328674311326469488001`26.268397801845193*^-\
31 + 4.466040389913405422448355494851971792609256855`26.465687544732994*^-31*
        I}, 
     {-7.432484177235393578703293650826115465338`26.19229638405717*^-38 + 
       1.174086365561093832650804079794152223026`26.391199459560763*^-37*I, 
      -1.23945290542423082902497324174404133102634652`26.19121713103729*^-33 \
+ 1.95792513285236831480980027773829175630407661`26.39025479760203*^-33*I}, 
     {-1.5554500644149148563707464020505477517`26.184473982588383*^-40 + 
       2.4570959983125951451511539803118574385`26.382921660079326*^-40*I, 
      -4.51841302030376549356730111865335202344724`26.183609509485898*^-36 + 
       7.1375962526241627957009732040326493999404`26.38133333172224*^-36*I}, 
     {
      -2.66156862417591479651956588828205748323218824587074223`26.14317486465\
9972*^-43 + 
       4.20439702007208438368255702863818498352549253831529144`26.34191132242\
2348*^-43*I, 
      -1.37030341948719525809486044936587009609`26.141039707524058*^-38 + 
       2.164625612563488603316526872183908688983`26.340093172442007*^-38*I}, 
     {
      -3.72519823662906290958536085536740907047589355938339`26.09139329819526\
*^-46 + 
       5.88457957574188436283811102829476748005682029147298`26.28932341199926\
3*^-46*I, -3.45854740576818183604216673502669027`26.089904144650188*^-41 + 
       5.46335956717706482622044291244609772`26.286555311623832*^-41*I}, 
     {
      -4.26622355803247276949014289672237987714173790048`26.014785545421507*^\
-49 + 
       6.7392204173983098031445506403461814460042499073`26.213559313804407*^-49\
*I, 
      -7.2672457884842059696525481882991758871517575671704175`26.01141262573125\
*^-44 + 
       1.14798417217947061315521382469138559195936096641844365`26.21070285633\
306*^-43*I}, 
     {
      -3.99905040126795570209766070187273926783127839`26.140737855063648*^-52 \
+ 6.31717530687939972131042809036233853031355334`26.33797011833599*^-52*I, 
      -1.27169261428053934339049769911592421447863601404004`26.13725561102431\
*^-46 + 
       2.00885319633050770304229315845849998243112364794887`26.3315075258706*\
^-46*I}, 
     {-3.06910638953423417536368712430722335412282`26.09918607339482*^-55 + 
       4.84817172896950368251464420852611027813304`26.298445589504833*^-55*I, 
      -1.85376144527913621687761326734823190801649322498`26.090753158352886*^\
-49 + 
       2.92832919116234073695862575504970119330930765282`26.291289639005445*^\
-49*I}, {-1.92894339146786096871537265187699889978`25.98164518102506*^-58 + 
       3.04709176885727604282081298232968645131`26.179143571629446*^-58*I, 
      -2.25162485553712906227352589903144957245081369`25.97670529749364*^-52 \
+ 3.55682162276453307286542170719113858037565838`26.170000470625926*^-52*I}, 
     {
      -9.93069322982462644992907806529188289819194872603278686`25.92048543704\
6004*^-62 + 
       1.568720665079686884067060335561125719042445848022267234`26.1194678733\
47602*^-61*I, 
      -2.27934030595127041799738623184006097882665`25.90924292528084*^-55 + 
       3.60060285615927637002781502436199308961494`26.109878954866133*^-55*
        I}}|>, 
 "S0" -> {25.87835768595054248203080386387457799831`22.460152425471485 - 
    40.87923525656151620444598216948086500442`22.658719341601394*I, 
   76.70489667255685431806627143215288766233`22.651894956976285 - 
    121.16833511850111190175481377059128102283`22.850461844143588*I}, 
 "T0" -> {22.37863064195473041629962455254039395786`24.994598644601613 - 
    35.35082549805019623420526347417036976787`25.193163331970204*I, 
   70.75532750673435005004802998600068837511`24.90724605591034 - 
    111.76998609819661880949506694007665145784`25.105806110682146*I}, 
 "Sc" -> {-3.72194086837269104852636604477076510909`26.984507335349026 + 
    5.87943401260818622778681789670882673334`27.18325810373285*I, 
   -6.88441815907197964087613118970638287275`26.989276581766948 + 
    10.87510084467365026143675315878491150653`27.187998503036326*I}, 
 "Tc" -> {-0.2230764613302388625159081347656178505`26.972627194128574 + 
    0.35238693481197716536710548720659360283`27.171524265196485*I, 
   -0.93578184058892523185980243455111506572`26.95669023277766 + 
    1.47822541424338861011372788711676251934`27.155497546267323*I}, 
 "kappaFit" -> {1.00024654769462438049861796798905269316`21.72207595760148, 
   1.00015681700637003832031316028782856881`21.671259387108222}, 
 "kappaFitIm" -> {4.759704155470315612381`5.399549042963006*^-17, 
   1.3414632551557989017231`5.798770281744416*^-16}, 
 "residual1" -> {0.00003893395581343465908710718134743013`18.11382320227121, 
   0.00001336065520187507269892185382834857`17.866571217506596}, 
 "residualMinus1" -> 
  {0.23643651560453918603177662990793712001`21.790690050690394, 
   0.14234122517060602005451248198543817645`21.818491308960635}, 
 "neutralOnly" -> 
  {0.1352376022646841575923877626275288607`21.574501240206978, 
   0.07756439841409908353195297077799299153`21.580828632853702}, 
 "residualP2measure" -> 
  {0.57878431596573807120109257182077379766`23.43388058045331, 
   0.86059089572700258164761481635497987136`23.675301966413826}, 
 "chargedFractionS" -> 
  {-0.14382446187430768337146731892245730514`22.11495453755843 - 
    1.11374536754746635409`5.032672364306268*^-18*I, 
   -0.08975200355800827083637394012737759955`22.306694722854687 - 
    6.3972407274858589969`5.188407780695377*^-19*I}, 
 "chargedFractionT" -> 
  {-0.00996828022676339932569401197964811076`24.647884322605712 - 
    1.6344524242954367546`7.891297389989523*^-19*I, 
   -0.0132256025597487251614479114654745331`24.5607587898306 - 
    2.5135465149967947776`7.868307434234007*^-19*I}, 
 "time" -> 4155.848803`10.070204732280716, "kernels" -> 8|>


==> anc/paper_scan/point_C_b0.950000_N7_h0.125000_P5.000000.m <==
<|"b" -> 19/20, "Ps" -> {1/4, 13/20, 2/5, 4/5}, "ws" -> {-1, 2, 1, -2}, 
 "lams" -> {-1, 1, -1, 1}, 
 "zvals" -> {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 7, "hstep" -> 1/8, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.0625`40., 0.1875`40., 0.3125`40., 0.4375`40., 0.5625`40., 
   0.6875`40., 0.8125`40., 0.9375`40., 1.0625`40., 1.1875`40., 1.3125`40., 
   1.4375`40., 1.5625`40., 1.6875`40., 1.8125`40., 1.9375`40., 2.0625`40., 
   2.1875`40., 2.3125`40., 2.4375`40., 2.5625`40., 2.6875`40., 2.8125`40., 
   2.9375`40., 3.0625`40., 3.1875`40., 3.3125`40., 3.4375`40., 3.5625`40., 
   3.6875`40., 3.8125`40., 3.9375`40., 4.0625`40., 4.1875`40., 4.3125`40., 
   4.4375`40., 4.5625`40., 4.6875`40., 4.8125`40., 4.9375`40.}, 
 "IS" -> 
  <|0 -> {{-8.68934401063049152777246791474993370511`21.057092155538452 + 
       11.72875076294966519606414388096245835097`21.187357733559043*I, 
      -21.65044663531146711343891986918761023124`21.214077387856033 + 
       29.22345946730278412081736613581547490619`21.344342965533997*I}, 
     {-6.61496537179017666330386758858262930483`22.18237483865387 + 
       8.92878450391102967639256125827113085179`22.312640450408765*I, 
      -11.14666634679509945020894802790885052753`22.176654907154266 + 
       15.04560888133513442982430925822506834793`22.306920526691616*I}, 
     {4.85842973302576282908495522212892887568`22.67358763452705 - 
       6.55783812543849241609890405186843966123`22.803851962849485*I, 
      31.19284608704770156048813099208580738244`23.271312542684438 - 
       42.1036521162529290900374155018453078172`23.401576023603255*I}, 
     {36.69922900674340711848687141869567897779`24.07861887579584 - 
       49.53608807361214576276521263760242266197`24.208882203808532*I, 
      126.76385859445712629137287703431451809937`24.33466173963778 - 
       171.10402136056101017429438072649969167836`24.464914222787733*I}, 
     {79.54149702528408026926746318353414705527`24.652131125980603 - 
       107.36396128178692291583084788444089164023`24.78240724309868*I, 
      227.95243430003466352775937440298901561381`24.813840596662615 - 
       307.68689609272024095312472489702768547138`24.94410656166635*I}, 
     {92.79146153447460185599913363278726159429`24.898416386529494 - 
       125.24857157643081390567810663542046683805`25.028699250362248*I, 
      228.53117554744352909443409106313605325927`25.00244961023816 - 
       308.46807265090379308210105501159854264571`25.132735630146595*I}, 
     {58.03804371569116800797895853958462459606`24.811197109090752 - 
       78.33891127773715629595181546289034229339`24.941469497109026*I, 
      122.52214302382617632684724513371443938926`24.896197581497365 - 
       165.37861508427717144518932143070772920995`25.02647107162505*I}, 
     {13.96148428981744476925509301366596012543`24.07032168861937 - 
       18.84500939492951526447590313417798718533`24.20058960770283*I, 
      24.83680434320989023192999418345142021856`24.165277277045554 - 
       33.52435897730302265597587311907692402856`24.29554602541793*I}, 
     {-3.24465529836054459447413340470870651262`23.765442179597564 + 
       4.37958875371923730030500094360624271034`23.8957076498382*I, 
      -4.76635028839957048466121091388150905518`23.85858855725733 + 
       6.43355062397806063577681473273743652209`23.988853405157784*I}, 
     {-2.39974353701353268421772623329837741112`24.250771951163525 + 
       3.23913908877325628044912351497114311873`24.38106235558264*I, 
      -2.68329832394383795186556326299426640448`24.290698094301124 + 
       3.62187723557445938316923885508873235379`24.420986471227298*I}, 
     {-0.31096532093979298544953308535523644379`23.9288714251198 + 
       0.41973648882602413450110438392654322016`24.05912247978716*I, 
      -0.14493467831308994412080960790485568165`23.635876865678043 + 
       0.19563073078507047427660330966504370437`23.766129512236716*I}, 
     {0.07057408216667669022792803124577444183`23.912520502115285 - 
       0.09525987451345262610601774516660040228`24.042824123281203*I, 
      0.10447099594206974988806548184347347428`24.182192738763 - 
       0.1410134380527022619951343382007927052`24.312489214443993*I}, 
     {0.03161612779131926105115157432062690215`24.22170914509769 - 
       0.04267499163346437746019238163153184482`24.351992481987086*I, 
      0.02816674084963365099097482209662133759`24.351490471069766 - 
       0.03801905907117787187115575154153197297`24.48177584478585*I}, 
     {0.00576526259743798669129600454059611719`24.32524816301916 - 
       0.00778186799896297201510662060998544978`24.455613796140106*I, 
      0.00376190675363951401365291548377228475`24.413427914493305 - 
       0.00507776728058134288794836541079290874`24.543776328405816*I}, 
     {0.00067747351452016971285578242068586605`24.368633646071828 - 
       0.00091444394313145488955141290418197758`24.498923497307764*I, 
      0.00032995630792250652792215254214072597`24.43347029433469 - 
       0.00044537024815125874242778003033934676`24.563757404654*I}, 
     {0.00005766614729213319055285653253715334`24.292709123368397 - 
       0.0000778369308686053616012310107133744`24.4229923920591*I, 
      0.000020848786624151708046544888196438599965788555555008126`24.34786527\
051953 - 
       0.0000281413903886688752134284966928795968173381845289795584`24.478153\
299197373*I}, 
     {3.7395293522515628331022435841770205841760763526854017`24.1131108613536\
8*^-6 - 
       5.0475625881119652385597833559154430094337319910512932`24.243383497023\
84*^-6*I, 
      9.909351753645981983731949860483156121273446249547618`24.17358908806612\
*^-7 - 
       1.3375499554249888831639339517211791429603544152881831`24.3038601703008\
*^-6*I}, 
     {1.896752698614899017455152842952186787979185145141063`24.09672158634136\
7*^-7 - 
       2.560209336146675026860563003220649796074840951497152`24.2269576526013\
7*^-7*I, 
      3.62650886652562693210990725589003186924355759995423`24.159571183195606\
*^-8 - 
       4.89500917250714247284541692022485555553293631012098`24.28980401037102\
*^-8*I}, 
     {
      7.6402787314885142888964272495500299419501222240942`24.08965938197925*^\
-9 - 
       1.03127376349083182886917549159108161998008265755011`24.219894023222775*^\
-8*I, 
      1.0360543645067432231835607644664104280849568056895`24.142644459700243*^\
-9 - 
       1.3984511838062349385570455981184570580724713936915`24.272878015210647*^\
-9*I}, 
     {
      2.467103310781911878962394445201401287747280915664`23.813452109661277*^\
-10 - 
       3.330060336339420167470004955995021750312552046712`23.94371853142472*^\
-10*I, 
      2.33051834029951232471894997665996994147988080358`23.85748242136483*^-1\
1 - 3.14569992031801908720976477722677368631151237141`23.987748715122986*^-11*
        I}, 
     {
      6.4249140783251869429613485825199103676432882476`23.750067139970284*^-12 \
- 8.6722560190795313465078138164600696299747402298`23.88033255607772*^-12*I, 
      4.150658841658995189793071227871626150717035498`23.786558043436575*^-13 \
- 5.602499221609207156144054336786794787903634776`23.916823253456517*^-13*I}, 
     {
      1.354827990357571489392350440830203159181658994`23.75971099206655*^-13 \
- 1.828727209572064841694971170112781849609545338`23.88999603588913*^-13*I, 
      5.8747404600956562066666465738819523138208826`23.80256338704351*^-15 - 
       7.9296396332315400902999311143690065478293475`23.93285038520489*^-15*
        I}, 
     {2.319572878459851397782107851597779062772685`23.586370167076375*^-15 - 
       3.1309258943678935356327243874402170013542362`23.716619142629103*^-15*
        I, 
      6.6246681775475204070550172255093580371782`23.62698829123509*^-17 - 
       8.9418812106694054398430652990868048127144`23.757235316166206*^-17*I}, 
     {3.23028378950718329403972547230582470283583`23.58587520288333*^-17 - 
       4.36019029910379647237808889629359978674951`23.715954981968736*^-17*I, 
      5.962138853039958821372584835540257796181`23.619095695053065*^-19 - 
       8.04760871889236088225667292508630562217`23.74916055316827*^-19*I}, 
     {3.663877047836963384735063440845927869241`23.615340216163705*^-19 - 
       4.945448202718139080568948273049877205922`23.745597090312536*^-19*I, 
      4.2878293740214316484882863522655414226`23.647182343378873*^-21 - 
       5.7876500205800386807827132166442578544`23.777438934089417*^-21*I}, 
     {3.3877143858878616051481997941754568972`23.52525389491261*^-21 - 
       4.5726878392118734571113062687525045632`23.655269865210098*^-21*I, 
      2.46636155764655300120651610350995704`23.55190781530311*^-23 - 
       3.32905912869461193876735992847350274`23.68190917266204*^-23*I}, 
     {2.55523391638675494148028504221966713`23.466557269505067*^-23 - 
       3.44901775205032708826038952969746127`23.596674694247234*^-23*I, 
      1.1353971432794522219452734882291278176998626442290782`23.4945221260648\
54*^-25 - 
       1.5325426285572756963757364217479044235836113686620604`23.624633635306\
648*^-25*I}, {1.573024505673475251829099784653813`23.29943162848188*^-25 - 
       2.123245707441865158677726818331653`23.42964435544003*^-25*I, 
      4.1853681648910315707403098875664039467149303853136`23.320064565919164*^\
-28 - 
       5.6493493636731503355122698507487578324519041895441`23.450284505145902*^\
-28*I}, 
     {
      7.9067693820550875486476151763619833060858853747045`23.092609075516414*^\
-28 - 
       1.067244285745805812146006188771220861910851344442`23.22287719326866*^\
-27*I, 
      1.23593199778975626837689433713216103955647847356`23.112884800749345*^-\
30 - 
       1.66824311988302447485590678646330103459318684833`23.243151449228595*^-30\
*I}, 
     {
      3.24615939873116841234793534659105482808491467566`23.028816341012973*^-\
30 - 
       4.38161896662711923583161637951830304896780347419`23.159082442796834*^-30\
*I, 2.92470789841319199207681147145612519766929374`23.047073867260856*^-33 - 
       3.9477283846690912323361126933893901412843152`23.177345214150098*^-33*
        I}, 
     {
      1.088872382442954747085206573170705623087365669`22.91964471248873*^-32 \
- 1.469744179849401908998242949033743493690854519`23.049910486439668*^-32*I, 
      5.54792424918528814087296859360085821171244`22.93919686736954*^-36 - 
       7.48850784257320807707730410526337427415532`23.06946170636701*^-36*I}, 
     {2.984948311220816230135246264605655987430916`22.69820855762964*^-35 - 
       4.029040021866842259128904328682399393823258`22.82847098777031*^-35*I, 
      8.43837440394856553536223295505107113665`22.715116664490555*^-39 - 
       1.138999562076183456061743206552544383026`22.845382681035037*^-38*I}, 
     {6.688930829366184729443461534427578442821`22.8473906885817*^-38 - 
       9.028622007861013914911054503996166006569`22.97789559838758*^-38*I, 
      1.029385792374179094446004319922932616`22.868758741965596*^-41 - 
       1.389450041672746120445087807885639326`22.99928074036625*^-41*I}, 
     {1.2255679544546197847547857755524901678`22.54308002845261*^-40 - 
       1.6542538842140970511492409496664835413`22.67334304849269*^-40*I, 
      1.00737804138989814172006142795057`22.560715645315213*^-44 - 
       1.359744297967391016896144013497237`22.69097914476649*^-44*I}, 
     {1.8364299019722445185053554213071515`22.69073186620129*^-43 - 
       2.4787864984414200051376237894955319`22.8219204153284*^-43*I, 
      7.910424874762753237890906321343452226591052395596`22.707527952311203*^\
-48 - 
       1.0677376988600912689596784082840381621338817785918`22.838771902455257*^\
-47*I}, 
     {
      2.25091197376812888213903095817430709410612223061185`22.168700624225746\
*^-46 - 
       3.03824839911644673458425303130054570634647432491049`22.29896849680069\
3*^-46*I, 
      4.985322767422880853912005171170681485530008699`22.181772841972652*^-51 \
- 6.72911650642879801662256058760861835445042652`22.31203728512542*^-51*I}, 
     {
      2.2572343775157341769908340336939545822552122415`22.18798236819524*^-49 \
- 3.04678228817512707672154267293756927766775940135`22.31821082385111*^-49*I, 
      2.522095238434265228132436867284257215388181`22.20122183996386*^-54 - 
       3.404287644249640908796662917905104045033712`22.33147413252988*^-54*
        I}, 
     {
      1.85230138703954459009903891679673575850571406`21.900204071861094*^-52 \
- 2.50020959923787232580101114381529050256036716`22.03047759509084*^-52*I, 
      1.024445197676433461043957558068774116661`21.910424190776137*^-57 - 
       1.382781298467535552069070285902670513263`22.040690006956336*^-57*I}, 
     {1.24406350461497877140116644913905814535503`21.950517108965514*^-55 - 
       1.67921891008854607028693606278752707117699`22.080737092647126*^-55*I, 
      3.34160599890703440729490461990945786`21.96043192236412*^-61 - 
       4.51045140590844446501058692099871041`22.09069117313956*^-61*I}, 
     {6.8398199403214091674863640336817277821`21.76824730116306*^-59 - 
       9.2322899456356738227953880186040668329`21.898531744182414*^-59*I, 
      8.7546191007744697193666385940787`21.777260600585034*^-65 - 
       1.18168581347409145624864026648756`21.90752844799642*^-64*I}}, 
   1 -> {{-0.07101705181884243362309315556229358811`27.122026307256505 + 
       0.09585778853773871677190488796804918063`27.252367066350363*I, 
      -0.154279581195967463198413505839673118`27.1220263126595 + 
       0.20824434542423668033142868530568628446`27.252367070761196*I}, 
     {-0.62870848311443967167257722052005028506`27.070240611320614 + 
       0.84862160963821275341675954044743203566`27.200568808934843*I, 
      -1.3378337237653242728375918173713583201`27.070240616900147 + 
       1.80578859452634379901086335877354845779`27.20056881342904*I}, 
     {-1.64513940850261059362428631267425976944`27.03749498418288 + 
       2.22058535938128828280535659173084798365`27.167807909231637*I, 
      -3.35998078954008708081036790267894423365`27.037494990842127 + 
       4.53525343231923394596643610947792301084`27.167807914599255*I}, 
     {-2.79271482675619971641730393131980256631`26.994135909050993 + 
       3.76956604721199661683623790326102104289`27.124438956260615*I, 
      -5.36755431872868915207199462975064441173`26.99413591674869 + 
       7.24504712138735342901062455705286999329`27.12443896261255*I}, 
     {-3.52276194842111845970526169157780944913`26.97161995238226 + 
       4.75497308423818197632964353855594642559`27.101934478322914*I, 
      -6.25089000875015567002121268437781877406`26.971619963061688 + 
       8.43736084905253314696406648562631853443`27.101934488184554*I}, 
     {-3.40450028846301392836859079633416507234`26.986017016203675 + 
       4.59534520752339319591870076782685459331`27.11637014746553*I, 
      -5.4740312816470295823602436839715479304`26.98601702816073 + 
       7.3887681846272508234775080767151954094`27.11637016330853*I}, 
     {-2.52598168486102638477353813284994757625`27.08906253099054 + 
       3.40953351337749165122345780635282519103`27.220309661833653*I, 
      -3.61308038988666705769098389503253644143`27.089062557052287 + 
       4.87688360912377851767778486790926770332`27.220309705247768*I}, 
     {-1.43090497669164251322513801304670514308`27.068849121662407 + 
       1.93141482447336485692329598174227901896`27.200913069626257*I, 
      -1.78768937230610715026691152829351088733`27.06884917369759 + 
       2.41299723704124449579827672948623655546`27.200913148703417*I}, 
     {-0.61541407015238646559505525408140707329`26.923375099030622 + 
       0.8306770034653083920357062058484953387`27.054180425265752*I, 
      -0.65935368440706503873020286268420114454`26.923375218958096 + 
       0.88998605873838664616936330920329436402`27.05418053240943*I}, 
     {-0.20044289393759340413636065979383850924`26.874301458554946 + 
       0.27055491672584900625432310600700943469`27.00453640851386*I, 
      -0.18080791562678372844580441882634692982`26.874301710472853 + 
       0.24405190722804697493825358753122810096`27.00453661977518*I}, 
     {-0.04951676403842129945083200922628450139`26.94547525228816 + 
       0.06683701131914239758420077162721949241`27.076340177915487*I, 
      -0.03691648252118084832892975909881579434`26.94547566169565 + 
       0.04982933372254655176064219303148071947`27.076340789190752*I}, 
     {-0.00932833603251577804395895155563125272`26.771776942444752 + 
       0.01259125294436140135993821714284324111`26.90211032337264*I, 
      -0.0056420512556934939358861801734103666023194697557254078463`26.771777\
552714116 + 
       0.0076155591134220312675103238801387122974620848462963408896`26.902111\
276422925*I}, 
     {
      -0.0013511377310332175789786567907354151995795542817087259647`26.656767\
23355771 + 
       0.0018237461509543887531076759238707967398272128201704718138`26.787037\
46367357*I, 
      -0.0006507016605601060476077916341505846174925893425173854041`26.656768\
913434206 + 
       0.0008783076821921327423745095159991311944863691013244032077`26.787038\
870967177*I}, 
     {
      -0.0001518988052793117211179035064811136295109172010752716333`26.716450\
639538284 + 
       0.0002050308085548565813321139364691124722862565944832775601`26.846878\
748321316*I, 
      -0.0000571659055844225431576457265769598836059835504138978979`26.716454\
161529683 + 
       0.0000771617118527862983276833005000147636151296235937705022`26.846882\
346105577*I}, 
     {
      -0.0000133803648602984499653805237419003346999806809132334339`26.594150\
03998399 + 
       0.0000180606228009590870837591725713895200237006865547571686`26.724445\
223590852*I, 
      -3.8616602618881875001676198385684089458577619383443995`26.594154497188\
278*^-6 + 
       5.2124131220334894649072716276862497915975906066718109`26.724452682632\
12*^-6*I}, 
     {-9.314045506495031323388907604740137300770523114156852`26.5407487296315\
3*^-7 + 
       1.257196379920110709059540958058401115589112181655168`26.6710287538025\
53*^-6*I, 
      -2.022870318132446543380878973700830971761412601853247`26.5407618551465\
63*^-7 + 
       2.73044107335585213717332933350625266941331882554527`26.67104046837462\
4*^-7*I}, 
     {
      -5.16045782240306055225479852401574835032796912368778`26.53981867848666\
*^-8 + 
       6.96551126847235599572814222942197386991250794028455`26.67012826749862\
*^-8*I, 
      -8.2760599765783859614912130166821365291473046762837`26.539844553714037\
*^-9 + 
       1.11709059562791749772464790483826656567509399085755`26.67015378417952\
*^-8*I}, 
     {
      -2.2890082659874107265456407511128174139615405501711`26.47338827046236*^\
-9 + 
       3.0896702228906141332443704295576815933622319168543`26.603630396840046*^\
-9*I, 
      -2.659845830080909859651657468016543697079129424309`26.473423311759433*^\
-10 + 
       3.590221398844853979878479802723958222244001078709`26.60368860126637*^\
-10*I}, 
     {
      -8.16617840786802493937957195648036030599725401209`26.51129576880064*^-\
11 + 
       1.102258940542457938769047054113577198019669887887`26.64161510078744*^-10\
*I, 
      -6.746193260057428026323873401030215432785697281`26.511427312879132*^-12 \
+ 9.1059140079048667303255419899537594540990480191`26.64172532394402*^-12*I}, 
     {
      -2.3516598649034604703453950100915920025816583004`26.47253333087158*^-12 \
+ 3.1742364441942769126075337763890285520622381004`26.60277610752601*^-12*I, 
      -1.355170884088513799760979451829202655007989819`26.472702581455803*^-13 \
+ 1.829190042566520472029579291465481985639261224`26.602988632105596*^-13*I}, 
     {
      -5.48211644110347298274969125561472881127784814`26.490232683672005*^-14 \
+ 7.39968141582483227735984160024101262499983042`26.620382609362775*^-14*I, 
      -2.1621713100528877853559373447633243163305085`26.490573901058134*^-15 \
+ 2.9184675357985528343331036394048461594293448`26.620886304283957*^-15*I}, 
     {
      -1.0368487225414927117466570025749172280694621`26.373193713607357*^-15 \
+ 1.3995233967828062443499155426352241617974035`26.503699750091222*^-15*I, 
      -2.74610827670944178183019574028334476500035`26.374082944906693*^-17 + 
       3.70665720061199874379143980104283571655471`26.50442210908523*^-17*I}, 
     {-1.59387644749531624454851365377747155813025`26.375532365167665*^-17 + 
       2.15139135667063529517876428715600767239066`26.505023487894068*^-17*I, 
      -2.781328162455025341193978731920385270375`26.37662043562651*^-19 + 
       3.754196492565930728649354203876362768184`26.506819414713057*^-19*I}, 
     {-1.994321203210431506281097142957234515513`26.300334202872932*^-19 + 
       2.691905891296829774713612440325777027681`26.43091749829184*^-19*I, 
      -2.2496797749144677332344287027169945978`26.30305104313363*^-21 + 
       3.0365851949399288698565366831319053484`26.433385710071963*^-21*I}, 
     {-2.0335321490380791391223630391331827498`26.281840956813298*^-21 + 
       2.744832258376941560792478516532885401`26.41133700270895*^-21*I, 
      -1.454909340307578034064938592817123873344482972359785251`26.2858486298\
1844*^-23 + 
       1.963815567006988696058248882116821516978152577069297129`26.4159853674\
08886*^-23*I}, 
     {
      -1.691405416503103485147007068286333583721421361484794379`26.3628006534\
21033*^-23 + 
       2.283034547256753997168849210721151156444395502781966083`26.4889850456\
9244*^-23*I, 
      -7.53047466340221044020117856536148556191044566435445`26.37088581675041\
*^-26 + 
       1.0164525693274186701787224639207896327830268660311945`26.500508897265\
66*^-25*I}, 
     {
      -1.1485250934299572047253308517725776485581586386198768`26.197810857595\
098*^-25 + 
       1.550262545636746939507039515531068308037507352855015`26.3312313247279\
06*^-25*I, 
      -3.1220147938278737165223493052235109651164658252044`26.214870431175694\
*^-28 + 
       4.2140503759836632881911966794262631036275178597807`26.345698553000183\
*^-28*I}, 
     {
      -6.3713161704109997175444207775147660830207632414547`26.274082076040912\
*^-28 + 
       8.5999103388334352918507054860530970815919558252394`26.385832547236333\
*^-28*I, 
      -1.03746516639333856228086555824017577907527362783`26.298243194967707*^\
-30 + 
       1.40035546377069478562067710218297633795997301473`26.425221442474953*^\
-30*I}, 
     {
      -2.88914166737356821442341964457330012651369712586`26.111235409441246*^\
-30 + 
       3.89972160085058763415004455267023048190151163802`26.253315052156086*^\
-30*I, 
      -2.76498892046149048367389486552836615326505359`26.164557093116528*^-33 \
+ 3.73214202024175513066235305084672141800899404`26.297087619493627*^-33*I}, 
     {
      -1.071465787165786834346670735182475490815825049`26.072390989170206*^-32 \
+ 1.446249009513358898845527194231437125899021628`26.16690343891362*^-32*I, 
      -5.91308003919845821077346655924435580782305`26.12590570578842*^-36 + 
       7.98138984211987185341243073455624913567027`26.249131306516926*^-36*
        I}, 
     {-3.251221099620298840414553553372742063336893`26.043366538141207*^-35 + 
       4.388451177216397045332993834665417066896115`26.191678277220728*^-35*
        I, 
      -1.01513565439603132296948083181693362121`26.197531510184312*^-38 + 
       1.370215411707580767221577140368943282059`26.33208914608449*^-38*I}, 
     {-8.074908979980557861809626840516117224019`25.97174415019375*^-38 + 
       1.0899395252832681249102496095167900854579`26.043162678559106*^-37*I, 
      -1.399552500308641045839430862170807368`26.125194728076448*^-41 + 
       1.889095705694361886603095575575746542`26.24074982937711*^-41*I}, 
     {-1.6420835579315516914099744534999219176`25.789491619754134*^-40 + 
       2.216460616515437969443882579841422281`25.90753025276381*^-40*I, 
      -1.5500771616032817267406414873951917418991388833266213`26.043327236041\
83*^-44 + 
       2.0922717145901307711076208196267654989273889365625016`26.169911427313\
32*^-44*I}, 
     {
      -2.73492565049777272416799030770962347817389362921449354`25.68425103157\
797*^-43 + 
       3.69156305362559376517674456683824527508333460970068394`25.78347091489\
609*^-43*I, 
      -1.3795686506905516124813848533544472278867819843726`26.057870633065672\
*^-47 + 
       1.8621217947560802527932837499244936963140628516043`26.17580457951785*\
^-47*I}, 
     {-3.73164133985634315999034396154636427781399997836484`25.52285295355091\
7*^-46 + 
       5.03691546316381403702752097264519442941746410154739`25.57030357669942\
7*^-46*I, 
      -9.868958939242821779222945668989616337765361606`25.904668364824452*^-51 \
+ 1.3320977918074669558186009553710839718912947059`25.99999845394739*^-50*I}, 
     {
      -4.17212450760421959544780881654480928813273157075`25.23927141408222*^-\
49 + 
       5.63147326677579549406391865722853298140380122145`25.381796451538154*^-49\
*I, -5.675929432544702035568822001779061357665422`25.7597990861999*^-54 + 
       7.661287386132242380027402341819643805191479`25.896729488552346*^-54*
        I}, 
     {
      -3.82301284067117842910867935137700470645412173`25.18098583731218*^-52 \
+ 5.1602473923155170987295547296379568092629479`25.16547935018847*^-52*I, 
      -2.624998595070838517149907980818025209037`25.763097746035445*^-57 + 
       3.54318510545941065715550945351661430869`25.796142920830423*^-57*I}, 
     {-2.87160204541554785824703995946966683178823`24.812137267315073*^-55 + 
       3.87604687302644970621033569728454093868265`24.982541692617676*^-55*I, 
      -9.76398578129629364271391290097171157`25.481121582807006*^-61 + 
       1.317928666901739550305769448849340033`25.641860447518482*^-60*I}, 
     {-1.76841258683550883918209804955453083571`24.763880377586634*^-58 + 
       2.38697771105413929991268013989196875974`24.723801193515342*^-58*I, 
      -2.921478249451642720731596442820535425556414971226156`25.4223764543336\
94*^-64 + 
       3.943369051251378186798033947181547334437917435126385`25.4194819626077\
87*^-64*I}, {-8.9299217212912161110003577758862472`24.383362285620876*^-62 + 
       1.20534790743168565063693294803540343`24.565930888567845*^-61*I, 
      -7.03266780473642188531303141813572519346621631713`25.11184097903135*^-\
68 + 9.49259320145029631395649111984618931394026850001`25.2875783417418*^-68*
        I}}, 
   -1 -> {{-0.06223770766765239293581739071503171949`27.25599022332874 + 
       0.08400755688785880831601802006383430129`27.387066596861732*I, 
      -0.13625908204398002093438552714304886177`27.25599022571047 + 
       0.18392053652461980896287480271255978254`27.38706659880942*I}, 
     {-0.55119305836187395461067959882257521735`27.193450922183157 + 
       0.74399241138173186025363316851460001073`27.3241124336185*I, 
      -1.1819301863315393290305238599484539295`27.193450922462834 + 
       1.59535225647987963124085333172566518529`27.32411243384397*I}, 
     {-1.443341861909114635234383304364353666`27.212095001111624 + 
       1.94820195210977655215990141431144255408`27.34247108620142*I, 
      -2.97016367250873693502356711518783670487`27.212095001881636 + 
       4.00908393054800167404126588371236665466`27.342471086822204*I}, 
     {-2.45260983820146344938033878926638472484`27.142794183954617 + 
       3.31049725685058115768492694990385394594`27.273119657758865*I, 
      -4.74870645330589725648155170903187189736`27.142794184188876 + 
       6.40973523077195528217273617449898623692`27.27311965795222*I}, 
     {-3.09752032708451725080134112552006564658`27.103268836410045 + 
       4.18098809934313448689462176379821428955`27.233581853869246*I, 
      -5.53571362141683135893863007049447725016`27.103268836832775 + 
       7.47202611396581888452757297365549300591`27.23358185425962*I}, 
     {-2.99762911123060432540678018855090571692`27.106495953808693 + 
       4.04615638215881959645774482201229414515`27.236825586303112*I, 
      -4.85317198210191716340481935202551920974`27.106495954530423 + 
       6.55074128935005910574048160989969308312`27.236825587259275*I}, 
     {-2.22734603891560098899601765101436980017`27.089249605262626 + 
       3.00643944138065436635271516200138291326`27.219683273223936*I, 
      -3.2071192356742444867487340462005069378`27.089249607209144 + 
       4.3289231196585451728826922275107761436`27.219683276460255*I}, 
     {-1.26363003084171447583962744975815608973`27.088188789614826 + 
       1.7056295239536134609033196996078321689`27.218832021360246*I, 
      -1.58877848154276474375522979232432335153`27.08818879048205 + 
       2.14451019602348751145659322463573746321`27.218832022673688*I}, 
     {-0.54429069673486806968938936118262245129`26.896473653969924 + 
       0.73467570357273516479995841392389140697`27.02669517107792*I, 
      -0.58671130395971718664915873160025819099`26.896473655411874 + 
       0.79193442514533590487626269053606740653`27.02669517236447*I}, 
     {-0.17754128413230603680072079267122100614`26.83354568476334 + 
       0.2396426553229252401029985993314813785`26.96382809449959*I, 
      -0.16108268843644973799809812836774917867`26.83354568696892 + 
       0.21742708109906068063769349220539613439`26.963828096349477*I}, 
     {-0.04392265587956629610461316102282668519`26.905077000478133 + 
       0.05928616510383266182131865141954800021`27.035478670839495*I, 
      -0.03292764314777398773534700816669192461`26.905077003005633 + 
       0.04444525607676638828547985917304639111`27.03547867460892*I}, 
     {
      -0.0082859996436770401489048702400204344919536452121097404416`26.869431\
34899273 + 
       0.0111843223750472871453875264543276471728080887899549073408`26.999674\
095142478*I, 
      -0.0050380793875069467846951687914535797938865819773055270912`26.869431\
353307732 + 
       0.0068003266285386180327746225714174371539079443169075527681`26.999674\
101879314*I}, 
     {
      -0.0012017603645429990659500283662174546972489607341537282044`26.771516\
98257635 + 
       0.0016221187439779629500551130249561187427834324510378974424`26.901816\
386398803*I, 
      -0.000581665649913182721058817537109455093660050402961832912`26.7715169\
91338164 + 
       0.0007851238743516889188400916406726756436848001384481618541`26.901816\
393739573*I}, 
     {
      -0.0001352761469022752543770686454146649257964346638725463299`26.835052\
49861562 + 
       0.0001825937848988243753714211826782780517527903298841813284`26.966080\
949023574*I, 
      -0.0000511524592009618406453602771233384272692556362572322023`26.835052\
51055489 + 
       0.0000690448489720342671751563854174629376735746881392646782`26.966080\
961236603*I}, 
     {
      -0.0000119303617590124013210558542946162133608330430010038969`26.724146\
314925314 + 
       0.0000161034296043630957191644751195297217776508014150943751`26.854612\
403002797*I, 
      -3.4587196228054556070705257004815514511185194391436268`26.724146329589\
267*^-6 + 
       4.6685296801668457863412212465162296341686611416735963`26.854612427550\
86*^-6*I}, 
     {
      -8.314054936579325468144522516029123083344271198616253`26.6929353826787\
55*^-7 + 
       1.1222191003292398989596970773353903780579807850616344`26.823361853366\
904*^-6*I, 
      -1.813407351836543797199413302367898344586779505705882`26.6929354200824\
74*^-7 + 
       2.4477109935308147557015015212587834068477443771085`26.823361886761493\
*^-7*I}, 
     {-4.61128766637792980674469213110792042094462822354762`26.66668190896806\
2*^-8 + 
       6.22424934138223730951074775434412845455440477259205`26.79776514106350\
8*^-8*I, 
      -7.4252635229085755980708323880260512189637870865822`26.666681979843617\
*^-9 + 
       1.00225132188197443800638529826549086800341647909089`26.797765211081657\
*^-8*I}, 
     {
      -2.0474449717203610902728584980756299957957954569718`26.57957679857147*^\
-9 + 
       2.763611585038420766683007929746746254735026957696`26.709651428958573*^-9\
*I, 
      -2.388259458630372109513164116248142352033786563167`26.579576859927815*^\
-10 + 
       3.223638046009442632625247800525825130367487213598`26.709651530827934*^\
-10*I}, 
     {
      -7.31117559397783850802920358224086452305355947525`26.580898758326374*^\
-11 + 
       9.86851898382885261493750450392972267756263605825`26.71127651352833*^-11\
*I, 
      -6.0617455552566960211101108718573781025278051355`26.580898938291465*^-12 \
+ 8.1820564036876010441011070803099105896549953174`26.71127666434949*^-12*I}, 
     {
      -2.1072700977214420505368145840894578703623660872`26.512397626556357*^-\
12 + 2.8443626741160674102799402979560400055961527023`26.642579419209937*^-12*
        I, 
      -1.218499194466815063709834871563853732271383262`26.512397810287776*^-13 \
+ 1.644712574306196939620881031267788504090435303`26.64257964987203*^-13*I}, 
     {
      -4.91639259813531634297562490641426091153159613`26.573894584603927*^-14 \
+ 6.63607556172191286172898342719713331521706787`26.70404565267463*^-14*I, 
      -1.9453298658875650413115000123445736649571621`26.573894933098934*^-15 \
+ 2.6257780933525288628459079393012387059431971`26.704046167011768*^-15*I}, 
     {-9.305569968689728207213283412669967783417088`26.492178863776488*^-16 + 
       1.2560523640959156587840715040058284291543336`26.62262208471216*^-15*
        I, 
      -2.47214432322416195058081318450924539803718`26.492179702626093*^-17 + 
       3.33686462196278131942067804849464896375266`26.62262276617971*^-17*I}, 
     {-1.43149428684670259892560969936615975809051`26.50429391604009*^-17 + 
       1.9322102667901058011009606268073444716337`26.63508700146099*^-17*I, 
      -2.505207754781344146681024804497307022601`26.504294812213047*^-19 + 
       3.381493163268961784680800193296544116126`26.63508848386778*^-19*I}, 
     {-1.792325806509091590601517912137873068184`26.469542727248587*^-19 + 
       2.419255428813729509947088997716082937512`26.59997764495716*^-19*I, 
      -2.027361333013803836092421879135227533`26.469544825935735*^-21 + 
       2.7365029802330222201242971042982372476`26.599979551481894*^-21*I}, 
     {-1.8286923065103725926958012823865818716`26.378110632478744*^-21 + 
       2.4683424040921872253364082242642044545`26.508732716606797*^-21*I, 
      -1.311747093134854417874289061722925316918302158330687019`26.3781128762\
7151*^-23 + 
       1.770577238118357719649314900789134478875417552343621882`26.5087353239\
37582*^-23*I}, 
     {
      -1.521903850571594755416818205798027217106146386780606697`26.4426524724\
7403*^-23 + 
       2.054243787182324011056919427337608066532973066415581615`26.5726677927\
54775*^-23*I, 
      -6.792445464648925994084433056409679102870087292514447`26.4426562092627\
*^-26 + 
       9.16834456413868234373344512404569062676660009959542`26.57267314485584\
5*^-26*I}, 
     {
      -1.0339827423411223106802967848317338872174927295823978`26.288065371458\
33*^-25 + 
       1.395654938194842715737656105806280670142472778695278`26.4183347410553\
08*^-25*I, 
      -2.8171849348628878172472701890233950745455861006572`26.288072279263066\
*^-28 + 
       3.8025954449173539047061891014779503748500655724889`26.41834057409166*\
^-28*I}, 
     {
      -5.7387834018791369876329822927578438663358449387814`26.414213973455745\
*^-28 + 
       7.7461267640972285187612886172766949958136748845476`26.544645937877753\
*^-28*I, 
      -9.3652303449013771593396669561682459521008967924`26.414223413370628*^-\
31 + 1.2641052353155863486552252213989288249728699143`26.54466172803147*^-30*
        I}, 
     {
      -2.60353285638925274213576093876141356431626642259`26.308359968327583*^\
-30 + 
       3.51421096211430682498611101858872489583192410785`26.438949188469273*^\
-30*I, 
      -2.49684588796982345943735161376342911752592792`26.308379967710326*^-33 \
+ 3.37020643648897433208580044188245235307525312`26.43896535097766*^-33*I}, 
     {
      -9.65968110023982924976377910677462858382385347`26.27070931479108*^-33 \
+ 1.303849772038979225560511701164918802904890146`26.40126358924982*^-32*I, 
      -5.3414013790487803714879907850537633921287`26.270726886689033*^-36 + 
       7.20974626198429133411658115238472297400291`26.401291996387215*^-36*
        I}, 
     {-2.932303462982086803549207365265164674434365`26.322313789314695*^-35 + 
       3.957980767774392967461225237144478666721979`26.452701524531378*^-35*
        I, 
      -9.17274141604210951629261238735342189955`26.322361571925036*^-39 + 
       1.238123358335511696730515195303198883835`26.45274391298471*^-38*I}, 
     {-7.285620436536128773816084788748029026151`26.21434602198236*^-38 + 
       9.834025002237714793713288818306856436958`26.34450434489675*^-38*I, 
      -1.264995844339311722047146390208296411`26.214384509454426*^-41 + 
       1.70747307924183691635438071006942843`26.344558454019797*^-41*I}, 
     {-1.4821087129207451712043078846291329314`26.217107915489468*^-40 + 
       2.0005288864357229776193237067968715393`26.347302231497146*^-40*I, 
      -1.4014252829868824856620228162406120648979158595196069`26.217185212302\
212*^-44 + 
       1.8916235606439864916394577175823642905564910539030759`26.347383673291\
66*^-44*I}, 
     {
      -2.46931452809797946382418831071130008376907513884147396`26.32390662794\
834*^-43 + 
       3.33304500546415959552690800992879757899294948844344961`26.45566828903\
286*^-43*I, 
      -1.247582230240143561477514819075809796948862632276`26.324051928702456*^\
-47 + 
       1.6839684350015509191067516300513242992745060155719`26.45582974130312*^\
-47*I}, 
     {
      -3.37029375438774121999152317006575048725580282705053`26.19829257492501\
*^-46 + 
       4.54917372298527467706521624665206248469484589541967`26.32842154019738\
2*^-46*I, 
      -8.926876165157925132944904831630481603855463065`26.19843455011242*^-51 \
+ 1.2049368226734088202954458758697286084016540133`26.32860602180978*^-50*I}, 
     {
      -3.7692387629298561226219657632496757072530679142`26.081358062196422*^-\
49 + 
       5.08766392058694349991808703122730820523316802137`26.211769366430786*^-49\
*I, -5.135243629541721154458334235906163009107686`26.081579616561985*^-54 + 
       6.93147751593616926570382944026547652801289`26.21198361807837*^-54*I}, 
     {
      -3.4547994384042829795051782669436400989861068`26.192853233868185*^-52 \
+ 4.66323827200877233887424761718850436297391713`26.322776098135158*^-52*I, 
      -2.375434761961467584457094440251547845158`26.193162430562897*^-57 + 
       3.20632745608965215149954694485935439918`26.323224556705092*^-57*I}, 
     {-2.59570159730182739500634069187613116797738`26.144372691969803*^-55 + 
       3.50364044195949114339567759536292985938172`26.27516895827986*^-55*I, 
      -8.83742308478392654050925851868750865`26.144989057724796*^-61 + 
       1.192862575372333136378630058072398091`26.275728107652004*^-60*I}, 
     {-1.59889810078366989970306264684716956946`26.101757654941103*^-58 + 
       2.15816951158831279873938372131816300203`26.231674249005135*^-58*I, 
      -2.644725209319272773179953081523296353950816574328728`26.1023145090035\
56*^-64 + 
       3.569811803819342330385347203027028018417224787702191`26.2325171763453\
5*^-64*I}, 
     {
      -8.07579437678407823778600202992690521637867219106903601`26.02737264590\
9345*^-62 + 
       1.090059034862151160831924388326180696884195397805909207`26.1581930208\
29955*^-61*I, 
      -6.36755453309708874043315602008838649345396255186`26.028430085716995*^\
-68 + 
       8.59483293523869925583946677127407365178656956141`26.159128127696967*^\
-68*I}}|>, "IT" -> 
  <|0 -> {{0.16536944052191222260025220626748870842`22.74094526393357 - 
       0.22321327701113805712891651046115220732`22.87121043189694*I, 
      0.48168173663913510923755620747013660394`22.50499837431623 - 
       0.65016703553151773570521086882331494397`22.63526346266003*I}, 
     {0.43790794105660321090164062791889769901`23.991786176092514 - 
       0.59108179990179487202426442331231311894`24.122060492911178*I, 
      1.00357458418165300336422447976129204906`23.777524922620373 - 
       1.35461044648448499576135827985500557854`23.90779799592597*I}, 
     {1.93461420760375232969545076332728434042`24.584202841376506 - 
       2.61131425291555013804413857730593981573`24.71456517541872*I, 
      4.00184499283460334320606208547018314945`24.520747531995873 - 
       5.4016324426208864045165748682065774034`24.651103271040995*I}, 
     {7.59037820066567111398297842744324868153`24.93295383056546 - 
       10.24538262073875129527471230898724023989`25.063450642699056*I, 
      16.09914407405011348540299770730437217926`24.889007495682314 - 
       21.73039162799252812562120453185759246408`25.019472816085464*I}, 
     {21.66642181085025100995382541922498020039`25.015683858432407 - 
       29.24502252799638104405245707289444434548`25.145953499622443*I, 
      48.94751464992101658138250719942724701665`24.971988023141666 - 
       66.06864673471424910062063874877048300963`25.102256779007796*I}, 
     {43.09500054180810532585717066568957164304`25.124521317263454 - 
       58.1690079096515123582248879010363597785`25.25481469659441*I, 
      105.68342414434657893558498618452482062324`25.084742679375726 - 
       142.64995608963103215897411273115634137639`25.215032315335897*I}, 
     {58.85677757227815641593122963111499919252`25.164739935272745 - 
       79.44402638577631823922095505960300827749`25.29497590195365*I, 
      159.32473413084507227752110750215561871232`25.122410474691673 - 
       215.05421982462308819128361311452757625019`25.25265022446346*I}, 
     {53.8241285841255709399749473719565465496`25.09057775238533 - 
       72.65102963167847208453610690678048169519`25.220800034394777*I, 
      163.57010077379377134434173792175997149979`25.04245286160442 - 
       220.78455426547033409282631096237214740503`25.172680503362777*I}, 
     {31.81613769570397569257311888022063941723`25.092336435798654 - 
       42.94496210715947881701356268438071293361`25.222549945616496*I, 
      110.42946592667796537872101292860868800774`25.040045678427386 - 
       149.05609458609404464836843749067442804059`25.170264562846555*I}, 
     {12.0642802016321556132382859619904240013`25.067292823140203 - 
       16.28419077967482322855403865621992558168`25.19766963658281*I, 
      48.67032815922454940571508692699439164065`25.021282256665607 - 
       65.69450442198521425711891487876709456067`25.15164814153932*I}, 
     {3.06825166785200161792578135860084740199`25.07685723469718 - 
       4.14148168678956271294701031458712372262`25.206910813383374*I, 
      14.64710961203294670489303991575832318988`25.036064117003825 - 
       19.77045653008663863891331543048785404026`25.166130139783263*I}, 
     {0.56211795267387145964899328707008563274`25.061514311984812 - 
       0.75873867558075846562637010873384459224`25.191305960497047*I, 
      3.23367204759719701679513800141016151662`25.03029990891541 - 
       4.36476372082691804043632472820029884864`25.160105854685963*I}, 
     {0.07882236980247472024107610518041616833`25.02257605430775 - 
       0.10639329376616500930118375923448113311`25.152885591506447*I, 
      0.55655344520092905303280908102950029022`24.989721774820453 - 
       0.75122778394280890458492472816091152941`25.120027130488342*I}, 
     {0.00877496527877845310350702819547276272`25.074881414152383 - 
       0.01184432111128512102307386866410401454`25.205159686421247*I, 
      0.07745808602724598110110607579486704051`25.05001251347843 - 
       0.10455180327505108426965219874797490718`25.18029001461779*I}, 
     {0.00078922813395023317444363528286037753`24.963491020492736 - 
       0.00106528871073415920272788913006884801`25.093767638956535*I, 
      0.00886949710166390093523334865647809705`24.94332810362192 - 
       0.01197191879742049742487209663214508633`25.073606597892994*I}, 
     {
      0.000057732025370607179679353148530024693580041558029238272`24.80234530\
3556635 - 
       0.0000779258521453114252993108326248883086044117931890049024`24.932485\
274906874*I, 0.00084102785734137855373877290086037679`24.785993947579698 - 
       0.00113520722754063080882529141981495106`24.916136806944014*I}, 
     {
      3.4405374898841626644326913214164745767505499416185065`24.89393965995967\
*^-6 - 
       4.6439877003451566195758444051773181955664983147694454`25.024185360991\
268*^-6*I, 
      0.0000661380268642827672151106764515697353665551255879024641`24.8703143\
081235 - 
       0.0000892721512804000186004404509998588301670096643918135296`25.000554\
060110947*I}, 
     {
      1.67018494628930894384599400982332428798583510446139`24.75130701647811*^\
-7 - 
       2.254391463739095550638027044137318606963046400834405`24.881276717687033\
*^-7*I, 
      4.312032537160628118000934789380104034671041805864149`24.73122611676661\
*^-6 - 
       5.8203190998323631039012608402638292130480528683822438`24.861224330364\
944*^-6*I}, 
     {
      6.6004541554025031837051110207402597294016673013883`24.604061776534007*^\
-9 - 
       8.9091974740880854917778111234735591661203348333604`24.734052758623143*^\
-9*I, 
      2.329111893302345029612498644802493733307735493445895`24.58593373852167\
*^-7 - 
       3.143801518520263201871424171786085507249427315200805`24.7159260971543\
13*^-7*I}, 
     {
      2.122461794186212751606345888703106315874550782129`24.53353292844822*^-\
10 - 
       2.864868206096823175230578768102253428564713070025`24.66389514446741*^-10\
*I, 
      1.04165521531948431426645830649252279522562645545565`24.51158649128536*^-8 \
- 1.40601113115815827409814933249258843464615653656121`24.64192759570013*^-8*
        I}, 
     {
      5.5520907747369588071076749412456305172706399816`24.402793795585826*^-12 \
- 7.4941317584498815379431854869390291529190636975`24.53294386008999*^-12*I, 
      3.856129773202912108459431803068524268125711952824`24.38659036798441*^-\
10 - 
       5.204948148462720041330724458372678246233220397884`24.51676563210464*^-10\
*I}, 
     {
      1.181470208054639683429802236937310672439422535`24.262001898328602*^-13 \
- 1.594731384460146793949086153894654564420446831`24.392317934289412*^-13*I, 
      1.18156163198109859231010076589716292477135900798`24.249125706349226*^-\
11 - 
       1.59485478715267398099128755709912983327330812326`24.379394388940447*^-11\
*I}, {2.0455914988606030739707201465018299791506637`24.253455175844792*^-15 - 
       2.7611097942022904716171155360657186018104509`24.38372141748557*^-15*
        I, 
      2.997153929436451481581597959811071985678505456`24.2405538767008*^-13 - 
       4.045514988651602292329902694934421679637772125`24.3708260900721*^-13*
        I}, 
     {2.88257794364995909239490060544625714351605`24.185089725872363*^-17 - 
       3.89086198158168858408611320748619909518079`24.315352461851944*^-17*I, 
      6.2956465842382690673790139064170697509738605`24.173293222031123*^-15 - 
       8.4977726267726791258286074134334205978324223`24.303556318748758*^-15*
        I}, 
     {3.307345356393119093322134111179316542198`24.178485156031964*^-19 - 
       4.464206886581738282177295161150625052905`24.308695525474985*^-19*I, 
      1.09551372159685569163888883066250897384713`24.168649776614938*^-16 - 
       1.47870856330256301040877795397800283881184`24.29871000749844*^-16*I}, 
     {3.0910276396285939641069707437906019381`24.073842385933272*^-21 - 
       4.1722243638001092393850380707397873988`24.204152255848292*^-21*I, 
      1.579897439391213961353799951573867774188`24.063748587684355*^-18 - 
       2.1325226938848923125227860673138476395305`24.194164157582243*^-18*I}, 
     {2.35421749395115855661269857315677574`24.23025567045392*^-23 - 
       3.17768869485998132547890024262673859`24.36056493609368*^-23*I, 
      1.88916088323780406928220064525373261115`24.218630303722595*^-20 - 
       2.54996201364605568175437290410095790272`24.348475670711277*^-20*I}, 
     {
      1.461859554687140131650426564002618216239035855113373`24.013140665111816\
*^-25 - 
       1.9731968657687573253911753916500506046931365979678361`24.143414207925\
84*^-25*I, 1.873844119495849364975047040769760999`24.002818365188563*^-22 - 
       2.529287667664996277777508676016822756`24.133169812741496*^-22*I}, 
     {
      7.4040595773075523335803982244066168541472223257757`23.907285343505002*^\
-28 - 
       9.9938924399856096164775706841734654948476203075202`24.037536004384826*^\
-28*I, 1.5424569264753431285263254309534407`23.897436000216572*^-24 - 
       2.0819860315212387072571275747764682`24.027500737031534*^-24*I}, 
     {
      3.05999782020849386736056496477465458923705036294`24.052203119905805*^-\
30 - 4.13034076271914139042308675752817702696385344734`24.18233222584603*^-30*
        I, 
      1.054120894228597098244539699095615864141617099736375`24.03998161283089\
6*^-26 - 
       1.422837124102812037910387283987223517953701643710867`24.1693375755926\
*^-26*I}, 
     {
      1.032360744642389344895827347255204430483220017`23.75857309076496*^-32 \
- 1.393465589180411281442204938694071984573091427`23.888915980186948*^-32*I, 
      5.98327265344733280649083438572937873284133973633`23.748733842758366*^-\
29 - 
       8.076134816760339176625309318331310265331664400899`23.879384105866528*^\
-29*I}, 
     {2.844218345661450424932191237740082187153345`23.841180112659206*^-35 - 
       3.839084751491426273882301208686128963034619`23.971086885474076*^-35*
        I, 
      2.821766694812173154683366653560541672881585365`23.83206176060785*^-31 \
- 3.808779838173941606258743034045835364212281345`23.95997768474276*^-31*I}, 
     {6.401282787996528672213096060924846494215`23.553404429744088*^-38 - 
       8.640358845469476478737370913658425662823`23.683843322206897*^-38*I, 
      1.10608847292500667656202745338166128477762885`23.543511669815395*^-33 \
- 1.49298220957061545951921031988019102595798578`23.674779453643865*^-33*I}, 
     {1.1772944340870399147293549195844744441`23.63861277790692*^-40 - 
       1.5890949852052827611703958714839907275`23.767666471516915*^-40*I, 
      3.60485144004450856583328721383215545321296`23.628120281108504*^-36 - 
       4.86577629174559899639428671506685361289211`23.75390059024185*^-36*I}, 
     {1.7699002230649122800651274824919869`23.444188604341825*^-43 - 
       2.38898570090267274366650339691311`23.574983946985103*^-43*I, 
      9.77115931741010351949985321526077032125`23.43120006801332*^-39 - 
       1.31889694042252976526781572600820321538`23.563481400751204*^-38*I}, 
     {
      2.17560725900604757660820927640780448024878302480587`23.307698957659394\
*^-46 - 
       2.93660318520399351856620174480648062321807836655325`23.43727567645389\
*^-46*I, 2.203379134980901827322891095714934334`23.297333155667427*^-41 - 
       2.974089261383067599941742751977731424`23.423506485018965*^-41*I}, 
     {
      2.18722782976533973606348805891591350745619555141`23.116916438141903*^-\
49 - 
       2.95228846340143504197187418043301504071643964413`23.247400744610946*^-49\
*I, 4.134579046499296708743187818629203`23.103460999267213*^-44 - 
       5.580794946866952556611906566332624`23.23520288441338*^-44*I}, 
     {
      1.79885074532127838685567373757416431775077638`22.949841146098212*^-52 \
- 2.42806269677133060217956385998250378344309511`23.07951926459844*^-52*I, 
      6.4577129171899679085737911459443134521710692131438`22.93938726719095*^\
-47 - 
       8.716527417001958075096666875110942600598055095786`23.066016994529644*^\
-47*I}, {1.21054846637627908935718021654117243714956`23.05189548809496*^-55 - 
       1.63398079662089425077477164786252074453668`23.182476915104463*^-55*I, 
      8.3971227949224906332441501487420508365362194423`23.030757327162032*^-50 \
- 1.13343147960389515042240583233098055408476295386`23.162962227759923*^-49*
        I}, {6.6672493517803882631185014683084520001`22.85711433765538*^-59 - 
       8.9993566632686237638771240742508647126`22.98642695273912*^-59*I, 
      9.092403115589038793764275916753594918838658`22.842113673207265*^-53 - 
       1.22727941083454861936215777589990913261246196`22.966531427496204*^-52*
        I}}, 
   1 -> 
    {
     {
      -0.001501219411685944535201082000964284056247513612414438951`27.1439551\
90112063 + 
       0.0020263242309920687815261338177616750515987833566307084978`27.274501\
225691516*I, 
      -0.0040108324007579977471150397345685140761088042969524411041`27.143660\
4215661 + 
       0.0054137635157386606130809024955435915635769851008419324281`27.274257\
552115962*I}, 
     {
      -0.0153276618318664514873959427657821217533843547619881648128`27.122481\
194152527 + 
       0.0206890560650842307979596114659387288886884451912691744767`27.253039\
341061662*I, -0.04209459002737292804450661855495038902`27.122301548340957 + 
       0.05681866827870932783771775549975058272`27.252801556655708*I}, 
     {-0.05064181355149335728035511778783828688`27.06880850702364 + 
       0.06835558686623281581334341695237226215`27.199184468688905*I, 
      -0.1459543927356208702800716632846006521`27.06864450955183 + 
       0.19700712655172654721821038609390898373`27.198911615032156*I}, 
     {-0.1123862540729002934406741983059587536`27.048833363454 + 
       0.15169733890037809036035440576065354332`27.17916088526079*I, 
      -0.34525822098190831201836229443744802026`27.048662450081835 + 
       0.46602454889599619911779313201108627618`27.17887780917327*I}, 
     {-0.18550379520457705620881451834333731226`27.112215246146853 + 
       0.2503903375069475012903532665011299215`27.243000548808237*I, 
      -0.61616539058820081841105382391679145186`27.111991502609563 + 
       0.83169112491383162417800358922137818836`27.24263870745372*I}, 
     {-0.23113836630333885746756517888107117321`27.081006963054833 + 
       0.31198722099282147166223935225499015407`27.212108002934663*I, 
      -0.84235085719639847524201342710687916682`27.080761145149598 + 
       1.13699299359385112368271348745515408111`27.21170374276879*I}, 
     {-0.21640524286278102561994720930185129848`27.072604231614665 + 
       0.29210066424208512224948285579844283297`27.20437531452956*I, 
      -0.87869319329706601989935251069999415522`27.072308079659816 + 
       1.18604735278904533796085626488924801325`27.20387620980743*I}, 
     {-0.1509938476563059553836651412955412727`27.068393836489026 + 
       0.20380930985503748581051804572443896025`27.200538495006754*I, 
      -0.69408314046262309343249680922593130334`27.06801954833217 + 
       0.93686337579593719106203875296438850673`27.199943071375625*I}, 
     {-0.07803239573423361806547229817782290701`26.967300523749586 + 
       0.10532699820412277209424271051484519717`27.09816545352918*I, 
      -0.41279579073834760408440394605375264782`26.966834253038492 + 
       0.55718578291314580835417623362718586687`27.097636174230555*I}, 
     {-0.02982734826805180482915758291415141037`26.782861415723293 + 
       0.04026052292643596945021661849877935631`26.913156726784702*I, 
      -0.1846466195528144992070978918469660561`26.782292250180394 + 
       0.24923333422024456337982758757119939865`26.912685911176208*I}, 
     {-0.00846804907934436359719772576164363096`26.787425036979062 + 
       0.01143005006805443126642577187364311335`26.91778060780181*I, 
      -0.0623915782538446771073431237035811771`26.786659680150915 + 
       0.08421524917774748047195780662099369837`26.917116029351643*I}, 
     {
      -0.0018013998039175668844467670717664659209524709303546702055`26.757909\
349548395 + 
       0.0024315033791650398223186761927401575073577166440299266658`26.888055\
69394857*I, -0.01606867739477893915843508559108821452`26.757252730915805 + 
       0.02168926814533271323215378641169932755`26.887078847703712*I}, 
     {
      -0.0002904826820831173025443172496384736824150683940398316578`26.646866\
97739416 + 
       0.0003920893193937223468246219707789605738546123477994727934`26.776998\
932415385*I, 
      -0.0031913257363150388629386471656718331594525129377434304512`26.646127\
36804588 + 
       0.0043076052828422896621300764908974247347418693829769822208`26.775807\
67116606*I}, 
     {
      -0.0000359460578435770765507437652916612809562186422762432474`26.688451\
508162647 + 
       0.0000485194685400994176173361084396665106868637087946830624`26.819206\
621503756*I, 
      -0.0004948397480825247298554793577293595325908382795048676045`26.686467\
221328563 + 
       0.0006679275289090101748263320964527099674115073618016475861`26.817425\
58978985*I}, 
     {
      -3.4530337933182921130388106454535341665338455564378491`26.621035891906\
278*^-6 + 
       4.6608550298302973393259130343399348939694987040091125`26.751458600705\
16*^-6*I, 
      -0.0000606005717430627259578813272920201353567688443184141424`26.618216\
23621246 + 
       0.0000817977745152087798090124680686779385190423567138001566`26.748974\
08970084*I}, 
     {
      -2.600697587561768637907926576752396865923493056834964`26.6119494704839\
*^-7 + 
       3.510383957292902741113485773530569532945808386316812`26.7417819698777\
28*^-7*I, 
      -5.920257933613335226693950109531655572364636732696486`26.6090052135933\
24*^-6 + 
       7.9910784600974621260181470265181550624858850411621384`26.736970334354\
41*^-6*I}, 
     {-1.54837653621969115383695083470253597125536608625144`26.60612404807139\
7*^-8 + 
       2.08997623506476298461930120320654662227521768614387`26.73641608124780\
7*^-8*I, 
      -4.651813050045380042463729552226330923497310265006204`26.6006647953964\
47*^-7 + 
       6.278949917631369676746106524374931745798621418014222`26.7300213168973\
54*^-7*I}, 
     {
      -7.335240864877063700080491014354607198394358314664`26.518876183763624*^\
-10 + 
       9.90100193813179747198793488423239251276112218187`26.649799755717464*^\
-10*I, 
      -2.95923670270480040032323027656166685971442232142254`26.50846951440493\
3*^-8 + 
       3.9943348648799997204811245909882554927972608619489`26.641235175044393\
*^-8*I}, 
     {
      -2.77950077016415503787568649059468837486453182654`26.545036494810685*^\
-11 + 
       3.75172990490413113051088257579226732048853223087`26.673053680943624*^\
-11*I, 
      -1.5320723603957459283606664097616650737576415132631`26.53403066924251*\
^-9 + 
       2.0679690945486991334795151542376003350039771760131`26.65569138092303*^\
-9*I}, 
     {
      -8.45920014358399328455827757979026013193840037`26.41721069203183*^-13 \
+ 1.14181059026578531667503326906950428513195808`26.546746576202107*^-12*I, 
      -6.48213171056734461770534038905699898311834708375`26.40145018156609*^-\
11 + 8.74948755082611623792266811779351837139296012267`26.5287622653887*^-11*
        I}, 
     {
      -2.07460508475730383106026649725687014632071052`26.436009882383473*^-14 \
+ 2.80027191245946935434589107358110257319900664`26.568316961200775*^-14*I, 
      -2.2486897357717806047182993141849292347614100676`26.400420241403555*^-\
12 + 3.0352488544364414104329450451543139158371888492`26.537751790227475*^-12*
        I}, 
     {-4.110943642282162123383382148850243050610265`26.40163858094123*^-16 + 
       5.54889222038769931847539084140505924323402`26.523954046865942*^-16*I, 
      -6.41313911174433824660049804217980264649383538`26.367613434607513*^-14 \
+ 8.65636233963718766300545835738447024582324856`26.469353954106474*^-14*I}, 
     {-6.5961597094854914488523038270155045773274`26.359015232506753*^-18 + 
       8.9034008931535305698529769330568722624454`26.492308285879187*^-18*I, 
      -1.5069002572429093103432471450330652806001773`26.286469810753616*^-15 \
+ 2.0339921540917798794598509515041514156731585`26.426108401480306*^-15*I}, 
     {-8.58545792192053105360667426797950867951`26.3547678413836*^-20 + 
       1.158852682421203940969747350110534030063`26.48162088164547*^-19*I, 
      -2.92246739721354987026591155299457678815245`26.260717442699832*^-17 + 
       3.94470418858199201308757620113485487724583`26.380131883503978*^-17*
        I}, 
     {-9.078390332476543107421223783273540705`26.273150122136546*^-22 + 
       1.225387985653742717157238296079575753`26.382795874164483*^-21*I, 
      -4.685068929271387534300021592247076263453`26.1704995450412*^-19 + 
       6.323838222015154292867907684956642045329`26.23979284514932*^-19*I}, 
     {
      -7.80864688024598745079403790251458548031395743813864757`26.21307418307\
413*^-24 + 
       1.053999852488798730201004196607400272674100058238539923`26.3617194151\
5098*^-23*I, 
      -6.2162899144490508427766319073302459591`26.000005844499633*^-21 + 
       8.3906581426185674897266612317324650065`26.175748674622557*^-21*I}, 
     {
      -5.469289086804079121603675702389347300288479236512672`26.1508706221243\
23*^-26 + 
       7.382367238673877820573091514607164740168076110812205`26.2321476307156\
*^-26*I, 
      -6.8337879033674723215194965790632423225977852892545024`25.964206143151\
785*^-23 + 9.22414798946850380966006536549860813`25.978035117885252*^-23*I}, 
     {
      -3.122297411031476009184237133463245352738105602111`26.07698071513998*^\
-28 + 
       4.2144318485940603273197560244507490647581731815264`26.227971115171027*^\
-28*I, 
      -6.2302608120094417910084520350412531247698926296726393`25.748003416071\
953*^-25 + 
       8.4095158579098553208323432891926443226181273479048855`25.917260624685\
756*^-25*I}, 
     {
      -1.45395668524020925007604421171533979421528026798`26.05482440903257*^-\
30 + 
       1.96252968698721275517698458044805102799764555196`26.133854140682597*^-30\
*I, 
      -4.71422629694472790078055806193186293498989587462033`25.719529310589785*^\
-27 + 
       6.36319441483315287286825976879105636167323599392241`25.759350272704083\
*^-27*I}, 
     {
      -5.52665922649039581657441279713747683612930781`25.913379128404774*^-33 \
+ 7.45980462276101009960840196188071412317554213`25.99615537183689*^-33*I, 
      -2.962605385600176743334509017843521616999997155074`25.523241711224532*^\
-29 + 
       3.998881864288809399502703445302623608173539738593`25.57822390147869*^\
-29*I}, 
     {-1.715814037503272961000446730659287792859937`25.736037226446875*^-35 + \
2.315980950555789056491761237667337077601618`25.890450568439093*^-35*I, 
      -1.5472419458727188365090696431978302223157601173`25.2436965252555*^-31 \
+ 2.0884447814381823374032229535388362780341517036`25.405668920480935*^-31*
        I}, 
     {-4.353157449984324416759154856286336785433`25.670906273236458*^-38 + 
       5.875828911858100508661401745636411837922`25.66143963355967*^-38*I, 
      -6.7188296771162102143159788565972193808576158`25.193786676066274*^-34 \
+ 9.0689790397523562542910535459615525659713019`25.1433525593846*^-34*I}, 
     {-9.0295961977022233120043906817731853`25.352390358548007*^-41 + 
       1.2188018239738549059457261211590250222`25.553279947779817*^-40*I, 
      -2.42707306337273596960311809278402206459995`24.801711918115878*^-36 + 
       3.27602808784434926896395640795606649198329`25.014710329157346*^-36*
        I}, 
     {
      -1.53194101900764738126797161166159984285736759224361186`25.38877454086\
9615*^-43 + 
       2.0677918118442759802471235492205621032158831963824956`25.319710138680\
115*^-43*I, 
      -7.29634861900667321907588195661146477638`24.820755903731204*^-39 + 
       9.84850574764065015281290347293605709302`24.732984860976114*^-39*I}, 
     {
      -2.12659877878018999264274885920844454133404072373499`24.990695050611254\
*^-46 + 
       2.8704522480168423909835370006018482695969118962433`25.205647564493024\
*^-46*I, -1.826087635076411134390631483514928523`24.400622551987084*^-41 + 
       2.464826656294547435108082888703440188`24.62241488208944*^-41*I}, 
     {
      -2.41624909050022895808031608889525625229365892854`25.01293298853215*^-\
49 + 3.26141804594345880314552034967282008455584389976`24.94169252887736*^-49*
        I, 
      -3.8060422653922013678872726040189777495137956076493725`24.422688130977\
708*^-44 + 
       5.1373407554615165982416851120899603690773139102687077`24.338567757993\
56*^-44*I}, 
     {
      -2.24770016033369724205254657282892503405764647`24.636450184565568*^-52 \
+ 3.03391313983471575815456685026732199150990437`24.84401744428432*^-52*I, 
      -6.6082930980829045179008271292146119622666680730389`24.02031114853191*^\
-47 + 
       8.9197783654454518841812619655258169739862750231797`24.230160578319797*^\
-47*I}, 
     {-1.71234187280728499533614872860881004928814`24.651335594666993*^-55 + 
       2.31129427291046461571011819210241099446939`24.58653587005973*^-55*I, 
      -9.5605629055236415148135711758985225489470221218`24.033058806219515*^-\
50 + 
       1.29047094159473113350653517647699222818152129713`23.963450827595235*^-49\
*I}, {-1.06856643785931524661003749187575825599`24.275251220236925*^-58 + 
       1.44233550978901448439565587105312805268`24.46643777222588*^-58*I, 
      -1.15281478715999422714910136685662132593242125`23.64706831766165*^-52 \
+ 1.55605271213808925095195695709517567870002441`23.839303195559992*^-52*I}, 
     {-5.4634261462741019470546226286682758`24.278283887310767*^-62 + 
       7.3744535264155103708288387457064662`24.226390266055272*^-62*I, 
      -1.1588067002328712253790293691259574395784`23.646324570683653*^-55 + 
       1.56414050966792083578135737607007313629504`23.592110028344926*^-55*
        I}}, 
   -1 -> 
    {
     {
      -0.0005700185334242425771142840210315739296357137631849094824`27.284188\
84162887 + 
       0.000769402765112752444424744426524213024503166183610812388`27.4152178\
74738627*I, 
      -0.0004920162458360216265703187951591254369307353467724491387`27.283836\
087554256 + 
       0.0006641164064482871028374081595557882245679279904395489671`27.414925\
93904105*I}, 
     {
      -0.0078260862415012225926981568995763565048605409386374689799`27.246347\
44800546 + 
       0.0105635379222668295525815917229921674844349747085359185919`27.376925\
324385347*I, 
      -0.0123803045018972785457384054037141848028955076204959891455`27.246344\
068227625 + 
       0.0167107558055629207864692311593803495892671616723898597376`27.376920\
850320076*I}, {-0.03482651212884506319346352634091295697`27.15555133586312 + 
       0.04700832194033815845278640640447040099`27.285786213731527*I, 
      -0.07603661082792363360420457500763873691`27.15554864316926 + 
       0.10263311662756999998312708217116853874`27.285781734622987*I}, 
     {-0.09504641828089560332261853054844005066`27.10148693262645 + 
       0.12829227955112345894044606723888448895`27.231675450005962*I, 
      -0.24815688297311366777563460251394546192`27.101486103972082 + 
       0.33495856844214517056676385894275367123`27.231674077811043*I}, 
     {-0.17934612452118559843806125300324319502`27.064475363116653 + 
       0.24207880275386779276745195581993101635`27.194660366829993*I, 
      -0.53471272107298019811928958369436739884`27.064475180270385 + 
       0.72174749067030577078004600654290444883`27.19466007149528*I}, 
     {-0.24392959442477032080273629493225569364`27.039565572145545 + 
       0.32925263555170677358724663587567435786`27.16973959228117*I, 
      -0.82188359800833563442291742323698854491`27.039565121165854 + 
       1.10936658341561462277640894512469125857`27.16973885207557*I}, 
     {-0.24234823284442431533802138558182620349`27.04428968129516 + 
       0.32711813658155531835199148388959182109`27.17436006394064*I, 
      -0.92615491034995439572540970695787125185`27.04428862002511 + 
       1.25011049143494806894112923279861696994`27.174358281968182*I}, 
     {-0.17630266744359499560069384491989979369`27.04986756411449 + 
       0.23797078844609897499580721551217416176`27.179640741716085*I, 
      -0.77175519085367893942613651295718337738`27.04986737433775 + 
       1.0417039850720176276545766276345292242`27.179640441394827*I}, 
     {-0.09392231592635232886328212221007926696`26.946751132053514 + 
       0.1267749824649045992050202464482109487`27.076649889933897*I, 
      -0.4770604150494838135261108969694152469`26.946749851048327 + 
       0.64392924254574716529083435302029269337`27.076648438951498*I}, 
     {-0.03672881872300723454418282393486787515`26.887064335311752 + 
       0.04957602784429912149785347996578843262`27.017453083352247*I, 
      -0.21964277875758021710548637185683176925`26.88706398441668 + 
       0.29647064332793417120570973464950195322`27.017452793056588*I}, 
     {
      -0.01061201048778166295534478604717272525647882168821612544`26.96456853\
5250997 + 
       0.0143239381422496939849588309034595855852586501016213520385`27.095541\
319638652*I, -0.07588349466265775531362972190567628163`26.96456791266276 + 
       0.10242644264412717035239615393236453464`27.095540778318306*I}, 
     {
      -0.0022888971342454581058274021465580350324558109311703399999`26.951583\
4208527 + 
       0.0030895202188740140183063751072575159531861447267720592061`27.082149\
366137205*I, -0.01988851162229330461531123042291968403`26.951582842548326 + 
       0.02684522509162117898596258644249953733`27.08214850467139*I}, 
     {
      -0.0003732110898465336216873946239411223611515007541735569931`26.812781\
50148004 + 
       0.0005037549266577137212818997338309355129572493847057007702`26.943077\
13746336*I, 
      -0.0040059429626781731720281144910583909458221195348741120021`26.812780\
61278859 + 
       0.0054071638229955744085053317615583546184173660081808736256`26.943075\
70482547*I}, 
     {
      -0.0000466035158139094216957914101354523413581794475591583669`26.806429\
728232704 + 
       0.0000629047510364209879938671243463722694570368841414327834`26.937245\
635054268*I, 
      -0.0006283440443779213110626000396911890306555101940661217782`26.806428\
237698693 + 
       0.0008481296955070932068769210720648861314519438230667645502`26.937244\
297318006*I}, 
     {
      -4.5105157105231248433401246138911897662353966708866257`26.670999227040\
255*^-6 + 
       6.0882288140938702439191644050491420231481086854148943`26.801362531023\
123*^-6*I, 
      -0.000077689144732146256410882124030410571044657052894574966`26.6709974\
93287892 + 
       0.0001048636829702351378314941854717881138894617057809359894`26.801361\
00413533*I}, 
     {
      -3.418604649498170692945457572971752276941179853446224`26.6609989270126\
63*^-7 + 
       4.614383069880969394705790469944962412994437365333579`26.7911682286512\
*^-7*I, 
      -7.6509480082236561331028939115724826420218501284946206`26.660997200956\
05*^-6 + 
       0.0000103271388702022691055217240531296884010658466549817855`26.791165\
399634483*I}, 
     {
      -2.0462355682834126042756534580490573142277998089844`26.67124571561471*^\
-8 + 
       2.76197914978594717220753959523475871263325775498001`26.801046052120313*^\
-8*I, 
      -6.052943385043344525147911981512220552895467383083391`26.6712425388457\
25*^-7 + 
       8.170175361749434266517843036810327638493000045689613`26.8010423311884\
84*^-7*I}, 
     {
      -9.738285560008464092218890454032819467722037780473`26.59336275182422*^\
-10 + 
       1.3144596882346636860767568038905868903387806712669`26.723832298993628*^\
-9*I, 
      -3.87325358241674994853388437571465784893283535209557`26.593356827929853\
*^-8 + 
       5.22806161826383155118474564166693567592448151086166`26.723827439107797\
*^-8*I}, 
     {
      -3.70472379962742585519536026829470830592306997475`26.725417314288762*^\
-11 + 
       5.00058255700767549620820276469186845680196950763`26.85554997274794*^-11\
*I, 
      -2.0155243869852220834412845640706190950004005048286`26.725409715509215*^\
-9 + 
       2.7205256418293550065570871860349531226345462433696`26.855537837955627*^\
-9*I}, 
     {
      -1.1314085099460678369755610013829862555784489961`26.623469161755594*^-\
12 + 1.5271588290212975803351910705699699253909658507`26.75413589610571*^-12*
        I, 
      -8.56565262468080652461131658593262256180476732723`26.623458112676264*^\
-11 + 
       1.156179392068943976776703601594142740884969390785`26.75412322257678*^\
-10*I}, 
     {
      -2.78320133565290854373107710861838681689791643`26.56349004085181*^-14 \
+ 3.75672487463331481791684155651639556407960905`26.694251180649754*^-14*I, 
      -2.9831466917551247506442439776091986034070637577`26.56346970118389*^-12 \
+ 4.0266082219910806277443187069802044865230397051`26.694233876121512*^-12*
        I}, 
     {-5.52990301614326193936013187710783474498079`26.46226638263002*^-16 + 
       7.464183043078971617430385784957349972921767`26.59249266828293*^-16*I, 
      -8.5373742069581301340524441729710362420385324`26.462250336954668*^-14 \
+ 1.152362412179160739682101671427435526879162191`26.59246580768172*^-13*I}, 
     {-8.8941721895610210583687555708620110499216`26.446978598001103*^-18 + 
       1.20052248738797863870655368083021003639851`26.577040853222815*^-17*I, 
      -2.0122542743241065610061437696063549403713447`26.446910017206942*^-15 \
+ 2.7161116910958971554459825255865304185784348`26.576979198619753*^-15*I}, 
     {-1.160130908701705489787141723546813468809`26.461457630782938*^-19 + 
       1.565927907090573612959074336197771090428`26.59186796891538*^-19*I, 
      -3.91338946447704641044785127293319553335421`26.461410879828417*^-17 + 
       5.28223645088185827545470611437976200725264`26.591816651816163*^-17*
        I}, 
     {-1.2291021405314836500160984622878226422`26.477226530470226*^-21 + 
       1.659024277421340659670966407040906701`26.607003030855378*^-21*I, 
      -6.289332496674522842181232085301851629753`26.477165841643302*^-19 + 
       8.489249962778609359098496028675126498352`26.606910063327337*^-19*I}, 
     {
      -1.05903368112642026645308300773797970279425661241815829`26.50035597193\
5583*^-23 + 
       1.429468332742373087806769250522273575717449346891251671`26.6317292577\
35266*^-23*I, 
      -8.3637570816228832020035379439032433262`26.500192356351942*^-21 + 
       1.12892782392087918033696248594013233036`26.63159654515244*^-20*I}, 
     {
      -7.429329976642001852788956968186035024581253069706465`26.33346653347029\
*^-26 + 
       1.0028002059205172051959953403550211276876801538564653`26.463725659381\
737*^-25*I, 
      -9.213468073685470683550743606014111052593332115041742703`26.3333647241\
6861*^-23 + 
       1.2436205836303392468242272544622919830384485828474699776`26.463556902\
06285*^-22*I}, 
     {
      -4.2473359146769607750471349168653065595939436317582`26.341889671154235\
*^-28 + 
       5.7329925353198571896777161325680390916790935676553`26.47211650885647*\
^-28*I, 
      -8.4155122320164278860790022853670617785187292916016289`26.341648100304\
93*^-25 + 
       1.1359136592028318024219783526316994981938996391649411`26.471904066352\
657*^-24*I}, 
     {
      -1.98044886308564906931650723873140039262256763471`26.32952985821684*^-\
30 + 2.67318120740545815130495996140261311287796718504`26.4597958850485*^-30*
        I, 
      -6.37864076499125200643956160067488429926227663820836`26.32929437380792\
*^-27 + 
       8.60979697057069086155627969237265884270625609463824`26.45948440231962\
5*^-27*I}, 
     {
      -7.53697779514536419421120750108948499056202827`26.328023580488942*^-33 \
+ 1.017330352636501198136453283535868850242248557`26.45790441954237*^-32*I, 
      -4.01489017279318582136973703683988600153858376854`26.32764796907273*^-\
29 + 
       5.419240637693478311980517323271477642173361783675`26.457439147595768*^\
-29*I}, 
     {-2.342529575855929000002731845579780650423944`26.431747722841273*^-35 + \
3.161912512203418195305808588624393156633357`26.563205701904533*^-35*I, 
      -2.0998383146081141936145250169722085184010418268`26.430790938116317*^-\
31 + 2.8343313608484740511925933602298808551741748911`26.56232119350992*^-31*
        I}, 
     {-5.949248245672476935165843416692102938956`26.234051037061764*^-38 + 
       8.030209163665628903585621005344956627687`26.364391099557242*^-38*I, 
      -9.1306254626310354658800334206685967380989314`26.233435520766548*^-34 \
+ 1.23243860790903335256205323389955962274676567`26.363416214401102*^-33*I}, 
     {-1.2351946072355510464960185749954726623`26.15082021579435*^-40 + 
       1.6672478007869889540674919383612600847`26.281143539837785*^-40*I, 
      -3.30236903960751437063082239148138371167468`26.1495821634936*^-36 + 
       4.45748992621913442135181788217943856690737`26.280131163844462*^-36*
        I}, 
     {
      -2.09743429710136367506590483620381002161155868398238683`26.30570871485\
9016*^-43 + 
       2.83108645281721766072512919842417348791376811798478701`26.43502158654\
8974*^-43*I, 
      -9.9390568345759000040064871205858134891`26.304136569737594*^-39 + 
       1.341559504249317347103182893987502759914`26.43239265199252*^-38*I}, 
     {
      -2.91396308391945842634890132965860066912779649487622`26.221540426333334\
*^-46 + 
       3.93322518960181461398779980977569286593044600764173`26.35262010788226\
7*^-46*I, -2.490134913952683180079986319006982434`26.218376374426416*^-41 + 
       3.361148060905342881188283955753321673`26.350064790860802*^-41*I}, 
     {
      -3.3133541801615196549227732612551063802664974772`26.16815156797818*^-49 \
+ 4.47231750992352847951048770936055920277104885726`26.298032796181257*^-49*
        I, 
      -5.1952291352250211670312453936174345142351338067004601`26.165723524547\
243*^-44 + 
       7.0124450831872990934434577955000571197834291446582258`26.294025677122\
768*^-44*I}, 
     {
      -3.08439509392122838504507001573422977856838833`26.154557484500444*^-52 \
+ 4.16327184961364005221568231227734897561236463`26.285269057585058*^-52*I, 
      -9.0286196323316188582210676903018870505683196485547`26.14905420102247*^\
-47 + 
       1.21867000859375792063782505513184726346020921780302`26.28068538431165*^\
-46*I}, 
     {-2.35129642423721111261407849572328976773481`26.117695072990077*^-55 + 
       3.17374587724395889995754504800444728533157`26.247125114175844*^-55*I, 
      -1.30734498412243611405410461534217120684730833397`26.113214467111547*^\
-49 + 
       1.76463533509612457657970352072217666608920666189`26.24003616910509*^-49\
*I}, {-1.46820030446252226402804796960169213324`26.083520703464163*^-58 + 
       1.98175551802998056884415655357475217747`26.214218538840907*^-58*I, 
      -1.57767297633752195750104310593892025864791657`26.07434239344646*^-52 \
+ 2.1295201458551915841656330104823343387283279`26.2062476234192*^-52*I}, 
     {
      -7.51101983067192872078948956933900696576012627030422344`26.14822116714\
6822*^-62 + 
       1.013826584167328395188888784983770894204862653036390081`26.2773442699\
835*^-61*I, 
      -1.58707417201858107065064724005683440111269`26.138497663551348*^-55 + 
       2.1422097436984769355346012305947467583501`26.262575989584683*^-55*
        I}}|>, 
 "S0" -> {33.09239578945216832005885622324171718139`22.506631735805737 - 
    44.66763680762672971348291413446392400811`22.63689735345104*I, 
   90.19303963751949453086262041853708112818`22.703192039682744 - 
    121.7412593133770229205114036632491588958`22.83345758884372*I}, 
 "T0" -> {29.39622921579836976580546674638127351885`25.019581239226742 - 
    39.67860467036813229159119782545858025098`25.149844586106767*I, 
   84.59204844776458256780537547251477904951`24.942769703404508 - 
    114.18112248259390718315529032058582775721`25.073028426717674*I}, 
 "Sc" -> {-3.97110582402380469564039205278443215763`27.050962174591724 + 
    5.36014115752490901731613561874300497804`27.181463245984833*I, 
   -6.65462630442377794378447676064411239289`27.055723444874513 + 
    8.98231825666803366651456911004681102767`27.186190662011434*I}, 
 "Tc" -> {-0.27581624212702273069404256308181391005`27.046905215094004 + 
    0.3722927710450377252848913904828301475`27.177492423852687*I, 
   -1.05462927180916820993696387625499050109`27.034192449681434 + 
    1.42352332480197340800792738739615419886`27.164734840407107*I}, 
 "kappaFit" -> {1.00023732693678802620282423940950826748`21.632984888707256, 
   1.00017752815483845674874562330246306038`21.573456127995883}, 
 "kappaFitIm" -> {6.414739509435757583582`5.440060868101818*^-17, 
   1.75219107336000705375`5.816960530767909*^-16}, 
 "residual1" -> {0.00003011514112381007326051013509106973`18.0081929131942, 
   0.00001190059878605625743071883288969413`17.822634155081776}, 
 "residualMinus1" -> 
  {0.19942681705128232489536182410619241073`21.730755857288038, 
   0.11565573742462842537275009617716785072`21.745695448096082}, 
 "neutralOnly" -> 
  {0.11169232343195623286901192156009105096`21.507779833669268, 
   0.06210003801030504966572389962842237048`21.499633139354703}, 
 "residualP2measure" -> 
  {0.64322919787375593919654537435134495709`23.434525445126273, 
   0.9264331342100271998580652360569304386`23.672106391617685}, 
 "chargedFractionS" -> 
  {-0.12000055388221696240668181529430827917`22.109023459345654 - 
    8.5193871584501038122`4.972986517699952*^-19*I, 
   -0.0737820382943997499189033873869245765`22.305581429152614 - 
    4.8345235827164006196`5.134722352480005*^-19*I}, 
 "chargedFractionT" -> 
  {-0.00938270824132747034491780256969075102`24.620619119641496 - 
    1.506472856795371569`7.838949941315454*^-19*I, 
   -0.01246723883817992193933973244222997292`24.54399077435448 - 
    2.3171361384758316702`7.825875558463448*^-19*I}, 
 "time" -> 4421.5168`10.09711627299604, "kernels" -> 8|>


==> anc/paper_scan/point_C_b1.000000_N7_h0.125000_P5.000000.m <==
<|"b" -> 1, "Ps" -> {1/4, 13/20, 2/5, 4/5}, "ws" -> {-1, 2, 1, -2}, 
 "lams" -> {-1, 1, -1, 1}, 
 "zvals" -> {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 7, "hstep" -> 1/8, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.0625`40., 0.1875`40., 0.3125`40., 0.4375`40., 0.5625`40., 
   0.6875`40., 0.8125`40., 0.9375`40., 1.0625`40., 1.1875`40., 1.3125`40., 
   1.4375`40., 1.5625`40., 1.6875`40., 1.8125`40., 1.9375`40., 2.0625`40., 
   2.1875`40., 2.3125`40., 2.4375`40., 2.5625`40., 2.6875`40., 2.8125`40., 
   2.9375`40., 3.0625`40., 3.1875`40., 3.3125`40., 3.4375`40., 3.5625`40., 
   3.6875`40., 3.8125`40., 3.9375`40., 4.0625`40., 4.1875`40., 4.3125`40., 
   4.4375`40., 4.5625`40., 4.6875`40., 4.8125`40., 4.9375`40.}, 
 "IS" -> 
  <|0 -> {{-10.70823157537139164981665210013283114491`21.15640818727523 + 
       11.27750695337870689165553802975127118347`21.178904520081485*I, 
      -24.87283599311153820289834020204290292983`21.316772386217103 + 
       26.19513585303041897202266217029462658987`21.339268719214274*I}, 
     {-7.7578911296432975449675073064772942602`22.25421353328724 + 
       8.17031930457414402602118371958192369091`22.27670970146897*I, 
      -11.17422957927368791496185137693952755736`22.212998486023103 + 
       11.76827853338037262113221731344502712933`22.2354946644747*I}, 
     {8.44649729995226844370912053932477039741`22.920081138081546 - 
       8.89553343719151441707617888974677151001`22.942579116726638*I, 
      44.26718592214254502320704263702147248723`23.464222154374188 - 
       46.62053612957619284224219151931869493896`23.486718820852932*I}, 
     {53.03085494903403065424001055290033217608`24.245427994512237 - 
       55.85010290652092402437154851156972062713`24.267955071096676*I, 
      168.47067845783569002081839914475645315596`24.495283565787556 - 
       177.42698543412621565802336483483000706575`24.517807403505543*I}, 
     {111.06142256293369822146184467224801646773`24.77538541917459 - 
       116.965715243431827579451741453688812972`24.797928930802648*I, 
      294.90027324960116641367034243367702878619`24.93282491126655 - 
       310.5778819515594775336036037916584846533`24.95536872062608*I}, 
     {125.84485812588097343324430811688610962848`25.060290187935607 - 
       132.53507384223310858892641994248953846113`25.082806456373945*I, 
      287.73659891095843298808581702438913558345`25.166786278994582 - 
       303.03336943358266608372553360723820958671`25.189306213680553*I}, 
     {75.9420439448327988316256058029391255652`24.750158335892113 - 
       79.97930588384194393841172472955372694834`24.772655698362936*I, 
      149.06953733418327011641642045350046471595`24.852601907010754 - 
       156.99443292669846770998780308436253681099`24.87510054372655*I}, 
     {16.53515247113571313939772192046030605989`24.08987348112218 - 
       17.41420099629687279352595678700729904853`24.112369449526724*I, 
      27.44519649764926345275878324911445454119`24.18688520463024 - 
       28.90424923672326510988931675281267919154`24.2093815012698*I}, 
     {-4.99399531188075843648494832797506982003`23.880518758303403 + 
       5.25948812915195016654906752314799102538`23.903015116771495*I, 
      -6.77176357591214032559920445681474309491`23.974252037452164 + 
       7.13176683530372245185807601510348801027`23.99674831517332*I}, 
     {-3.03999099813632937603219696301631486003`24.289664177218093 + 
       3.20160424047442066864175241695334153238`24.312161067206205*I, 
      -3.1181497876567651393296938724017104677`24.330279167054382 + 
       3.28391813946701007009134862212528268434`24.352773279655363*I}, 
     {-0.27003498292098869324914332543778030823`23.817331629924205 + 
       0.2843906929087243309918742285609127497`23.839848013842246*I, 
      -0.03976813328347471418170933304148252557`23.051606387475548 + 
       0.04188230301806137442070664873198500547`23.074124028053554*I}, 
     {0.12906414879888361018337834734839718583`24.058855209284022 - 
       0.13592550976007751534940918063108490541`24.081396326407948*I, 
      0.15564730005438929668260598555406589802`24.261701198034686 - 
       0.16392188535361577231003754746774907439`24.284243782280335*I}, 
     {0.04640866659418311506192597180850429942`24.364377556642797 - 
       0.04887586307123567030953282572775780582`24.38687153404905*I, 
      0.03727299501594927636601771665157928171`24.47861911013314 - 
       0.03925451719146624740177410420869719547`24.501112524238394*I}, 
     {0.00798726440430388736437339117409113267`24.35028239360052 - 
       0.00841188661489021491629152374874917449`24.372836108788565*I, 
      0.00477557652145960403326904508171415118`24.421677600656174 - 
       0.00502945766983797319237669491716199602`24.44422910254898*I}, 
     {0.00091673822711900069370818443787016796`24.37432217892131 - 
       0.00096547423895285312507753736938598075`24.396840011612028*I, 
      0.00041169816867635064248464261846984795`24.434227547712066 - 
       0.00043358503477076676095282111566982618`24.456745282141455*I}, 
     {0.00007746656660254418248628857009490478`24.38760402251004 - 
       0.00008158487583737818632462935292734973`24.410000161733674*I, 
      0.0000259086859999550544425346127315123766889432951017177089`24.4554393\
8286297 - 
       0.0000272860541407618149678549543035192516888914088073101313`24.477820\
629503864*I}, 
     {5.0359010744932270006764887388529900210426681031876799`24.2074465805905\
3*^-6 - 
       5.3036217030219602615411509256829007671296405633189671`24.229977527750\
513*^-6*I, 
      1.2367264782992412702433167628921080613552718456832059`24.2655442795700\
72*^-6 - 
       1.3024738361584737719861762915968886685326406732287303`24.288074274899\
8*^-6*I}, 
     {
      2.576503749605988497966340332604122984601932220371889`24.02579258079236\
*^-7 - 
       2.713476893646665458453146255348423965732690313780988`24.0482765657165\
03*^-7*I, 
      4.5701663348458204858785218460149310389029333259516`24.07614923439771*^\
-8 - 
       4.81312738303696661177277240934256532196945576807768`24.09863465899525*^\
-8*I}, 
     {
      1.0509725724808602357569126101492872581850118481286`24.06405350620367*^\
-8 - 
       1.10684480537601439544880036998724026591059478678227`24.086582640566448*^\
-8*I, 
      1.3228981571910651201380382900203466330799048623211`24.112965214149128*^\
-9 - 
       1.3932266090179994685749228708326657125224579308857`24.135501373944386*^\
-9*I}, 
     {
      3.444634839488305280741774063621401566115749361357`23.88203371389095*^-\
10 - 
       3.627759922892098094158482062474656139076267297345`23.904536993444882*^\
-10*I, 
      3.0210993253173689278574014699947185867588534223`23.92341730682727*^-11 \
- 3.18170824083367024831092401480288436267624757947`23.945916799972107*^-11*
        I}, 
     {
      9.1162291959580559872157124481624399487179593817`23.799620689364914*^-12 \
- 9.6008698936309448117073345088731135535006436938`23.82211310692226*^-12*I, 
      5.467909370268161437728885076519837308049129205`23.842852915107855*^-13 \
- 5.758596600158545221972068000965765127851227486`23.865355774472974*^-13*I}, 
     {1.954307593168355417760548717980249958274776228`23.7846086551961*^-13 - 
       2.05820329116599979295260985844845488685547204`23.807124358368263*^-13*
        I, 
      7.8666990090498163398840313980526239282595189`23.826627901289406*^-15 - 
       8.2849116728800589655288156955070738621310117`23.849137620718764*^-15*
        I}, 
     {3.4009931329415445398479522315971275667936338`23.730998235548224*^-15 - 
       3.58179811812779015842303303823768394501705`23.753443585267014*^-15*I, 
      9.01486743640789723773873580493300915959943`23.76548642870873*^-17 - 
       9.49411949884471744635384022634006353834457`23.7879088739037*^-17*I}, 
     {4.81169393363885947591734507742087455598332`23.66410337949402*^-17 - 
       5.0674951706263383501715171572638587741286`23.68613808603546*^-17*I, 
      8.240252535131826813311953769023294652837`23.695997106147065*^-19 - 
       8.678324203996651882383940410553249724872`23.71808711732468*^-19*I}, 
     {5.540300937265639368521542649415150705061`23.51739315648791*^-19 - 
       5.834836677190344204161158490786453162889`23.539957040149204*^-19*I, 
      6.0143420829280727498947628601611555029`23.543364498680557*^-21 - 
       6.3340789917375401313525054096555812836`23.56580458394175*^-21*I}, 
     {5.1958968006320141829485322789463471612`23.503957550680504*^-21 - 
       5.4721231872625552433215009293048007104`23.526228712093726*^-21*I, 
      3.50789942336820111239943661479134865`23.531552427175324*^-23 - 
       3.69438780440427047022842217921298983`23.554039381937987*^-23*I}, 
     {3.97149807903226347490861066596496993`23.368287311292413*^-23 - 
       4.18263248103730224693979701905528187`23.390843717390265*^-23*I, 
      1.6360367475979118510683147976586835349232800111788032`23.3914366986086\
93*^-25 - 
       1.7230124009882625239583145900214128657137405244997632`23.413932859244\
685*^-25*I}, {2.475379937913575794128904652255296`23.203105386274693*^-25 - 
       2.606977096599366679780592327972661`23.22582402867201*^-25*I, 
      6.1045781964636457991174346286702992757401822156413`23.225561123584882*^\
-28 - 
       6.429112274374514415572560075838292210223980033506`23.24808318748601*^\
-28*I}, 
     {
      1.25868864350616759963492518408563071699024610511978`23.19836948162866*^\
-27 - 
       1.32560356295692643386844869585311325506958547776783`23.219729719972563\
*^-27*I, 
      1.82319806362125146686122338500891856084938142592`23.218590326233304*^-\
30 - 1.9201236632915226827667646990610881943104146948`23.240955963590487*^-30*
        I}, 
     {
      5.2234472665939668639552314197953796428608490582`22.893065130174293*^-30 \
- 5.5011383023419826365666234214089597050037261581`22.916763254970192*^-30*I, 
      4.36018472106493709772208817500479626948518859`22.91525609684967*^-33 - 
       4.59198264099200224140256689076938866659779337`22.93788984608664*^-33*
        I}, 
     {
      1.76976832158481917485082879034988062376516552`22.848541418264812*^-32 \
- 1.863853467499481623417123596283502197685400539`22.868627467955005*^-32*I, 
      8.35276199897315844977952474852288423514222`22.871725838762153*^-36 - 
       8.79681494188045017232508024649879707472086`22.89395400014307*^-36*I}, 
     {4.897131539196301379742451986504850550610901`22.938135686087474*^-35 - 
       5.157474845045578900855945939808559773099608`22.964815555291175*^-35*
        I, 1.28220776485463321683083078295438911671`22.979315171382087*^-38 - 
       1.35037301743485135158180488958256773877`23.002166365277827*^-38*I}, 
     {1.1070553269573100805340703331476153497835`22.572340479575296*^-37 - 
       1.1659090541384928515830190044879954660318`22.59185801691838*^-37*I, 
      1.577714408679254198870229177053044468`22.59799557795713*^-41 - 
       1.661589506081509458354267781670851653`22.62015035375503*^-41*I}, 
     {2.0451571425489584762937776973410010054`22.59652422931168*^-40 - 
       2.153882621374930987633113503698597113`22.620964000856283*^-40*I, 
      1.556573964831978478294853876322389`22.635105675827823*^-44 - 
       1.63932518532913300581743799411723`22.65779939488325*^-44*I}, 
     {3.0884019596031880491923568878306949`22.155971557117482*^-43 - 
       3.2525888452361432646232218499641327`22.1785396859512*^-43*I, 
      1.2316977809825344527929410450718111962885390929502`22.181919707399736*^\
-47 - 
       1.2971778011825369680326535078360942219771089191593`22.204423598541865*^\
-47*I}, 
     {
      3.81332357036331775722325225787489872709879559795868`22.226515839968492\
*^-46 - 
       4.01604903457379167694371758723177961412317717334341`22.24329389997361\
5*^-46*I, 
      7.818902704946435966559250567302099813294060104`22.267511640739368*^-51 \
- 8.2345744021493500948038391515242562858744796`22.289319541674217*^-51*I}, 
     {
      3.85072485703887520837728251982550665836995774588`21.98766031489956*^-49 \
- 4.05543866371860410411714301491643333303685050831`22.017606504024933*^-49*
        I, 
      3.982923838868094294115331358396930225234731`22.035717787841698*^-54 - 
       4.194665661782214597942854761082360793648149`22.05911057362126*^-54*
        I}, 
     {3.18090221078092258670183424254830977241611837`22.00404203230943*^-52 - 
       3.35000663252510674517275061299348997679534441`22.006063376005873*^-52*
        I, 
      1.628446512291537315033391662761931624301`22.072018189434566*^-57 - 
       1.715018650494675524718023680875021409564`22.09185842843842*^-57*I}, 
     {2.14991451500205525131474576664718361451101`21.886051359793836*^-55 - 
       2.2642091480237925345004173108089814920905`21.937152332001027*^-55*I, 
      5.34508849567833531480557334891436721`22.010672582404485*^-61 - 
       5.62924627210121839278511301136804811`22.03719309297546*^-61*I}, 
     {1.18916879293849717083123465514935605471`21.806393373636954*^-58 - 
       1.25238786971646323221687265938633827916`21.781660377357724*^-58*I, 
      1.40875347875008508680401029099422`21.938944046256143*^-64 - 
       1.48364620622761696991632018679301`21.954147687168305*^-64*I}}, 
   1 -> {{-0.09336503918569574081512204619909672783`27.202136501270836 + 
       0.09832854950959918478361732469505733288`27.224709582933293*I, 
      -0.18544759833266622588556356339434003191`27.20213650591087 + 
       0.19530643925315835084652247261982812831`27.224709586374892*I}, 
     {-0.810829683193157635440093270927244368`27.154873135917754 + 
       0.85393534178397190702076473995405931841`27.177443079682213*I, 
      -1.57705079497891994372985255613313592856`27.15487314067023 + 
       1.6608906130785975500874462222737529903`27.17744308317184*I}, 
     {-2.058204113802526935364720830327515466`27.117399372387155 + 
       2.16762320103967490952128653925026021577`27.13994890745436*I, 
      -3.84018110232898070323730728269557696875`27.11739937781957 + 
       4.04433437761608693818615255075330626212`27.13994891147252*I}, 
     {-3.38040058082007061347994996276418250761`27.079766158620632 + 
       3.56011081634472126449747310450724300407`27.102302605692362*I, 
      -5.93117785603040793842396865173063170547`27.079766165235295 + 
       6.24649355426260856215536325098592958933`27.1023026108134*I}, 
     {-4.13361039937081975322696750931469181669`27.063502176457344 + 
       4.3533630827222888679399522913620751037`27.08604722956547*I, 
      -6.69062792344438867590901513340254700688`27.063502184980464 + 
       7.04631781616068461430386508776918549226`27.086047237247726*I}, 
     {-3.88533105906387949607165787431639819449`27.04608817800156 + 
       4.09188461478070570506906123930374310122`27.068646383179132*I, 
      -5.69384708672247301302104416107967797707`27.046088189501212 + 
       5.99654570972058152131290700984189301533`27.068646397428942*I}, 
     {-2.81247501418830543094622587273085086538`27.159748841376146 + 
       2.96199295891790912713032345350467825354`27.183295041054887*I, 
      -3.66363544907686022709162693971074074558`27.15974886757886 + 
       3.85840313228153490930639392478363379653`27.183295079115126*I}, 
     {-1.55836073597395387996851281569871700446`27.145707803849355 + 
       1.64120694552770665988430317894495757245`27.170287264584598*I, 
      -1.77171972394622691082973207795839762882`27.1457078574777 + 
       1.86590861110965413211437757547588208845`27.170287333301562*I}, 
     {-0.65691157839717200689628675694208713383`27.017315530820223 + 
       0.69183457987292801469965598698163190417`27.04057040356018*I, 
      -0.64002257919986227600991172171808576805`27.017315644318572 + 
       0.67404772080636342200176116738538218167`27.040570494339008*I}, 
     {-0.21004832552830378876961591147247592075`26.974213741680927 + 
       0.22121500034975128180412121506299147064`26.996667559269312*I, 
      -0.17218617337012928120375353025970725305`26.974213983254113 + 
       0.18134000500357654405359862008774642562`26.996667741230887*I}, 
     {-0.05100972541013566896614581466509606776`27.027307295489408 + 
       0.05372152525406995522011131956796441935`27.050235132002868*I, 
      -0.03453909690295143465089325110910964596`27.02730772985417 + 
       0.03637527847103421365851954122401008044`27.05023567616948*I}, 
     {
      -0.009457501846410596922396861657132060824567061465668571716`26.8358703\
32925623 + 
       0.0099602854200310193714033111179756826900000000000000000001`26.858421\
214310845*I, 
      -0.0051922802960809676415668959285146104821449302867691175937`26.835870\
955959265 + 
       0.0054683144206202392676667230466978579283601398142269915136`26.858422\
082654315*I}, 
     {
      -0.0013495378680564471028533797325248486331054884526518977042`26.750643\
130335753 + 
       0.0014212825510664776232473577121811997066760003531819686416`26.773144\
20980267*I, 
      -0.0005896503128308048769988470329435289985814823281571071117`26.750644\
647486965 + 
       0.0006209975434511182061186399979444430395251306582729178581`26.773145\
414789855*I}, 
     {
      -0.0001496070262773652874028114643320269994715535218410572865`26.771190\
442339623 + 
       0.0001575604960764757549130751154416591772321167570653044851`26.793806\
86084369*I, 
      -0.00005105728124215167049736221219082206530305459640966775`26.77119387\
0768638 + 
       0.0000537716092686394259230033772128060583748687495004388465`26.793809\
677824967*I}, 
     {
      -0.0000130059358761950378079472712488725213101375366383373298`26.645308\
201230044 + 
       0.0000136973627481435969387064424410151423351645424559129394`26.667826\
630043102*I, 
      -3.402374786241954078479387620177345683853622096982258`26.6453126398296\
12*^-6 + 
       3.5832532234449027863949062557819384843326704141424747`26.667833019960\
55*^-6*I}, 
     {
      -8.941705392734358880219311179625942115297133474906293`26.6334595677191\
*^-7 + 
       9.417067984741280021497482748369760544187391309820762`26.6559668629208\
56*^-7*I, 
      -1.759583904562360704754693894072329390415331350807953`26.6334699870207\
14*^-7 + 
       1.853127622341977758727659325538919721620029244899708`26.6559768868690\
87*^-7*I}, 
     {-4.89645245202911382291200257162763975806654951446599`26.61833880811500\
2*^-8 + 
       5.15675965596881228023584064563362918256424651547661`26.64086676837815\
7*^-8*I, 
      -7.1123801976584782344509291804059034029226867957368`26.618366615377578\
*^-9 + 
       7.4904914569317767090019221302773306195421206487857`26.640887903662644\
*^-9*I}, 
     {
      -2.1479664249864310064501420334231204773540297067229`26.560561776090367\
*^-9 + 
       2.2621574928508521609796587389788127581630336202296`26.583048441906417\
*^-9*I, 
      -2.259873047965054719245575900392249631265128650259`26.560599753628917*\
^-10 + 
       2.380013341399475617692728272009568369249471845048`26.583102342181938*^\
-10*I}, 
     {
      -7.58291165747787597475915084461824085061318838194`26.63073718532526*^-\
11 + 
       7.98603750228452207868590640671053627866169024381`26.653289039984333*^-11\
*I, 
      -5.6699997993346697071839688262820874612181027518`26.63084306650022*^-12 \
+ 5.9714306431064338351329359579147489867749775025`26.65338952919877*^-12*I}, 
     {
      -2.1620006122734262395792172172596986967918968693`26.503887124670943*^-\
12 + 2.2769377713310192766622605610659592278575069496`26.526461308355124*^-12*
        I, 
      -1.127331167982677169676171746486789358352736676`26.504087344619567*^-13 \
+ 1.187262807700742253174543128157001578072024209`26.526619703981098*^-13*I}, 
     {
      -4.99229490592684351629169027556299437478278962`26.560649288698336*^-14 \
+ 5.25769732552262348995682747412740454506930445`26.583060701626653*^-14*I, 
      -1.7811306246910373740458011342951767670197184`26.56100633112043*^-15 + 
       1.8758198180012996287715667765251067403168421`26.583579111512783*^-15*
        I}, 
     {-9.356773774572700994385014800885902861785597`26.43260009435518*^-16 + 
       9.854202401321844426799838396809142807707696`26.455286913827003*^-16*
        I, 
      -2.24113217810669253808174153337457875751894`26.43332228235088*^-17 + 
       2.36027616176785986268856474657133203107275`26.455862619195624*^-17*
        I}, 
     {-1.42592240369464464258341887174249246080318`26.448388367384013*^-17 + 
       1.50172787256770782759658550437842806573278`26.47093877318012*^-17*I, 
      -2.249702936408225542029455940263304474229`26.449596764824975*^-19 + 
       2.369302562220720296648655498951785939583`26.472148826226164*^-19*I}, 
     {-1.769392306987085038057393487701664935449`26.388354974299478*^-19 + 
       1.863457463060101079745732077131644645569`26.410052723396724*^-19*I, 
      -1.8041836884297228401466215124088026793`26.39035521583419*^-21 + 
       1.9000984381245005968270131512076044385`26.41272371177987*^-21*I}, 
     {-1.7898322013133027185347817367255954626`26.369509031076998*^-21 + 
       1.8849839913918579597428337949437821711`26.393813094324265*^-21*I, 
      -1.157267513056715583158683874694201540859283681708534086`26.3749970199\
53483*^-23 + 
       1.218790640971335622258339047700616327267747793305949745`26.3978108838\
58536*^-23*I}, 
     {
      -1.477319093069827325675086081243268805386314424796570779`26.4108149940\
75*^-23 + 
       1.555856933723089605283463638805863692203785368097780045`26.4294935807\
06335*^-23*I, 
      -5.942878086410955075997955701363971080110655723003821`26.4189245937547\
63*^-26 + 
       6.258815797066568165508346111337407307881333660850128`26.4408420495763\
6*^-26*I}, 
     {
      -9.95761525262539382637922270635412741500985782163572`26.30686943409414\
*^-26 + 
       1.0486986059288502899150562280722628383071949195848336`26.332106799990\
85*^-25*I, 
      -2.4452000652905040348467013154832303887646935996944`26.322146125885897\
*^-28 + 
       2.5751927892686913822742597429073162637247481190077`26.345131751751246\
*^-28*I}, 
     {
      -5.4846152785748954413667711803963710626411022604172`26.322525849072584\
*^-28 + 
       5.7761906347818451869833560327218979983753768025626`26.345493171934688\
*^-28*I, 
      -8.066346413757151340271203354374271184977969289`26.348554708603043*^-3\
1 + 8.4951728144105469411384314953428499550640018255`26.37122740022781*^-31*
        I}, 
     {
      -2.46998215022256023695242226855410371011297863984`26.210162226959998*^\
-30 + 
       2.60129234951571492866939963939120086869119056732`26.22121894160459*^-30\
*I, -2.13467197945483533882700040604128078661053331`26.245656830770752*^-33 + 
       2.24815628257924065184264701477397015539010882`26.266020460538336*^-33*
        I}, 
     {
      -9.09933789315986868315662259795928452568218819`26.148647367827344*^-33 \
+ 9.58308060849848552180352740253500352708987436`26.19499860484957*^-33*I, 
      -4.53407661034047453594487512895402373412269`26.232848437519458*^-36 + 
       4.77511904186597869366478801416853419362296`26.260153763380014*^-36*
        I}, 
     {-2.743320181418325303352650679589821297395922`26.193254860556994*^-35 + 
       2.889161688699871876260695416701814376859552`26.160113275221388*^-35*
        I, 
      -7.73272610365307979561664069552158599671`26.319232832983413*^-39 + 
       8.14381644520011207200373236867967694695`26.328624549859313*^-39*I}, 
     {-6.770991002316590273766109636461128870996`25.940579113271447*^-38 + 
       7.130953189835328188533695062347106288895`26.015634436076766*^-38*I, 
      -1.059305252213572345139516932689782685`26.134628336109866*^-41 + 
       1.115620470429993929999042034034044236`26.17037640499054*^-41*I}, 
     {-1.3685958300410682250041489500882364508`25.875257035200615*^-40 + 
       1.4413536802054024616163360559919264593`25.83196893556454*^-40*I, 
      -1.1659850288191089661796491876878433565382182138937349`26.085706053401\
108*^-44 + 
       1.2279716008650956826664009930874320317431593524036928`26.089290635174\
01*^-44*I}, 
     {
      -2.26603566369685242291669732753075995023456882915531018`25.72392853206\
621*^-43 + 
       2.38650357662432778402052068043402982520773164280545511`25.79621964360\
197*^-43*I, 
      -1.0315017099499062767423629674850708350700510118396`26.110632641657936\
*^-47 + 
       1.0863388249033675710753843510336751830355611732454`26.1527643565435*^\
-47*I}, 
     {-3.07421223488949502983159673490516776318187091599564`25.59388834850120\
6*^-46 + 
       3.2376447605846384112215569384785778813284543721722`25.58313781274758*\
^-46*I, 
      -7.336004223523837756071650872019687902199685055`26.000267799625295*^-5\
1 + 7.7260038745413729470985301224628668529453124`26.008351965871725*^-51*I}, 
     {
      -3.41799474866366734770622985447534444370660740369`25.411506242782867*^\
-49 + 3.59970358068479801847681880440883541945712722223`25.4041261198481*^-49*
        I, 
      -4.195243688492781989780436070482718576444133`25.910142203923584*^-54 + 
       4.418272945918670326236370816602244731522343`25.91673200264694*^-54*
        I}, 
     {
      -3.11504138303005060691461248069765422824128672`25.146287858818656*^-52 \
+ 3.28064448456470886304177528864754338479221185`25.22046411606945*^-52*I, 
      -1.929513197164632420058991136007624908273`25.755327777003476*^-57 + 
       2.03209076536107881034348389922474576124`25.81201392478209*^-57*I}, 
     {-2.3274835399609056400010659329013356879871`25.0070877652716*^-55 + 
       2.45121816996876431333948316671827745759288`24.928100625943834*^-55*I, 
      -7.13850425824281578293918530207228214`25.630093725658778*^-61 + 
       7.51800433548848977244891853959534437`25.57969116181708*^-61*I}, 
     {-1.42596056494892470090785873979185270042`24.677851331442564*^-58 + 
       1.50176806256616498035600460470048152862`24.80287962371408*^-58*I, 
      -2.124730256231874890688665185201526827062546703911384`25.3733633421029\
45*^-64 + 
       2.237686033408185116555405508920940984251851970859087`25.4779254740059\
4*^-64*I}, {-7.1645267073870973186216670787909824`24.598102725661526*^-62 + 
       7.5454102006962937501102638138299221`24.480955068643496*^-62*I, 
      -5.08860730810482771011728994168162995335057343487`25.313581870494918*^\
-68 + 
       5.35912992693899247037829951509325568433998877554`25.214029574357372*^\
-68*I}}, 
   -1 -> {{-0.07854892714938225499615637826971013847`27.379769495508476 + 
       0.08272477727741637660299367074434624213`27.403659856676278*I, 
      -0.15752515964828272792625325093706215757`27.379769496004105 + 
       0.16589957648576400382572926569456963843`27.40365985704505*I}, 
     {-0.68249124827218723701913121213742130684`27.381031155488433 + 
       0.71877412659921470065777785647413680777`27.404167110326608*I, 
      -1.34011444642463847715611807210385206157`27.38103115661486 + 
       1.41135815764732846181629776995611422584`27.40416711115483*I}, 
     {-1.73403644236250453725208579393343308077`27.29030509696133 + 
       1.82622199552842380555755164621348935263`27.3131004751849*I, 
      -3.26563426944262794795584058407851271686`27.290305097162722 + 
       3.43924325147532346612775439588061511749`27.31310047533398*I}, 
     {-2.8516503916496307109714380352775488416`27.225840910008266 + 
       3.00325099378684671168181871414851272956`27.248513047717168*I, 
      -5.0489625301906638101000359209176799761`27.22584091015763 + 
       5.31737753715873769651356624901847069081`27.248513047832876*I}, 
     {-3.4924619844010574806015017347626318817`27.191373629825794 + 
       3.6781296740052706628570311502471663877`27.21402721908488*I, 
      -5.70253357325065568105071953964961463474`27.191373630138866 + 
       6.00569399079131592091067774090260580237`27.214027219367164*I}, 
     {-3.28837437017015032337270084846863442925`27.16378743915052 + 
       3.46319227072001339189298194830626883889`27.186445318438928*I, 
      -4.85970659299185282412127865745530672461`27.16378743940549 + 
       5.1180602985741052002713021336545771483`27.1864453187549*I}, 
     {-2.38471732916343617436209979787945022501`27.154516204899352 + 
       2.51149464523516357188082721948059406941`27.177224573701437*I, 
      -3.13152650179699707765506745425087933798`27.15451620524257 + 
       3.29800599194461110609336090308767576156`27.17722457419889*I}, 
     {-1.323819702465513622678374167025934306`27.165718462548696 + 
       1.39419714585849041836841588580297072389`27.188530622505006*I, 
      -1.51667547870068287424427662552588180604`27.16571846523411 + 
       1.59730559959175182518187224590841328606`27.18853062593192*I}, 
     {-0.55908537895231732563787577026053605154`26.990823157320378 + 
       0.58880770408146965320727632115366567896`27.01324025503788*I, 
      -0.54871154266192793980228379378441405842`26.990823158329075 + 
       0.57788236967171011351487812461903332738`27.013240255843172*I}, 
     {-0.17909535596173191899988107509466774264`26.924723964571957 + 
       0.18861649638037602590802184588631345836`26.947286930648684*I, 
      -0.14783708675255958486845072285421982811`26.924723965740473 + 
       0.15569646230417999392875489746445966831`26.94728693152919*I}, 
     {-0.04356981308731518605634642290150441153`26.9773072101086 + 
       0.04588608927544283936885402117959122716`27.000235034419397*I, 
      -0.02969677450035249190276785611793328507`26.977307215097973 + 
       0.03127552654827874619803155922711150956`27.000235040669853*I}, 
     {
      -0.008091781692741895270221177253150008612881296520399921128`26.9514033\
76070154 + 
       0.0085219602940791147475770196876543034833673616990129881088`26.973975\
176858552*I, 
      -0.004470346744267741515662203696451050309470882498641489759`26.9514033\
78801626 + 
       0.0047080011426391669731990684945112403814690983724663352584`26.973975\
180665274*I}, 
     {
      -0.0011565155139756943880608135570631990723878403850710341821`26.890537\
65052129 + 
       0.0012179986638082103662955505720792165789795514381735692985`26.913086\
23205981*I, 
      -0.0005083127562612663787611814158316131899653744653028689455`26.890537\
65734716 + 
       0.0005353358864980194578374940835620511499637323511096695416`26.913086\
237482077*I}, 
     {
      -0.0001284040808007084184215047114034391211525529014545638802`26.946024\
150980072 + 
       0.0001352303509575498774509267235948266480783423057271173785`26.969933\
235265422*I, 
      -0.0000440671380248920019634613136215818880446117475535115594`26.946024\
167031272 + 
       0.0000464098532043543834014866927337568962674240747195070188`26.969933\
248493653*I}, 
     {
      -0.0000111786701681868171398374180927130510795857044105975366`26.834089\
11442532 + 
       0.0000117729551946939074110981013301955032584321812362368694`26.857011\
650089063*I, 
      -2.9398632471472396765598299013445989781668925217253484`26.834089131443\
523*^-6 + 
       3.0961534571160610876673082602337715616911519944795609`26.857011674610\
533*^-6*I}, 
     {-7.695772785504977863126893284468188343355918675153437`26.7998505355045\
5*^-7 + 
       8.104898599668630713416838847492089130288277970351779`26.8224620887569\
1*^-7*I, 
      -1.521985582375818315257928027762530137442229663580127`26.7998505731329\
3*^-7 + 
       1.6028980011659982049648615336765563995331954702977`26.822462124966332\
*^-7*I}, 
     {-4.21948498109512156850045501500496734368779890405102`26.72795430993091\
5*^-8 + 
       4.44380296401339861212012740128288137616199105419204`26.75100423614616\
6*^-8*I, 
      -6.1580046586691445647066222088039961803656840847493`26.72795439372241*^\
-9 + 
       6.4853790159717509380854109781111319855392802052899`26.75100429991112*^-9\
*I}, 
     {
      -1.8531711800755559197979762917891627288161373374734`26.63086402037265*^\
-9 + 
       1.9516902227974336820990642296471487727505037212714`26.653232187674938*^\
-9*I, 
      -1.958411547901631635972316352000161768003879879664`26.63086408413267*^\
-10 + 
       2.062525422015987971556104231898537160212924493459`26.653232278139047*^\
-10*I}, 
     {
      -6.54937733956236629100379408557770460889271919079`26.70735348124236*^-\
11 + 
       6.89755801108119261642670434081010056834475659943`26.729747482886527*^-11\
*I, 
      -4.9177886117429058573673481362755162476581213403`26.70735363496909*^-12 \
+ 5.1792300973145246767162705626973683668060659317`26.729747628733044*^-12*
        I}, 
     {
      -1.8692331074629663265107074719072922753108337124`26.593014482756608*^-\
12 + 1.9686060409249383027907545666776088803718555835`26.615633364051003*^-12*
        I, 
      -9.78540885208586721106505109008394145698276282`26.593014737662205*^-14 \
+ 1.030562475179049298337100141046775421927775392`26.615633565741295*^-13*I}, 
     {
      -4.32037155446213228438402980698378549311615574`26.688553987294245*^-14 \
+ 4.55005291057467794886908464905318019498977798`26.711506327801043*^-14*I, 
      -1.5471747814420733921641030748351025845731069`26.68855441071321*^-15 + 
       1.6294263187150029914968116445531782975976584`26.711506943230965*^-15*
        I}, 
     {-8.104602248945787826896891484181837260694426`26.619038990802487*^-16 + 
       8.535462421925146714712491500143520412465771`26.64179255971454*^-16*I, 
      -1.94806944363670583223054326637861960338429`26.619039826269304*^-17 + 
       2.05163350658258241734604521638936723978447`26.641793225940887*^-17*
        I}, 
     {-1.2361169535308868713077700004402092816533`26.591691275406937*^-17 + 
       1.3018319075855801234070440698476560495535`26.615323501085985*^-17*I, 
      -1.956745571252156895318688547982945258748`26.591692356194823*^-19 + 
       2.060770878035838165600614055550631033759`26.615324586051813*^-19*I}, 
     {-1.535044995160312954173951910012928811674`26.50115348986798*^-19 + 
       1.616651683783669187451124931005508488044`26.523516652672363*^-19*I, 
      -1.5701552645957300290630484918096864735`26.501154916583594*^-21 + 
       1.6536284996944871290785811221120036473`26.523518559252825*^-21*I}, 
     {-1.5538874521021485364972859639980998515`26.43023969734314*^-21 + 
       1.6364958511127568296709192028115567368`26.45275656250294*^-21*I, 
      -1.007697551009866144567063139428178421501017425319193053`26.4302426665\
133*^-23 + 
       1.061269179549127663106818184684562589085827556403629787`26.4527587202\
48248*^-23*I}, 
     {
      -1.283424853171126267434179654540191087321325657751341746`26.5132464954\
2953*^-23 + 
       1.351654809097124806834982310150343547589336594978315442`26.5360696008\
01508*^-23*I, 
      -5.177393591866011091938263454657100265594511396792381`26.5132506419668\
27*^-26 + 
       5.452636303359197322879326969275939456446554737878617`26.5360754373132\
65*^-26*I}, 
     {-8.656066038077916862514146529271306928518095958132404`26.4783466683625\
3*^-26 + 
       9.116243354117347365726022890896569935974798168780877`26.5008489107932\
55*^-26*I, 
      -2.131234827946108071640060213924570226372377340996`26.478357757878328*^\
-28 + 
       2.2445364038189941471739408163161202766223904700257`26.50085833063849*^\
-28*I}, 
     {
      -4.7704806386033206539802825330540143722895578765603`26.524741895627706\
*^-28 + 
       5.0240908775771911101724221400477520127296104545175`26.549245807183638\
*^-28*I, 
      -7.0336726601172219304912062003372182651046933728`26.524754179880045*^-\
31 + 7.4075996371520902345892651900256226166587559991`26.54925799952702*^-31*
        I}, 
     {
      -2.14953029445168039817727252261177013358758012508`26.38087447337182*^-\
30 + 2.26380450138296965676692062199247182217682356966`26.40326409018407*^-30*
        I, 
      -1.86213755787857034617734186861871409680980378`26.380887876360834*^-33 \
+ 1.96113327483720137979957075614195412236765076`26.403281272597727*^-33*I}, 
     {
      -7.9227809946328353423576495273086909588387574`26.298234855265743*^-33 \
+ 8.3439751118727169739824197297598069942193204`26.32078098047421*^-33*I, 
      -3.95669677152544737220786197154800724756732`26.29825987193889*^-36 + 
       4.16704430037895477687422788366891204724439`26.32079970037712*^-36*I}, 
     {-2.389725197230392359444023251819230003963304`26.44671602186531*^-35 + 
       2.516768743628458993755292698317192332201339`26.469465430302687*^-35*
        I, -6.7503885656754335530175590322746610167`26.446755766897613*^-39 + 
       7.10925547804773726506925925597318645416`26.469523166593877*^-39*I}, 
     {-5.900840921363175916050558227165233146296`26.356145941085718*^-38 + 
       6.214543835091351395848962690722653533267`26.379015238476534*^-38*I, 
      -9.250374109329898097826019370366057865252827812102044823`26.3562185095\
80692*^-42 + 9.74214627364408082046075639781891455`26.379068767750077*^-42*
        I}, 
     {-1.1932040058312506195701188017871077314`26.29917694603844*^-40 + 
       1.2566376042436821568045610745176485258`26.32218127988278*^-40*I, 
      -1.0185064136799162625771247057485282374992702878754894`26.299246425457\
99*^-44 + 
       1.0726526673885170544496353666950011828119649381098714`26.322275500704\
11*^-44*I}, 
     {
      -1.9763897877114438049617728737007600101473670844250702`26.360558362506\
097*^-43 + 
       2.0814594283491144275689655666675907976876329761657507`26.383260900212\
92*^-43*I, 
      -9.012903012180366641842815484227293063824965142141`26.360712244432044*^\
-48 + 
       9.49205064109446181529084288602912467115302421467`26.383391300259145*^\
-48*I}, 
     {-2.68222675004042936958826875192548173671121971106125`26.22514108198627\
6*^-46 + 
       2.82482038338531152663708326115018654902906337715476`26.24769541353138\
2*^-46*I, 
      -6.411656837578824849627476147987996250409400458`26.22528001237927*^-51 \
+ 6.752515955555014178259679042309069160302910048`26.247849529771436*^-51*I}, 
     {
      -2.98317699916821299602289489017308337119696600341`26.27472695596956*^-\
49 + 
       3.14176987250223152285407179633173501302626245112`26.297094522276332*^-49\
*I, -3.667553504508781736358372120335454793378289`26.274963825370964*^-54 + 
       3.862529480975640877221427015620270672198696`26.29735192166571*^-54*
        I}, 
     {
      -2.71962093077556703669465108472078134100052136`26.336570491225554*^-52 \
+ 2.86420252882063649306901995023461873778086539`26.361432365357288*^-52*I, 
      -1.68720854755191623210290193388364213825`26.33706623147995*^-57 + 
       1.776904617059217491913766353801119259159`26.361868929205457*^-57*I}, 
     {-2.03263642169395882542846324607081254616956`26.181138057548992*^-55 + 
       2.14069626884674441493235653898896465477618`26.203363724038848*^-55*I, 
      -6.24343623414704171610259127589628451`26.181569774184105*^-61 + 
       6.57535233973755375294875445780919919`26.20391967921453*^-61*I}, 
     {-1.24566526554739095059769136326056834317`26.099648056304158*^-58 + 
       1.31188783086303497528411558472737327154`26.122332896169386*^-58*I, 
      -1.858702456186194672949301398018230933803727320075136`26.1003664665948\
42*^-64 + 
       1.95751555486648006790176201391700364452176127425396`26.12289346180947\
5*^-64*I}, 
     {
      -6.26029633149792599475091425638186890923215994270741267`26.19776426993\
423*^-62 + 
       6.59310876046593576701723727941299952704800646358948153`26.21992480602\
3446*^-62*I, 
      -4.45234924088737519471346756749947687693123337873`26.19874887305265*^-\
68 + 
       4.68904684863768536066635323345976646162568725235`26.221295228122305*^-68\
*I}}|>, "IT" -> 
  <|0 -> {{0.21364753642410485118211922006955805595`22.831153363043345 - 
       0.22500555396435828628494590112109792895`22.853648826327195*I, 
      0.57944443381688496925476286408233209182`22.64263231294454 - 
       0.61024909533111836439869365206808078753`22.665127819006294*I}, 
     {0.49948520361273700309928720008509936393`23.971718220889795 - 
       0.52603903989226664204069854306667616201`23.99420789499263*I, 
      1.08010488413491609418522671758922780668`23.755972325696536 - 
       1.1375258608737504073968152370920783335`23.778464847998276*I}, 
     {2.36027060592177658781790936276130471062`24.56132456794826 - 
       2.48574827531361293572782181350821058893`24.58370666805474*I, 
      4.52373726936293170446812497154854142335`24.49752746722082 - 
       4.76423003662296792112648793767569769348`24.519906784171102*I}, 
     {9.96401006858315953426468021300882900765`24.924829653034667 - 
       10.49372083906251792419731894791243749562`24.947333765639765*I, 
      19.56642504861995955798150187231456573874`24.878683620128033 - 
       20.60662332388172785842746053052187366223`24.901178804597603*I}, 
     {29.54898401240681394260190263598643435687`25.026109056057695 - 
       31.11987916208624067156630870399254175558`25.04861533395169*I, 
      61.76574734049984142576876980968963679806`24.984389358073734 - 
       65.04936321280113410716825847055421505683`25.00689380309994*I}, 
     {59.91620867001226634237491164551374346166`25.115856390702962 - 
       63.10149861254915340420334747733506084193`25.138367880058127*I, 
      135.76452882700086338596740327471547700238`25.069751453375726 - 
       142.98209812628036991711636242678589714012`25.092260864614374*I}, 
     {83.00655096210245497213628809883761526339`25.221355751294478 - 
       87.41937910682769487444892645648359729408`25.243875415297104*I, 
      207.280001599436659775638078823386462785`25.17130379187433 - 
       218.2995056541744477125658458039071756769`25.193832004313766*I}, 
     {76.94468135592467208122519744608696876174`25.083909194565713 - 
       81.03524591424925874419795687071611293506`25.10637882054669*I, 
      215.34114878439788521544085110701635738891`25.035844738916477 - 
       226.78920283626554781758931526445430337541`25.058321118712854*I}, 
     {45.81259576862229780349583377068681202456`25.151158272175717 - 
       48.24810368513598148445889061107568912673`25.17356737052876*I, 
      146.18846365376195903798336963248586850314`25.103950527090234 - 
       153.96019443125196139292877110485921804435`25.126360564397306*I}, 
     {17.31691245431318284840524789467500364359`25.159220911111415 - 
       18.23752122280695102788472258171476965719`25.181749612416667*I, 
      64.12967049501854777718804413044964760401`25.115323283811275 - 
       67.53895821499112780476598274453568953011`25.137851756602064*I}, 
     {4.37048167794644988921774602346228824283`25.12038661085241 - 
       4.60282700889814127488104533850076469862`25.142831270352833*I, 
      19.12845887837192270921962623883718625083`25.084995224807134 - 
       20.14537381731737770211114468131321420073`25.107440491254092*I}, 
     {0.79780075631370947414874415314902428193`25.128631273920956 - 
       0.84021376577547571840605602820438572499`25.151074944205792*I, 
      4.20410937859256504955980897705927226269`25.101035406592757 - 
       4.42760995745442867245289194684227657281`25.123480231797956*I}, 
     {0.11230043425609819732624014093804909942`25.110590546243373 - 
       0.11827059578198106423460632392801502817`25.1331025489456*I, 
      0.72595348248027410337694089588306996002`25.08644709135675 - 
       0.76454691784313926474464649461526151692`25.10895861479111*I}, 
     {0.01262856925095970845585919369067660091`25.13311603219932 - 
       0.01329993440434007641900517759885663758`25.155683099154906*I, 
      0.10202213148579190650752052424455269364`25.111864703326198 - 
       0.10744587368429515656788201217031885968`25.134427607493034*I}, 
     {0.00115149602595993728938489065011865698`25.073863076194552 - 
       0.00121271232772165356254055145151884317`25.096369797582838*I, 
      0.01184047637339687388947760860395974785`25.052827838164248 - 
       0.012469944611528295077616806801220922`25.075338045357675*I}, 
     {
      0.0000855128474595922205115853953119388626695102199502995456`24.9252443\
94320227 - 
       0.0000900589163617632896741779391356715673232039641899597824`24.947409\
613870605*I, 0.00113955979624769742513142141762302416`24.905970222053288 - 
       0.00120014153929319746894144671735949626`24.92815908034443*I}, 
     {
      5.1734694718798914275529952599139707113552918301051273`24.8131846719139\
77*^-6 - 
       5.4485035677045950339920353572893348953777026740229025`24.835668355731\
517*^-6*I, 
      0.0000909527853554077029842687490880403199999999999999999999`24.7933155\
6154319 - 
       0.00009578805445652663161524846330646251771654568541159424`24.81579449\
232444*I}, 
     {2.547573035058163923714443771708874048639924517591308`24.74392567245431\
4*^-7 - 
       2.683008152642809187644030802318953026082160768294557`24.7662772081314\
6*^-7*I, 
      6.0136963998695066225583167642181856346790846431055263`24.7248105980785\
2*^-6 - 
       6.333398982612571877375867939681008322201113581632148`24.7471787489531\
32*^-6*I}, 
     {
      1.02018475164932577637755709833952229334367531366461`24.685816868635545\
*^-8 - 
       1.07442022984614066869017096509872529529304323991564`24.70816301260775\
*^-8*I, 
      3.290591276445303198198333119158649631144824908182901`24.66840169636958\
2*^-7 - 
       3.465527033071495145209827732894849931015411183856558`24.6907697965490\
06*^-7*I}, 
     {
      3.320490158313854323595892656829023367671327252148`24.545934760590665*^\
-10 - 
       3.497015411502382511925365216298072876516334333517`24.568533714763294*^\
-10*I, 
      1.4891645588778137060052217807867777367174502759478`24.5298878835736*^-\
8 - 
       1.56833213301957144571183732639434501511757366262203`24.552459355763464*^\
-8*I}, 
     {8.7825462767621240537622580578719070915927456233`24.450097824275744*^-1\
2 - 9.2494475868785506024962143511454085953991968334`24.47261910595202*^-12*
        I, 
      5.572498004323090957893628124192859167139961238552`24.437083151655152*^\
-10 - 
       5.868745417869181137610382971559245075234380796451`24.459620884552926*^\
-10*I}, 
     {
      1.887916950865481050705917487746582156769164003`24.34635896621572*^-13 \
- 1.988283162436996403883200579650370360582584911`24.368865218459746*^-13*I, 
      1.72437573629835876390619077251918464608165356884`24.33537606739845*^-11 \
- 1.81604770306510043253480522653993138252639516033`24.35788694178169*^-11*
        I}, 
     {3.2993198183803009087697999483818994031442016`24.397964394381024*^-15 - 
       3.4747196053157696319369020876636861610534763`24.420601200394714*^-15*
        I, 
      4.413833067775954335080595160269569026430794554`24.387521382531634*^-13 \
- 4.648483063009423715609105189116574582015532064`24.410096507396826*^-13*I}, 
     {4.68956096540693946140982107864277945086979`24.27822406057659*^-17 - 
       4.93886931968376676945643528672447191780813`24.30075223968196*^-17*I, 
      9.3494229002803718359949608254804230355121746`24.26776425694533*^-15 - 
       9.8464607368499443790613501625748426718815082`24.290360256565283*^-15*
        I}, 
     {5.424018850220632282557235957163499708735`24.271997941243846*^-19 - 
       5.712372754368618395823432196239617433938`24.294550762872987*^-19*I, 
      1.639650894685775227765895841630483061117976`24.262588219995727*^-16 - 
       1.726818684838855111458377888750315556731242`24.2850676575681*^-16*I}, 
     {5.1076090742088075273667291504146247241`24.318970356678097*^-21 - 
       5.3791418726890363111948653096519565051`24.341483603394014*^-21*I, 
      2.3819954021769827041481071978092777073447`24.307406793249584*^-18 - 
       2.5086280140552410121676133162623466984752`24.3298493920664*^-18*I}, 
     {3.91785433725533194304260967978966503`24.071688315378427*^-23 - 
       4.12613690876316651774580790269547844`24.09421686064457*^-23*I, 
      2.86800485220889474611151639225952625903`24.061678991679976*^-20 - 
       3.02047489685417252648389055882001959903`24.084360949295434*^-20*I}, 
     {
      2.4492534283198259740799529634549469061222859593424129`24.1273871598172\
43*^-25 - 
       2.5794616388380052212651697445322251887819869306262234`24.149794100616\
884*^-25*I, 2.863446697313184288417280879668573329`24.116710220227155*^-22 - 
       3.015674419467322194167620171574855761`24.138711916246912*^-22*I}, 
     {
      1.24848897043727022809828542065896675476663844729773`23.99523726495514*^\
-27 - 
       1.314861650704933074450205242005376971576658911116`24.017813525154757*^\
-27*I, 2.3718092274445317470703678056588393`23.98632722668735*^-24 - 
       2.4979003177438176529789827306484587`24.009279425413183*^-24*I}, 
     {
      5.19158696088943822576722453451713471275739996563`23.892479086080797*^-\
30 - 5.46758422606052718816675898243860248434543260925`23.91491164523822*^-30*
        I, 
      1.630614400995850207350632931609279505768529527501321`23.88429525139483\
2*^-26 - 
       1.717301789382838717429496875590024558891586423508204`23.9063835104574\
38*^-26*I}, 
     {
      1.761839082631585961065446226032654809182853001`24.049847713017993*^-32 \
- 1.855502691108381302021020180863798171122698743`24.072937114402762*^-32*I, 
      9.30873145018025926831615706952778676149260772438`24.0406773827699*^-29 \
- 9.803606031270270121642152170408246911881204279492`24.06368561800858*^-29*
        I}, 
     {4.881536725282319163909499263461794268077327`23.7753741095751*^-35 - 
       5.141050973268662732805540686085162473702627`23.79794034256805*^-35*I, 
      4.4143988527091305879229016609989294306532888632`23.766368689671552*^-31 \
- 4.649078926432499568878666671344099134162522562`23.789408250345588*^-31*I}, 
     {1.1046692826529506143387818217873653053395`23.808059910624277*^-37 - 
       1.1633961619728689509501364457347722331042`23.831793169479123*^-37*I, 
      1.73962742329009284809066674344629459489024027`23.79869662154584*^-33 - 
       1.83211020646645267202599445920743784485832202`23.82075339372383*^-33*
        I}, {2.042409543024379670432639973582541739`23.37639845550198*^-40 - 
       2.1509889528428930154858396546935515222`23.399022335905986*^-40*I, 
      5.69894573526232732365005790071893160704458`23.3686460389113*^-36 - 
       6.00191541469607191856406228630544146205963`23.3922715118028*^-36*I}, 
     {3.0862184001227752869406427346433534`23.242055914614646*^-43 - 
       3.2502892024753444146809039595930623`23.26428436911341*^-43*I, 
      1.552477640084245283075492767049530718146`23.23491182931999*^-38 - 
       1.63501109009313386029110142345091155495`23.255798007473995*^-38*I}, 
     {
      3.81251856520609608932258526502170356842131277636755`23.26160971968402*^\
-46 - 
       4.01520123340383681559832218860253196363522119522288`23.284448995513596\
*^-46*I, 3.517850959066045645861342102815543146`23.249955367530468*^-41 - 
       3.704868387705621008194219132339713823`23.274562814715086*^-41*I}, 
     {
      3.85139037646706740246115913590741632583811900848`23.08561468052651*^-49 \
- 4.05613956376233460003507168549195811979300792132`23.10777037126358*^-49*I, 
      6.632388938084016875199861731157013`23.07637441672705*^-44 - 
       6.984982706089563148734350760970508`23.096742558202294*^-44*I}, 
     {3.18239055467636463501216177335921785694875824`23.29468900072112*^-52 - 
       3.35157410036628470027605721672271437670243192`23.31775661859369*^-52*
        I, 
      1.04067113834939868856601462265621843632577719232009`23.274596327426412\
*^-46 - 
       1.09599572219860559721493033235466093616309956544546`23.30040058407989\
*^-46*I}, 
     {2.15140371722368602073334502051221090328222`23.018496885062735*^-55 - 
       2.26577751982183964072895369177339760860889`23.040636695443744*^-55*I, 
      1.35928497875664198291578717115848749366841389762`23.005321205364073*^-\
49 - 
       1.43154784164486456319757592572160535562616376999`23.025599501871444*^-49\
*I}, {1.19019385450672199757937219306222952349`23.18981639288026*^-58 - 
       1.25346742602621974278274687832564757412`23.211941644000298*^-58*I, 
      1.47827828014534361166513154300299719351192613`23.16234439392861*^-52 - 
       1.5568671134940611324571892233042801153161688`23.18537851023777*^-52*
        I}}, 
   1 -> 
    {
     {
      -0.0025395044205229045537509099963614082383187352943199152934`27.224873\
43450431 + 
       0.0026745105911280900653965720105642689135035924894356422275`27.247694\
98302687*I, 
      -0.0065170338524751096109495112402941357250733145844715440861`27.224661\
238964604 + 
       0.00686349506633110198953468665593424707226975905683084343`27.24753582\
6356494*I}, 
     {
      -0.0247927328642087979797205127873959662207449302940908519424`27.185661\
418483676 + 
       0.0261107742488916223462886249953123514999999999999999999999`27.208433\
957763443*I, -0.06510903915387778585402805981142829082`27.185519795633606 + 
       0.06857039247026152748108598926997224021`27.208267308731052*I}, 
     {-0.07663299531091435331068680920722918862`27.1331755384696 + 
       0.08070698988848684448127071254177138531`27.155773830631233*I, 
      -0.21002970293901568334793095033271300354`27.13304263694529 + 
       0.22119538773876987979273680631174827278`27.15558187859189*I}, 
     {-0.15897240796438928455073065433607838089`27.11710911631416 + 
       0.16742376400760429859954997362140827574`27.139661421110404*I, 
      -0.46234586030270730633429509686636653029`27.116968716110847 + 
       0.4869252796532654281338222421238128947`27.139462023678654*I}, 
     {-0.24726043469620128501920324528471459852`27.186451616050675 + 
       0.26040539485485858800394630521093296262`27.209366515997875*I, 
      -0.77506845072738404423041413217392940405`27.186264007814877 + 
       0.81627295608046077065735365814234833118`27.209108815383015*I}, 
     {-0.29300126149171958802892905076754981513`27.15911607302696 + 
       0.30857791415544701089058919097483532276`27.182287896396353*I, 
      -1.00547701825521105721476708525717506982`27.158906719794924 + 
       1.05893059792576942973885549782087938659`27.18199566680992*I}, 
     {-0.26292742581079459681066299955660250678`27.15439833838564 + 
       0.27690528094620141283231403834553921559`27.1781584942384*I, 
      -1.00368502339000675618835424766738268799`27.154141528823207 + 
       1.0570433362980660215620261862403320789`27.177786022971215*I}, 
     {-0.17688786465662883064092391742978691833`27.15538236999876 + 
       0.18629164952143426952424732870966419043`27.17954670157398*I, 
      -0.76353513983936343831191362828357111007`27.15505062135677 + 
       0.80412650661122433028061929613595757955`27.179075617431334*I}, 
     {-0.08854221786821868835495879996528084751`27.0672292979488 + 
       0.09324933539661301344513055537360753978`27.090322654843167*I, 
      -0.43943679648452782792432088266651336335`27.06686754425831 + 
       0.46279831483312377346549264315906586127`27.08990458769004*I}, 
     {-0.03289532147663305729089840321495351786`26.85424869474854 + 
       0.03464411598452853593198946799388518539`26.876775462890333*I, 
      -0.19091483886079317787627194663386485352`26.85384063587078 + 
       0.20106433145391673252978855966889221455`26.876453862629496*I}, 
     {
      -0.0091020213513107342960963683072705728237259546164610465791`26.850926\
962905433 + 
       0.0095859067257469293313151661438885909799999999999999999999`26.873551\
13161164*I, -0.06283718921919846423444878313531234758`26.850317013715713 + 
       0.06617776552200743082537112717262168805`26.873100040337885*I}, 
     {
      -0.0018913604659481726828930157042920009977480047406410345346`26.835053\
858057577 + 
       0.0019919097430741106991071075711736533371434042165404976554`26.857538\
797054424*I, -0.01580110950903123533632826382168655395`26.834457818516622 + 
       0.01664113454261169948082247125355034846`26.85688089382511*I}, 
     {
      -0.0002984815205840899889078077415553728399333721825648166909`26.711491\
617939206 + 
       0.0003143495170186752047487376389323128888863277347700886352`26.733891\
13235151*I, 
      -0.003070134707089577048827395392516339394258146385948466485`26.7108108\
07557728 + 
       0.0032333504615874134520979164910407233202531510567940653057`26.732903\
263254446*I}, 
     {
      -0.0000362070395408930731902441867336274386509404415293139203`26.797374\
68094828 + 
       0.000038131892956332292360588642806219788606016526085574079`26.8205412\
91159852*I, 
      -0.0004665220839318326102498330597213380648385951017802614847`26.795936\
816735004 + 
       0.000491323521387656720713086551233784606296384402441326389`26.8191044\
1160298*I}, 
     {
      -3.4143730483039681090343995312611699045020108892626201`26.689398116059\
53*^-6 + 
       3.5958893420122330995044034642614825039929225131264243`26.712265807335\
246*^-6*I, 
      -0.0000560730766314052111956826511668497557021986432641359708`26.686870\
672934912 + 
       0.0000590540564197760323601975315520850887558132112174648006`26.710423\
502597664*I}, 
     {
      -2.527667856418817945672175324631448953583211436290805`26.6904499874621\
38*^-7 + 
       2.662044766771530067900800382173239959368460685601931`26.7128291160138\
82*^-7*I, 
      -5.3834416595226244957753758766458553861509116048968923`26.687565505988\
67*^-6 + 
       5.6696383824954165206636512666299931059254219381985435`26.709372467884\
982*^-6*I}, 
     {-1.48087069381600633005025466662753775935846933565142`26.69382133806020\
4*^-8 + 
       1.55959734611786633738339406610268872707233627425577`26.71588574506445\
*^-8*I, 
      -4.16188438200892471353901487767540913211479406184795`26.68903502119078\
7*^-7 + 
       4.383140178366569287778509272032669425109006251636674`26.7093352215593\
53*^-7*I}, 
     {
      -6.910399692326699498022678895589815642774655993304`26.558561011859627*^\
-10 + 
       7.277773181529044966283157938469237854859492545043`26.581776311476307*^\
-10*I, 
      -2.60763540912083429691554567121982979204416384695189`26.55048248627655\
4*^-8 + 
       2.74626358715227901844688824045172355897919466584216`26.57567910677721\
*^-8*I}, 
     {
      -2.5816434425769134112880099402776895427739446625`26.617132361638845*^-\
11 + 2.7188898250732787688127737529264540707235148434`26.639744588376747*^-11*
        I, 
      -1.3309110410918802910065220839023002739829143163505`26.60550757534238*^\
-9 + 
       1.4016654771235284023913016402646623037056199685026`26.628304973177347*^\
-9*I}, 
     {
      -7.75269321361816171196979775640273358920236935`26.480593046271697*^-13 \
+ 8.164845054815540446868834936022685340328988823`26.50124053545816*^-13*I, 
      -5.55587008208879876823460401737654774860688599879`26.46751787083651*^-\
11 + 5.85123351524568199809587383510452369351053844016`26.48287675085076*^-11*
        I}, 
     {
      -1.87746412775315910798060507193209025462260573`26.548472279720947*^-14 \
+ 1.97727464207562184772583216716905812300590821`26.574558773029082*^-14*I, 
      -1.9030685115187666729893560934644433167906818173`26.514107768079423*^-\
12 + 2.0042402165424405113741484273999238365208534788`26.548159997066424*^-12*
        I}, 
     {-3.67603838102066996231557484479023535757487`26.48857443095043*^-16 + 
       3.87146543395609931470366761221467935945764`26.51026377465243*^-16*I, 
      -5.36267356520924541968758151187020196015808094`26.45319907167907*^-14 \
+ 5.64776620627481268410597846633842782495943428`26.472711150533655*^-14*I}, 
     {-5.8317032616885337068311857965272588225229`26.487907140919773*^-18 + 
       6.1417306509317563105717398333323129927465`26.50339853331791*^-18*I, 
      -1.2458023218509967091658422651357801545587155`26.43109970769141*^-15 + 
       1.3120321734097980917487831355409429307018842`26.429729254544043*^-15*
        I}, 
     {-7.50886146046924792816124714198995674807`26.358060477676016*^-20 + 
       7.90805061847594117969820190196907189158`26.39093853209413*^-20*I, 
      -2.39008114965214214934692650511473183184937`26.2618858177311*^-17 + 
       2.51714361933815021043788916728251652852023`26.31753096409765*^-17*I}, 
     {-7.858621119611503366846997216930181444`26.320645975535204*^-22 + 
       8.276404343386055352233642978303528347`26.33041792955241*^-22*I, 
      -3.792283957093752172379941841569066463527`26.22106521491916*^-19 + 
       3.993890904794707907507570643113356961074`26.205277935896095*^-19*I}, 
     {
      -6.69333861835143882011397816225909739557526614201723326`26.35677242045\
5624*^-24 + 
       7.04917261813686301976565369848194764786547732136536089`26.37951597964\
9955*^-24*I, 
      -4.9824518162654274013221934259315207843`26.185999308700506*^-21 + 
       5.247330953510772381459227319791791478`26.207837692412507*^-21*I}, 
     {
      -4.644234471510840223101020153896950336753121711599349`26.2090525438037\
86*^-26 + 
       4.891133160217265714656890159630283170801533879447914`26.2512644711064\
7*^-26*I, 
      -5.426115229218990288703146073248990122555331836612447011`25.9796571148\
0026*^-23 + 
       5.714580581922922359378561876446880293669889757264756183`26.0493704363\
1045*^-23*I}, 
     {
      -2.6275214699382280645806027446225987603200388536138`26.236463309263293\
*^-28 + 
       2.767206838852146362558050109820335063966445807196`26.203014598447194*\
^-28*I, 
      -4.9025661737419950407358908390053291598756036633074967`25.949497674932\
573*^-25 + 
       5.1631983978509562529399270409510870778085656360425265`25.864297321744\
18*^-25*I}, 
     {
      -1.21303111905924796154530300201238447155614890597`26.00934345119113*^-\
30 + 1.2775187745583437418461392085658915843677210806`26.086026521151634*^-30*
        I, 
      -3.67771714320755434385537457497979834118202398191192`25.64693830872865\
*^-27 + 
       3.87323344318361746661255057007919584826386052621949`25.76764016183881\
*^-27*I}, 
     {
      -4.57277511338659697866503614004244245820183816`25.97121655887882*^-33 \
+ 4.81587485052739686531850476442240497808746535`25.93347603480144*^-33*I, 
      -2.292142037975329188387828411257094066174573870638`25.599601664990125*^\
-29 + 
       2.413997828628568513089056068646228121060964195847`25.524195323158576*^\
-29*I}, 
     {-1.408386558138191617999272778777465890646302`25.88358016184895*^-35 + 
       1.483259779231818685830902306823086480895049`25.92951267243937*^-35*I, 
      -1.1875839143456511829270281737405972780656617693`25.39942672798511*^-31 \
+ 1.2507187351604578434659644621360833125116508957`25.45274720554333*^-31*I}, 
     {-3.545838271998486705190454276753554224628`25.697797344268096*^-38 + 
       3.734343573591643059730922638822648934752`25.744662507068863*^-38*I, 
      -5.1176078062178245110529494516068399623248669`25.197259661128665*^-34 \
+ 5.3896721613703975793662403297278319659122843`25.25120645293625*^-34*I}, 
     {-7.300718593717851017867470082850341688`25.578426316877298*^-41 + 
       7.688842375680384696413219678460288849`25.51004114383314*^-41*I, 
      -1.83503242189466413179920948543358245307158`25.055978613378713*^-36 + 
       1.93258716455006221290464867738052800549807`24.969395463513436*^-36*
        I}, 
     {
      -1.22979892026849008787287766060279703724333661401022713`25.29801798022\
8316*^-43 + 
       1.29517799245992722373017125569523628302113383859710927`25.43051720989\
8948*^-43*I, 
      -5.47729728266962468192102219618581171928`24.72185545886061*^-39 + 
       5.76848359659112268528025367881922699753`24.86604121872819*^-39*I}, 
     {
      -1.69542019195090430426609529043933238313915095012741`25.23818053887938\
*^-46 + 
       1.78555281224965904983962500616651052526898769963123`25.11703725763443\
3*^-46*I, -1.36140492317138462993736773064788366`24.66431912916427*^-41 + 
       1.433780487409453534480062406915200632`24.530270878880284*^-41*I}, 
     {
      -1.91351413169758495188836792298965761024723531207`24.91045402056117*^-\
49 + 2.015241151045007095686178872400305205126374714`25.060101279953702*^-49*
        I, 
      -2.8186608127033712453157086592944478534115993937810781`24.310306880541\
386*^-44 + 
       2.9685076093786164932303388071162231272625041312074973`24.467485173486\
864*^-44*I}, 
     {
      -1.76855686440069543217241165339343371172209263`24.880411034501147*^-52 \
+ 1.86257760633391417899662683570903831524014988`24.76125006285949*^-52*I, 
      -4.8624433147776499928273543398571209718122402617289`24.27136006786409*^\
-47 + 
       5.1209425110805825018190637068182498454467345439633`24.14763673189931*^\
-47*I}, 
     {-1.33890219384202091208745436031363219055822`24.565164803349376*^-55 + 
       1.41008145879808390482146534464661422502854`24.68899926044093*^-55*I, 
      -6.9908790154799371714253225603289852917598307262`23.947008053660117*^-\
50 + 7.3625309793106428564712928503446567513028744754`24.073695182593127*^-50*
        I}, 
     {-8.3046179162983050735942669301758461445`24.50180846031792*^-59 + 
       8.7461114038299354509466289704330679217`24.42530638400209*^-59*I, 
      -8.378627784472512180728485424397093477786547`23.878555300384235*^-53 + 
       8.8240558148261380810893313898337710098583989`23.800149848053564*^-53*
        I}, {-4.2210486571320739172657252829365765`24.245483627736697*^-62 + 
       4.4454497688341049819720007332426605`24.315920455296816*^-62*I, 
      -8.3727227269550206855712718403330853651138`23.614265579520165*^-56 + 
       8.8178368302305138626486246475267948297392`23.68527543537985*^-56*I}}, 
   -1 -> 
    {
     {
      -0.0013201855964091452756543981832633748517638005896438738937`27.376321\
90960688 + 
       0.001390369841972546181514259670323726297880482279703969314`27.3999026\
61565644*I, 
      -0.0019949672246371704940085273365839444218199609687261308275`27.376315\
93289136 + 
       0.0021010244865598181668854921006241829596597473922172962408`27.399898\
171167532*I}, 
     {
      -0.0155257293279384659269311136939471229591763694105913196544`27.317493\
779190926 + 
       0.0163511144879241276446280036909577704992995999301651922944`27.340455\
9676437*I, 
      -0.0284862927372828804586706341060471776424299735610365575168`27.317481\
375745317 + 
       0.0300006926596137826930549153977737984099999999999999999999`27.340441\
365626795*I}, {-0.05968504667863607914055601097835363003`27.228811385604704 + 
       0.0628580474930293168595466259035432222`27.251350662422492*I, 
      -0.13100982093554390334512468586971148507`27.22880912397742 + 
       0.13797461851307161656789459317103926642`27.251347396141746*I}, 
     {-0.14693293939736830079032422926861892711`27.178181258244983 + 
       0.15474424829822775252575086387197328882`27.20066093212991*I, 
      -0.36941356771883945929636110146578583169`27.17818077999253 + 
       0.38905248259698352380353760361729711817`27.20066025298233*I}, 
     {-0.25770584209213849072779224413658257535`27.14357028960438 + 
       0.27140610526249371958145264837607171068`27.16606708300805*I, 
      -0.7284841033102737325475941229473202973`27.143568794644253 + 
       0.76721207257067823760713781199497869035`27.16606503132978*I}, 
     {-0.3317995547576760257026548541536462179`27.120528873155333 + 
       0.34943881812509940293825214887651815398`27.143065143976568*I, 
      -1.05287746736847716321836925082152954485`27.12052856649454 + 
       1.10885096906320367619785868920673619441`27.14306471650728*I}, 
     {-0.31561813733760078028033084946208070096`27.127473023906674 + 
       0.33239715758703873013357659046194158097`27.149978532849516*I, 
      -1.13214971788246854989234832326323701408`27.127472670361218 + 
       1.19233752331719219483112056252151228477`27.149978021491386*I}, 
     {-0.22146013486325739334938784442230463635`27.139557046552166 + 
       0.23323348895076080433433294599376386855`27.161743969387906*I, 
      -0.90823532174535909377355241820363364227`27.139556609402078 + 
       0.95651929865293289237004851768057548338`27.16174335136134*I}, 
     {-0.11436779747947239551454933407122203039`27.064736716452778 + 
       0.12044786501291408205124641133008434135`27.086777309178334*I, 
      -0.54362061543549327479543855183194437652`27.06473626280395 + 
       0.57252079649399606452660643692445538374`27.086776786148967*I}, 
     {-0.04351177779465453955196040860853048223`27.023623188226104 + 
       0.04582496868686431775508809996318913718`27.046288059097414*I, 
      -0.24332563851824388756193870233463832595`27.02362207095035 + 
       0.25626141543634256004703684034947171615`27.046287178350177*I}, 
     {
      -0.0122644528137969291200924232510991750235169159626358784`27.088631837\
570173 + 
       0.0129164606605160058434580755445352999598104033521706205184`27.112507\
534084173*I, -0.08197086049216426485702608084714265035`27.08863047388667 + 
       0.08632862883736773280149212783604404657`27.112506522829108*I}, 
     {
      -0.0025862608942286903158299761881244272335381292772158389164`27.022532\
391233366 + 
       0.0027237527515745669132290165077953652863868977392983534037`27.045615\
09310237*I, -0.02099758177399599081883285092140397064`27.022531201189683 + 
       0.02211386378727664800981678659645404281`27.045613777643528*I}, 
     {
      -0.000413030586797532693728175752842624323295054813908875191`26.8542630\
3459832 + 
       0.0004349882874479870842609455078274820754097138877630994435`26.876748\
298056135*I, 
      -0.0041415121993330600360398252763069325126961551976574447167`26.854261\
81226095 + 
       0.0043616849613995607233233066956755725021195576613972314591`26.876746\
52346153*I}, 
     {
      -0.0000505943646192037914961559960824155369901287577979312055`26.904490\
496687277 + 
       0.0000532840828832242663450524269754757106183703142561374508`26.927600\
953354467*I, 
      -0.0006371554817161136755544502818106989005960992955344254946`26.904487\
002091084 + 
       0.0006710282015158620852816585560770474800261884436004693186`26.927597\
461606734*I}, 
     {
      -4.8101066739412461049902199531954909724420709432243397`26.757689291546\
036*^-6 + 
       5.065823528380718906752161805532812379740001879942409`26.7802025101744\
*^-6*I, 
      -0.0000773774668381716655458359922855568372053978329835970281`26.757685\
75478861 + 
       0.0000814910393149623467945302492665532185017862337473933476`26.780199\
93627763*I}, 
     {
      -3.585445757850024372955192577440486488105099851136723`26.7628610736805\
26*^-7 + 
       3.776056688773416003306056818768277421063742070875856`26.7855000489579\
03*^-7*I, 
      -7.4939951079398323536063967681543291168546565218557851`26.762856216370\
693*^-6 + 
       7.8923939348450543021365669866159229554903993053827112`26.785494220844\
527*^-6*I}, 
     {-2.11290010523679441770251645277672287862928376681754`26.78397975141358\
6*^-8 + 
       2.22522696309695000789113007734452534280917814969708`26.80599143740219\
5*^-8*I, 
      -5.836931969633314505571003714662013302206200981133605`26.7839720758691\
3*^-7 + 
       6.147237329582605978162827079819109928811602903677261`26.8059809126471\
8*^-7*I}, 
     {
      -9.90944007762766212918401379892761228432821806974`26.758354314910285*^\
-10 + 
       1.0436249775972897426467504083333634306619116269535`26.78136133935202*^\
-9*I, 
      -3.68075916641666764140456324365023675232113973104928`26.75834089119589\
*^-8 + 
       3.8764371876722983417511128568168663428756632783456`26.78135123582717*^\
-8*I}, 
     {
      -3.71824203872617991949844686597187280856389375338`26.820565870342104*^\
-11 + 
       3.91591273973967787221640809743508248675680567256`26.84413764652483*^-11\
*I, 
      -1.8891736860762373805102776699618054552475029817001`26.820547294890115*^\
-9 + 
       1.9896067087180010029034797965817846116172068175253`26.844119330442496*^\
-9*I}, 
     {
      -1.1208611453032696858317836187863888180157324494`26.622451196023157*^-\
12 + 1.1804488230346509080122015663263035621991594216`26.64505583457757*^-12*
        I, 
      -7.92514377010849698413352242124094322546922102348`26.62243391898107*^-\
11 + 8.34646349818267802661734483908297701545148169197`26.64503131028788*^-11*
        I}, 
     {
      -2.72352335644818853522985880858279662534874449`26.63388270577501*^-14 \
+ 2.86831241683979862524821466372820165462973367`26.65667386564415*^-14*I, 
      -2.7264120431808383818375505255954155177399397292`26.63384398005659*^-12 \
+ 2.8713546731156638204972014927150679374707879443`26.656644613738134*^-12*
        I}, 
     {-5.348523809561212916569321331901915374898659`26.56804312053293*^-16 + 
       5.632864215541224938582864756481197075435567`26.590641081379733*^-16*
        I, 
      -7.71240678355604939843921433753673853979653639`26.568005973488003*^-14 \
+ 8.12241690111393177353071424727935066696375052`26.590601465002482*^-14*I}, 
     {-8.5075289831605163108576947338864577476482`26.598141280883123*^-18 + 
       8.9598097116550268383732026723549760959474`26.6200907144771*^-18*I, 
      -1.7978382679459546856614933809386271175513886`26.598079593182465*^-15 \
+ 1.8934156798068345801922361896201031162301207`26.6200078881414*^-15*I}, 
     {-1.098035936151343850801160029564162932601`26.624972214819373*^-19 + 
       1.156410170796758943387208316191084431457`26.648625495875848*^-19*I, 
      -3.45982699239982359433425284809904792262472`26.624825389840627*^-17 + 
       3.64375972723797646359247277161325136472008`26.6485187078926*^-17*I}, 
     {-1.1516497957887579907021153322731168086`26.527252293308855*^-21 + 
       1.2128742723248805616960558147930816269`26.549819170978147*^-21*I, 
      -5.504924872901902592482800421608274405287`26.527128514263516*^-19 + 
       5.797579936052646297548869379044072512587`26.549653985636137*^-19*I}, 
     {
      -9.82787389856289766939098587787123552292216254599304806`26.54064620540\
7086*^-24 + 
       1.035034734240216000433890728269412181626154141605075627`26.5638329238\
7969*^-23*I, 
      -7.2508439851686507448220465513528684805`26.540442484023043*^-21 + 
       7.6363163128331549998185787232483993609`26.563627686179537*^-21*I}, 
     {
      -6.831187786901604087657149146398771509003532797195455`26.39436662784941\
*^-26 + 
       7.19435018045420059833967356970433685183812862050123`26.41687957121242\
6*^-26*I, 
      -7.914619875336285004709834301017747108068668815644158546`26.3940938281\
30433*^-23 + 
       8.335380127820832807618981964616645071550054296646467346`26.4166578406\
65394*^-23*I}, 
     {
      -3.8710246439289515623179609861077409297489008655347`26.490389251133717\
*^-28 + 
       4.0768176361646332940721863876384234637298432191341`26.512413913805222\
*^-28*I, 
      -7.1659379066593669525312843703571565944379903734543804`26.489993698861\
763*^-25 + 
       7.5468964227203137897531921857449316058663248074625442`26.511846951506\
183*^-25*I}, 
     {
      -1.78973852237014973139582722548748789040253762891`26.499127328057284*^\
-30 + 
       1.88488533225049022742595716795105391282482429297`26.522852151863635*^\
-30*I, 
      -5.38591747193287912726487843437030138236909083808118`26.49825867623312\
4*^-27 + 
       5.67224581505562798804108661921985109443603541399862`26.52221402374489\
*^-27*I}, 
     {
      -6.75589315748190544234335586729773838280039398`26.378563324725846*^-33 \
+ 7.11505270721074639121270611596222372388262862`26.401054717502063*^-33*I, 
      -3.362689290831416553706488762621377946821067112881`26.37788198539334*^\
-29 + 
       3.541457951528111681656476077762029767746561903686`26.4001489256184*^-29\
*I}, {-2.083355000489403234998017710889308551673117`26.4574792480234*^-35 + 
       2.194111169430949638432858175501887610934821`26.48052556616065*^-35*I, 
      -1.7450702918991400077449477025841042445294111023`26.45610178661159*^-31 \
+ 1.8378424310780374408756932894808091012928600307`26.479251461181917*^-31*
        I}, 
     {-5.251181835832963203859857773138437437125`26.30869640597877*^-38 + 
       5.530347308071573992055861139674072898081`26.33139817035548*^-38*I, 
      -7.5312148879498014036073637631439807578355057`26.307031886217025*^-34 \
+ 7.9315924079926705341872071872856894586997225`26.329860727300908*^-34*I}, 
     {-1.0823384261942263138248346057284124088`26.357402509560288*^-40 + 
       1.1398781434077281217170778879930236624`26.379173594898692*^-40*I, 
      -2.70422485404708476413204105012548683946225`26.355340287519645*^-36 + 
       2.84798795957658379647846761816830198735497`26.376482327215925*^-36*
        I}, 
     {
      -1.82497661046080264807023708540857875599599210762545616`26.43565469080\
897*^-43 + 
       1.92199676196406800775732391377443974736923122490083474`26.46038299408\
4306*^-43*I, 
      -8.08207426951100187157022154849311310241`26.43061848119877*^-39 + 
       8.51173680085194353974084113474750542664`26.45659011141855*^-39*I}, 
     {
      -2.51823330177981517877377332991700735030058218872811`26.221708829244733\
*^-46 + 
       2.65210864848771392357939667559353255573756403213846`26.24390070232969\
*^-46*I, -2.011231147350600669692229304016301103`26.218541936176084*^-41 + 
       2.118153038571316974153977818199109362`26.239321731514544*^-41*I}, 
     {
      -2.84458082785878994138332825970094050908951276516`26.186395676934346*^\
-49 + 
       2.99580559496002913323663146793673755675041652336`26.209224204486844*^\
-49*I, 
      -4.1686940544373939574660860044839821027526142836269209`26.180353710634\
53*^-44 + 
       4.3903118693803237841373773195267062799902086410970026`26.204807601419\
787*^-44*I}, 
     {
      -2.63116898444493899492785734551752594594479189`26.33984058931014*^-52 \
+ 2.77104826401394349597311943218579247232752759`26.361514525387644*^-52*I, 
      -7.1988305337202802783389430501289925868372671462894`26.331352519202117\
*^-47 + 
       7.5815377010474942671834613689691096977432931205532`26.349657028293333\
*^-47*I}, 
     {-1.99342100649473662501944161253884657472917`26.25929487536612*^-55 + 
       2.09939606773734481332711832095927643578312`26.283782364317155*^-55*I, 
      -1.03600040001765375086326783586668757799836783375`26.24592357753842*^-\
49 + 
       1.09107667616881877298868372735947510318701778101`26.273202816954257*^-49\
*I}, {-1.23728469192619859195415177721820993274`26.13453911478377*^-58 + 
       1.30306172576612301837696558533034797608`26.156259549010034*^-58*I, 
      -1.24278178440124152564805270739326187273817328`26.123930963058704*^-52 \
+ 1.3088510569151846075895772923888805488388805`26.142924673312624*^-52*I}, 
     {
      -6.29290617218422734288638624069842600626257225501345444`26.15997584566\
2686*^-62 + 
       6.62745221881382645904064841103365375033941082273867126`26.18267825929\
1215*^-62*I, 
      -1.24296220228323885353711586207121871946757`26.141506648006246*^-55 + 
       1.30904106624626952638126160086646958313895`26.166123259112897*^-55*
        I}}|>, 
 "S0" -> {45.53439311810284536910274153094955493627`22.653012450122162 - 
    47.95511111174995820571897081267052783069`22.675509047555543*I, 
   115.76385725817013021844041557576264834684`22.853197372388497 - 
    121.91814269142515861126047168217371153267`22.87569398095062*I}, 
 "T0" -> {41.35972506541671867100364402761493208552`25.05648305798983 - 
    43.55850765198747451935994273748461106031`25.078969396510196*I, 
   110.04911169426976503140921584845801994235`24.9939314193695 - 
    115.89958749115239865715768130040895986829`25.016418033119844*I}, 
 "Sc" -> {-4.53609456128216669935272041037355205009`27.130437642250584 + 
    4.77724427193934131513285523085668182316`27.15321752867307*I, 
   -6.99502771741522662950312747214448411415`27.13579469350208 + 
    7.36690023623167651052629373605243607187`27.15853957896867*I}, 
 "Tc" -> {-0.36237882429974085006519574708537581845`27.133530904872227 + 
    0.3816437552767240042105533655114397628`27.156333411290863*I, 
   -1.28147323453173974999456618038826107214`27.123727159894113 + 
    1.34959943771099921366253717813051567432`27.146516288524207*I}, 
 "kappaFit" -> {1.00022816975657019504115249385283066117`21.6254200433755, 
   1.00020846585438978958759533898929282108`21.55532582371582}, 
 "kappaFitIm" -> {8.565674789599004812022`5.558082516206573*^-17, 
   2.3083476524474670172297`5.91853648807286*^-16}, 
 "residual1" -> {0.0000232281762224993691903682743983534`17.983551986247335, 
   0.00001095057308151531558100922876968884`17.874259289426938}, 
 "residualMinus1" -> 
  {0.16673262387867141040411949156802773292`21.750773001779862, 
   0.09309550220382617578711899246280110168`21.749993911720576}, 
 "neutralOnly" -> 
  {0.09168164472639973881205771804606265477`21.520234204457186, 
   0.04936554205476805546147893363228276746`21.495734923533547}, 
 "residualP2measure" -> 
  {0.70458823555175083364949631125054643152`23.491175385798396, 
   0.98989593908140975516961910829786337053`23.724810707294424}, 
 "chargedFractionS" -> 
  {-0.09961908462284474332830392245704527462`22.187571396436354 - 
    6.5966291027024225538`5.008939041196475*^-19*I, 
   -0.06042497099777268092817256247717401694`22.387753595104073 - 
    3.6981430459244310252`5.174908972872387*^-19*I}, 
 "chargedFractionT" -> 
  {-0.00876163523153462497501617987257214189`24.589831388447596 - 
    1.3960855335917205208`7.792545362092183*^-19*I, 
   -0.01164455773247705167113936887498803586`24.52741811121725 - 
    2.1452269898371104559`7.793155604646301*^-19*I}, 
 "time" -> 4665.967303`10.120486684623996, "kernels" -> 8|>


==> anc/paper_scan/point_C_b1.050000_N7_h0.125000_P5.000000.m <==
<|"b" -> 21/20, "Ps" -> {1/4, 13/20, 2/5, 4/5}, "ws" -> {-1, 2, 1, -2}, 
 "lams" -> {-1, 1, -1, 1}, 
 "zvals" -> {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 7, "hstep" -> 1/8, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.0625`40., 0.1875`40., 0.3125`40., 0.4375`40., 0.5625`40., 
   0.6875`40., 0.8125`40., 0.9375`40., 1.0625`40., 1.1875`40., 1.3125`40., 
   1.4375`40., 1.5625`40., 1.6875`40., 1.8125`40., 1.9375`40., 2.0625`40., 
   2.1875`40., 2.3125`40., 2.4375`40., 2.5625`40., 2.6875`40., 2.8125`40., 
   2.9375`40., 3.0625`40., 3.1875`40., 3.3125`40., 3.4375`40., 3.5625`40., 
   3.6875`40., 3.8125`40., 3.9375`40., 4.0625`40., 4.1875`40., 4.3125`40., 
   4.4375`40., 4.5625`40., 4.6875`40., 4.8125`40., 4.9375`40.}, 
 "IS" -> 
  <|0 -> {{-13.36473103520280658620393871912573363135`21.160874046001474 + 
       9.94779673620336529901369560453807185638`21.032642967992523*I, 
      -29.34267795039445003980724542579549446091`21.324510311518143 + 
       21.84069362694592573811172866830725617502`21.196279238569936*I}, 
     {-9.06566888261573365502642625269367946544`22.280040393797947 + 
       6.74786728475427885261675085489675690853`22.151807929298343*I, 
      -10.80421092404772754581473562707930239309`22.183701003865448 + 
       8.04191972770694635136342392301072818784`22.055468485374508*I}, 
     {14.40635049131983593750612388213867654233`23.08550663986913 - 
       10.72310741014313987196473268458851155583`22.957288122138348*I, 
      64.65772134768768682451552125082053231928`23.586848847878414 - 
       48.12680986236651151301301300492083840017`23.458629828798703*I}, 
     {78.41351407096334057116472514695924580287`24.364889246736862 - 
       58.3656863198166736507969664386239669218`24.236776849954982*I, 
      232.45704922643651729686158812969714612581`24.59560322641434 - 
       173.02521610881932391948615675743488861937`24.467499196576487*I}, 
     {159.03404166681883336607020712561278222203`24.87857002804262 - 
       118.37412339023576493842943327214355407397`24.750469252268587*I, 
      396.74853755829196444559596860635755460413`25.03153243403659 - 
       295.31262519387796667635836640577605629974`24.90345440931063*I}, 
     {175.84461710004341107189876118045260153284`25.091032473997277 - 
       130.8867723158184472796026280524939373618`24.962829386851613*I, 
      378.527139321618880338522958417556911155`25.188585127195747 - 
       281.74985573518922003022316367222601182158`25.06038548551045*I}, 
     {103.57094692394370576722478465395989858959`24.804457458280172 - 
       77.09116816954068813599017619871783341427`24.67625110483207*I, 
      191.76954772920770990761478966959966589883`24.897650059106756 - 
       142.74020748932036294479201361923781114458`24.76945274813742*I}, 
     {21.10654234466615020635469746818183809166`24.06143605017091 - 
       15.71027449005612608573339228164509014117`23.93319873067096*I, 
      33.20046235758667629138337286619644127523`24.16206104202624 - 
       24.71216593968900887733593542864091594413`24.033823452365592*I}, 
     {-7.3785908324792797205999318770884170614`23.977694255920603 + 
       5.49212113642836304071302423948313726281`23.849459443594405*I, 
      -9.39757473821395729431875730199542134264`24.076221050909133 + 
       6.99491542798664219582423681163062423864`23.9479842241962*I}, 
     {-3.98835421655211690254203674240755882293`24.324509899107404 + 
       2.96865959769298229099827794104324190049`24.19628766288053*I, 
      -3.82606555479323111911123513791892280724`24.364471389943056 + 
       2.8478629564799660992956556536266182487`24.23625119527556*I}, 
     {-0.21761336164509332900922233081577825637`23.68058477601698 + 
       0.16197658471579200747472903019015030547`23.552333990938557*I, 
      0.08594611119819714910908490679781888105`23.36488254122252 - 
       0.06397243926681260544918289673566019095`23.236639072275672*I}, 
     {0.21601444899879795874851307603103382846`24.197990960750534 - 
       0.16078646289722373685807946908833656355`24.069763849171093*I, 
      0.22933803033889663433027140296101544366`24.372902766451897 - 
       0.1707036305993242526464861216873247357`24.244690689926777*I}, 
     {0.06930445428450928395533249204855823467`24.37602605750182 - 
       0.05158552179762104039887096557742299516`24.247792863050414*I, 
      0.05143646485211404244219368962824413132`24.467980236143863 - 
       0.03828580581456756361754631580125422069`24.33974764608433*I}, 
     {0.01157381746587717439675245531079052983`24.397346675962197 - 
       0.00861476249010942621779578920866582417`24.26912366686528*I, 
      0.0064608400385575202745291072204632926`24.465547215069286 - 
       0.00480900986928984060373375568542792304`24.337340969537976*I}, 
     {0.0013193499415457061664909287482423975`24.35739115809377 - 
       0.00098203435653498084466432637516924094`24.22916770895564*I, 
      0.00055556545642640768934661967305342469`24.422409043297858 - 
       0.00041352513714108469150216182163638255`24.294190260120118*I}, 
     {0.00011204796666134611129426159661735776`24.402567719562644 - 
       0.0000834008850695174564548184802825688`24.2743507365588*I, 
      0.0000352147589165982500923155425502948519153828074579034111`24.4681519\
59080622 - 
       0.0000262114712891720061059109771150925638266973282143043585`24.339936\
13079205*I}, 
     {7.3711901379645648147121121482925134263051704608207649`24.3147733901198\
8*^-6 - 
       5.4866125628143335598567505113565216573038041071591155`24.186618085321\
616*^-6*I, 
      1.7030440316387314662850490783234482167887332972088674`24.3792216088706\
4*^-6 - 
       1.2676301389771522573079170794760268970277384885058653`24.251071801377\
08*^-6*I}, 
     {
      3.831781765329197287192937869666884905268858550318386`24.06697425054022\
*^-7 - 
       2.852117714795966331716739389174605790140336186318562`23.9387289166881\
56*^-7*I, 
      6.39789564827507092536627607152600857326021011932153`24.120627101168484\
*^-8 - 
       4.7621583465345561640682696855934652201977715076872`23.992381977024525\
*^-8*I}, 
     {
      1.59143244256284028049171366988753939548246723895427`23.91574384895896*^\
-8 - 
       1.18455406370058211843943506426630807628825513580884`23.78751282023215*^\
-8*I, 
      1.8859970214480482723479915876940959662060538471233`23.959444479498746*^\
-9 - 
       1.4038079004382643348471627659862661287865334815927`23.831214758220426*^\
-9*I}, 
     {
      5.315355096611111912797114802763826103160186330052`23.975528448210067*^\
-10 - 
       3.95638879245335750382702376967264208213261106173`23.847299818981025*^\
-10*I, 
      4.38888341372139379624886466830921233740865695195`24.023982689692843*^-\
11 - 
       3.26678628874720482785863637365931843328180971317`23.895753874684615*^-11\
*I}, 
     {
      1.4334947213488340202795825300210627963045224704`23.876636184382296*^-11 \
- 1.06699596668555700997597961946171757998206240765`23.748408928685212*^-11*
        I, 
      8.093271227878550911422162340230117448250765871`23.916893657289197*^-13 \
- 6.024080611411805210376529532161511164638325477`23.788666253496928*^-13*I}, 
     {
      3.129914089058680236046549034915318909012209355`23.777020611307737*^-13 \
- 2.329695156432483413434308917464178767250931977`23.648788438219675*^-13*I, 
      1.1856136091352282537786414695354937182990358`23.81377527147926*^-14 - 
       8.8249012720776698082147037930163103584508188`23.685543321380916*^-15*
        I}, 
     {5.5428587693992537496994579538674326621884406`23.658576644336215*^-15 - 
       4.1257270520617980879618727088295097297867542`23.530404547437037*^-15*
        I, 
      1.382208316647134827718740749641292574964163`23.69059622807303*^-16 - 
       1.028821855440120622093219703602122940958859`23.562427800787024*^-16*
        I}, 
     {7.97213906967181668175695171636384455226922`23.735556193287696*^-17 - 
       5.93391807204724590678221381263990840972062`23.60740894150489*^-17*I, 
      1.2840330339445718720136256305536977297512`23.764063995402726*^-18 - 
       9.557468527130209679339251343285429892201`23.635923380045874*^-19*I}, 
     {9.321702339552479076309752732514655189155`23.594056598930543*^-19 - 
       6.938441175135273814458487507238704088987`23.465782593514213*^-19*I, 
      9.5145141015126310646305483816851599316`23.62043650512789*^-21 - 
       7.0819571360084597783550992142855267781`23.492159872071745*^-21*I}, 
     {8.868474600892563945326141291556875449`23.29982036700089*^-21 - 
       6.6010892742610847394470012491095062647`23.171591489774524*^-21*I, 
      5.62806563040824581400847927134954457`23.319574721512204*^-23 - 
       4.18914924377031402402989105302649263`23.191345668277037*^-23*I}, 
     {6.86963737403698202415187413862680692`23.307714104438258*^-23 - 
       5.11329080011738056877368083328639`23.179481041574412*^-23*I, 
      2.659464440597483679791514458494536`23.327130707992474*^-25 - 
       1.9795244373073981752139397702978332430336354452242432`23.198898358746\
476*^-25*I}, {4.335201431394943745756995285208808`23.169377119662276*^-25 - 
       3.226829072461042360803173431068592`23.041148427776005*^-25*I, 
      1.00451019984388644294191177117017202720699221133711`23.18831972305414*^\
-27 - 
       7.4768906767889680291256205557660726752521224126336`23.0600891744375*^\
-28*I}, 
     {
      2.23001052948958829340459572060749151619567696074557`23.06325407023322*^\
-27 - 
       1.65986815660739054557839949563922226117464692377399`22.935023155396042\
*^-27*I, 
      3.0344113781540777565423061523054525437326428196`23.085068145063715*^-3\
0 - 2.25860943436797188937356288100836493898149877693`22.956837993062145*^-30*
        I}, 
     {
      9.3548525948150439256627188282798511300305879849`23.15800394639153*^-30 \
- 6.96311597032843026483648146669169900244689779954`23.0297666443018*^-30*I, 
      7.33445135364888620655473894269800078628323139`23.176564103250556*^-33 \
- 5.45926671067971623743695526983209512063938405`23.048324581445957*^-33*I}, 
     {3.20178586103703361077796540980364529862106689`22.90210012989649*^-32 - 
       2.383191614896794495179295398499986533156625134`22.77387974602705*^-32*
        I, 
      1.419152856495025433715587617617092985126278`22.92298165083057*^-35 - 
       1.056320857997773243448861818808717622232338`22.7947576254168*^-35*I}, 
     {8.944396126077526853635879733492061270341241`22.597973031188417*^-35 - 
       6.65760009355503208321342263933603004002888`22.469737220700676*^-35*I, 
      2.199070304158076455118173717202308907952`22.614624781626855*^-38 - 
       1.636838357372411810664912741725052801885`22.486391010202873*^-38*I}, 
     {2.0402257568960592988827380222620098448201`22.551139269603883*^-37 - 
       1.5186052807280214863687330653013781897107`22.422913986174738*^-37*I, 
      2.7300082995502581453540799090300616`22.56604359132468*^-41 - 
       2.032032487637866453223785781890104281`22.437810351525933*^-41*I}, 
     {3.8012561042409588024430779602922529793`22.25410073603547*^-40 - 
       2.8293964889857215950902010617783843616`22.125865008543578*^-40*I, 
      2.716177013765749176042138638097127`22.26749929567437*^-44 - 
       2.021737419280544556682896702322876`22.139266572104233*^-44*I}, 
     {5.7868225256747228929723531278645918`22.339278745120357*^-43 - 
       4.3073170782311648079757929079136722`22.211056797903602*^-43*I, 
      2.1665295820609081005811359031115403142318735342949`22.350478974951248*^\
-47 - 
       1.6126172572081614878265203219885313039490380136599`22.22224603246933*^\
-47*I}, {7.2002862415697407921643815585872`22.20645505406203*^-46 - 
       5.35940332693201416457348144749219711376676102807537`22.078220663208864\
*^-46*I, 
      1.385851183143525876971240251079536006370551445`22.218119292728343*^-50 \
- 1.0315333574784161168813842622755539813163688982`22.089885933191134*^-50*
        I}, 
     {
      7.32451910432595143913365578671358486450423253168`22.175501732935825*^-\
49 - 5.45187381985852439613057449254086201374900111317`22.04727479148662*^-49*
        I, 
      7.111112023779760589293753232437050851747053`22.18595449176131*^-54 - 
       5.29302810468862901702834663891457261494689`22.057721411449606*^-54*
        I}, 
     {6.09316372639359923029974259774569657187996601`22.14729611273508*^-52 - 
       4.53533663123593009877274342542127370152683754`22.019087058293078*^-52*
        I, 
      2.927805417614740519827743389271888071858`22.161332872881477*^-57 - 
       2.179259208499625338872912247643572357258`22.033103555244246*^-57*I}, 
     {4.14617514897525611370708011687753861195026`21.92262220042657*^-55 - 
       3.0861307650758620011831654592169468582974`21.794379287801014*^-55*I, 
      9.6746985161847699150981397264645898`21.936218963091036*^-61 - 
       7.20118751881742953711673926198863321`21.807984394907468*^-61*I}, 
     {2.30830318491424960072819805312971733104`21.80135078608884*^-58 - 
       1.71814388397150070216225549288669662514`21.67316057361766*^-58*I, 
      2.56638947819616963819511748838422`21.814813236211645*^-64 - 
       1.9102457660973873564770858792491`21.686585201972154*^-64*I}}, 
   1 -> {{-0.13072677249151763762962634318292535789`27.270667447188345 + 
       0.0973041176287155349067894104783045553`27.14250312249292*I, 
      -0.24029686183376738944540966891284425587`27.270667452898838 + 
       0.17886063936292213895584138840217386932`27.142503126018582*I}, 
     {-1.10202600522662718047145463025360681074`27.226252019242004 + 
       0.82027320034565273589435311221990505396`27.098094696579796*I, 
      -1.98302689403050120990812216324824052729`27.226252025010616 + 
       1.47603033778081326001679675371207388906`27.098094700153357*I}, 
     {-2.68200193833559714967810195978854210061`27.18472557356516 + 
       1.99629981766117076019886012613976780923`27.05654392387707*I, 
      -4.62713688656800784934652187798737165158`27.184725580234865 + 
       3.44412596833595300050655783341375119975`27.05654392810961*I}, 
     {-4.2306562204958535249798303399607903576`27.153994680079094 + 
       3.14901272845619044987109167742636920809`27.025798748806068*I, 
      -6.85911540495665618212814525703566647158`27.153994687964108 + 
       5.10545896202052733209047731751145082439`27.025798754211486*I}, 
     {-4.99965092069816780183834082551202966228`27.120759083807567 + 
       3.72140007756786551440906057840440737025`26.992560427601035*I, 
      -7.47178405978991506231287880659183747092`27.120759094211515 + 
       5.56148783599269352148588332954367527021`26.992560436757497*I}, 
     {-4.5681591473574290694587792252648253579`27.079623359462463 + 
       3.40022695083367179437149435189216467099`26.9514220672747*I, 
      -6.17611089905840462638616286709334458413`27.079623374554828 + 
       4.59707686464121290040053072403023430251`26.951422084472828*I}, 
     {-3.22853753086925935746348803993265189404`27.18039917952038 + 
       2.40310373831656573354998333888900420248`27.0529450477474*I, 
      -3.87687220220132054782757404452040839839`27.180399212710086 + 
       2.88567996902831908968617026342981410024`27.05294508915903*I}, 
     {-1.75206770375107122424151100885014850576`27.17620392602546 + 
       1.30412002599031331145733870574292278512`27.049511009868556*I, 
      -1.83486213473087935751835914798102242121`27.17620399546127 + 
       1.36574656887451523625489709848326430921`27.049511082382942*I}, 
     {-0.72502160042542875197813093035915119295`27.069399283884863 + 
       0.53965676461363778120637318751807193457`26.941809863411954*I, 
      -0.65022040225981586128931221941504964773`27.069399420300233 + 
       0.48397984055014551336024849105117744056`26.94180995108526*I}, 
     {-0.22797377250324263898455468604779720714`27.031834323191053 + 
       0.16968816986097406706773155695443952746`26.903532672725053*I, 
      -0.17191134277389810000472348099676398643`27.031834602969962 + 
       0.12795911044210330092050324595440224229`26.903532847609306*I}, 
     {-0.05451891069074988263756063127795488691`27.050880534801248 + 
       0.04058016883409539688952009499697886621`26.92282086112866*I, 
      -0.03393814142413880134467136684080125985`27.050881070078624 + 
       0.02526124406114792067978623411142175562`26.92282143476179*I}, 
     {
      -0.0099655060538418814076799143745560198775864181191157481472`26.874862\
998486098 + 
       0.0074176448696125068716880775563332100900000000000000000001`26.746655\
95478948*I, 
      -0.0050272169844192404709417363354474515339424049829806866433`26.874863\
779818494 + 
       0.0037419183804047994449663675454794320487928841312944521216`26.746656\
89923991*I}, 
     {
      -0.0014033241481133648657416063132444995645058407038098934834`26.804677\
026675613 + 
       0.0010445390441204385679356735479890418383110014050195360458`26.676449\
179361427*I, 
      -0.0005631150852530131156966100588749077542052561908876011513`26.804678\
62758763 + 
       0.0004191445673266254695980187196290038437168991547813050876`26.676450\
264558355*I}, 
     {
      -0.000153651009385766693085788723274468868809145806429422279`26.8236195\
96640334 + 
       0.0001143673603049721309926240633042512877649440991345319534`26.695464\
651942423*I, 
      -0.0000481361549197127243339873381089976093780475834454341669`26.823623\
452799637 + 
       0.0000358292795823878988259544421534940156752763735009931146`26.695467\
131162957*I}, 
     {
      -0.0000132022713327014852793503163964725986394731263548786165`26.675455\
46439441 + 
       9.8268727838955821275265676373848002638459756882251682`26.547233378737\
634*^-6*I, 
      -3.1690978586051559961520221401470693823533022426681734`26.675460618304\
84*^-6 + 
       2.358860889269145874781022246687820548187010086315799`26.5472395535470\
48*^-6*I}, 
     {
      -8.976912737233325609202350743067381702442989649953494`26.6723404313777\
23*^-7 + 
       6.681803247174512330350822428685863755220528694084979`26.5441126324623\
5*^-7*I, 
      -1.620291580583719923670145218386171894028651829392901`26.6723515022590\
6*^-7 + 
       1.206034843093565429454077490842287216458510936072237`26.5441234752980\
33*^-7*I}, 
     {
      -4.8644568552624763800235746858062353038052442916529`26.693680875705077\
*^-8 + 
       3.62077081092921766470804740356205517091033947185544`26.56546526251421\
*^-8*I, 
      -6.4786854744990501740918097436012159520974692254794`26.693711912276836\
*^-9 + 
       4.8222927979883442245145090241703425511806085878518`26.565483848950393\
*^-9*I}, 
     {
      -2.1127553736383768252117516272789162720736236081801`26.630805367383502\
*^-9 + 
       1.5725913940891392328984011516694892964072523053771`26.502580679624838\
*^-9*I, 
      -2.037411180764649129889931404541480045231179021742`26.630851352984674*\
^-10 + 
       1.516510301698507998089597888442304145480437047667`26.5026314500015*^-\
10*I}, 
     {
      -7.38804479375196657438403079608720871166908760527`26.658598600119593*^\
-11 + 
       5.49915802215729459724041383173839654071025900447`26.530373009477863*^\
-11*I, 
      -5.0618986074501488424495494222909705271043988338`26.65870192550116*^-1\
2 + 3.7677330216036651716781537709076874854465349968`26.530482325569903*^-12*
        I}, 
     {
      -2.0874062588084323557818798758934858660638538486`26.579361042078435*^-\
12 + 1.5537232372136470257416130388045391516173899502`26.45126450739824*^-12*
        I, 
      -9.97040414181741344855209953831811260821003762`26.579584490898274*^-14 \
+ 7.42129067314183283183522306575362226801360405`26.451398149798493*^-14*I}, 
     {
      -4.77837181605379073084365336759454915695056042`26.56100636462667*^-14 \
+ 3.55669496310104572802191656869891948149842526`26.432772569496713*^-14*I, 
      -1.5612311965284132088408801809816501607899101`26.56136107797652*^-15 + 
       1.1620743103902313119369532946022924272339053`26.43317576513251*^-15*
        I}, 
     {-8.881614931648240508007352348987494770250295`26.469584818306785*^-16 + 
       6.610870042692536259993750772458377087127658`26.341385292854046*^-16*
        I, 
      -1.94766589129955460543811730545960039168379`26.470170055385747*^-17 + 
       1.44971001254349725265266928213684792095711`26.341945846790203*^-17*
        I}, 
     {-1.34274448454262689889233135711595745672376`26.5002682508514*^-17 + 
       9.994476630846405494179283007298067606652`26.37274860491851*^-18*I, 
      -1.939101050331838563582360697094844152729`26.501788977393904*^-19 + 
       1.443334927493126569696675633772592350668`26.37369033013788*^-19*I}, 
     {-1.653438421099145773268676947507044068851`26.459337327821586*^-19 + 
       1.230707096581216933539531080467020677273`26.33047658359266*^-19*I, 
      -1.5428569628990312128653425036740173546`26.461621958363985*^-21 + 
       1.1483977806608149769621831862712954028`26.333293267534188*^-21*I}, 
     {-1.6602272171069450239465566670376526053`26.443917886848617*^-21 + 
       1.2357602145669999535536217988874422677`26.31742184553163*^-21*I, 
      -9.82153551567848985420669500575815657342571461856577157`26.44857642217\
652*^-24 + 
       7.3104829936361905695893233992396387977072958039973553`26.320652236754\
84*^-24*I}, 
     {
      -1.360620037757577385593595467354376881660681537318044225`26.4821210334\
66623*^-23 + 
       1.012753009032952453731758781929842545693578176023028813`26.3564629498\
36224*^-23*I, 
      -5.006853750476608595546261427399384115137863906089973`26.4913062756371\
68*^-26 + 
       3.726761374130637264210684372564125800958090758715343`26.3636435725571\
2*^-26*I}, 
     {-9.108213146565661966743352494444504015985352011124526`26.2878922008773\
9*^-26 + 
       6.779534341049725584449069887965824840937300178367757`26.1572375772284\
08*^-26*I, 
      -2.0455882128380175598100200601125945535326967968678`26.29912064570768*^\
-28 + 
       1.5225967281860314214802903120397579156868959572877`26.17044591348958*^\
-28*I}, 
     {
      -4.9835628595463929660250243331121279134066085742462`26.356996263253055\
*^-28 + 
       3.7094252191291945647159001626817855151516587853047`26.24394354021652*\
^-28*I, 
      -6.7022713160745664787963088108647822387803967288`26.388620978603363*^-\
31 + 4.9887148905263593225882638687699070921023207432`26.26322468456048*^-31*
        I}, 
     {
      -2.2299622539441070912126204797502907949942903455`26.280706436739223*^-\
30 + 1.6598322235749552951648629126958181787850513404`26.14395575156432*^-30*
        I, 
      -1.76204186639904012436257573924787459140856968`26.32063635558937*^-33 \
+ 1.31154411423978707920455477301632082716871103`26.190781795600266*^-33*I}, 
     {
      -8.1641576780977024338060787563357209346949807`26.246244316413055*^-33 \
+ 6.07684366337848604592227297281398614571149242`26.1405735267437*^-33*I, 
      -3.71882840763749037276479738767142559489553`26.31819571087123*^-36 + 
       2.76804291822661491502356825683547400419878`26.1944869047369*^-36*I}, 
     {-2.446574644212521276879922340807587162893245`26.224129219312008*^-35 + 
       1.821063753282327474051805977502222131578424`26.124870988012383*^-35*
        I, 
      -6.30330941292536475337286307049985605665`26.352828320689632*^-39 + 
       4.69175478653599221775764433950196909215`26.231245848169216*^-39*I}, 
     {-6.003328146011533439473141684206531889989`26.01948442053511*^-38 + 
       4.468469135663761408429654243031083336683`25.87153350432988*^-38*I, 
      -8.58335496885851017721044949750636637`26.16616699761096*^-42 + 
       6.38886561353009089656279205736560765`26.033103554448992*^-42*I}, 
     {-1.206551521927566186763679491682124687`25.891662211662595*^-40 + 
       8.980748853289669327411843989754447933`25.871038705371316*^-41*I, 
      -9.393021166606303422736654544417485199169121660369048`26.16179327550864\
*^-45 + 
       6.991526059008144073101495385197922084521601297396078`26.0650349704733\
63*^-45*I}, 
     {
      -1.98672149224204001222014213280083671119057036211514769`25.82344902300\
2315*^-43 + 
       1.47878034538916097029241942381055938250386032827060577`25.62822984184\
0124*^-43*I, 
      -8.262865626921831911884701116646803451158406247567`26.18453138242227*^\
-48 + 
       6.150315146535431114283474789665919966152435926894`26.02889672181897*^\
-48*I}, 
     {
      -2.68082614767000297553040003037579504166439091141514`25.55329354891408\
*^-46 + 
       1.99542463906499494751263035535851799311565687446527`25.57363178601970\
3*^-46*I, 
      -5.844356809082150884292962580091512504343023064`25.985775017115486*^-51 \
+ 4.350141685415003019395092625959892903075241145`25.91957873306921*^-51*I}, 
     {
      -2.96505133568367426612890524738317417580318290388`25.42179563121496*^-\
49 + 2.2069825365057855914057412253855339456545277786`25.255910816573824*^-49*
        I, 
      -3.324413620648869878179121786744807306547375`25.89281749481013*^-54 + 
       2.474467378219033651102416857795347176753854`25.745343137163495*^-54*
        I}, 
     {
      -2.68849305064075889696907161513122677099819438`25.246817958191386*^-52 \
+ 2.00113136014665241164538739630715114526412186`25.22497644241011*^-52*I, 
      -1.521063046523674543689237291296185306177`25.846276749251707*^-57 + 
       1.132175871696331858891902676843433960327`25.786400408780477*^-57*I}, 
     {-1.99880889495263885351951081009265969463544`25.036453058076923*^-55 + 
       1.48777738580224147231223922513249495573132`24.977086893627785*^-55*I, 
      -5.59894287762115096523448919317559034`25.678645469755057*^-61 + 
       4.16747224747599066735581828978670056`25.600137228166723*^-61*I}, 
     {-1.21866482454122486892876779892605241015`24.82298479231789*^-58 + 
       9.0709120386821757798134311704224417939`24.677502995759728*^-59*I, 
      -1.658275998684382554157674026360874020977472668971278`25.4860744122827\
47*^-64 + 
       1.234307860291821510441213652000996280204081304990928`25.3444710936589\
78*^-64*I}, {-6.0940552410902545856380749857323603`24.567450016527975*^-62 + 
       4.5360002141367984736462266011324392`24.615111883998352*^-62*I, 
      -3.95237650825464022517106926419155504921550078178`25.284864535930435*^\
-68 + 
       2.94188023877921091518467203620673066449392429196`25.305691329482748*^\
-68*I}}, 
   -1 -> {{-0.10442559950428827383694618345900118708`27.447769694005764 + 
       0.07772731341832612051941284208085737229`27.32090468389905*I, 
      -0.19421230399624398860911067288014417707`27.44776969727061 + 
       0.14455842910235225305500621147233452715`27.320904685920844*I}, 
     {-0.88084995380218237849731710507524316638`27.429656128496312 + 
       0.65564479168624480191562857156262033469`27.3022899031987*I, 
      -1.60348299819686915747298238436659703485`27.429656128971473 + 
       1.19352367765613976883908728348803375775`27.302289903493648*I}, 
     {-2.1462324804146620840591091764218029578`27.327695684117263 + 
       1.59750947531722198802641793517592367049`27.19988361942383*I, 
      -3.74491832664749058002274674780301712923`27.327695685220665 + 
       2.78746247934549318823713506508686435747`27.199883620124666*I}, 
     {-3.39098906428761151064390793307107831035`27.27025901627388 + 
       2.52402161011463387445403991400160790633`27.142284563757812*I, 
      -5.55834285904882945616062910465958791485`27.270259017256905 + 
       4.13725235519535210457343046871867100761`27.142284564432085*I}, 
     {-4.01512925746936213174429298630540115519`27.22051535189873 + 
       2.98858911695878035601747673014364248368`27.092486406932547*I, 
      -6.06403369496677857764262140124948238451`27.220515352097745 + 
       4.5136542172172756176694123200903111398`27.092486407107796*I}, 
     {-3.67648078724752816255768641582187344413`27.173776868716253 + 
       2.7365222300218445782312903179387949938`27.045715945536408*I, 
      -5.02095390824616805413511434689552453946`27.173776869569355 + 
       3.73725657250541305780039379510840731829`27.045715946508828*I}, 
     {-2.60421008612983727881056639564410898335`27.171913728769848 + 
       1.9383968541494228782677968923345790354`27.04384805229316*I, 
      -3.1573769803871364478681334453942924022`27.171913729068514 + 
       2.35013666475796530626643980868601872724`27.043848052665226*I}, 
     {-1.41649573062976762692248070589138607353`27.185130331130196 + 
       1.05434307423688276131292283065786699388`27.057027917621486*I, 
      -1.49704603732823799771912107504651587673`27.18513033192385 + 
       1.11429924364759504520370421557985905684`27.057027918447634*I}, 
     {-0.58749015771010133618987992437080626404`27.037454954119806 + 
       0.43728771331247831502981038234813748424`26.909113251779978*I, 
      -0.53146155261298358977160308559233895146`27.03745495488095 + 
       0.39558383064914289589079701212881731699`26.90911325226844*I}, 
     {-0.18513735977430306031167102034261092327`26.97639509333845 + 
       0.13780365788589719307808764404632092827`26.848279335183285*I, 
      -0.14075825613396348206785671151481122032`26.976395109573573 + 
       0.10477087172760084114004497645387728931`26.848279345336042*I}, 
     {-0.04436893849228577199722694525116060636`27.004995675266045 + 
       0.0330252199135012771461559639120276214`26.877274494971854*I, 
      -0.0278345758767439820371787680938457145`27.00499567784461 + 
       0.0207181650218729545381148116281194511`26.877274497737293*I}, 
     {
      -0.0081266251823373039045062157354315114101335342244595499008`26.979057\
548184333 + 
       0.0060489070264313293012087681753123351659939482240892796928`26.850904\
05407682*I, 
      -0.0041296646183230284050859702659354372960482724212350036724`26.979057\
55194561 + 
       0.003073841449076714842459351146094426232011275972141004325`26.8509040\
58623662*I}, 
     {
      -0.0011465696774937741032629120196086428955304498375874603529`26.970281\
715765715 + 
       0.000853428480196064810175650604311552137141485297849302099`26.8421441\
76261577*I, 
      -0.0004632711844756196012871659368245868470007532849977702548`26.970281\
735073197 + 
       0.0003448275588012013085894395215822367013369369214315174254`26.842144\
189352524*I}, 
     {
      -0.0001257652036698315651306841147620916252932193987368552142`27.019419\
009867182 + 
       0.0000936110632753723055641594750830425321795931088876498744`26.892730\
62027026*I, 
      -0.0000396569932899320732401069660705725793526205751749218644`27.019419\
025387613 + 
       0.0000295179684034126615503914874566591607911538922308027831`26.892730\
630283303*I}, 
     {
      -0.0000108244890833038689378886571334968646605963481108635228`26.827675\
48431448 + 
       8.0570134101711213068853940950734034072945705712329523`26.699661410857\
9*^-6*I, 
      -2.6142903822189967580365930290026781614611264940079446`26.827675508789\
31*^-6 + 
       1.9458999409135017439554842062386017633236578439985776`26.699661440194\
294*^-6*I}, 
     {
      -7.371765416109757894383597989684392026536956361877236`26.7915608438230\
42*^-7 + 
       5.487040760736168804803680414120873619888755500122201`26.6634183319008\
75*^-7*I, 
      -1.338263955633840480499231902685953887790052288157614`26.7915608875221\
77*^-7 + 
       9.96112662122938517039298367961209543114918646931151`26.66341837470834\
*^-8*I}, 
     {
      -4.00053800745160153173123777922841090504163552453993`26.76052781507944\
*^-8 + 
       2.97772838291770778426649732212401667938459283653491`26.6324607683706*^\
-8*I, 
      -5.3570814278391736305401013691531119369548960675501`26.760527876571317\
*^-9 + 
       3.9874470352650471368312275702470641089174041910986`26.6324608052101*^\
-9*I}, 
     {-1.7399177945446111804726296019648401021086691897371`26.66255473257137*\
^-9 + 
       1.2950764599932998632409233066339189455439596721292`26.534356786600952*^\
-9*I, 
      -1.686464081443396777157215425210048982848418693822`26.662554805045843*^\
-10 + 
       1.255289151791916177023333900920395587608015411373`26.53435686662034*^\
-10*I}, 
     {
      -6.09204093204680637652963687718245768670766843698`26.73367341323598*^-\
11 + 4.5345008994947500153600854543831976082687110751`26.60535218574912*^-11*
        I, 
      -4.1940672719909700077036657119147722633560664215`26.733673582002385*^-\
12 + 3.121778403907550556102811090095992418551547655`26.60535236425943*^-12*
        I}, 
     {
      -1.7232760692948086850614957588882670887997802878`26.685912383128432*^-\
12 + 1.2826894916593526743691318470952799478338288273`26.5579689664325*^-12*
        I, 
      -8.26850429961732589078783284102528828566814771`26.685912691793217*^-14 \
+ 6.1545121909569766203317157517583330539457472`26.557969151129925*^-14*I}, 
     {
      -3.94916908823958494129094405888386109200627997`26.765370092680083*^-14 \
+ 2.93949285348328856261703821474626926717611308`26.638154182426874*^-14*I, 
      -1.2958196801643450638081587949856160655595309`26.76537062476291*^-15 + 
       9.645200304512787010495811591572050242207009`26.638154788617722*^-16*
        I}, 
     {-7.347869987588515666255683313640402516036003`26.614811189995237*^-16 + 
       5.469254629071590408747851902754035617675923`26.486683334706406*^-16*
        I, 
      -1.6178118936884361389569646723933909293185`26.614811838648883*^-17 + 
       1.20418913283282496948466954632164788034179`26.486683956123155*^-17*
        I}, 
     {-1.11192340791018791409651870765564380759042`26.574983963243128*^-17 + 
       8.2764015369870402147969921253076581107201`26.44698026065659*^-18*I, 
      -1.611852623039741678728808222694736072474`26.574985190829334*^-19 + 
       1.199753457101447583129080720397343982568`26.44698102051927*^-19*I}, 
     {-1.370414819169846111644113593069542226047`26.505624162919958*^-19 + 
       1.020043578091779281561638672049194784908`26.377444674144844*^-19*I, 
      -1.2833317091445816739564835442501345052`26.50562564494195*^-21 + 
       9.552248342348350280395506642370643073`26.377446503047874*^-22*I}, 
     {-1.3771676859311196462159352150477447879`26.53724446603456*^-21 + 
       1.0250699527902951410161397310882698359`26.408841517531773*^-21*I, 
      -8.17447536244410412858185808855083277905398718308221893`26.53724735547\
2754*^-24 + 
       6.0845234458145082476319957580338122152055792294111253`26.408843515678\
754*^-24*I}, 
     {
      -1.129500026722621727643044252732446689264161486149413356`26.6826733170\
45364*^-23 + 
       8.40722993210794993756815343683077322873683508128000098`26.55644278093\
0677*^-24*I, 
      -4.169588537150094358118558097331154669675625980183992`26.6826795724092\
8*^-26 + 
       3.103558098694146372271057636659174301173041740584856`26.5564476759184\
9*^-26*I}, 
     {-7.566401908057412301947515099838793760188994287643818`26.4512537612970\
1*^-26 + 
       5.63191492649700393647882836221923426946520215107513`26.32302249680594\
4*^-26*I, 
      -1.7044192528459565231084731099556425108390255541788`26.451259815010836\
*^-28 + 
       1.268653760103589948842894562056194127906225013458`26.32302964157426*^\
-28*I}, 
     {
      -4.1426815553666316049304738571462870207171443068392`26.471500074329025\
*^-28 + 
       3.0835303716219305544702014843409499706295316257741`26.343526665062015\
*^-28*I, 
      -5.5871936604231601672377830110566799389736611672`26.47151297847341*^-3\
1 + 4.158726929355688989243889902502051136164098527`26.343534374557336*^-31*
        I}, 
     {
      -1.85483266072211224091384101973436549604402692033`26.379766375880436*^\
-30 + 
       1.3806112700609866851166841703027329456138747232`26.251638548501152*^-30\
*I, -1.46955672834173355812226227758595796365116891`26.379779917466625*^-33 + 
       1.09383807181434647258073648990581109779597806`26.25165462129567*^-33*
        I}, 
     {
      -6.79463276336588587707090532760569390982554567`26.434362484808457*^-33 \
+ 5.05746246962058116173426713293012689002373855`26.30598556389406*^-33*I, 
      -3.10285027559271613119307307602113008348522`26.434387680996515*^-36 + 
       2.30955069452323938798417029347119889447997`26.30600384846981*^-36*I}, 
     {-2.037246851478551681828785930694412563439763`26.568230766559573*^-35 + 
       1.516387986155337172394245895736318241451452`26.442201276520322*^-35*
        I, -5.26132478086829640914844684385234954149`26.56828378903617*^-39 + 
       3.91617230046510244767025608290158111819`26.442243505126058*^-39*I}, 
     {-5.001408860218533275422547665850994144983`26.313385501907405*^-38 + 
       3.722708568174752553571327674808054991543`26.185161599874007*^-38*I, 
      -7.167103078351796003014487086857530042888554548261903305`26.3134318220\
73685*^-42 + 
       5.334704037295216355613260563525604349034713625532294423`26.1852141383\
996*^-42*I}, 
     {-1.0056502367318527463611213363573652654`26.283634208026584*^-40 + 
       7.485376335949179134726526659829038269`26.155393183405373*^-41*I, 
      -7.845871593774911336176918643932594783561964728952174`26.2837168099192\
94*^-45 + 
       5.83993315148974728508544208730146590446629127783383`26.15544333327977\
*^-45*I}, 
     {
      -1.65663076078314400241465922812719197664033427383967191`26.40979119296\
7365*^-43 + 
       1.2330832571044390281051315132377806504768668778277365`26.281975639357\
81*^-43*I, 
      -6.904082760882518984266158216683143286134997212836`26.409930379147358*^\
-48 + 
       5.138929603168241605893431743710778184888894196742`26.282149122721076*^\
-48*I}, 
     {-2.23631447259039349698165528105270895571171149283752`26.36953499452909\
4*^-46 + 
       1.66456038306808191196916058478567257909499850755953`26.24195381655601\
3*^-46*I, 
      -4.884749475982403902757277341079326322984323876`26.369768894215813*^-51 \
+ 3.635875257523390707445761481577928061117116772`26.242098693414402*^-51*I}, 
     {
      -2.47434763933875235108448726970505957479553086591`26.213147463280826*^\
-49 + 
       1.84173608178213712001826997116321930220462002307`26.085000456757562*^\
-49*I, 
      -2.779345177336443447838095538249272496373023`26.213353483542825*^-54 + \
2.068755503650917912087831193585075239217205`26.085229949275803*^-54*I}, 
     {
      -2.24435387441290162086584339641546913771509831`26.307296540898008*^-52 \
+ 1.67054436695824181671874936652804954293758367`26.179068067699156*^-52*I, 
      -1.272004808507705554135884214895811826681`26.307682366393564*^-57 + 
       9.46793859837368881996253450415454877221`26.179360746800228*^-58*I}, 
     {-1.66916024132073441695037340228620548010309`26.27845082220232*^-55 + 
       1.24240935018254593962813521773684092064697`26.15110993148307*^-55*I, 
      -4.683327393432482095473579803502766887450253194674118316`26.2789909809\
234*^-61 + 3.48595035966262420254949610971650757`26.15156564117925*^-61*I}, 
     {-1.01799705126249627921492506122409374561`26.225223813600596*^-58 + 
       7.5772776252208642068810485578891879894`26.0969795955942*^-59*I, 
      -1.387412582017765904770192147699727789316571486617271`26.2259334541413\
84*^-64 + 
       1.032695556596689719738984609100459559752782191633506`26.0977198166445\
85*^-64*I}, 
     {
      -5.09208823794282191112264224585295136708632734701010046`26.17085658789\
576*^-62 + 
       3.79020412909480380341755805759858478981732895135899671`26.04330681134\
0585*^-62*I, 
      -3.30751133799425273047987836678846468421186031233`26.171902835748522*^\
-68 + 
       2.46188646867561643682082822563831094670408874018`26.04399487688596*^-68\
*I}}|>, "IT" -> 
  <|0 -> {{0.28312814091264520783659498509053331517`22.73075961197978 - 
       0.21074133019807523338828377681755977813`22.602526309533204*I, 
      0.7246923959041699200986043071819074355`22.464074631941912 - 
       0.5394117271599474680179076550183030308`22.33584137412595*I}, 
     {0.56877133704281307243088881743763664173`23.909633126951185 - 
       0.42335469643027208190111026900511027753`23.781388322157557*I, 
      1.18909756932355024524006942974894800229`23.701873830329248 - 
       0.88508335019887418987727692802629674493`23.573634801542912*I}, 
     {2.93549944347498226564777809972091032074`24.396815774518466 - 
       2.18498611801536298006374257310549006655`24.268552233010315*I, 
      5.29859785032472933890367714427097110919`24.345696024810096 - 
       3.94391583811732563508412050396521613008`24.21742738723326*I}, 
     {13.45492796461708724704844965513912141931`24.82951593487942 - 
       10.01493319541676470725360201744804306669`24.701280779680864*I, 
      24.80827092095013729225061843433531015581`24.773472801248065 - 
       18.4655894569248013339051842075660015387`24.64523892531439*I}, 
     {41.40378149193482638664382975628813181661`24.975024217634612 - 
       30.81815872740430672592216653711183488542`24.84678759966185*I, 
      81.11812840731057647467672523095688896512`24.924075992215965 - 
       60.37881726850063928898181131404540303628`24.79584009557104*I}, 
     {85.39136138035534001462634835954356166067`25.04226338621705 - 
       63.55952123555553889494588816215640315262`24.914036517734683*I, 
      181.00601319300825238744782316092860135175`24.986281445763304 - 
       134.72856449798856224323533378766616611584`24.858054120971584*I}, 
     {120.04298695695649492401047882206837713023`25.198528038795683 - 
       89.35183436981108165911320070891428454198`25.07042970932084*I, 
      279.88852339178491878926078503743271281769`25.14589026507601 - 
       208.32997926885152505401336617245226519323`25.01779509947773*I}, 
     {113.28881039892642261617056237141605071139`25.027348819736297 - 
       84.32448474767981566954883354162251972431`24.899123431355317*I, 
      295.46112701502481392000511124274494543561`24.977059161396173 - 
       219.92116618383037637891651766849269329859`24.848836504114406*I}, 
     {68.43610256190273155558251423444089682755`25.189325130032508 - 
       50.93917983912827454905373795982628111431`25.060976362229816*I, 
      203.1217433177350401464601738569389132509`25.141830905926124 - 
       151.19000972827583938030578463253601761914`25.013480180071205*I}, 
     {26.00434185777046523254484986559459879241`25.186179638777833 - 
       19.35586330757161357827747060407829473212`25.05785933806099*I, 
      89.4221103265050330871829789635105567273`25.145175307469113 - 
       66.5597365863431507270528890314302356695`25.016868811153774*I}, 
     {6.57121412113784139731138848568854223497`25.241055207948257 - 
       4.8911648289042072548807781846333841111`25.112762693884907*I, 
      26.67086130721786349163041017576746602839`25.210153699375557 - 
       19.85197505021457186985506296424238209253`25.081853229661522*I}, 
     {1.20583452230395787902891102461500275416`25.21231359683862 - 
       0.89754119957825466409850658687715102837`25.084017129566632*I, 
      5.88731587957028167049610752142158018402`25.187534236376877 - 
       4.38211749548304849585738211806265377072`25.059238020165502*I}, 
     {0.17171615257669171904561706166715737077`25.129254144530492 - 
       0.12781382413580996497561048932539697364`25.001015057853785*I, 
      1.02786279907567400787257895277636503213`25.108393506577915 - 
       0.76507115414273534379580293968443526789`24.980154416758733*I}, 
     {0.01962321227738070790919663792789355362`25.08675174589605 - 
       0.01460618448157130330073283268975840009`24.958545428605927*I, 
      0.14673374863356799752059846155259842162`25.065314725966275 - 
       0.10921862190141280928352084931958331859`24.937105974993365*I}, 
     {0.00182170061545731170908886924583692122`25.071856572796353 - 
       0.00135595002915155274285767823914982258`24.94384443761657*I, 
      0.01733229099501256198258419103844331004`25.04409375492597 - 
       0.01290097850356750853244110152178099541`24.916071409881567*I}, 
     {0.00013773584260020916114062300715191206`25.0228581088598 - 
       0.0001025211926725309637948737198502272839614976827013988352`24.894235\
100379387*I, 0.0016977852076886882878350905969152317`25.002929331935185 - 
       0.00126371582812505108953253672289285083`24.874331695002216*I}, 
     {
      8.4757059760175891260433068071480942675820529577782918`24.8189417047504\
93*^-6 - 
       6.3087390253617384558029383648683310339607681299073484`24.690746660281\
004*^-6*I, 0.00013778291796634373568528680331408621`24.79757773549776 - 
       0.00010255623237309475391427677629656889`24.669378202798235*I}, 
     {
      4.239505558311076590101512228198278084233781050059209`24.77443420306767\
*^-7 - 
       3.155599573608850955394013602166849800895662029413398`24.6461817949754\
65*^-7*I, 
      9.2505816966495222298621465530214689342474025269497699`24.7550691091173\
2*^-6 - 
       6.8855038060641585643230832242487983674821266271423346`24.626820525420\
67*^-6*I}, 
     {
      1.72211113833443380154537344386468230853096856844922`24.66619340745943*^\
-8 - 
       1.28182239628908331934060461971101430551053711837216`24.537927380572366*^\
-8*I, 
      5.132753860184295739342261221131517886361328700215222`24.64834861408701\
*^-7 - 
       3.820472852284508730554567935367190696515012242704592`24.5201039469565\
03*^-7*I}, 
     {
      5.678400890186313574229082723820080905835287161789`24.658702002235007*^\
-10 - 
       4.226615387429868233230721986616711111425760933115`24.53053248094472*^\
-10*I, 
      2.35245176347805268399772298889999371535329198408304`24.64246097958054*\
^-8 - 
       1.75100508294274911238467990682269818930675681157006`24.514276989549714\
*^-8*I}, 
     {
      1.51986217097239679752429776632782685647190702597`24.513802039882616*^-\
11 - 1.13128202161748469399933088672611212619772008502`24.38569177561997*^-11*
        I, 
      8.90543419417834368870147942652290997768370760572`24.50233528806049*^-10 \
- 6.628599481573992648923175730274106630656001671919`24.37422132573602*^-10*
        I}, 
     {
      3.303062839418171914185599261941095882425312382`24.450221979375588*^-13 \
- 2.458575308914931396050750985574153112618361789`24.321987081264755*^-13*I, 
      2.78524259545835714458742053171766992092935785083`24.439907858483902*^-\
11 - 
       2.07314514056846396022036500691168773269546177049`24.311718407953283*^-11\
*I}, {5.8312714911904612176489209176141268781190479`24.443967148041473*^-15 - 
       4.3404018648176213776487449270334661031570303`24.31564202573334*^-15*
        I, 
      7.200070006522763960185371040209202791443573235`24.434448536994758*^-13 \
- 5.359242376270986793686380232259112612442683428`24.306098588393375*^-13*I}, 
     {8.3672940894277668193150215824415455552222`24.54861861013672*^-17 - 
       6.22804459097744645896355200920002060212495`24.421397020227705*^-17*I, 
      1.53926511114359906889367366131156088733522057`24.535774724681342*^-14 \
- 1.14572425052575289110126107617437093064650206`24.408557518821006*^-14*I}, 
     {9.764313808360863920000022888997199981428`24.23666668228792*^-19 - 
       7.267891046832704032693385638969463611096`24.108459905418606*^-19*I, 
      2.723015774799187952910720484911141403467483`24.22731382412768*^-16 - 
       2.026827727832877100498383670337124130095658`24.099220643961726*^-16*
        I}, {9.272473099558020048207191149165230338`24.188396886454957*^-21 - 
       6.9017982773730428459283896664090632583`24.060167927829134*^-21*I, 
      3.9884820706723736708280085860552447179827`24.17880128193032*^-18 - 
       2.9687547636036804056839075651162589795309`24.050477150705802*^-18*I}, 
     {7.16972099189389032811449645941712979`24.220026701967107*^-23 - 
       5.3366526340698998448081117329095258`24.09184178469516*^-23*I, 
      4.83994802140470831433880984334616131031`24.20982019666039*^-20 - 
       3.60252810205492298969515880507204561476`24.081891205868796*^-20*I}, 
     {
      4.5165378185917322942898962560640053812667475933836659`24.0856273386149\
87*^-25 - 
       3.3618035448959639910388023390920607119745908632360019`23.957425052219\
66*^-25*I, 4.868473108670100990422971203053408843`24.077328391142878*^-22 - 
       3.623760236787089219559476554925377213`23.94924039670867*^-22*I}, 
     {
      2.31918457512523971189093708542507261183098772919637`24.236363319056995\
*^-27 - 
       1.72624325071080299231179338647577637577668629783108`24.10837822576589\
3*^-27*I, 4.0615633300927816600512645155709906`24.226609109882205*^-24 - 
       3.023151482252566707520948649268191`24.098359556277032*^-24*I}, 
     {
      9.71192761861835728700227841648109977614290236697`24.052477115908932*^-\
30 - 7.22889833040840902497648279956792440072258184713`23.92395703361462*^-30*
        I, 
      2.811617339799289205492694651865455266074133430525189`24.04468892139077\
2*^-26 - 
       2.092776706290350612735003393387066139081602223032396`23.9171517227804\
4*^-26*I}, 
     {
      3.318293762974531615702952464262119956530310654`23.925843959303073*^-32 \
- 2.4699121724286249061223573080120974807518167`23.797658331237475*^-32*I, 
      1.6157739090757538791151787287676886371143008761461`23.918663593288272*^\
-28 - 
       1.2026721957074108612785275378960118831207739551868`23.789958554752545*^\
-28*I}, 
     {9.254382517809839345905891733954820395525724`23.994621379994474*^-35 - 
       6.888332878810471527459409041672749501429023`23.867120761883022*^-35*
        I, 
      7.7117052948695182909774680847345515850885491385`23.984855201619794*^-31 \
- 5.7400688843493123899641770348719752724172407914`23.858885002949613*^-31*
        I}, 
     {2.1075272543865366766306183837862797143424`23.40802004363878*^-37 - 
       1.5686999377258987588185057041822468368351`23.279818931707105*^-37*I, 
      3.05798794803160606383358360695126996222877351`23.401984424467997*^-33 \
- 2.276158229346395311121164760040806283699935`23.273962014355554*^-33*I}, 
     {3.9205674597184540049551070492187153143`23.412922022355765*^-40 - 
       2.9182037466465575349682012989317431156`23.28466698144381*^-40*I, 
      1.007844715810388231977480053374808148468024`23.405728031717274*^-35 - 
       7.5017105455622427049501658291543063738031`23.277301974428127*^-36*I}, 
     {5.9596315799003637312516731348158101`23.33549782892914*^-43 - 
       4.4359443840171307309891572955978701`23.207579821061174*^-43*I, 
      2.761651795840877041795642969779073942179`23.326656694208147*^-38 - 
       2.055585753939503267046406476601348908887`23.20037716124758*^-38*I}, 
     {
      7.40488536932915565764299413741415447596775879895943`23.26831805643604*^\
-46 - 
       5.51169300114948540348723928786318067551441039321327`23.139863531590816\
*^-46*I, 6.293547506705151755518247986892270939`23.25941708279428*^-41 - 
       4.684488687534016711295330955639830411`23.12977296085013*^-41*I}, 
     {
      7.52262263162449056591163097855954139653644623198`23.427986789288994*^-\
49 - 5.59932861091267724936095438681053905542364530824`23.30062323560963*^-49*
        I, 1.1931557276318510049708871691966782`23.410724292006844*^-43 - 
       8.881039672145085989321233516131566`23.288748048775552*^-44*I}, 
     {
      6.25009386818007228849233762890040486909218245`23.242933780024813*^-52 \
- 4.6521447546589480604429755933104949653366825`23.114290684105537*^-52*I, 
      1.88229736766417742793535277868091062809032625759363`23.228704327515953\
*^-46 - 
       1.40105412980574413210367030468966056127133362996231`23.09800361047894\
8*^-46*I}, 
     {4.24791696787095907857664083359850732988415`23.25324936860782*^-55 - 
       3.16186045475537520763346467655062907240357`23.12667598283326*^-55*I, 
      2.47158106566967995218981384325170359098451348496`23.23079167879959*^-49 \
- 1.83967683252054156486008202161350444559991357467`23.110258811396516*^-49*
        I}, 
     {2.36230472612265346901207727109069848098`23.004943316497798*^-58 - 
       1.75833895815353490203585764637562925168`22.876730901284592*^-58*I, 
      2.70181335228146681972065628916252780797868563`22.986395297547585*^-52 \
- 2.01104608666360605671854627412887582965601476`22.858296641187593*^-52*I}}, 
   1 -> 
    {
     {
      -0.0043535379288540636331356618342555374440072318989576212428`27.291404\
23379112 + 
       0.0032404775139520660611960355314755985119822362925474856043`27.163493\
22070217*I, 
      -0.0107648029585312379009694279678410253696072188065916911616`27.291250\
305550474 + 
       0.0080125871186396362579395095802634937765583676345031101594`27.163397\
678488888*I}, {-0.04048152208169615049306362416440733117`27.222218115754405 + 
       0.03013169155294792826041585538309269347`27.09418564343442*I, 
      -0.10220041321103139994634571494606178752`27.222105506174803 + 
       0.07607103609503397312719078490681294198`27.09407013144448*I}, 
     {-0.11661432363667822598150261985157835706`27.17110722378358 + 
       0.08679977060607617741981829592338514946`27.04294565247237*I, 
      -0.3063198922167385153257504553293052734`27.171000859758827 + 
       0.22800369240514217301634657275299705205`27.04281347383239*I}, 
     {-0.22579850243676224829609313235644221538`27.157146113397566 + 
       0.16806904678167701040819723976121247653`27.028949524185307*I, 
      -0.62770467601786178240140226089624382222`27.15703287574898 + 
       0.46722066541725363181955522141967848798`27.028812440943735*I}, 
     {-0.33110071916660467352783123710886058341`27.212726680646185 + 
       0.24644885443668455819674458509559059567`27.08469642224886*I, 
      -0.98999390411173517675313957289678636972`27.212578948884328 + 
       0.73688412450976808028317942571516715092`27.084524686594374*I}, 
     {-0.37369402653030776457577515629515274328`27.18864237839493 + 
       0.27815241531349517661080340192404671738`27.060738695827897*I, 
      -1.2213126762447865533171822836940087675`27.188475001509822 + 
       0.90906208457395426002893846149094661134`27.060541282071032*I}, 
     {-0.32200286340800516670949420365729630897`27.189538919320025 + 
       0.23967702943074482621892339106754641584`27.061989756838333*I, 
      -1.16925799739666779316269568672673498602`27.189329000235283 + 
       0.87031612231063122406345133312276090727`27.061730627456594*I}, 
     {-0.20928930574015408053661578710727086982`27.19511882273077 + 
       0.15578072368835963274391683904157684699`27.067799268419623*I, 
      -0.85854171076077303500222227763109641903`27.194841804819667 + 
       0.63904005293518203111172048763467483303`27.067457233789668*I}, 
     {-0.10167383281807508473899285816986640778`27.06527717759738 + 
       0.07567908546762502970278950794784029151`26.937294958741116*I, 
      -0.47919909322697200242686167924457460868`27.06499976478352 + 
       0.35668321068629321319304547412040119062`26.93700143039132*I}, 
     {-0.03678958100619170460609606789940755825`26.908954962350908 + 
       0.02738366173593029379347206125788151741`26.78075988478603*I, 
      -0.2026431822131764180574435667505874573`26.908663093098998 + 
       0.15083380139295935563459014404286083658`26.780559296881833*I}, 
     {
      -0.009941656214459825225463478220143436866315063024483827712`26.9065354\
40271785 + 
       0.0073998926714022424244603144060554050204930261717019000833`26.778471\
26970467*I, -0.06510735717500601504472151364402025961`26.906059214888717 + 
       0.04846148818875375784322400315333912498`26.77818631233781*I}, 
     {
      -0.0020220422733007092279659781071428220440411605904211941796`26.883855\
624980818 + 
       0.0015050707323494438119644445087569243596776468872580017551`26.755710\
33500424*I, -0.01601868768292799367041007511414409999`26.8833257230356 + 
       0.0119232215471273818799641492734941738`26.755286081190103*I}, 
     {
      -0.0003129107624949471775449510898340599845915270164511331995`26.762474\
29371977 + 
       0.0002329094879403913392642223994992806381079557107000088603`26.634202\
79462311*I, 
      -0.0030510377459896859066000769198593912844251048137333932033`26.761840\
14381589 + 
       0.0022709849716873781474816148308923111470208440870775536634`26.633423\
93049136*I}, 
     {
      -0.0000372773957136673481156304951234582200360165238216336455`26.847888\
565063187 + 
       0.0000277467578238437882388499125673311314120841695566922744`26.720134\
371055163*I, 
      -0.0004551999776303939773295482033055674084305103604546698953`26.846610\
813964414 + 
       0.0003388199014154543510490293139734126385751202625340518395`26.718807\
22226342*I}, 
     {
      -3.4568225306202097176952257923088187516447484339352469`26.752182588639\
42*^-6 + 
       2.5730235645715824095181916386365761925786931819328206`26.624361010054\
347*^-6*I, 
      -0.0000537910782814975507663109127958972870086811615597733627`26.750097\
8411721 + 
       0.0000400384198945774749868184483793468406093983362656154356`26.623094\
457671346*I}, 
     {
      -2.519349191420653813957620059023489330869044811501634`26.7644008458586\
53*^-7 + 
       1.875232176222441874162810740261734234144850468389018`26.6364100457301\
62*^-7*I, 
      -5.0833305002935252939380154550731756141636826112092298`26.761503750158\
436*^-6 + 
       3.7836854648751705803218857077039510402321052299922934`26.634141920355\
61*^-6*I}, 
     {-1.45451251589593796902790647305047226362845123031416`26.67804869415117\
6*^-8 + 
       1.08264018335158292671139239326075149856885662040341`26.54949991668827\
6*^-8*I, 
      -3.872177441142626649456755633003320632147866037669401`26.6741083195923\
4*^-7 + 
       2.882185508225934440838885238854898405865930952007162`26.5445968410079\
4*^-7*I}, 
     {
      -6.694495838242111582582172604730856859972989197604`26.617419654069572*^\
-10 + 
       4.982927353702731604650067072442116869925018681582`26.489776535621477*^\
-10*I, 
      -2.39267373404955863466058658840058005980404871207808`26.61171635783544\
8*^-8 + 
       1.78094358200576620653226636502919976618544546989516`26.48553282990325\
3*^-8*I}, 
     {
      -2.4687027981653102891642429747980355127442097476`26.65840699760892*^-11 \
+ 1.83753444596517649841965296811085655613532687352`26.531935140505897*^-11*
        I, 
      -1.2053420836121384387006077051920342609489799487566`26.646268115595856\
*^-9 + 
       8.971746617109112419457943373884964594307165432146`26.524193791756428*^\
-10*I}, 
     {-7.323076191571470726383902542591613199912406764`26.565897153386892*^-1\
3 + 5.450799813748574153758338537880351478212211471`26.43668010645771*^-13*I, 
      -4.97000307119873731406604899855190568761542398878`26.552084525580685*^\
-11 + 
       3.69933223499706979917138477248216896990437046812`26.420027727569803*^\
-11*I}, 
     {
      -1.75292470247084654296855659400857227471428788`26.61375367341934*^-14 \
+ 1.3047579175457105585130065770760395766726935`26.48707058126553*^-14*I, 
      -1.6826395067949710284934566018922992647663129712`26.58848111654846*^-12 \
+ 1.2524423985647272352775337430051631045527547986`26.46491344303088*^-12*I}, 
     {-3.394531451359776599731229635760105944298435`26.529304713792737*^-16 + 
       2.526658322103976062194131585134909156057651`26.406691850825702*^-16*
        I, 
      -4.68935319218339935636968912992957816853671368`26.4887802254876*^-14 + 
       3.49043555438816724571949329315748114811850392`26.380682730873122*^-14*
        I}, 
     {-5.3289188883614818299048762763434006880007`26.456450489893697*^-18 + 
       3.9664847564461580865714438211305991665161`26.324348975069643*^-18*I, 
      -1.0779922799347791945208606473865452787153413`26.409289126433112*^-15 \
+ 8.023841299717478527060332136669997627791861`26.267782366851822*^-16*I}, 
     {-6.79325611667905837014364357566009741018`26.438074036747302*^-20 + 
       5.05643778746408611802529122050642582456`26.316934887188527*^-20*I, 
      -2.04754696572200420874085908510038673510138`26.365455423536986*^-17 + 
       1.52405469060181270030550731180338223170586`26.260324885044117*^-17*
        I}, 
     {-7.042217561039897290306006930781476145`26.427382600053697*^-22 + 
       5.241747752709910988704940484084744156`26.315147754250745*^-22*I, 
      -3.217944515771160739094049384289252557942`26.305965770626454*^-19 + 
       2.395219018396512412837993962749324983078`26.226429588044102*^-19*I}, 
     {
      -5.94358562654799021399770729345554205783343922289121845`26.40417843125\
3648*^-24 + 
       4.42400086776023282334383725290003179140285553935342066`26.25983561424\
21*^-24*I, -4.1895073303007777247086076925519989354`26.240124149322675*^-21 + 
       3.1183842934728930806375380705315199844`26.06966045096042*^-21*I}, 
     {
      -4.088198596120036296746518390857585640016773977985161`26.2690071278737\
28*^-26 + 
       3.042976962597507395121493658993217753765528611972451`26.1791123577914\
64*^-26*I, 
      -4.522954691684545760267368882954653666572371600659433193`26.0492129442\
667*^-23 + 
       3.366579828761399247020166897798517902457141649842153198`26.0177035379\
7088*^-23*I}, 
     {
      -2.2936815802054270845637526109436477358351260277091`26.243560106674114\
*^-28 + 
       1.7072605559630763879861699555953771256121780478942`26.11803867090277*\
^-28*I, 
      -4.0525494951053262663973810250997041758026447156619581`25.974521591149\
518*^-25 + 
       3.0164421965937159022332803429419159098978165070888732`25.852021887385\
412*^-25*I}, 
     {
      -1.05044498528144962011831119349909145612052566852`26.124998823110783*^\
-30 + 7.8187979755220163757879818659504121842135141329`25.98799944657614*^-31*
        I, 
      -3.01579209643484977318764139275165440602160018941595`25.80892802898381\
*^-27 + 
       2.24475050750823082946642100896345826355324862659832`25.66385385785011\
*^-27*I}, 
     {
      -3.92944252894006033402329042593245164958068581`25.993791764055324*^-33 \
+ 2.92480974450792299881965562077381772606609597`25.96433969469453*^-33*I, 
      -1.865171765737591661006163119202046459667452472138`25.5839095794661*^-\
29 + 1.38830699658607266308733397656743422485046027015`25.62011610807296*^-29*
        I}, 
     {-1.201291956650416447615693130907538699924542`25.957958798373255*^-35 + 
       8.94160022683391457183830373558667732343495`25.76643271146145*^-36*I, 
      -9.59229040945784574398111425434137307892307299`25.489189869494375*^-32 \
+ 7.139848529429952132414576415364996018744426175`25.276800597740124*^-32*I}, 
     {-3.002884351583141364289860464463924900639`25.718468680947122*^-38 + 
       2.235142860203593380973455235436673299616`25.716364857545365*^-38*I, 
      -4.1041529476664438861072318205411737775716329`25.22438091740094*^-34 + 
       3.0548522967006441841718428338208403541893955`25.267537599046282*^-34*
        I}, {-6.140276648513384295922564765726294542`25.61375853341754*^-41 + 
       4.570404285920616333386949796021162654`25.484730438344428*^-41*I, 
      -1.46153345440797074287362750468905313614623`25.093072726951572*^-36 + 
       1.08786609242757685978853730514174406041504`24.96386538860481*^-36*I}, 
     {
      -1.02745237127568820538824929251571112690238853647866087`25.46987089854\
5626*^-43 + 
       7.6476565960503072194832502620404420973591021327455177`25.352898067788\
914*^-44*I, 
      -4.33353806840865216516519703542083696429`24.903409144499197*^-39 + 
       3.22559097819318403462963932767659529594`24.78763776644703*^-39*I}, 
     {
      -1.40736382441812578450959220433398403476152231852519`25.232149618006193\
*^-46 + 
       1.04754590438975254204168185577383194101870639012082`25.26305888639209\
*^-46*I, -1.070215363510607207160427622668889759`24.65008735594108*^-41 + 
       7.96595522358296507663547892947623316`24.69693223065742*^-42*I}, 
     {
      -1.57852853221869712964381948623702002909614986482`25.08698643572571*^-\
49 + 
       1.17494927054255952864958776253503190374147960997`24.880444192681686*^-49\
*I, 
      -2.2020367371257497980212515698738256879678452109726769`24.499920969714996\
*^-44 + 
       1.6390463683017944343694707075184321702521870695945777`24.287837401064\
802*^-44*I}, 
     {-1.45016162923051291754665242627200874596782754`24.8194241944935*^-52 + 
       1.0794016792577929628652646948429561947332205`24.903877747364856*^-52*
        I, 
      -3.7758873832211050940117294285780082766672484393955`24.209294125573837\
*^-47 + 
       2.8105137385960408286248555870952577647488070349946`24.302227574038348\
*^-47*I}, 
     {-1.09144733288575147867025612434135536516294`24.720188467005244*^-55 + 
       8.1239915619850606549296556973422897553731`24.50724672893401*^-56*I, 
      -5.397080113626577003714902548224765466517741064`24.10573890299047*^-50 \
+ 4.0172193363222316513969667350530958688507106624`23.890561253569686*^-50*
        I}, 
     {-6.7314016524592874675105873400174196115`24.467891266408934*^-59 + 
       5.0103975315349320932387887440237120939`24.526933647749964*^-59*I, 
      -6.4318785607979220698383991859052710322172321`23.845136636251052*^-53 \
+ 4.7874529151563311387150776973196306523399142`23.908437283156633*^-53*I}, 
     {-3.4025874206860872711945554967093894`24.342926298968827*^-62 + 
       2.5326546377170729948864577877371197`24.186672354265884*^-62*I, 
      -6.3920555732966931733881655828073309990739`23.714968112326307*^-56 + 
       4.7578113919526746328266669405252199479333`23.558324395762195*^-56*
        I}}, 
   -1 -> 
    {
     {
      -0.0028566608886246575892016230847863178125370138831734305555`27.430135\
558480785 + 
       0.002126304060249944680093784811238094730993585510959194401`27.3032151\
59532467*I, 
      -0.0049868655681009255228716941243785433474997913909398079538`27.430075\
49219126 + 
       0.0037118835307325385029827194687588907571659680779609011983`27.303177\
793191043*I}, 
     {
      -0.0302830476643115551235342046813713529566940153932272369664`27.336721\
399322993 + 
       0.0225406408796283001561078548286347461800000000000000000001`27.208998\
819954093*I, -0.05847549977573067541510306228611893417`27.33672058450921 + 
       0.04352518462845721146964413204853768078`27.208997983539927*I}, 
     {-0.10330986672565341160541744024488749103`27.253765937048577 + 
       0.0768968378281669229420115487170489074`27.125642860617265*I, 
      -0.22496132473189327563494745413381112178`27.25376477125771 + 
       0.16744590864158413618436735612814142867`27.125641411718103*I}, 
     {-0.23128533647670425499932728948295416046`27.2064879131671 + 
       0.17215307283583817835682568217502786314`27.078299589517542*I, 
      -0.56254241022016272994252970484045238213`27.206487641140125 + 
       0.41871830698455882702714066811629742522`27.078299260192786*I}, 
     {-0.37813475676959727107426989803944659466`27.174312907957948 + 
       0.28145779285266189653446368927823009257`27.046147009449424*I, 
      -1.02299418299839904573639918865948738265`27.17431255514077 + 
       0.76144728748984327864303653235915576878`27.04614659942315*I}, 
     {-0.46174717854349645884575825806569078172`27.153457094900464 + 
       0.34369319244563483407993539471830825169`27.02535202689975*I, 
      -1.39512006680492106984902249295309840475`27.153456859243693 + 
       1.03843248402216826429681393595189409594`27.025351749073373*I}, 
     {-0.42129822888417107147771439769203306666`27.162927583003746 + 
       0.31358574558837862109341012284959885097`27.03484283863465*I, 
      -1.43502623207200629510105647903820566202`27.162927458738714 + 
       1.06813591909711726411871409019611515958`27.034842685421467*I}, 
     {-0.28565646036803260987039143149229368566`27.174938900396793 + 
       0.21262323922865233878555145521841166855`27.046608565967485*I, 
      -1.11069562777173464424271702711082804071`27.17493874415615 + 
       0.82672627767516791342673171094311299367`27.046608373494045*I}, 
     {-0.1432795750718583798632930844409333298`27.1055860465495 + 
       0.1066475700491198864352417829541330076`26.97702935849315*I, 
      -0.64506725033184402220545620679298491646`27.105584236306736 + 
       0.48014418476364202956865859822726904413`26.977027445586796*I}, 
     {-0.05313917942392849982366170302266678203`27.093226406609325 + 
       0.0395531907260608262866894590967687137`26.965229264413132*I, 
      -0.28128978189953123288783868914325868038`27.09322614724685 + 
       0.20937298079078409523560390903347379268`26.965229086097903*I}, 
     {
      -0.0146415931451066314521669253190949267457211739129126060031`27.100990\
822745487 + 
       0.0108982060408145794560636901181871566577446194735445180416`26.974109\
72697098*I, -0.09259321652007175490250188664559914929`27.100988314576917 + 
       0.06892009234355413875488352392562396733`26.97410822239249*I}, 
     {
      -0.0030247387199615913453482187408311472903795584691035774625`27.036537\
150434956 + 
       0.0022514097655273361508506663314426843047078403704419146745`26.908813\
696097244*I, -0.02322982085482447527888445616762829687`27.03653664564131 + 
       0.01729069859120476620515932091367668098`26.908813291597063*I}, 
     {
      -0.0004740600975657579537424617191504068579212336864272659701`26.862044\
09018843 + 
       0.0003528580918618789058235827255113447876747694611007732538`26.733825\
771926966*I, 
      -0.0044956631832565452120759576394412452929380904505862439739`26.862043\
55241131 + 
       0.0033462658862098415164956257247018566831127401090959540224`26.733825\
111243796*I}, 
     {
      -0.0000570712542731594390236948126110312262760070763929990419`26.914892\
87194235 + 
       0.0000424799597907473053003799535581662280932214328340426893`26.787082\
734404674*I, 
      -0.0006796665764571327212642267759385683049055666652725773853`26.914891\
455403364 + 
       0.0005058975697436608058138381891689172481977259773772527613`26.787081\
2632099*I}, 
     {
      -5.3390699505500647574565445587924548390579406473271245`26.822684477079\
928*^-6 + 
       3.9740405166812573692126856950310912007233581981381754`26.694371381206\
608*^-6*I, 
      -0.0000812144231383318779492471380539372609668490336284659157`26.822682\
942923706 + 
       0.0000604504925164681527294507999865348744622862102927264107`26.694370\
45107014*I}, 
     {
      -3.920203869000752155727205091276427643423785770560676`26.8431585319247\
33*^-7 + 
       2.91793311444712596526934823425423788916439662582136`26.71536966358199\
5*^-7*I, 
      -7.7477312453581285614512132645278331581556732161615051`26.843156446905\
578*^-6 + 
       5.7668841514688113622983790475231201446003584360842787`26.715368031639\
38*^-6*I}, 
     {
      -2.27772999385933186257498936089783217713467527919958`26.85489554329085\
*^-8 + 
       1.69538728008696787666927611884785980256483458333867`26.726517139571516\
*^-8*I, 
      -5.9498058110722001981872465711273054867385251829923`26.854892141265736\
*^-7 + 
       4.428630750033623429798836837276803847612915079047971`26.7265129000365\
46*^-7*I}, 
     {
      -1.0541178761374643391222014549554412955869061386959`26.8146397281822*^\
-9 + 
       7.846136476815948299207418930976246535223565346157`26.68718837199119*^-10\
*I, 
      -3.70237137299946178916515942681605395879263760261683`26.814634797535344*^\
-8 + 
       2.75579342102172917551295748451970930368263929415256`26.687184707721883*^\
-8*I}, 
     {
      -3.90586654395766143127091102443525362424915474815`26.78844366826625*^-\
11 + 
       2.90726138488565032832613251510271640901420741442`26.660996583088842*^-11\
*I, 
      -1.8765837674485490716020860098788063711585426655109`26.788434887229943*^\
-9 + 
       1.3968013144346537921348311365085178808006316720874`26.66099102395835*^-9\
*I}, 
     {
      -1.1634929962438472026092187316405695954033982316`26.62232411647292*^-12 \
+ 8.660250475780997997326153726065759540234653064`26.494148594502022*^-13*I, 
      -7.77953679143552205454709466965509837886094650674`26.622316122236008*^\
-11 + 
       5.79055803660937075991349383423324261917631670785`26.49413890180918*^-11\
*I}, 
     {
      -2.79538550174752845849116967949962121909753053`26.69856308699077*^-14 \
+ 2.08069483010679172178648054743665588937740507`26.57021104824394*^-14*I, 
      -2.6464167678749159475347109536587693450910595251`26.698548003441687*^-\
12 + 1.9698126372133501660147153040642993792925019727`26.570197922345713*^-12*
        I}, 
     {-5.431087451090875894975214491928155890972044`26.647064926385028*^-16 + 
       4.04253208520907712072448756366027461449948`26.519252072912064*^-16*I, 
      -7.40666423659290129180950109332877868042535105`26.647039713383165*^-14 \
+ 5.51301706894507492399862610116549503890678863`26.51923635156622*^-14*I}, 
     {-8.5511002014746525750047154060920697095991`26.661225679755173*^-18 + 
       6.3648573586042731258872144927064887239164`26.53292241531559*^-18*I, 
      -1.7091264989934727469964345029141241977079265`26.661191522812825*^-15 \
+ 1.272157513956879310805886267466273717839815`26.53288062819299*^-15*I}, 
     {-1.092965035636477663621905736456484585489`26.617156898802286*^-19 + 
       8.13528830894572383066773555182725567229`26.49008667614553*^-20*I, 
      -3.25743028772441555650091320454534589248917`26.617108805139434*^-17 + 
       2.42460954128308826388601028206350030375097`26.49005038452598*^-17*I}, 
     {-1.1357184095141444114482433709921087772`26.525756641990668*^-21 + 
       8.453515343969239839737917774578072182`26.39759591942728*^-22*I, 
      -5.1352198588214008713732531637630056923`26.52569026734769*^-19 + 
       3.822308373936913172195972459084430098138`26.397550960680334*^-19*I}, 
     {
      -9.6060579610015119966285016071554920361571597237097971`26.550543248808\
403*^-24 + 
       7.15009615835348598078257155774708483879482444178460404`26.42237519067\
995*^-24*I, 
      -6.7043705511481238234372852681261633578`26.550444715605607*^-21 + 
       4.9902774183286960864547075199200273608`26.422252769468496*^-21*I}, 
     {
      -6.620321444496198118912741434029225467663540418901236`26.52147314789921\
*^-26 + 
       4.927716980215087059798780012301729225079275748574938`26.3933543023245\
57*^-26*I, 
      -7.256428084301957956863442465996129401119522103619794114`26.5213051153\
22324*^-23 + 
       5.401191495988685166988519039590239662443411334571053087`26.3932491564\
6114*^-23*I}, 
     {
      -3.7209689692418021836963411410591341072719826601373`26.590993327146347\
*^-28 + 
       2.7696362066874845761291866889878292171661383876743`26.46337972869398*\
^-28*I, 
      -6.5168667687649640831916020970653229641720378755920222`26.590740820452\
46*^-25 + 
       4.8507123564128295682780724108658038821190762964763324`26.463132207241\
4*^-25*I}, 
     {
      -1.70689306035169881615091954450500456845256603729`26.429607684803475*^\
-30 + 
       1.27049509414666185537128323811042233521909838589`26.301945582391603*^\
-30*I, 
      -4.86001059122474765281451802474240328276859806376959`26.42934386833619\
3*^-27 + 
       3.61746131440689239955859666547617159487768220784084`26.30166625341336\
6*^-27*I}, 
     {
      -6.39463533015479434646483015341044021442497434`26.378784298899557*^-33 \
+ 4.75973158748714673149494028496886331009145696`26.25055735392449*^-33*I, 
      -3.011653041925266402228900021069345638422477925227`26.37835555051355*^\
-29 + 
       2.241669676862784438284681483915297862825309375223`26.250294222738397*^\
-29*I}, 
     {-1.957642747317912325253566154972801101478018`26.499730015875528*^-35 + \
1.457136105554689959157853475201897626484418`26.37146868131637*^-35*I, 
      -1.5516432438800591758246212818716160821208527619`26.49903089999516*^-31 \
+ 1.1549376905951198640565391281624839753782239415`26.370599817218686*^-31*
        I}, 
     {-4.899787247927116838702037113211014727353`26.429966263669247*^-38 + 
       3.64706835211522031730614936140947478344`26.30279266134966*^-38*I, 
      -6.6499251613764753605344914135967658064098049`26.42893393064631*^-34 + 
       4.949751973466011213092595655916370804228043`26.30213110783174*^-34*
        I}, 
     {-1.0030874557893187844732913405985144099`26.333915221753163*^-40 + 
       7.466300737773209808416023765493167998`26.205750787615592*^-41*I, 
      -2.37176670461922629482357695125229948078362`26.332863377058523*^-36 + 
       1.76538181135860916673201150463438056434372`26.204696229503135*^-36*
        I}, 
     {
      -1.68030244425390386275554208189002252305124137670903944`26.41615914393\
6042*^-43 + 
       1.25070284817219826939773245122982006370645891715604848`26.28818564748\
207*^-43*I, 
      -7.04250965030008490369452577598450634078`26.414289366223453*^-39 + 
       5.24196516408777717286899219826954281935`26.286369436017193*^-39*I}, 
     {
      -2.3039514783226096609661179262443030068734663908639`26.332483388571216\
*^-46 + 
       1.71490476958040636989740091178978552239675733792228`26.20495800067891\
4*^-46*I, -1.741541936578716747899965733672040334`26.32993664924535*^-41 + 
       1.29628536085209375556464247825910913`26.203274349176258*^-41*I}, 
     {
      -2.58660453647010389444114874322977420225238203943`26.303260490199225*^\
-49 + 
       1.92529248048242940882208464256762477634654685353`26.174639007659337*^\
-49*I, 
      -3.587778449170049521860478469574603037236324098387764`26.3001913047755\
17*^-44 + 
       2.6704982429399856266930188580442509595890006143729452`26.170905898027\
872*^-44*I}, 
     {
      -2.37835640242289498788689705703432895738562234`26.320879928683013*^-52 \
+ 1.77028673418356051517425962836459300221782814`26.194090695961634*^-52*I, 
      -6.1591726145574498034987622790114575155321316314112`26.315128064756472\
*^-47 + 
       4.5844691577721666196419829958472798779442835810251`26.190635735069673\
*^-47*I}, 
     {-1.79151722905640277496527567434831242182966`26.217998244183356*^-55 + 
       1.33348356933761077154514921259606300559462`26.089583854530847*^-55*I, 
      -8.8131603044418937355137448990642159058427824972`26.212751525339026*^-\
50 + 6.5599170743680988262205917179160310167302086735`26.08317495176513*^-50*
        I}, 
     {-1.10575355127102955784749654184347787038`26.262335095370283*^-58 + 
       8.2304773207972822385187300229225722713`26.13512127916489*^-59*I, 
      -1.05135676747096573255229803639061215497009347`26.252723451621762*^-52 \
+ 7.8255846619619497351180057438248051113875923`26.128917571246912*^-53*I}, 
     {
      -5.59339738041586420825156695119372026818417620029172537`26.23950332063\
962*^-62 + 
       4.16334455655171615861327742296223744470959626297286872`26.11122875283\
7967*^-62*I, 
      -1.04583900085062416977315871734447818315491`26.228324963060846*^-55 + 
       7.7845141603316617935581234219590636838655`26.099302838533916*^-56*
        I}}|>, 
 "S0" -> {64.83242326984330827389173079017495497474`22.717688956071225 - 
    48.2568460902898797623259118568437647544`22.589458708295556*I, 
   155.54546279612210909467231202575351531189`22.920250239332564 - 
    115.77746256612376845478239825354275143398`22.792020205999528*I}, 
 "T0" -> {59.9725084870135944889614082462824873037`25.017454818119873 - 
    44.6394560891355255819813512286894539447`24.88923046226408*I, 
   149.47378197122375102339347859312712629574`24.94253830579859 - 
    111.25811634553026962266573896234424402365`24.81431055554682*I}, 
 "Sc" -> {-5.34676214173140866940674472430882581995`27.172279565009028 + 
    3.97976606058681521855833772777381132566`27.044286427953793*I, 
   -7.68449673444385262123810460936909241264`27.179418173610337 + 
    5.71981668264870991186895071992597303431`27.05140454013527*I}, 
 "Tc" -> {-0.48791366679900640827870673040223134511`27.1695047006117 + 
    0.36316974650275997930389148432636146897`27.041469574458688*I, 
   -1.61435964039682221346900887586692998269`27.160955244313357 + 
    1.20161951029897775567949986432061756565`27.03292091866697*I}, 
 "kappaFit" -> {1.00021945691511327868554823041144820312`21.54034296738543, 
   1.00025431564846230521413796191284310637`21.457582583119994}, 
 "kappaFitIm" -> {0``21.54024823830999, 0``21.457472754249512}, 
 "residual1" -> {0.00001792546097815167499084307907536409`17.88157642611052, 
   0.00001044042178571805419658459390533112`17.86283460875256}, 
 "residualMinus1" -> 
  {0.13848498241701151996677045827060679368`21.69102099456686, 
   0.07438473889146402317059600318743676702`21.671796410805577}, 
 "neutralOnly" -> {0.074961177412757528432428062212057286`21.45262058082386, 
   0.03903476652904163423398418554868494642`21.409905183664566}, 
 "residualP2measure" -> 
  {0.76175408088880636468668876046862131535`23.50572788488498, 
   1.05010223005318970418595797168041655731`23.73033632615937}, 
 "chargedFractionS" -> 
  {-0.08247049658281778295573668690823743548`22.190394213816244 + 
    0``23.286447915864276*I, 
   -0.04940354155181075565074502495639835067`22.392952700903777 + 
    0``23.71154685725171*I}, "chargedFractionT" -> 
  {-0.00813562212267073831417749505048886745`24.489149025871466 + 
    0``26.59108172712372*I, 
   -0.0108002863051101091508040592883596439`24.414375277972425 + 
    0``26.39326745098399*I}, "time" -> 1887.975057`9.727541245810347, 
 "kernels" -> 8|>


==> anc/paper_scan/point_D_b0.600000_N6_h0.125000_P5.000000.m <==
<|"b" -> 3/5, "Ps" -> {11/20, 7/20, 3/4, 3/10}, "ws" -> {-2, 1, 0, 1}, 
 "lams" -> {0, 0, 0, 0}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 6, "hstep" -> 1/8, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.0625`40., 0.1875`40., 0.3125`40., 0.4375`40., 0.5625`40., 
   0.6875`40., 0.8125`40., 0.9375`40., 1.0625`40., 1.1875`40., 1.3125`40., 
   1.4375`40., 1.5625`40., 1.6875`40., 1.8125`40., 1.9375`40., 2.0625`40., 
   2.1875`40., 2.3125`40., 2.4375`40., 2.5625`40., 2.6875`40., 2.8125`40., 
   2.9375`40., 3.0625`40., 3.1875`40., 3.3125`40., 3.4375`40., 3.5625`40., 
   3.6875`40., 3.8125`40., 3.9375`40., 4.0625`40., 4.1875`40., 4.3125`40., 
   4.4375`40., 4.5625`40., 4.6875`40., 4.8125`40., 4.9375`40.}, 
 "IS" -> 
  <|0 -> {{286.53412829105860956668354616414189206781`21.755377353766594 + 
       293.89026343654360562091961986964617760039`21.766385229706692*I, 
      1043.95865707355103002200002568953717100739`21.897011379147823 + 
       1070.76000535807825480394688607370401799762`21.9080192572608*I}, 
     {394.28017758357788723265818801586952937681`23.105121089202367 + 
       404.40245617143408273615002142177729725515`23.11613066187808*I, 
      1430.25668562330821913632127546143865882206`23.24105943004064 + 
       1466.97538833048175256495743164381763650564`23.252068976416005*I}, 
     {634.97742275003186481695977445625962403593`23.664238663687513 + 
       651.27907506607380146851700341271415807119`23.67528726059998*I, 
      2318.47212747748477748150493448500341820355`23.795368275423566 + 
       2377.99381308779432808327738215560734012964`23.806415344469205*I}, 
     {1056.50717659583010757857975386734238323235`24.10733321372624 + 
       1083.63068059015771505171883453892185255978`24.118420740694003*I, 
      3933.1322871546724724647628482362480577785`24.230839009170047 + 
       4034.10683012426510344988927970406600529056`24.241922416161753*I}, 
     {1629.28846762746154948394083033847040142817`24.19305213789257 + 
       1671.11687470179525679851990642054299075444`24.203835662358525*I, 
      6089.34832494242354222585569813976936397942`24.31570616011499 + 
       6245.67898437684787109629820195167348437783`24.326489274455962*I}, 
     {2033.85131608221205489173505878506044636839`24.225327741777097 + 
       2086.06598676090249477368601112511064906787`24.23636544132733*I, 
      7348.5371840528648536751117666643918177353`24.354929903542764 + 
       7537.19475503723351056342480739956446561771`24.36596566798255*I}, 
     {1805.99036547457889444505700764510096669733`24.298544071109724 + 
       1852.35520612762648210661440897304245170137`24.309649846256402*I, 
      6090.56755698887589767752866542467682514767`24.44764391482992 + 
       6246.92951753134228951207208953259966214187`24.458762119639303*I}, 
     {1012.21982184418927109065554164375216736994`24.17217625471215 + 
       1038.20634516283907327388440620153647571891`24.183225474400395*I, 
      3127.79850063073503285744284148157259064565`24.331001903973302 + 
       3208.09786537207279583650491925690351897159`24.34206349483321*I}, 
     {287.68996589146815239691010165602873162799`23.889217261021948 + 
       295.07577463166785245754940576019235106507`23.900265589719883*I, 
      840.87383758071885723355473707186771701346`24.09163210059992 + 
       862.46142865211506120082091470720519860957`24.10267564664685*I}, 
     {-10.72251848474259193069517604123677447172`22.823252461163168 - 
       10.99779562378414234289360850315227586845`22.83428852645982*I, 
      25.32669778020037454192881961707163449458`23.021455177048402 + 
       25.97690518401357611138139981728276446965`23.032495798422644*I}, 
     {-40.82650148445372168079165225856621571318`23.961371916437567 - 
       41.87463234491414154559730014883519289802`23.972372955461562*I, 
      -58.62496414029772290058744839115106255769`24.032935382913166 - 
       60.13003148319090973966341271793097309232`24.043943514509625*I}, 
     {-16.46622614287246153286217917867571002425`24.069225893788133 - 
       16.88896037549429595905984169724501947466`24.080225626484175*I, 
      -20.99036820824551782437739304970126634553`24.15861762741688 - 
       21.5292498633358263187298507583315425178`24.169613233645585*I}, 
     {-3.77054082420222738140176227211533483015`24.098966742732053 - 
       3.86734118805356256996783697785350316576`24.109988789914834*I, 
      -3.93960269952862855660388611777083643108`24.182359111413593 - 
       4.04074335614113475502770199117983229218`24.193387897113134*I}, 
     {-0.58273298239150385162568867796167692867`24.05072184683242 - 
       0.59769337331516026964632086712108111392`24.061725561477136*I, 
      -0.48219333980269185746520685819936402175`24.121506886406465 - 
       0.49457259596668437334548987981492399893`24.132509355482107*I}, 
     {-0.06504167456491677681948364189484792624`24.000078996672215 - 
       0.06671147687098678883896338050387915055`24.011091505946922*I, 
      -0.04156109554822743346630378332032149491`24.07732304648781 - 
       0.04262808549972323528942155628759739313`24.08833629988399*I}, 
     {-0.00543983921502619712399832385215648439`24.08565502905613 - 
       0.00557949515295618894125753215150476262`24.09663864353854*I, 
      -0.00262543533180204341015210937194638719`24.156421135286525 - 
       0.00269283762426770186437263340011981637`24.16739943345717*I}, 
     {-0.00034892115219921346947033596225216292`23.933705140247614 - 
       0.00035787893731892666711339699243007098`23.944705672168702*I, 
      -0.00012457140291204120839661239764176559`24.002235522170707 - 
       0.00012776950039714344701850039683559568`24.013236903714397*I}, 
     {-0.00001743596130243170508181006750747532`23.971353308487213 - 
       0.00001788359135787082451869072339429379`23.98235961288769*I, 
      -4.512961157072490222669553388680496617047789974277926`24.0342647458383\
57*^-6 - 
       4.6288215342490106323218679825993933430789459250351702`24.045269406547\
046*^-6*I}, 
     {-6.86427189630536752579323704463584506061778894310848`23.95653795645589\
3*^-7 - 
       7.04049701840768423149270108873614211657175086149413`23.96753648762585\
3*^-7*I, 
      -1.262839416649283560163837506461833838781583162987119`24.0138966575361\
37*^-7 - 
       1.295260048255444253464443746404325433670942572859462`24.0248958184260\
85*^-7*I}, 
     {
      -2.14654119213711033582873804665649426608974205574744`23.78712079790374\
*^-8 - 
       2.20164892816452602777536127915415202116358274932497`23.798131431996985\
*^-8*I, 
      -2.7526044013375588827249143911580145424188938886511`23.844571260557384\
*^-9 - 
       2.8232714806801124958917078458566167141735571970572`23.85558229902797*^\
-9*I}, 
     {
      -5.36503206214272975657062057248164838188138999819`23.990066849392868*^\
-10 - 
       5.502767490534307421295225756571676967482790720185`24.001076458043663*^\
-10*I, 
      -4.70332402253992910719378054017052802592543183581`24.045632839252836*^\
-11 - 4.8240715486693826751913679221158476765723766048`24.05664257815635*^-11*
        I}, 
     {
      -1.07689159956156685697528673151692787059349967318`23.71003458248207*^-\
11 - 
       1.10453842889620037341899436247554714207325453261`23.721045591959598*^-11\
*I, 
      -6.330717984575069289547231281620282120900363917`23.760272744819538*^-13 \
- 6.493245280503925408663061459636004938911712434`23.77128409924016*^-13*I}, 
     {
      -1.742501021929374276488453721788430648109146777`23.603458527215345*^-13 \
- 1.787235912969769030059307902999790177189634353`23.614467473116726*^-13*I, 
      -6.7383461357247971254295776094228951067749492`23.64918177912983*^-15 - 
       6.9113383901800324120368991553046793028587243`23.660190798139205*^-15*
        I}, 
     {
      -2.2797236800368851893634710308670077648335276`23.748694805775074*^-15 \
- 2.3382505842654577654779256063107625127494894`23.75969692795163*^-15*I, 
      -5.68898704461350541963970330101625746185212`23.795032524658193*^-17 - 
       5.8350393064877592361073218538330939995005`23.806033045560902*^-17*I}, 
     {-2.41745403099453629835438888860273858071169`23.584032764164913*^-17 - 
       2.47951685983118359725962150953813574146782`23.595040734257513*^-17*I, 
      -3.819208509790782809549805466940006214397`23.62838686061603*^-19 - 
       3.917258309702427072794913905445787694022`23.63939471783077*^-19*I}, 
     {-2.081942427692063938578504561533874698111`23.56073674859941*^-19 - 
       2.135391732159059054814412661412451846565`23.57168639805049*^-19*I, 
      -2.0429100590926271419093381378016979405`23.607335081246912*^-21 - 
       2.0953572931250175935114015464851893816`23.618278267261235*^-21*I}, 
     {-1.4585842545632878307390038358656809256`23.686205748001367*^-21 - 
       1.4960302054579674590459234926162123822`23.69739208862019*^-21*I, 
      -8.721491951398397469974030583172176`23.728372966532604*^-24 - 
       8.9453971240469189725976670815157718`23.7395792032905*^-24*I}, 
     {-8.3242524699224746685044798323668267`23.536821675542647*^-24 - 
       8.5379593903477920646359151589441627`23.547845427279558*^-24*I, 
      -2.975808849018976091786410776726689476724788235306246`23.5786012641165\
57*^-26 - 
       3.052206212889917935545556667536141301352758945079217`23.5896266108951\
27*^-26*I}, 
     {
      -3.874469729883857486021432180026558637412277793879058`23.4856193370644\
63*^-26 - 
       3.973938240389296513907772923641976652229527591175087`23.4966141066925\
86*^-26*I, 
      -8.124588797879122538810317890733687731106675929263`23.524905780533434*^\
-29 - 
       8.333169791546722276127625492297594228541571026043`23.53589948155664*^\
-29*I}, 
     {
      -1.4721647336259767400465340246695097703945564712093`23.587421249618796\
*^-28 - 
       1.5099593335277194049444648097552075732424878005451`23.597654350645307\
*^-28*I, 
      -1.7766815136382676434538653571382712054061073447`23.628397499772312*^-\
31 - 1.8222939138180976393214587410875675431398989062`23.63855397873489*^-31*
        I}, 
     {
      -4.5702145312394341643407207965905464564163510907`23.392142866425736*^-\
31 - 4.6875447631950878065955700716185042894842548361`23.40310383071457*^-31*
        I, 
      -3.1145377577356094541879006769612511413567786`23.430834724953172*^-34 \
- 3.1944966819943918146377655856757883183462634`23.44179043585777*^-34*I}, 
     {
      -1.15999919542029658683551472408761370592871909`23.198299833108386*^-33 \
- 1.18977962995715644460991960130634125155504282`23.20923400343501*^-33*I, 
      -4.3798847251348976162001061977558561637145`23.235451522433966*^-37 - 
       4.4923286568641885571684122213595815577419`23.246379622039463*^-37*I}, 
     {-2.40868064348415536201573275903306493175738`23.155579042197683*^-36 - 
       2.47051823484339532989277942686676858900225`23.166709096874897*^-36*I, 
      -4.9440186545373528617600693469187539007`23.194773001094617*^-40 - 
       5.0709454873073075445645963135490807928`23.205913623914714*^-40*I}, 
     {-4.09375986316221253395710641673775037272`23.0769303695314*^-39 - 
       4.19885816676080020942290927529942926867`23.08786492530041*^-39*I, 
      -4.4819839035289012674824899647696865`23.114266183635486*^-43 - 
       4.5970490076782206773399629692324655`23.125195308109394*^-43*I}, 
     {-5.69738721974193235299331549799712675`22.99162071713617*^-42 - 
       5.84365513768380550196280572961745788`23.002596540172043*^-42*I, 
      -3.2645602435984193058078178932974561963946863893746`23.029446349292904\
*^-46 - 
       3.34837066606231210955367910927630007607214128031207`23.04041965016393\
7*^-46*I}, {-6.49531532474313265220663017503568`22.819600803664148*^-45 - 
       6.66206829628653158528568455575353`22.830620810993015*^-45*I, 
      -1.91120194487981988543543810838038718118745735934`22.858702209320732*^\
-49 - 
       1.96026786202077666163176443009964317211919678675`22.869722787913915*^\
-49*I}, 
     {
      -6.067825632668074663094280395283534810895538818017`22.815893837613498*^\
-48 - 
       6.223603744193961085906984918124571321018043455005`22.826902863604534*^\
-48*I, -8.996119345194124266550237930694138705396315`22.85419332821134*^-53 - 
       9.2270749736998214164974585826975282408827011`22.86520238168579*^-53*
        I}, 
     {
      -4.646129216327338158688882959309760913010924139`22.66924429919279*^-51 \
- 4.765408391280434543893251626403006059574473476`22.680251857176255*^-51*I, 
      -3.4055654993472003454137743478828647755524`22.70326326858415*^-56 - 
       3.4929959224149354571781766038206184462083`22.714271083066702*^-56*I}, 
     {-2.916584175392702685126589608708801277822557`22.51700491509444*^-54 - 
       2.991461075694806412802424690513738058899062`22.528013437944246*^-54*
        I, -1.0370739316132078638561920880374441697`22.550373686886623*^-59 - 
       1.0636985296750338536264556525088220396`22.5613823387059*^-59*I}, 
     {-1.501300851126578888165898308414089941063`22.438236900822083*^-57 - 
       1.539843456926034707409203740178947588659`22.44924654210356*^-57*I, 
      -2.54098820464585444901395806287216`22.47339601204151*^-63 - 
       2.606222502381208796635613201203553`22.484405385808582*^-63*I}}, 
   1 -> {{3.62623649711817359872537747454639675152`27.12412488675097 + 
       3.71933216394636764534410444639857478252`27.135410835473408*I, 
      12.46236497234743251946121154109261933397`27.124124889314125 + 
       12.78230885308412330427639214959175375813`27.135410839123125*I}, 
     {33.84906324477565540435984729029503572169`27.081117742942503 + 
       34.71806368553190826770452960854402133366`27.092170849719476*I, 
      114.05795337228639080766953928142277162974`27.081117745367994 + 
       116.98614110485446632150416366469184421521`27.092170853131133*I}, 
     {97.64327822721427933504047802859230483607`27.037205489546242 + 
       100.15005518593649461285620963950727156348`27.048203718000188*I, 
      316.31784070102113111833607579380968649212`27.037205491994225 + 
       324.43860732314262298452594502817538267941`27.048203721440505*I}, 
     {188.40405211346817361480359558973519790218`26.9730653164892 + 
       193.24091283079208076376220301469001667903`26.984051567683956*I, 
      575.43804859118186302012336037135086003411`26.97306531901604 + 
       590.21115809313639364650342689117812838234`26.984051571288177*I}, 
     {274.57988442355025507029374516999010633735`26.92145353580404 + 
       281.62912058294954895365130481194068009675`26.93244488202933*I, 
      775.52277547058854119212797693712814092796`26.921453538710672 + 
       795.43262138942559689173200079781789056237`26.93244488542111*I}, 
     {308.30060162753040043114521447396506647257`26.875806558792082 + 
       316.21554322465398491313200947219719532486`26.8868131099062*I, 
      789.89743401392008422649289198007407716891`26.87580656387266 + 
       810.17631775574043112254762384082751049128`26.886813113639175*I}, 
     {265.51081413929173918115437699862214147347`26.922534508515792 + 
       272.32722181486330226363223215093711703749`26.933543182491558*I, 
      605.41561270020330440797179774225272165166`26.922534515537233 + 
       620.95833039589593375815441332916636387448`26.93354318888584*I}, 
     {173.90993275944281080630331937080718683844`26.82687438380627 + 
       178.37468875954191326045746276726063287338`26.837896836013375*I, 
      346.26915567915363508968554645130571077867`26.826874391328424 + 
       355.15885660616297881755725354071717633721`26.83789684669854*I}, 
     {86.11193584380147340238536779457021573117`26.75915532815309 + 
       88.32267088428113250699801463583822132387`26.770182046988953*I, 
      146.90611984672323748254578996611280809469`26.759155342214882 + 
       150.67761219123581347990520819564204996978`26.770182057479218*I}, 
     {32.17472118121841561379760010078820493615`26.782821678394928 + 
       33.00073656266338771118862287694036383647`26.793830678009105*I, 
      46.14917139290311762882117636989366429382`26.78282169768857 + 
       47.33395012639313104823309404909204406907`26.793830700962097*I}, 
     {9.09391195596451385939443436319033561214`26.70874391378138 + 
       9.32737819521565261016026488904713374624`26.719803906202113*I, 
      10.76135921178046605300167735617468018151`26.70874394408573 + 
       11.03763350127995283694138176539290182262`26.71980393740452*I}, 
     {1.95566768926941903136848448661263743694`26.757988109990414 + 
       2.00587516684888170293051813782985374669`26.769003583005563*I, 
      1.8736036362338083088316082357761769762`26.757988182234786 + 
       1.92170429928364889539425978012493205436`26.769003647650614*I}, 
     {0.32251998948469483580090104162661824977`26.64249756228726 + 
       0.33079998267056710329305851309195579678`26.653526469969037*I, 
      0.2454741194482122558837838426799996888`26.64249765158578 + 
       0.25177612894407838986128843420819909663`26.653526575924513*I}, 
     {0.04114191699106277680196246415445736575`26.746769549320057 + 
       0.04219814545269705328646186845152964495`26.75779419304296*I, 
      0.02441177117384851058588496300430911038`26.746769793478304 + 
       0.02503848984420903639276978421824229721`26.757794407385408*I}, 
     {
      0.0040940675069515974213499595990135183883454566460798533632`26.5863743\
20152103 + 
       0.0041991737086298935706361830915750789943460833149715480576`26.597375\
986690054*I, 
      0.0018583722630937687290231979335281119358644286305007777467`26.5863745\
88062853 + 
       0.0019060818940528154815080036006472223468239035143369250284`26.597376\
279219773*I}, 
     {
      0.0003202737550758214436134777441696298361819089128394451768`26.6843211\
56343913 + 
       0.000328496081121033500606803421466675160106286177393275594`26.6953244\
0851051*I, 
      0.000109133132360258062996844398322542002062150771273468924`26.68432176\
0650455 + 
       0.0001119348861174115070050925130594667605067979105198297822`26.695325\
059486297*I}, 
     {
      0.0000198290721162009405088423629787271490396468269953862027`26.4908308\
95413723 + 
       0.0000203381400417786354030060462704017674192087382981251323`26.501831\
79853226*I, 
      4.9772205496828460667270315305992204132791770186393702`26.4908317674724\
36*^-6 + 
       5.1049997682726850353049478694766650135666815343078565`26.501832516681\
315*^-6*I}, 
     {9.771582881917419181963677457214834302286301368812505`26.55217549739121\
5*^-7 + 
       1.0022446835518353547167617636517675698837902745453782`26.563170220536\
737*^-6*I, 
      1.772912514752967299229126060964134741299116751064393`26.55217694512002\
4*^-7 + 
       1.818428154154905390523392419159241288176674481570583`26.5631722238240\
83*^-7*I}, 
     {
      3.85086293111094070122966614092033735702157698981878`26.442726942156472\
*^-8 + 
       3.9497253888465713858680624082737553634409051197792`26.45373404556762*^\
-8*I, 
      4.9556892116603088293478907276964057798013018888732`26.44272980959007*^\
-9 + 
       5.0829156603818547784578578855694445635513927588995`26.453736100559755*^\
-9*I}, 
     {1.2183427518264245543894741563455727386636250142068`26.454478318074976*\
^-9 + 
       1.249621029180015940267734735988624265469712468304`26.46556257430536*^-9\
*I, 
      1.091244366356700509840744206294346792926377449152`26.454481951821418*^-10 \
+ 1.119259671491713728401324474349645237417694458954`26.465567382657486*^-10*
        I}, 
     {
      3.1044577474357790771271476433351596549614223734`26.465065331853417*^-11 \
+ 3.18415788954376597856941397558951703945352425688`26.476074763075637*^-11*
        I, 
      1.8990005181979831221034148064220195927974925759`26.465071913189895*^-12 \
+ 1.9477531904765904386454009145231410810935930397`26.476081443911717*^-12*
        I}, 
     {
      6.387751247634793698275597655868442849247478929`26.420280651467454*^-13 \
+ 6.55174274747320319873289077979207889551094979`26.431445095804623*^-13*I, 
      2.61849614197996290665053414290823178993896885`26.420294369486978*^-14 \
+ 2.68572028597013189708615332270949270883844278`26.431455544075796*^-14*I}, 
     {1.06365192265431338557271194369357196603355701`26.43295815135561*^-14 + 
       1.09095885232955321433052379564892930389075922`26.444280857996233*^-14*
        I, 
      2.867105208375545836612492688603992495145636`26.432976151904995*^-16 + 
       2.940711844747010088980876679576829033066234`26.444306449295425*^-16*
        I}, 
     {1.435902507578480416426106986411348381975282`26.46153798577283*^-16 + 
       1.472766154378552397537172116977526954328361`26.472548582415914*^-16*
        I, 
      2.4973687181272804066597604955131191580008`26.461575496751287*^-18 + 
       2.5614831812392969834305678582789543955648`26.472582113185048*^-18*I}, 
     {1.5739157565072596339478738359279498104872`26.501095907224002*^-18 + 
       1.6143225907002005274734778775512132506407`26.51280457054331*^-18*I, 
      1.73310289885414402183981430810994808698`26.50117614796154*^-20 + 
       1.77759651370218979920127397614433376584`26.512866527190827*^-20*I}, 
     {1.40256746368790430832059387803738138126`26.445143344736984*^-20 + 
       1.43857530636648377847343645669148374709`26.45650195752625*^-20*I, 
      9.594482555468965998129395892920903998866190153801496756`26.44523178123\
1268*^-23 + 
       9.84079984671091956010621414790802293486298562977694195`26.45662611452\
9932*^-23*I}, 
     {
      1.0172399293706722756090524242971078894742019607386114286`26.3861058513\
1099*^-22 + 
       1.0433553329369558893034330658716289429753320873495324144`26.397106597\
07136*^-22*I, 
      4.2417424487582431474084201502973453805702974497730041`26.3862333908291\
12*^-25 + 
       4.3506398805982317571576528458379339893810126225343437`26.397240322208\
79*^-25*I}, 
     {
      6.0101369236238662454358702509715069559985960655658851`26.3051486065261\
28*^-25 + 
       6.1644340041033584079817615891270935607861194212090727`26.316360539253\
274*^-25*I, 
      1.49897727206770994361007415041608662224132299624251`26.305395515904248\
*^-27 + 
       1.53746022507266477681170037026993573790785361265455`26.31653829907474\
3*^-27*I}, 
     {
      2.89504363281591561420680026655653912823654615784863`26.3014382475365*^\
-27 + 
       2.9693675269435886386349207822978723824774843884499`26.312462825135285*^\
-27*I, 
      4.23760924869201987811032493908142122885585124982`26.301716731478585*^-\
30 + 4.3464005696877198751116394470938163331408313665`26.312796806894735*^-30*
        I}, 
     {
      1.137727340775592074508626407525771086062913672289`26.192198773051633*^\
-29 + 
       1.166935994304490694306774261898235257824948786857`26.20303806104686*^\
-29*I, 
      9.59010093848927039138799074521985997670561725`26.19254665002892*^-33 + \
9.83630574132765880472234072483691325276348965`26.20351646633541*^-33*I}, 
     {
      3.650042578486412088809611558133425750344850434`26.150059645323076*^-32 \
+ 3.743749414227969533280048214704306998445723795`26.16123795990181*^-32*I, 
      1.738461308124006355128878098009179532193393`26.150706592478855*^-35 + 
       1.783092488374781008533583152554398854036879`26.161753712770974*^-35*
        I}, 
     {9.564594471495075874151154021809625622309489`26.15005546555582*^-35 + 
       9.810144451749459370585760427560570830340964`26.16140462375392*^-35*I, 
      2.525676012891529093999414130905999694374`26.151122979256126*^-38 + 
       2.59051720369609255252712346000955987374`26.162218934413477*^-38*I}, 
     {2.0480908533850126723853812545779003762809`26.112753313655748*^-37 + 
       2.1006710929452647087354568869865064012461`26.123394559530865*^-37*I, 
      2.942152375158981416983668741237383257`26.113892396834338*^-41 + 
       3.017685682899183743188495689461903752`26.124869344206825*^-41*I}, 
     {3.5853204165230917869363802704264464123`26.10386586618287*^-40 + 
       3.6773656527436786268518181672652994904`26.114077851191194*^-40*I, 
      2.7492153568395460727195251158336854070118211147001988`26.10559777925184\
*^-44 + 
       2.8197954298995046568143242638924211638722795508262769`26.116436557727\
09*^-44*I}, 
     {
      5.13292791456028218429849754785921954797566552442713842`26.156479974358\
42*^-43 + 
       5.26470457815263154592160830264235835308149172671806759`26.16834231227\
603*^-43*I, 
      2.0614363813076421813195058644656291731690063138633`26.160202211816703*^\
-47 + 
       2.1143592380198970835979765163867877413626480409172`26.17143717454765*^\
-47*I}, 
     {
      6.01182228096381502498984616131421775842825755630476`26.19486163650322*^\
-46 + 
       6.16616262929567451476139251116358176104307836452715`26.208934262413248\
*^-46*I, 
      1.2407756227451721191676692295850599864139246875`26.201977244757654*^-5\
0 + 1.2726298148463844318379233032466755800944201803`26.21413092526752*^-50*
        I}, 
     {
      5.76210956956308860046367466889800751517237053305`26.222725074153196*^-\
49 + 5.9100390918493214776095882547967149295976628487`26.234032899581194*^-49*
        I, 
      5.99664887880494463113934537320510498419661`26.230872171405263*^-54 + 
       6.150599683323775104159512412713138325707501`26.242831054366686*^-54*
        I}, 
     {
      4.52073589307972178588681851758634752465837431`26.157392583693444*^-52 \
+ 4.63679586954702411105255037879983444617515038`26.162864402009287*^-52*I, 
      2.327733219689717714759038622286699245426`26.16794984515505*^-57 + 
       2.387492663525598171437163321452038637152`26.177843271683294*^-57*I}, 
     {2.9039935728954580869997421579158594373535`26.07735968045198*^-55 + 
       2.97854723710030052496336344435580989342432`26.08495987936399*^-55*I, 
      7.25893702046079243151477565681472414`26.090488686140958*^-61 + 
       7.44529430380971654682007390103896443`26.100686792626586*^-61*I}, 
     {1.52769930898347689158929268293204744827`25.979992242647278*^-58 + 
       1.56691963727585777035476065263176200073`25.997068277949083*^-58*I, 
      1.818964972136487227531739637269041814276326774430864`26.000789489786882\
*^-64 + 
       1.865662907351895550973350183457540128714097594458835`26.0132769214868\
63*^-64*I}}, 
   -1 -> {{3.62587865772191136971029304007420499891`27.12412488839843 + 
       3.71896513780863422293814570004258726092`27.13541083781954*I, 
      12.46215415459495916515061883373801159671`27.124124889688932 + 
       12.78209262304834704753921142090511773791`27.13541083965711*I}, 
     {33.84574060267346368769618645235565080905`27.08111774489407 + 
       34.71465574188295290377734920815989652519`27.092170852465564*I, 
      114.05603209143694091679641280523332716752`27.081117745815707 + 
       116.98417049933411150707607711019286807146`27.092170853761917*I}, 
     {97.63379151827278089894106957201982009634`27.037205491812124 + 
       100.14032492655485923094468572185095738627`27.04820372118608*I, 
      316.3125564319889051408310992552837129807`27.03720549251437 + 
       324.43318739209562063836233833334332752215`27.048203722172946*I}, 
     {188.38601516802864814921465491915811636306`26.97306531918206 + 
       193.22241282634783488558011913976619647299`26.98405157152667*I, 
      575.4285503440565589055036897947230115933`26.973065319635644 + 
       590.20141599935339583555105624271860525898`26.984051572173588*I}, 
     {274.5540791491234466604748004806580498768`26.921453539048724 + 
       281.60265281471342682037044524583310362797`26.932444885816224*I, 
      775.51016822179396241528781773997303284815`26.92145353945624 + 
       795.4196904771759916711656438670370431723`26.932444886291727*I}, 
     {308.27224251004988731164988635978979154857`26.875806564716004 + 
       316.18645604904637346447965817108942307545`26.886813114257887*I, 
      789.88482072166432955350673874863794725356`26.875806565239145 + 
       810.16338064487704245597571306486023499803`26.88681311464234*I}, 
     {265.48696086864543995489685314601614604053`26.92253451639651 + 
       272.302756163822449238240529589353893548`26.933543189668036*I, 
      605.40613557647858699531530110426312099141`26.922534517366028 + 
       620.94860996781049221000062811167813299455`26.93354319055098*I}, 
     {173.8946937590067659872936019699989924518`26.826874392462077 + 
       178.35905853120098242996605423291339166811`26.837896848310443*I, 
      346.26384893261554839421200403952508986652`26.82687439333319 + 
       355.15341362054946391751540434545268767706`26.837896849547654*I}, 
     {86.1045804059314698479900501679533900297`26.759155345940382 + 
       88.31512661168017152026584834696049881667`26.770182060257575*I, 
      146.90391712291005969419378166597931840831`26.75915534631926 + 
       150.6753529173210664485909293965337270404`26.770182060540368*I}, 
     {32.17204193039975249978323328223307559583`26.78282170225386 + 
       32.99798852795769415924560933026581777082`26.79383070639396*I, 
      46.1484944208853072096052998666937834964`26.782821703145885 + 
       47.33325577460390412749625070631509692712`26.793830707455026*I}, 
     {9.09317321111428546821185907968506676572`26.708743952548208 + 
       9.32662048471205258639476690755116654963`26.719803946117874*I, 
      10.76120469469182277578518688250790895929`26.70874395298147 + 
       11.03747501730403813411812882554646464378`26.719803946563975*I}, 
     {1.95551252900011540783117365633681686163`26.757988202690555 + 
       2.00571602318005420871719294326973185333`26.769003665954198*I, 
      1.87357727892219294400572949951507737042`26.757988203517765 + 
       1.92167726530588045949117809697295570636`26.76900366669454*I}, 
     {0.32249496080830080591031377840038895864`26.642497677000875 + 
       0.3307743114378145509983890265001152614`26.653526606081144*I, 
      0.24547073172764732177799865749482087812`26.642497677928052 + 
       0.25177265425121993028746515122538994204`26.653526607180986*I}, 
     {0.04113878855187954372705347106695450975`26.746769863259654 + 
       0.04219493669770095858764098008474116187`26.757794468644523*I, 
      0.02441144015304685814931622922164590377`26.746769865587947 + 
       0.02503815032517449475347750253200955939`26.75779447068882*I}, 
     {
      0.004093761875946480816216765572486041679339349367956593645`26.58637466\
5013874 + 
       0.004198860231219213700801378811289276067186831236077191168`26.5973763\
6324252*I, 
      0.001858347460849509658597742769805239700437316713820531955`26.58637466\
7390626 + 
       0.001906056455065346207089446829881012943220450105948743576`26.5973763\
65837455*I}, 
     {
      0.0003202502351495761239217329231227369496063036649617650681`26.6843219\
34351672 + 
       0.000328471957372279831531165567173075370692320448379896628`26.6953252\
46602707*I, 
      0.0001091316961964159389812700665006471240440644232647337422`26.6843219\
3943611 + 
       0.0001119334130832133917764812425679220036557565125163722616`26.695325\
252079485*I}, 
     {
      0.0000198276367303380279459239769330591500819710907477374495`26.4908320\
1778546 + 
       0.0000203366678055326411507996667865733892339159538637788335`26.501832\
722815227*I, 
      4.977155847233090731159362745605468075960422507648666`26.49083202548486\
3*^-6 + 
       5.1049334047294764245114676232584641626222314821707532`26.501832729156\
458*^-6*I}, 
     {
      9.770884254227537478969164363917093088889953752007073`26.55217736362655\
*^-7 + 
       1.002173027209518311202207989277292309265441572309413`26.5631728029350\
43*^-6*I, 
      1.772889706441058909013928024539401824209253281332814`26.55217737422395\
*^-7 + 
       1.81840476028962561251002602911631467638316605160761`26.563172817596655\
*^-7*I}, 
     {
      3.85059048373650375878589043760559788809736701442542`26.44273064077859*^\
-8 + 
       3.94944594698349065123716111583050485519013674918571`26.45373669624038*^\
-8*I, 
      4.9556260085198021414734048330307284136009240606505`26.442730660287303*^\
-9 + 5.0828508346393705907134539218213367574271369292105`26.4537367102236*^-9*
        I}, 
     {
      1.2182573001190527857661460377555383469491549737066`26.454483007457267*^\
-9 + 
       1.2495333836875213026277853501097870748205489787722`26.465568779533978*^\
-9*I, 
      1.091230546572098021304576233330527801381142124519`26.454483030761775*^\
-10 + 
       1.119245496914459405620562611591806009432890440351`26.465568810368715*^\
-10*I}, 
     {
      3.10424152903161504389083833010620232930368165153`26.465073830770073*^-\
11 + 
       3.18393612020641483096031382462204413130931465428`26.476083390483282*^-11\
*I, 
      1.8989766006812474573577749733205065042270161999`26.465073869325344*^-12 \
+ 1.947728658930082818670799475805384392486257704`26.47608342962129*^-12*I}, 
     {
      6.387308780567034239368335123574369375968248727`26.420298376040677*^-13 \
+ 6.551288921034162986823949173025188678379312908`26.431458595630087*^-13*I, 
      2.61846329705082211447030972383065177357974127`26.420298450546486*^-14 \
+ 2.68568659781949059967177115337688213974175416`26.431458652380545*^-14*I}, 
     {1.06357854418511022234904115031225905639991287`26.43298142112102*^-14 + 
       1.09088359002913089883824027024480006674888497`26.444313940613824*^-14*
        I, 
      2.867069345620766615202470105806538700666376`26.432981511764844*^-16 + 
       2.940675061294677599627451175762517919938146`26.44431406947424*^-16*
        I}, 
     {1.435803725003304825008135470905144308770425`26.46158650084811*^-16 + 
       1.472664835777468323239750401053540427142916`26.47259194959836*^-16*I, 
      2.4973375314447645216240242826944658337616`26.46158667601006*^-18 + 
       2.5614511939071248272632900721349418632004`26.472592106176062*^-18*I}, 
     {1.5738076591555348947880444648551360172187`26.50119973570183*^-18 + 
       1.6142117181861141569197568371735979729664`26.512884739590703*^-18*I, 
      1.73308126936067114687538673777799760251`26.501200083372986*^-20 + 
       1.77757432891892277716059728195558222498`26.51288500804066*^-20*I}, 
     {1.40247119788280103434112579107712609951`26.445257827332398*^-20 + 
       1.43847656914802233978495323409696502472`26.456662682923564*^-20*I, 
      9.594362777575127191271420716323108825327151812218957381`26.44525818313\
2474*^-23 + 
       9.840676993782425109007788061336904199231198695484544393`26.4566631824\
47432*^-23*I}, 
     {
      1.017170094707073995280581988314203377951339704115233576`26.38627095292\
5067*^-22 + 
       1.0432837054215729635984462513615909068303419319620402294`26.397279706\
418832*^-22*I, 
      4.241689435812125743498351715459099325617039431591486`26.38627148125377\
*^-25 + 
       4.3505855066610225562901528649968200708724075641328742`26.397280260375\
16*^-25*I}, 
     {
      6.009723906577197240203180350178319020826608951972248`26.30546850073475\
*^-25 + 
       6.1640103837500927096564426692781022848464129553297932`26.316590838295\
312*^-25*I, 
      1.49895850398262331331122929636554996047169734414789`26.30546935973762*^\
-27 + 
       1.53744097515816696037526631362218660748886605324361`26.316591456664845\
*^-27*I}, 
     {
      2.8948443511873320112305534213992938752201451783315`26.301799180802934*^\
-27 + 
       2.96916312919637506136441965465805340353593056299801`26.312895695385375\
*^-27*I, 
      4.23755606274938410491519280221541481952874683549`26.30180008317851*^-3\
0 + 4.34634601831268621547936678958795761135544781677`26.312896777687087*^-30*
        I}, 
     {
      1.137648847684026617845694270480563843589661523278`26.192649804257897*^\
-29 + 
       1.16685548607499738876816959236467210424632968226`26.20365835316369*^-29\
*I, 9.58998021919842720672553441614379086190683401`26.192650855466077*^-33 + 
       9.83618192283385712456721329777299733188117733`26.203659799117137*^-33*
        I}, 
     {
      3.649790062616333770907361044886495226250481103`26.150898775190722*^-32 \
+ 3.743490415566896109323410739311001180409696504`26.161906892741982*^-32*I, 
      1.738439350318236311382308672703469062855473`26.150900601306603*^-35 + 
       1.78306996685051883921045933797106375756389`26.161908348206996*^-35*
        I}, 
     {9.563930669116029426345568889791893943094585`26.151440699840318*^-35 + 
       9.809463607700580141102560303368156918833023`26.162461203265263*^-35*
        I, 
      2.525643991909489735117554953421702881608`26.151443518860578*^-38 + 
       2.590484360645586943085318378871535515675`26.162463352668997*^-38*I}, 
     {2.0479482079128118821327893146367070989721`26.114231860309424*^-37 + 
       2.1005247853635007091474647922515938905041`26.12530907242925*^-37*I, 
      2.942114921779446351214295171734872579`26.1142346763976*^-41 + 
       3.017647267986294314746881454882456525`26.12531272066976*^-41*I}, 
     {3.5850697464029439475075801489960597791`26.10611495299084*^-40 + 
       3.6771085472181159413829199282721161905`26.117141562195577*^-40*I, 
      2.7491802076538559693468660716617990665019069916932811`26.1061189706752\
86*^-44 + 
       2.819759378335582221191181157173503260913445883603619`26.1171470401835\
82*^-44*I}, 
     {
      5.13256757488540274331123020283149148778740069874678908`26.161318221199\
668*^-43 + 
       5.26433498754711252426218498114004813984729641558460333`26.17236421039\
1542*^-43*I, 
      2.0614099055898761054527413177199169811657067316344`26.161326355351257*^\
-47 + 
       2.1143320825961597764859609241975665925825635435967`26.172370965747*^-47\
*I}, 
     {
      6.01139843137753271184551372063391630334899701575645`26.204123697544095\
*^-46 + 
       6.16572789830110535533996339271694789211451101902362`26.21569400308397\
5*^-46*I, 
      1.2407596118967980855434681602960981589554514224`26.20413840368664*^-50 \
+ 1.2726133929546029838538481224322032764502758585`26.21570470515596*^-50*I}, 
     {
      5.76170151845495208743852021976913950460601043217`26.233335900284633*^-\
49 + 
       5.90962056492416582044324777043063388683741033087`26.245494279345106*^-49\
*I, 5.99657112375526194839322789331451293546544`26.23335177649002*^-54 + 
       6.150519932083770796946229296174123874794477`26.245511445039565*^-54*
        I}, 
     {4.52041428806745374842722249150566868605102735`26.1711568768911*^-52 + 
       4.63646600803160296256914054081529667509270129`26.182424042116253*^-52*
        I, 2.327702888227477187556765980335212945747`26.17117635015649*^-57 + 
       2.387461553369605761220985707301844442218`26.182451900945964*^-57*I}, 
     {2.90378601961428923402222150278130847023042`26.094495825027902*^-55 + 
       2.97833435534396791756479936340045418571015`26.10550579847226*^-55*I, 
      7.25884195952179788967617118148862811`26.09451878429538*^-61 + 
       7.44519680238965794746913308873994194`26.105533435323455*^-61*I}, 
     {1.52758960561435829383060749528251464897`26.00721657385695*^-58 + 
       1.5668071175134042338172070859762628544`26.018251076538675*^-58*I, 
      1.818941031249380419594042782242332594994138652468634`26.00725143244089\
*^-64 + 
       1.865638351835033778610547169461406739143681914468955`26.0182780095498\
67*^-64*I}}|>, 
 "IT" -> <|0 -> {{299.2372182415151725448457899229961069616`21.87593668950177\
8 + 306.91947735344750772671998904473831294615`21.886945528333033*I, 
      886.56945111077060909795717821493957751922`21.74554056251209 + 
       909.33017681254312683774506224648859210102`21.75654936332883*I}, 
     {415.00605856008127346354858535962846264748`23.188996841205036 + 
       425.66042867358472314056023561152966248686`23.20000653134045*I, 
      1235.68180705012126787326107662145290366827`23.069197521786233 + 
       1267.40522660817276771765893375498233307407`23.080207206806172*I}, 
     {675.03048577993527522506200652660157410177`23.752602039711206 + 
       692.36041262088584700556124226006396913895`23.763613703739555*I, 
      2008.50503830932991626994364647709318489396`23.647150675727346 + 
       2060.06899891084965525676626827815875135343`23.65816210222138*I}, 
     {1122.69507268635545610154279089102441775617`24.010549375833634 + 
       1151.51780570984306348175097740639262524211`24.021556738816884*I, 
      3305.28174293625431315755752803354807359909`23.90277710467723 + 
       3390.13760056116261335562243798124882183953`23.913784688859447*I}, 
     {1698.11066023820418589966627921961070903835`24.273875194878443 + 
       1741.70592612573644558658250815013213450879`24.284881724014127*I, 
      4978.74609362490385348792519163230711460668`24.17045988411438 + 
       5106.56447720871775579865653172455307007118`24.18146721010923*I}, 
     {2047.39187760778480369174824233567461171574`24.508456867064996 + 
       2099.95417249836908384862936580036674852141`24.51947068910957*I, 
      6129.89326700735525563556764492538998499559`24.40437690766353 + 
       6287.26482888182861318756648960517043305681`24.41539103917054*I}, 
     {1739.66761019810165977666949962355875539387`24.343528216877733 + 
       1784.32975960824393184527731306127669515498`24.35453055217484*I, 
      5454.95224301416791413543696700560895969757`24.231379930389135 + 
       5594.99617478280419296038898976627065621377`24.242382282258504*I}, 
     {919.25698843975908425912893315671200427788`24.23550184184479 + 
       942.8568949525547908892238831723654764966`24.24653889157873*I, 
      3025.12612030735315778277217156752315105845`24.096857656138866 + 
       3102.78959692649058312941662748995584493252`24.107893288684146*I}, 
     {226.44713184075190762710116615260439259875`23.73221855495223 + 
       232.26066517118976129992172091665697564715`23.74323366621288*I, 
      673.63197606546756495277996139566942466517`23.497707093255077 + 
       690.92599923754885404299998301317838819096`23.50872196998009*I}, 
     {-35.00507085274023589212262451281865661448`23.18950573505676 - 
       35.9037492527822224827719698709342583236`23.200515589694913*I, 
      -316.78394670465108078658547551865302967993`23.378012902703055 - 
       324.9166795758726848765359094014676115502`23.38902266235517*I}, 
     {-47.27591610905730643023059603442888063012`23.7603437816362 - 
       48.48962154128273169602148632798541212522`23.771350815247736*I, 
      -328.59824854081041680411777101001307361201`23.762233735208387 - 
       337.03428769346756081681806477631131612614`23.77324086320707*I}, 
     {-17.69635456171014214550215061831814740709`23.954121499701852 - 
       18.15066964283069306856950762781625307072`23.96514708973261*I, 
      -138.94091708288023969211088496537061358694`23.934715710611258 - 
       142.50792032048786101258987983392759699303`23.94573993041286*I}, 
     {-3.94608809931519198397601643395337142756`23.947345362925315 - 
       4.04739525433955233548904750489106536435`23.958352579281645*I, 
      -37.10697001869425371844364048964635701997`23.91860768294982 - 
       38.05961006867705213465647216362514837855`23.929614964919153*I}, 
     {-0.60184781600662653976491079469219274303`24.064739458767797 - 
       0.61729893834924144095256983259366784603`24.07579003090307*I, 
      -6.98923525068165656215243537593018019016`24.029208111993594 - 
       7.16866853276306895314573597390838423508`24.040255498185108*I}, 
     {-0.06664455160637916422805297907271436556`23.915250557466056 - 
       0.06835550426409809266304271512746954328`23.92626334629175*I, 
      -0.97839036854480429190767482037576447356`23.877833046222186 - 
       1.00350839486502493494475907531511080058`23.888845494031344*I}, 
     {-0.00554400789686876456666384614149436397`24.01416206074801 - 
       0.00568633813717987666305151238865746179`24.025216979851212*I, 
      -0.10503211137040711088604487248178150937`23.974373506010284 - 
       0.1077285804104632790509036150240411233`23.98542544127234*I}, 
     {-0.00035419853371027003570454042741353584`23.83596033353669 - 
       0.00036329180402276343363508580025265191`23.846970118971385*I, 
      -0.00882834854870343150929047792744219168`23.79414404612415 - 
       0.00905499703006596573466591990948640931`23.805153786766045*I}, 
     {-0.00001764549852864030782474587809566866`24.00074477209845 - 
       0.00001809850799267970116651093786984285`24.01180133370156*I, 
      -0.00058950242667488978547412535772341652`23.962768795504424 - 
       0.00060463660822971896619328416256861687`23.973822733852526*I}, 
     {
      -6.92975737436293510543940900879685657941637135603061`23.775941535710075\
*^-7 - 
       7.107663692452380588087653531474049897390799041899662`23.7869499549097\
23*^-7*I, -0.00003160084866982601538359240361370234`23.73915077256524 - 
       0.00003241213113350207400405076428766343`23.75015909531348*I}, 
     {
      -2.16269733746482857993593892539867535240603143717534`23.88434925827584\
*^-8 - 
       2.21821984708019244768022437382775099494294841686294`23.895359773576736\
*^-8*I, 
      -1.3705873786539308564469693071116473855694117523316819`23.841212004696\
825*^-6 - 
       1.4057742028071495704573628465003307437738032212829631`23.852222522068\
54*^-6*I}, 
     {
      -5.396535127482320149457001996965586476448289187064`23.746790216828135*^\
-10 - 
       5.535079327965088286960183035947755632036219704839`23.757775917899604*^\
-10*I, 
      -4.83822038797029378176736512785792657364081072665346`23.70378019475957\
*^-8 - 
       4.96243108234661212582000211296943486001000475170556`23.714766991908164\
*^-8*I}, 
     {
      -1.08174170145348014534131876108530849846363519816`23.68689562678798*^-\
11 - 
       1.10951304651403841221092149332977374494419347793`23.697897241619643*^-11\
*I, 
      -1.396476599388098556069770234210795843116163769343`23.641978688641487*^-9 \
- 1.4323280724879083093091094860348503512633940333217`23.65298065567848*^-9*
        I}, 
     {
      -1.748372479688854645177649131506280968730661155`23.8777433341383*^-13 \
- 1.793258107526424455196298530900513625177465164`23.888748345420705*^-13*I, 
      -3.30771188280426609787136968237839852974691640391`23.83211105557518*^-\
11 - 
       3.39263012893902654272754233237761426390618938208`23.843122539871718*^-11\
*I}, 
     {
      -2.2852612994080459677280808870439132065110878`23.571378191276207*^-15 \
- 2.3439303698655484474790998255089972223318977`23.582417678086827*^-15*I, 
      -6.448086704967663665219492573434727039632519972`23.528544156033874*^-13 \
- 6.613627185309156876225988509677169328334568424`23.5395819164498*^-13*I}, 
     {-2.42144461853538871736587826794080313670233`23.472922797717658*^-17 - 
       2.48360989695260066747578821270802661802612`23.48397519521017*^-17*I, 
      -1.03697473200351915906383846931714046079008658`23.429058030132193*^-14 \
- 1.06359678333319337329374094244030886815819999`23.440106785490606*^-14*I}, 
     {-2.08404317193753403342974631464570757744`23.72410543991069*^-19 - 
       2.137546408404422076535581330715937577658`23.732281248545824*^-19*I, 
      -1.378415883673958540764580504009825351025013`23.68292050102546*^-16 - 
       1.413803687519383283600608849210636716779555`23.691232076687303*^-16*
        I}, 
     {-1.4592886711588624395253207444908110999`23.44889995132555*^-21 - 
       1.4967527064042864534263718875035573556`23.459666116220948*^-21*I, 
      -1.5169211686397172134310229144317961831895`23.408746118552948*^-18 - 
       1.5558647918238250211658866431255782344792`23.419529592024666*^-18*I}, 
     {-8.3247098041904108892024018398712021`23.398668522405625*^-24 - 
       8.5384284656697701994261691924205081`23.409616551806266*^-24*I, 
      -1.38387462514282945446474583741039746204`23.35838124919175*^-20 - 
       1.41940257020007324483271136942505736756`23.369333018622136*^-20*I}, 
     {
      -3.873346863174511684289945611020040873460248188081895`23.5616687121518\
57*^-26 - 
       3.972786546540539760653684303560697572550833975302378`23.5733422410571\
4*^-26*I, -1.047776023335784513225061574944579488`23.523680803251995*^-22 - 
       1.074675374124532142569664373400640368`23.535297678876134*^-22*I}, 
     {
      -1.4713345010554662597751254125054621407295482496822`23.480009180628386\
*^-28 - 
       1.5091077865573282016356371528295245103432287309171`23.494961800357864\
*^-28*I, -6.590051293551660856016054199945749`23.439559188693703*^-25 - 
       6.759236403263063879545451081193147`23.454280235846127*^-25*I}, 
     {
      -4.5666573445652474545478581316805176139748309101`23.255192913246866*^-\
31 - 4.6838962535568085600477247467404639528612228673`23.266127744154733*^-31*
        I, 
      -3.44592142518174589806772764529090187908541639115143`23.21599434854863\
*^-27 - 
       3.53438789811292533884441040682582257990580641174326`23.22693404474768\
*^-27*I}, 
     {
      -1.15890608342613666549600524726198464040259938`23.241667059364502*^-33 \
- 1.18865845471061905807647296046845058205025438`23.251775730413556*^-33*I, 
      -1.499040148612475167990958087923705746125687756069`23.201801217667306*^\
-29 - 
       1.537524715834704805151878344113707301764506927566`23.211961549188498*^\
-29*I}, 
     {-2.40611770023062746193570922467305591112784`23.136384940628282*^-36 - 
       2.46788949364442709273431103591767179484749`23.14499484262596*^-36*I, 
      -5.428295508573878271485260268989492241546369785`23.09699269448822*^-32 \
- 5.567655087164959607697563386383791765043678061`23.105729200592332*^-32*I}, 
     {-4.08905011122436708055679398155836416799`22.874472789237*^-39 - 
       4.19402750227422364619688119917947015474`22.88555124079892*^-39*I, 
      -1.637079691624418578163786786896734255503465`22.836683643102873*^-34 - 
       1.6791081212823708402382657134556527726323526`22.847756108655396*^-34*
        I}, {-5.69050656611024823624132213847173728`22.718073302754497*^-42 - 
       5.83659783836493914404827685105316792`22.729031499562975*^-42*I, 
      -4.1135287496564383120440316380923724439507`22.675951440153593*^-37 - 
       4.219134576046748139416913748364494888294`22.686915019290993*^-37*I}, 
     {-6.48725510123618211345071874364206`22.614081972921074*^-45 - 
       6.65380114422360527274885584318046`22.62509638302595*^-45*I, 
      -8.614955911368821773097100194877504395`22.575348145124646*^-40 - 
       8.8361260049074866142666710045731743633`22.58636149143752*^-40*I}, 
     {
      -6.060212270445249320191489824811657151521408711277`22.537910530285494*^\
-48 - 
       6.215794925598312354412429488068837708482006083642`22.548923200652236*^\
-48*I, -1.50424286838978913876324100594104243`22.4992597288178*^-42 - 
       1.54286100402845188284889031054931407`22.510269654080588*^-42*I}, 
     {
      -4.640308103766665740017473342524859456792236509`22.462125893815863*^-51 \
- 4.759437834425173513137025494536176077049653201`22.473147461866947*^-51*I, 
      -2.19039444524127883318382312544869`22.422127926008248*^-45 - 
       2.24662801733656104756762085331171`22.43314805809926*^-45*I}, 
     {-2.912971175037170619863314225695039689563834`22.301068944259715*^-54 - 
       2.98775531948138408892970014769675117744917`22.312078038632887*^-54*I, 
      -2.660496192794826432315718926838813729403227572234`22.26306885631284*^\
-48 - 
       2.728798595949471264304210873479561052424001740347`22.274080674484107*^\
-48*I}, {-1.499476547604319818536801760777322840681`22.163448018731003*^-57 - 
       1.537972318413022085014853990596478542461`22.174457123192298*^-57*I, 
      -2.696008379752808506905859604044019731735853322`22.12592121561562*^-51 \
- 2.765222480400877801144697595503599122598313574`22.136932577846597*^-51*
        I}}, 
   1 -> {{3.75912130937513479123836636582647243137`27.162038755797997 + 
       3.85562850223540992289892674799548852147`27.173040108000237*I, 
      11.75552429650846617374816693666354878118`27.16203855747653 + 
       12.05732159355961542692263287194735110341`27.173039879524264*I}, 
     {35.01662291887017602385836173640047439771`27.122963711924257 + 
       35.91559789286713718530745252654803738641`27.13396548873291*I, 
      111.51641830888920565585128669082312389971`27.12296349800913 + 
       114.37935770432255987845015298732894787738`27.133965299361076*I}, 
     {100.60040740684022491519111037070991419189`27.10520674465602 + 
       103.18310216990122773463103740915254717476`27.11622010709991*I, 
      332.22953704035830096485958101334172772551`27.105206504485068 + 
       340.75880155892299173109262618521731498446`27.116219895064805*I}, 
     {192.9831380240076595016234154229187135036`27.080531510543654 + 
       197.93755672648891732346358750784837371754`27.091536752888995*I, 
      672.85669419724223496335377133858532305695`27.080531293753534 + 
       690.13081370816975534276621644408828451469`27.09153650751003*I}, 
     {279.27668647452774474800937626958635195684`27.02491433747515 + 
       286.44650272274454122192978624471529636395`27.035926932393888*I, 
      1046.42489563004232087272849511769364023472`27.02491411092047 + 
       1073.28955917907489085022946512564022222104`27.035926610712462*I}, 
     {311.2249835160594637957148152219572026882`26.977570692420894 + 
       319.21500220266390969504077477510401003262`26.988622058107705*I, 
      1275.39287404772091220028197470398605778502`26.977570434454762 + 
       1308.1357881328223317449793763824107726214`26.98862175169432*I}, 
     {266.1307060431588581755306972010416011752`26.940892358263742 + 
       272.96302808344374611671619118719620238052`26.951951726991677*I, 
      1213.73159954952512977044717851645805381982`26.94089190944695 + 
       1244.89149568435004762177077315284440754026`26.95195140441946*I}, 
     {173.28723960551318099279053717085745200491`26.954823687178855 + 
       177.73600932494898422383806082307843674205`26.965897450107416*I, 
      894.88749345035322557315410766039584065561`26.954823242724096 + 
       917.86176664107855001634654191132372585402`26.96589693250036*I}, 
     {85.44019496734359098419249092756611798352`26.85584931275689 + 
       87.63368453448490038662957526809648011098`26.866862867066295*I, 
      508.30522549858829135947679791783282807325`26.85584875289175 + 
       521.35484704358497443904054560867912759662`26.866862177203824*I}, 
     {31.84499010957081993272966542839157105659`26.806306734818875 + 
       32.6625403691150547341569397329916236505`26.8173201708624*I, 
      222.04095614676011878026799208896357940822`26.806305648557124 + 
       227.74137058252017739904396960926582211512`26.81731937226643*I}, 
     {8.99234133194739173519003477722351985646`26.76656469805063 + 
       9.22319996825246107633724356126679628596`26.777574162099324*I, 
      74.75757119376432052702510229971802899944`26.76656350942307 + 
       76.67680783105220472334872114240540390149`26.777572459694287*I}, 
     {1.93417991080534626370618907912796134314`26.738046400201373 + 
       1.98383573681261855947722435185038735163`26.74907202496881*I, 
      19.5041898482235515181148718612208068352`26.738043746888025 + 
       20.00491713429743927329319318399498582789`26.74907011392596*I}, 
     {0.3192471803797927548979926418105434696`26.683598050470444 + 
       0.32744315137178318884745004672856246868`26.69459711637263*I, 
      3.97251818194899402276633162872243367936`26.683595301125 + 
       4.07450387136268001298203061607662498206`26.694593226216032*I}, 
     {0.04077120120818718246211638763093502835`26.73404741942062 + 
       0.04181791235537217614263206270760545574`26.745137311188802*I, 
      0.63688658419448461601611394667550176049`26.73404008864813 + 
       0.65323725004229572176573191037724670774`26.745132013557896*I}, 
     {
      0.0040620577867917035572439818462320104286006069364806123519`26.6447555\
69450393 + 
       0.0041663422091277981069260444686276920545356334995320340481`26.655769\
537525376*I, 0.08103829407538165632410595569735140341`26.644748394303257 + 
       0.08311877449400921291032979095624942748`26.655759270676672*I}, 
     {
      0.0003181259310233329292523169731457615113579745481057381465`26.7167024\
02113178 + 
       0.0003262931163978923804005112061602611733439049235266533874`26.727896\
98207066*I, 0.00824610549866217733174621307429001064`26.71668270883621 + 
       0.00845780616703934400710999127471043134`26.72788280469794*I}, 
     {
      0.0000197154051240560635578074449813015377798343563452661368`26.6108241\
15241424 + 
       0.0000202215548989730136224341906771208606151672657500350948`26.621832\
788511423*I, 
      0.0006755155844273622394274036844636406048928406077059666177`26.6108061\
1921525 + 
       0.0006928579651118763995604355509007488113253592224966995376`26.621808\
18276003*I}, 
     {
      9.723603602454258863352367371959922595339610548171182`26.67550519200155\
*^-7 + 
       9.973235793311889279039474489902571237593068961442291`26.68670342731349\
*^-7*I, 
      0.0000448038165559163857617407235163046354918396047281347618`26.6754631\
60148464 + 
       0.0000459540562554053483387792472793324942638797680545117347`26.686667\
933705557*I}, 
     {
      3.83457584363265763287186342681609740560800014571305`26.524290161525517\
*^-8 + 
       3.93302016612788552391236234146825323046516201783773`26.535324248492532\
*^-8*I, 
      2.417381417744958747554645106192201447913754660024604`26.52424635222353\
2*^-6 + 
       2.4794423823957477895127339315208429833293235215566899`26.535282939707\
02*^-6*I}, 
     {
      1.2138698919309571210962902594954355388400680328967`26.530135358835057*^\
-9 + 
       1.2450333384192895671233553256789094673819354875639`26.541126934244264*^\
-9*I, 
      1.065186073705145912826551437065656239279535359670208`26.53006836425225\
*^-7 + 
       1.092532389342996269676770757963318755752931411862198`26.5410370490863\
13*^-7*I}, 
     {
      3.09447854860097218526258318012204463535927199364`26.462161224963683*^-\
11 + 3.17392249667123546018840627739392892232652795253`26.47321891650782*^-11*
        I, 
      3.8455178174085549575279764638080833751914434523978`26.462027337699944*^\
-9 + 
       3.9442430510759839201087341318037569216110674976283`26.473122972391742*^\
-9*I}, 
     {
      6.369611739001196925257031590360365130946155095`26.424748295016293*^-13 \
+ 6.533137546749881302055792598083118222518130335`26.435749275317793*^-13*I, 
      1.140474684505357798247112852307847799581511306837`26.424608990043783*^\
-10 + 
       1.169753870057397230522007927240530780505205305828`26.43557160775502*^\
-10*I}, 
     {
      1.06096026168014435604686743115154118108183664`26.456994126733235*^-14 \
+ 1.08819808886483652373065419066336507749476809`26.468001551453654*^-14*I, 
      2.7846524706236386206742579677854321147997675434`26.45675203182831*^-12 \
+ 2.8561423138380861583365137963357295209642281328`26.467719855215556*^-12*
        I}, 
     {1.432637807156346503485632918640209598362873`26.38384643762531*^-16 + 
       1.469417639935177900680234655289645560503942`26.394911548944332*^-16*
        I, 
      5.60794350351674766069199293360266651670392254`26.383379454901384*^-14 \
+ 5.75191515026665812065555988359980560101498669`26.39457507788426*^-14*I}, 
     {1.5706763429267744482909493944955807031796`26.435567196024273*^-18 + 
       1.611000012282659831888603898339166047009`26.446855704647724*^-18*I, 
      9.329265776916896661433884640707483592561238`26.434978695913596*^-16 + 
       9.568774209201925511759190706542322147208445`26.446092602284498*^-16*
        I}, 
     {1.39993637413933887518427193790025938251`26.449313640228944*^-20 + 
       1.43587666936584150173538559302304831001`26.460477526253193*^-20*I, 
      1.28369743428017582912243018505152508505058`26.448352719071345*^-17 + 
       1.31665354973070658621139143021315685455936`26.45930179302405*^-17*I}, 
     {
      1.0154900160510027527208669868700487900651456672899832794`26.3853139952\
6685*^-22 + 
       1.0415604944317625762508853211620695691451160061386834941`26.396512367\
777987*^-22*I, 
      1.462599468119085440772639317895516142098`26.38345314060361*^-19 + 
       1.500148500813262445571961919842644903225`26.395175321388265*^-19*I}, 
     {
      6.0006040359609115797465122339470234251094798343283476`26.4632638488447\
26*^-25 + 
       6.1546563804629002574697744931775443433861795575677009`26.475013904099\
335*^-25*I, 1.3811581466353471095688442251293227674`26.460832546049453*^-21 + 
       1.4166163520663482716115609887914402069`26.472388850844897*^-21*I}, 
     {
      2.89078917282387846206059016171140791057747719316729`26.448311927205488\
*^-27 + 
       2.96500384302468755022617929951881612301934502720339`26.45941859149325\
7*^-27*I, 
      1.081853023636410656916642507660626995735962342508494642`26.44467444310\
5686*^-23 + 
       1.109627226649802104762266810882631596415802503431125601`26.4542929118\
58655*^-23*I}, 
     {
      1.136171577322565165134459781796411717185064723959`26.33236140944872*^-\
29 + 
       1.165340290037840190231864198894126827279224572771`26.343763150908362*^\
-29*I, 
      7.034045564323503966599046809309551773145654574697953`26.32709057573491\
4*^-26 + 
       7.214629252902836269560876269356518208948814465873714`26.3393634924038\
34*^-26*I}, 
     {3.645380509680006969667257614161727618105076423`26.2461730704139*^-32 + 
       3.738967657032603537365869856070371921306251688`26.257883507407072*^-32\
*I, 
      3.7985752240571172735114247004116076557502521602949`26.23883364677182*^-28 \
+ 3.8960953096228794343779664457516271281673083588222`26.252368172757482*^-28*
        I}, 
     {9.553144595426106745251577499312448184490423`26.25495749773296*^-35 + 
       9.798400625231150278242331626362835705757261`26.265185269428027*^-35*
        I, 
      1.70470451029254587818227874092098893438643633753`26.246660755409756*^-\
30 + 1.74846905881463934103395600651248932309497146749`26.25462909942818*^-30*
        I}, 
     {2.0457859245669350013891545678664382526663`26.18740442185411*^-37 + 
       2.098306990136334264867068448917457905754`26.19699394756118*^-37*I, 
      6.36058611851683656295470791814647173848960692`26.17671622781609*^-33 + 
       6.52388021325998545073569684629704804381804744`26.182524389899196*^-33*
        I}, 
     {3.5815168202161671178347535550620457756`26.139337761821167*^-40 + 
       3.6734644074459008195892138252142935125`26.151558626995946*^-40*I, 
      1.974005549418136471538639548711428739703105`26.12152821361055*^-35 + 
       2.024683811327331562498051056960653243262277`26.136871790282388*^-35*
        I}, 
     {
      5.1277820834390332719622757879500423708876401406016006`26.1136423489270\
44*^-43 + 
       5.25942663910626560025023044468423627426940695472139077`26.12747936022\
74*^-43*I, 5.097608244796999720947690460295092324995`26.08603472268971*^-38 + 
       5.228478153352445809962108822570919184411`26.106923186337887*^-38*I}, 
     {
      6.00611428552539640000420282115919837428113972410435`26.150313669345714\
*^-46 + 
       6.16030809359657124460377582099673844828838606391083`26.15984530909505\
8*^-46*I, 1.0957157748738168175534789299546011486`26.118659365151498*^-40 + 
       1.1238458736131338437171855128143561092`26.123969032280897*^-40*I}, 
     {
      5.75691774287125214126609292936763563736631811287`26.157009445364963*^-\
49 + 5.90471397639699820323646572336462917215949187353`26.16065141931898*^-49*
        I, 
      1.9609857067986411584924897067516740006646602594479655`26.1105437069610\
4*^-43 + 
       2.0113297128115031436646413229869143098138000810304003`26.096584355642\
577*^-43*I}, 
     {4.51686326823113731186343852996899928091022293`26.171797719412*^-52 + 
       4.63282382355121415405315074163535880883946626`26.180084194761054*^-52*
        I, 
      2.92290557191146143241176671893915408109852353528058`26.103326734078255\
*^-46 + 
       2.99794476020190837444522003202973780278259076757585`26.10543691779378\
5*^-46*I}, 
     {2.90162450157693771370355805485845573127029`26.102342644561137*^-55 + 
       2.97611734507294428898335878763516602371447`26.12579210513672*^-55*I, 
      3.6293303223292724348947247554649289289264320873`25.990511673659178*^-49 \
+ 3.72250541633252966884174567913656986020632671621`26.03831301598142*^-49*
        I}, 
     {1.52651059975338797218151046389356571338`26.091170342061055*^-58 + 
       1.56570041054407586891420479529290718879`26.117442126853586*^-58*I, 
      3.75497611300858631904697519560861817029787008`25.94566478360097*^-52 + 
       3.85137688704587946437916369076825756512044425`25.998147484971057*^-52*
        I}}, 
   -1 -> {{3.75875976027067048796858543601054380112`27.162038807964144 + 
       3.85525767115085469346994852425446836257`27.173040168098325*I, 
      11.74995779488206329710388005291911420003`27.162038762987144 + 
       12.05161218421574237487027552667460889032`27.173040116283705*I}, 
     {35.01327283992784276168268245996628599478`27.122963774261816 + 
       35.91216180799736056409429375251503602601`27.1339655439184*I, 
      111.46396437301561825122450008002474941923`27.122963737718095 + 
       114.32555712871882918874460772548675642432`27.133965511566625*I}, 
     {100.59088126886124889445040473539936596299`27.10520681768145 + 
       103.17333146922807692836843267963266682655`27.116220171570728*I, 
      332.07526904619351389618875070937692102382`27.105206782526423 + 
       340.60057307244105098213127797780838563225`27.11622014053284*I}, 
     {192.96513036835246241462817461518955194712`27.080531577576856 + 
       197.91908676377995654481301537976991328225`27.091536828761885*I, 
      672.54992306012956277349485616520473752946`27.080531545586226 + 
       689.81616689510604027556894635231567337083`27.09153679255438*I}, 
     {279.25110074174052991317786800008179251921`27.024914414097758 + 
       286.42026013239797891972739014207626339078`27.035927041189403*I, 
      1045.95849724712747568236283893714314759728`27.024914402824248 + 
       1072.8111870408631820431351242212529226963`27.03592702519105*I}, 
     {311.19706944280976302254141131388655398881`26.97757077705341 + 
       319.18637149682139894993433564572563734809`26.988622158634755*I, 
      1274.83897795949536681361915853077291920222`26.977570754393962 + 
       1307.56767197766848063060125984094317523696`26.988622131723737*I}, 
     {266.10738480021410608322711798762602312726`26.940892515218902 + 
       272.93910811874851541554304859456341042918`26.951951839796916*I, 
      1213.2191130938491817442930359453534640038`26.940892505249806 + 
       1244.36585226321707929822167112508974525904`26.9519518326236*I}, 
     {173.27242116468085287559010275156751518631`26.954823842449265 + 
       177.72081045315697213101654211426875757796`26.965897630934567*I, 
      894.52057658236967769589261126122331736428`26.954823831486195 + 
       917.48542998745151556028461253272768054272`26.96589761817272*I}, 
     {85.43306856085552542803718781326720691709`26.855849510501802 + 
       87.62637517314415975659152356766889361749`26.866863110727998*I, 
      508.10292271284501177283705628397670545344`26.855849498637 + 
       521.14735057762945851159269624400372176484`26.866863096116443*I}, 
     {31.84239891294341789644813109814443676816`26.80630710466804 + 
       32.65988264919880965947790816898487178697`26.817320442764952*I, 
      221.95514440945468693975881008128387696737`26.806307053669595 + 
       227.65335581711316317770494739001861126628`26.81732040526103*I}, 
     {8.99162699436014243283580976831790827173`26.766565114800493 + 
       9.22246729161477249154585042119575781041`26.777574758992582*I, 
      74.72948928188791741899527592699742009147`26.76656508588629 + 
       76.6480049776944553331734988022738990088`26.777574717601297*I}, 
     {1.93402972966835074363557205201096961757`26.738047337532315 + 
       1.98368170010439796200459203887468770128`26.749072700074404*I, 
      19.49705825714538328412364049197015701806`26.738047290132766 + 
       19.99760245526361902962700844616581495154`26.749072665919*I}, 
     {0.31922291433802352496615670778829693966`26.683599024166575 + 
       0.32741826235262636089689066332992161602`26.694598494102973*I, 
      3.97110175170628441429810750809520896076`26.6835989790017 + 
       4.07305107738085259856737963208573907486`26.69459843022305*I}, 
     {0.04076816207736231401926370772243691908`26.734050022029383 + 
       0.04181479520153062246816385102887201027`26.74513919196833*I, 
      0.63666468687549786226760813317954723935`26.73404991163594 + 
       0.65300965599644218001213426367941472891`26.745139112167642*I}, 
     {
      0.0040617602764494326305564263692767614329377364698648805376`26.6447581\
27937333 + 
       0.0041660370608601673733583684345186156960101372790195617791`26.655773\
198468566*I, 0.08101064413445517027714555255397212402`26.644758030337897 + 
       0.08309041470150786210729084939939900524`26.65577305885196*I}, 
     {
      0.0003181029916036418609789988541713148325869160939878268513`26.7167094\
250719 + 
       0.0003262695880589252282399190250716770396899261987007434759`26.727902\
03790919*I, 0.00824334398410323112604318791099838774`26.71670917365742 + 
       0.0084549737566523057360757053803960772`26.727901856878496*I}, 
     {
      0.0000197140026756344465390732199974867847173857837663214124`26.6108305\
3198945 + 
       0.0000202201164457648620397977277227785336571097009909132389`26.621841\
56215877*I, 
      0.0006752930451063825394419507184902071586840712666149819251`26.6108302\
73817434 + 
       0.0006926297125820371662380015868813039463148223569241254701`26.621841\
209204376*I}, 
     {9.722919914735871587391554462485103579916491613381333`26.67552024630832\
7*^-7 + 
       9.97253455341120609040392216489910858563461206135946`26.68671613971639\
2*^-7*I, 
      0.0000447892648928641660748721291839347198850792177599679016`26.6755197\
9674827 + 
       0.0000459391310103276920363508188963341167262068973934195163`26.686715\
76006567*I}, 
     {
      3.83430884241420967055097041834113074956707381948238`26.52430588448151*^\
-8 + 
       3.93274631023890101293318704661872698203124691245875`26.535339073964217*^\
-8*I, 
      2.4166057419811097143417407025907731327709773249760767`26.5243054565897\
44*^-6 + 
       2.4786467928583389284842605835230400974046094189783043`26.535338670489\
242*^-6*I}, 
     {
      1.2137860420621059909868658949824989365894524040193`26.530159445738107*^\
-9 + 
       1.2449473358890054730660107683573911811687933708377`26.541159252291855*^\
-9*I, 
      1.064847732260400041730445282925592323698003356380928`26.530158833703627\
*^-7 + 
       1.092185361723909794075898880441430857880472696278691`26.5411584311694\
14*^-7*I}, 
     {
      3.0942661427553691714452763309253332781414977111`26.46220946633056*^-11 \
+ 3.17370463777152239763185510876334321409650160011`26.473253484377825*^-11*
        I, 
      3.8443064522905317956110474909885238073093851874942`26.46220837708206*^\
-9 + 
       3.9430005868160475369859259448989448977317271290363`26.47325270381387*^-9\
*I}, 
     {
      6.369176631645891414726306416664333522801098303`26.424798577134617*^-13 \
+ 6.532691268967766561159501289247827622766307731`26.43581340828607*^-13*I, 
      1.140117800681555128076303340013069042112964075451`26.424797542370403*^\
-10 + 
       1.169387824024349931881203996156603560585036897169`26.435812088527104*^\
-10*I}, 
     {
      1.06088803749587783635967046648504179559927836`26.457081670190146*^-14 \
+ 1.0881240104830843305396798166749534643536859`26.46810342141089*^-14*I, 
      2.7837855146152382251226652918589261388251279537`26.457080026758753*^-12 \
+ 2.8552531006360976210320384589163834748420421711`26.4681015090497*^-12*I}, 
     {1.432540497499310315359755107915728288807987`26.38401562658425*^-16 + 
       1.469317832066175171979433801192630294833222`26.395033428225485*^-16*
        I, 
      5.60620405071864026704529738427759686662513758`26.384012725643522*^-14 \
+ 5.75013104083396975898006708741337725436763973`26.395031338476734*^-14*I}, 
     {1.5705697764819365438675556969799730688624`26.435780766167436*^-18 + 
       1.6108907099781361130010413522999083350759`26.44713271493691*^-18*I, 
      9.326379259819866069022399157029972238158747`26.435777416619796*^-16 + 
       9.565813587110868025727722440636273455821869`26.447128370244496*^-16*
        I}, 
     {1.39984140560005891547808134554492649915`26.449663052125853*^-20 + 
       1.43577926271765744997817799941036521469`26.46090519285879*^-20*I, 
      1.28330080790511031520708064872652017853514`26.449658031107916*^-17 + 
       1.31624674084357995393097332050503055762203`26.460899046909468*^-17*
        I}, 
     {
      1.015421078318312538512896764681617667581402310698212669`26.38599224165\
9885*^-22 + 
       1.0414897868740210948098668799533316141347806310141895149`26.396999294\
661914*^-22*I, 
      1.462147762962203268939975628156038464033`26.38598272477707*^-19 + 
       1.499685199117427809109878256620061673721`26.396992463592834*^-19*I}, 
     {
      6.0001960821395091015662453580858621903997182953637597`26.46415221278903\
*^-25 + 
       6.154237953322102103917874591296770815604368652664726`26.4759733544423\
85*^-25*I, 1.3807314193520933221256425044698833653`26.464141435393632*^-21 + 
       1.4161786694962509850696581758202565036`26.475961713769596*^-21*I}, 
     {
      2.89059222616521824969241064168900017877542479900244`26.449645074908688\
*^-27 + 
       2.96480184019262769108859754316200402328035322022491`26.46130158474141\
7*^-27*I, 
      1.081518388248619594323404298244806422723912914940703752`26.44963016924\
3378*^-23 + 
       1.109284000232552406988331002684857072522577344298851829`26.4612805186\
42766*^-23*I}, 
     {
      1.136093964338122682971251328770144826803775203889`26.33430026921699*^-\
29 + 
       1.165260684510289463118094025656918056415434811034`26.34537932599843*^-29\
*I, 
      7.03186594026195136018769297060643114400430683604042`26.334280248747127*^\
-26 + 
       7.212393671775161176348114054186044418589295951568184`26.34536264350832\
*^-26*I}, 
     {
      3.645130706356633830561726844667006036537701437`26.248884465715893*^-32 \
+ 3.738711440556921164439427686256274846559267815`26.25991515732211*^-32*I, 
      3.7973954268001071206548368116461048463082381677399`26.24885855335626*^\
-28 + 
       3.8948852236595340159624454352937388977565894974009`26.259895755964884*^\
-28*I}, 
     {9.552487631707068125528001837625111647089692`26.258030153402665*^-35 + 
       9.79772679540987192986273467591471802563306`26.269108748340074*^-35*I, 
      1.70417356639150978936772655777875892442904084382`26.25800293547718*^-30 \
+ 1.74792448409372854216871119602857470671159256762`26.269073960277616*^-30*
        I}, 
     {2.0456446898854782760838103884548118794787`26.191381396063992*^-37 + 
       2.0981621295642716922591242635917900235383`26.20241048822789*^-37*I, 
      6.35859873745699260620631593808039436814470448`26.191348660761207*^-33 \
+ 6.52184181055134530220383190361796943804748189`26.202365830578987*^-33*I}, 
     {3.5812685323148091142730462629853161161`26.146046057605272*^-40 + 
       3.6732097452973692889612071924358877791`26.157063102831533*^-40*I, 
      1.973386591822744422363439825980273389592719`26.145994544143317*^-35 + 
       2.024048963353546600544916953324501784950801`26.157020891552197*^-35*
        I}, 
     {5.12742503716134136132615028981342830056027727888871174`26.124215460821\
6*^-43 + 
       5.25906042644868184613378841687765955041108040111905038`26.13526273191\
1183*^-43*I, 
      5.096003791322207397700845376671611139753`26.124139475558078*^-38 + 
       5.226832509054537203714472479284486732193`26.135206973767716*^-38*I}, 
     {
      6.00569416461129655871119788624437727636922606032406`26.162525926858624\
*^-46 + 
       6.15987718699966288334218707518838118718989381254203`26.17378223190534\
6*^-46*I, 1.0953695128825809323486914805027529198`26.162443850099677*^-40 + 
       1.1234907221049023127345444205008575985`26.173688378388093*^-40*I}, 
     {
      5.7565131496116940634921950814065498331140583228`26.175391252998647*^-49 \
+ 5.9042989960930974066400291523365204501646606546`26.186755329229328*^-49*I, 
      1.96036339687697589322988320281535855547709073051292515`26.175274910540\
725*^-43 + 
       2.0106914264478222320415828520494796879092971337914154`26.186588634782\
76*^-43*I}, 
     {4.51654429036745568157652164172489969780959281`26.19992503148719*^-52 + 
       4.63249665663065593185295431772868286786025232`26.211074347984923*^-52*
        I, 
      2.92197396004034283304722527442612556738857338613768`26.199756396465116\
*^-46 + 
       2.99698923123976833384743409370555119515530070067219`26.21088793282237\
4*^-46*I}, 
     {2.90141858386038928725246772577112352865509`26.151940678932014*^-55 + 
       2.97590614087076563694093867546944619809779`26.162949802629*^-55*I, 
      3.62816838507796246480302801186771107866876483389`26.151654643192114*^-\
49 + 
       3.72131364889134951626721060964792464809619129685`26.162738589680263*^-49\
*I}, {1.52640173088347464741611432427726098111`26.159885444978602*^-58 + 
       1.5655887467047639769296444568578822529`26.171104983266375*^-58*I, 
      3.75376848088821013908311036186045962981220112`26.159504611941188*^-52 \
+ 3.85013825162011520161351052592310521779208306`26.170812770334315*^-52*
        I}}|>, 
 "S0" -> {1133.6124342053015487847946863719286191976`23.178957214459764 + 
    1162.71544653528734343531433584175930986564`23.189966171042105*I, 
   4020.52380189657902230156160653746250691087`23.31040925494376 + 
    4123.74193028772073654873418955155116897357`23.321417849106567*I}, 
 "T0" -> {1129.78065812937130873386757488433256439785`23.271173632784052 + 
    1158.78529801475550848923345556091092971711`23.28218284598766*I, 
   3358.60944355948339421375588557747097645263`23.141151044927287 + 
    3444.83437290761744711828435568889946312226`23.152160280489728*I}, 
 "Sc" -> {368.86512196403655230572670537331433716298`26.899032921946954 + 
    378.33492475439383777159934676541836160658`26.910040115489537*I, 
   935.32832661831593419200270128922372053637`26.91182448413 + 
    959.34082948155468493071651552473416468193`26.922829791001192*I}, 
 "Tc" -> {372.69707089511669696740343072697845193457`26.98439969548577 + 
    382.26525056775234363639880738292088308735`26.99543652505625*I, 
   1596.68262850942681123959662622712693385606`26.96936011344982 + 
    1637.67395219507406628270986673602471009954`26.98039807967001*I}, 
 "kappaFit" -> {0.99995489106117682559833616767228978312`20.45671211186224, 
   1.00084683269524864787032705547581529961`22.18346897839506}, 
 "kappaFitIm" -> {-2.5749455822733902872705`4.867499772758001*^-16, 
   -2.016849900009357553798`5.48777495397993*^-17}, 
 "residual1" -> {1.1504674342445950756210913391897`16.111048782912068*^-7, 
   0.00011300911154356168530796545801695318`19.11088964413368}, 
 "residualMinus1" -> 
  {0.01002125131312995928178636688966186126`20.750636289121115, 
   0.42890917960679846977206118985487624147`22.286787203937095}, 
 "neutralOnly" -> 
  {0.00338014647714801774636735342185961149`20.454362207218303, 
   0.16463386139508849419870925537192342658`22.09679025083565}, 
 "residualP2measure" -> 
  {0.03453881359970021825212982764137683942`22.44729671697747, 
   0.05642254541271476127927121386433204152`22.62270214570499}, 
 "chargedFractionS" -> 
  {0.32538909316271108555142390831334938352`22.707417493829972 + 
    3.61996533983930297968`5.753811913514244*^-18*I, 
   0.23263842541538960355780433195435658084`22.838860685946166 + 
    2.57261701769766445198`5.882647372993483*^-18*I}, 
 "chargedFractionT" -> 
  {0.32988444988269494510005143437321507223`22.79963360464766 + 
    3.39431536990642659345`5.812116948846985*^-18*I, 
   0.47539991039185810773055916647509851385`22.669617544780994 + 
    4.40524020029629684385`5.6366210420513925*^-18*I}, 
 "time" -> 1526.646547`9.635283493253244, "kernels" -> 8|>


==> anc/paper_scan/point_D_b0.600000_N6_h0.250000_P5.000000.m <==
<|"b" -> 3/5, "Ps" -> {11/20, 7/20, 3/4, 3/10}, "ws" -> {-2, 1, 0, 1}, 
 "lams" -> {0, 0, 0, 0}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 6, "hstep" -> 1/4, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.125`40., 0.375`40., 0.625`40., 0.875`40., 1.125`40., 
   1.375`40., 1.625`40., 1.875`40., 2.125`40., 2.375`40., 2.625`40., 
   2.875`40., 3.125`40., 3.375`40., 3.625`40., 3.875`40., 4.125`40., 
   4.375`40., 4.625`40., 4.875`40.}, 
 "IS" -> 
  <|0 -> {{326.05647466573482004639429998979610649839`22.617332728450748 + 
       334.42725935029135272401240863228400355987`22.628339392288197*I, 
      1185.05868609966475351303338077602408832786`22.756617465548313 + 
       1215.48246808428374401125646673023328455125`22.767624144533254*I}, 
     {820.7146023695985025814888332457101642401`23.889930440004363 + 
       841.7846493022665986344212069442911475964`23.901004449224935*I, 
      3024.98136162640118502341716084331760576245`24.01851077998772 + 
       3102.64112188397679450984743674309138168422`24.02958018942608*I}, 
     {1885.26172736973372887547300291056950711908`24.21039365712083 + 
       1933.66168633397626628694909244184558647355`24.22130129354636*I, 
      6962.65533714436727311279067278256640978198`24.335989014504758 + 
       7141.40623825670997764208991940449294174488`24.346898501173374*I}, 
     {1444.43993894984474805497776587827707083871`24.22862991448846 + 
       1481.52276557096495042493186354248075408668`24.239661279052964*I, 
      4666.37124238140124200647517236721291426431`24.383659756592806 + 
       4786.17008694728756338068958256525893368775`24.39470922507666*I}, 
     {87.95986138365236290935360551442212602501`23.499026769824688 + 
       90.21803785838981473558452119970077852562`23.51003730724471*I, 
      283.1280471174618802996165181881674419742`23.78511010989401 + 
       290.39673860107346269106304915389977253256`23.796120584084886*I}, 
     {-28.428127707570683428307981538608006388`23.97008915392913 - 
       29.15795752085411808703618872248620334145`23.98108438919566*I, 
      -39.14372091705402602600785493258275294257`24.054938505446536 - 
       40.1486500781293934677602399177276035302`24.065927912778054*I}, 
     {-1.5487274859421905836366780266481320677`24.093594692244036 - 
       1.58848766654638464888396568748496526321`24.104580833375145*I, 
      -1.44506483807804433410709359645393082889`24.172252993117393 - 
       1.48216370761337726603127196042500384301`24.1832326744125*I}, 
     {-0.01946830191096401946213103201374397977`24.114524329908186 - 
       0.01996810785297968840076548310765335105`24.12550268492419*I, 
      -0.01084027632412574966053980379014698165`24.190987012649746 - 
       0.01111857663735638295010614601957097234`24.201959184740648*I}, 
     {-0.00008040808055406212320504030644998183`24.073294895025786 - 
       0.00008247238162309171254211675750051438`24.084274274463247*I, 
      -0.0000245038693835892296965374916457791872783118484975386624`24.141689\
778420076 - 
       0.000025132952473439821312893849201849393973053743131766601`24.1526670\
94484226*I}, 
     {
      -1.248769210500221868727306570758268424993532557235838`23.9741558334975\
98*^-7 - 
       1.280828620430714298590935254277405456583900546839744`23.9851604825179\
66*^-7*I, 
      -1.92272667165456546921733411176779452275574585962328`24.03277486800613\
6*^-8 - 
       1.97208846087274549410755219736526809605656194849197`24.04377866112620\
8*^-8*I}, 
     {
      -7.81025704346644989644735601539931569460990040845`23.749613017925515*^\
-11 - 
       8.0107682589204958423936195299719720325747028004`23.760621774295707*^-11\
*I, 
      -5.6204024486148823864486721938766060301304679554`23.802197081923786*^-12 \
- 5.7646939514477375283987479754998295773731473197`23.81320588297985*^-12*I}, 
     {
      -2.04641111575602327518076718451215518975005856`23.562854066921158*^-14 \
- 2.09894823173764343712539347199224646698010498`23.57386391156191*^-14*I, 
      -6.372342225623695640348867718477666401221946`23.60888659583087*^-16 - 
       6.535938132626226428815142241067733691911328`23.61989651637301*^-16*
        I}, 
     {-2.3022961447247920051145779674661037670397`23.716446696641636*^-18 - 
       2.3614025474647590937251202612152545817134`23.727234332552325*^-18*I, 
      -2.87339579510016269693582422054084601034`23.768992512002214*^-20 - 
       2.94716392848546172310951536227316328941`23.77975144032741*^-20*I}, 
     {-1.130410263720829294366949603638656514`23.582573612032597*^-22 - 
       1.159431067348523884536344708788148258`23.593686141102786*^-22*I, 
      -5.238777167027081217753346899981512`23.626019130472464*^-25 - 
       5.373271277964391251223749872187046`23.637143138099397*^-25*I}, 
     {
      -2.44949122342087236943559595982819613901381033909096`23.46378534328153\
*^-27 - 
       2.51237653688984418861497021872616035533104414011861`23.47473871729089\
*^-27*I, 
      -3.90597858979566590752467658690657495660012894479`23.503306310382147*^\
-30 - 
       4.00625602115521029787135383928508693466567416629`23.514254370945046*^\
-30*I}, 
     {-2.361088840152393298304266441606350106850345161`23.409179893715994*^-3\
2 - 2.421704616368002268198456705390126728416702457`23.420487521478197*^-32*
        I, 
      -1.200535663164354209131868505449926134070173`23.445059398223542*^-35 - 
       1.231356782581669853864688082302293320152199`23.456389259614234*^-35*
        I}, 
     {-1.0181472698116931216164206567289848996905`23.028061870136494*^-37 - 
       1.0442859673532040496216656041441292111241`23.039061966576003*^-37*I, 
      -1.529910141397989434104481681542778535`23.066232862632116*^-41 - 
       1.569187227962380465888382047378422312`23.07723205309452*^-41*I}, 
     {-1.9722297648171269612323842385679409`22.96525796027714*^-43 - 
       2.022862437352195823328495704734341`22.97618712315894*^-43*I, 
      -8.11737244719910562773897865369828386624930733493`23.003975854580002*^\
-48 - 
       8.325768176893578032596552504988564222204617450654`23.01489946688953*^\
-48*I}, 
     {
      -1.72128354026579864318674196058031286713609867391`22.71646472769645*^-\
49 - 1.76547371901112123337018452553284499488006293493`22.7274737708589*^-49*
        I, 
      -1.79863214700415434938934034536796928531421`22.752961833502415*^-54 - 
       1.844808081540148005195626021221980418221507`22.76397066012585*^-54*
        I}, 
     {-6.7832852475895603255290252139214007415096`22.521483038789324*^-56 - 
       6.9574312151530454725207161414440235832558`22.532492079142703*^-56*I, 
      -1.66803353380812756515978831566920011`22.55661323429391*^-61 - 
       1.71085663545737314147965400084062256`22.56762233859729*^-61*I}}, 
   1 -> {{14.72707777190870911949347298110717086286`27.1008503763678 + 
       15.10516318544864012734183158910850084016`27.111987556206312*I, 
      50.23975511763798822431748974965786125984`27.10085037883383 + 
       51.52955061434060253733767096360425962378`27.111987559730714*I}, 
     {140.95838787193754438537517734503564050414`27.007809623130555 + 
       144.57718524612811134792126587942387688391`27.01879898611371*I, 
      444.46862834702473192106699512677245564413`27.007809627973096 + 
       455.87938530484114546773557545714572059988`27.018798993025285*I}, 
     {300.61061683696926142412049582663054581231`26.89728082499312 + 
       308.32813494487891857534513848194095116131`26.908280903752047*I, 
      810.59747661607744341492341186742861038625`26.89728082876301 + 
       831.40778853996791954931656442330437368558`26.908280907049445*I}, 
     {222.46701171256521735748485278662094555625`26.86869812162947 + 
       228.17836419029689329893194365187335385847`26.87971012643113*I, 
      475.14511540709732935922940165960365959708`26.868698132465678 + 
       487.34342387212335572266391713080340248357`26.87971014070403*I}, 
     {54.51902741109297414083341930519174089437`26.76328412833247 + 
       55.91868383606521656988367963596122582295`26.7742978505066*I, 
      85.48443135443274254695263750050324915765`26.763284146598885 + 
       87.6790565937668081274960123934982198101`26.77429786435673*I}, 
     {4.36174420977676729806228207350449117745`26.73548490130777 + 
       4.47372242357111971364000019177459893926`26.746547242272346*I, 
      4.65516104105194514673983284055347201246`26.735484963997045 + 
       4.77467208829163040319267927825042352441`26.746547287344896*I}, 
     {0.11888501338105633570333992536059155039`26.641782859394915 + 
       0.12193712528974841035106741370929700487`26.65283889310792*I, 
      0.08008187409082051304354818956615631923`26.641783029636816 + 
       0.08213780052453801453251734792099355694`26.652839017202595*I}, 
     {
      0.0011795273940885793448360990577294656652746327129804121377`26.5715150\
26954675 + 
       0.0012098091722853586091213279557245100693342198033561125419`26.582548\
457487178*I, 
      0.0004649865361489893616640333459227150336520200050285261278`26.5715155\
2196279 + 
       0.0004769240453774481646426908466655848848483967732331033283`26.582548\
8119796*I}, 
     {
      4.5277893915287427416092794103015908864711055639988637`26.5249250289819\
86*^-6 + 
       4.6440304510947632801069225667928450834653403823276778`26.535941282707\
32*^-6*I, 
      9.685370975679290866549111314930770058984161539227492`26.52492637552718\
7*^-7 + 
       9.934021627719186218306567398059239958619022833142106`26.5359423251334\
12*^-7*I}, 
     {
      7.038716235559084768042576658155539234524156647032`26.490139089506*^-9 \
+ 7.2194198333758750297791533194810198956013832565846`26.501155003323397*^-9*
        I, 
      7.574780085450412285491344329292308575119422462947`26.49014206183329*^-\
10 + 
       7.769245946596630317797372416010082155285121911229`26.50115858144244*^-10\
*I}, 
     {
      4.5730982590113030500384067558378471454314661746`26.450824387937427*^-12 \
+ 4.6905025243513737330084915438194311200210108819`26.462042686270827*^-12*I, 
      2.295409045495580604528767131222809062087572584`26.45083269624297*^-13 \
+ 2.354338637071779326065578844500556753847177631`26.462054318367606*^-13*I}, 
     {1.2685548889324429732385376527867415346712194`26.458573882378158*^-15 + 
       1.3011222527508770172661322847518259357064689`26.47001510235392*^-15*
        I, 
      2.75320539543731760575141412900473303587158`26.458606707100966*^-17 + 
       2.82388790398492984246612534311347536176061`26.470040696979094*^-17*
        I}, 
     {1.524616723961819051310719412626846229759`26.453442471459198*^-19 + 
       1.563757913646341919889186666833277562382`26.464459509544042*^-19*I, 
      1.3263553468695046201910449024122065714`26.45351945507066*^-21 + 
       1.3604066106428649568993204404460329658`26.46453118414096*^-21*I}, 
     {
      8.02159554452242825176606518081777442259989615250441401`26.378907373283\
006*^-24 + 
       8.22753241235685109956245143101786344707781563798717067`26.39008140029\
6953*^-24*I, 
      2.593019612377473161377862965606135750164930063096351`26.37906804140185\
*^-26 + 
       2.659589702360492624101960733510505674112808489513968`26.3902971940893\
6*^-26*I}, 
     {
      1.8615631563039052864987844693696612651131599968183`26.20171245066798*^\
-28 + 
       1.9093547064459428054141530246038098482544746818227`26.212877335279966*^\
-28*I, 
      2.0726822502707622147665085899848875919260459358`26.202110646546757*^-3\
1 + 2.1258938199974650636870223067585439886663197465`26.21316551009895*^-31*
        I}, 
     {1.9162635085175219837281607796153490022438268`26.13897231116952*^-33 + 
       1.96545937020104630551047563724868550810253376`26.149633391029674*^-33*
        I, 
      6.8119922932439262285339334773888694538689`26.139588508778242*^-37 + 
       6.9868752512286148722643631169171316126935`26.1505146032449*^-37*I}, 
     {8.78751359303556344400973144849214633579`26.117886264858015*^-39 + 
       9.0131137264950346074523569878059324448`26.12971567904796*^-39*I, 
      9.24473425052123213485703903376788042872977205364715934`26.119942866985\
085*^-43 + 
       9.48207252131126100263348215785359395264911038448681439`26.13119282595\
4095*^-43*I}, 
     {
      1.8012611906436009333282152979684949713044892068020964`26.1172710722714\
32*^-44 + 
       1.8475046201077239512113545707027745030233298343239524`26.126743007022\
24*^-44*I, 
      5.198198838734814142472463757062329336094366636`26.12067420525383*^-49 \
+ 5.33165119011403277889539315600557825278881490635`26.13153298308823*^-49*
        I}, 
     {
      1.6548433264906251376702642903436308709177298833`26.167187604756805*^-50 \
+ 1.6973277985040375155244074401984388202398219127`26.181729151686003*^-50*I, 
      1.21426335826480957592133830646451656454932`26.178900840557294*^-55 + 
       1.24543690613807749141949571167425353757322`26.190833216301364*^-55*
        I}, 
     {6.828952644717215896613171466129401126698`26.132307475820365*^-57 + 
       7.004271022518373005459495293150378346734`26.141185727289482*^-57*I, 
      1.18090940263471307092738026940045063560091628977439374`26.150556991240\
297*^-62 + 
       1.21122666086906485137773194636464656231950346859945489`26.16131221167\
727*^-62*I}}, 
   -1 -> {{14.72562738846868762078490281700331254491`27.100850378450957 + 
       15.10367556659564634251703636033346306879`27.11198755918425*I, 
      50.23890660062170109886876621260528144547`27.10085037931682 + 
       51.52868031351139832920572943311825628167`27.111987560421714*I}, 
     {140.94478632552934770585939795590610600358`27.00780962368461 + 
       144.5632345098549480557561170507520649925`27.018798986906102*I, 
      444.46124448047979056665947879505174060535`27.007809628188493 + 
       455.8718118737213844619265250399455722606`27.01879899333431*I}, 
     {300.58265780457255780263030302477690407799`26.897280829342854 + 
       308.29945812566193703181743506916412354594`26.90828090755616*I, 
      810.58441269785396676451996933228424902961`26.8972808297653 + 
       831.39438923430367060419808373854284766113`26.908280907925686*I}, 
     {222.44727085602868926787774516196115225902`26.868698130022516 + 
       228.15811653057626833244309686566904357337`26.879710137487102*I, 
      475.13775505811897030158228149376962528475`26.868698134589682 + 
       487.33587456233210619151262857269534739652`26.879710143502656*I}, 
     {54.51442963129627132852836087927209194108`26.76328414171082 + 
       55.91396801835883979904465487272257389442`26.77429786064973*I, 
      85.48316359356523498706951766783810239331`26.763284149453437 + 
       87.67775628592024029374661342920190025819`26.774297866520513*I}, 
     {4.36139410198893847829218681873505506082`26.73548498169424 + 
       4.47336332753390463061034416664661894192`26.746547300067594*I, 
      4.65509488964252954780325439456925411298`26.73548498245066 + 
       4.77460423858990097854703023967655742665`26.74654730061183*I}, 
     {0.11887588301444817716802696467840157534`26.641783078187505 + 
       0.12192776052100777978824032346838030607`26.652839052591304*I, 
      0.08008077881545792756542826636883497274`26.641783079886828 + 
       0.08213667713038330906426999991868784789`26.652839053830544*I}, 
     {
      0.0011794400815933965918456626223954342561407480590722185761`26.5715156\
64043556 + 
       0.0012097196182334081352038264688262462169840188811630302395`26.582548\
91372666*I, 
      0.0004649803752570624593627027178828888341870112328230755395`26.5715156\
68347065 + 
       0.000476917726318136799905438183819667875943084561988694141`26.5825489\
16809476*I}, 
     {4.5274637395682166179643927521443898796408675030341436`26.5249267643205\
2*^-6 + 
       4.6436964387345657115834145333479796190168265641803749`26.535942626115\
09*^-6*I, 
      9.685245751161323436790638334894339257430561128429656`26.52492677452947\
6*^-7 + 
       9.93389318833643744245493474752363973020265848480986`26.53594263401951\
3*^-7*I}, 
     {
      7.0382205152274816780662244355935006463076391275869`26.490142924569945*^\
-9 + 
       7.2189113865122689778359379932846947305817909774015`26.501159620017543*^\
-9*I, 
      7.574683837746872799431983393057281318251329574231`26.490142944058487*^\
-10 + 
       7.769147227944450606084749855956551195884809847112`26.5011596434764*^-10\
*I}, 
     {
      4.5727806810056929230303704400832741352953462482`26.450835119932098*^-12 \
+ 4.6901767932271719921892349395704798329010528789`26.4620577116948*^-12*I, 
      2.295380199168508674217383114999092412698189413`26.450835166801067*^-13 \
+ 2.354309050178542877879611504776876397894133777`26.462057777308484*^-13*I}, 
     {1.2684675100577881795763038189903611528471291`26.45861620660402*^-15 + 
       1.3010326306153071812760200849590641579565421`26.470048103998117*^-15*
        I, 
      2.75317099036827567374940985972488326713135`26.45861645519243*^-17 + 
       2.82385261564121807738531597184209343702799`26.470048297834694*^-17*
        I}, 
     {1.52451205922826771225482505364491663343`26.453542106799997*^-19 + 
       1.563650561875370075927118076024907404081`26.46455227357026*^-19*I, 
      1.3263387929118646480983877319582558878`26.453542428179883*^-21 + 
       1.3603896316986786402379066048459788061`26.46455257278673*^-21*I}, 
     {
      8.02104462627151709300268545298948330039003011753778978`26.379115489212\
847*^-24 + 
       8.22696735048845190434646488925900933352841364334876129`26.39036092664\
381*^-24*I, 
      2.592987178293434880336974017849112034001208861744093`26.37911606859837\
5*^-26 + 
       2.659556435602500533076508310922401155092652414933615`26.3903617048750\
37*^-26*I}, 
     {
      1.86143487857901414022133497654997468345544502419`26.202228646335165*^-\
28 + 
       1.9092231354718806700242509502338737579568804751444`26.2132508926319*^-28\
*I, 2.0726561994551070449673221238693984952896112292`26.20222989232485*^-31 + 
       2.1258671003842682101759085420329969374809009891`26.21325179419408*^-31\
*I}, {1.91613073373026008683248844506368168704192275`26.13977166707845*^-33 + 
       1.96532318671240270304156968158540004256939816`26.150776638170782*^-33*
        I, 
      6.8119060954744094718589268482509148012103`26.139773348417474*^-37 + 
       6.9867868405204663846624468387591282665661`26.150779043749516*^-37*I}, 
     {8.78690040591727670759277998267238360718`26.12055695662886*^-39 + 
       9.01248479714269536816852453786273719073`26.131633511204946*^-39*I, 
      9.24461631408010299292648216290235748422125334808826785`26.120561886552\
07*^-43 + 
       9.48195155711073475932924942579213593371462465728402624`26.13163704836\
7722*^-43*I}, 
     {
      1.8011344711800132459615961256164720931770416967106226`26.1216945656497\
65*^-44 + 
       1.8473746473999057283859360093219099180198908747419781`26.132972152346\
59*^-44*I, 
      5.19813192050973168384757147245321099636963964521`26.12170176983953*^-49 \
+ 5.33158255391032648765991952572926529483530163792`26.132982318346002*^-49*
        I}, 
     {
      1.6547258706862356477728327686025273411004631461`26.182463704334733*^-50 \
+ 1.6972073272795447942462862489008529581721325734`26.19359154531169*^-50*I, 
      1.21424757493556767428418909047485451380471`26.182486005874914*^-55 + 
       1.24542071760648276158424934959358646673471`26.193608794906524*^-55*
        I}, 
     {6.828463418961498803798374886903555847071`26.15617269632477*^-57 + 
       7.003769236964641027217609576325314611803`26.167523236437145*^-57*I, 
      1.18089389885996223038165516798154796563380794767019445`26.156204010781\
51*^-62 + 
       1.21121075906890945416320378285446050643615822511915683`26.16755789440\
5377*^-62*I}}|>, 
 "IT" -> <|0 -> {{341.57977391516514307835811873765878210807`22.7356148616289\
5 + 350.34908525294680441852857575579058834027`22.746623551746215*I, 
      1014.44941410903450630965397030331556241958`22.609614856811252 + 
       1040.49317731780616755090273981993705586698`22.620623563134785*I}, 
     {874.15551746271408501603469183843219826821`23.859247413962553 + 
       896.59754265175246924117303864625444989534`23.870256614475423*I, 
      2588.8993450734771328389385889703006429715`23.751338985351627 + 
       2655.36365623250626111033013186362687545857`23.762348192104643*I}, 
     {1933.82096424220870096931001446795887681647`24.407877949922607 + 
       1983.4675750839291464829638738385166718084`24.418882104278953*I, 
      5708.73649171811608962609969505985771502921`24.303653312535527 + 
       5855.29577732050333749992806187843543686435`24.314658541498783*I}, 
     {1355.32195426161609467008801419765461386992`24.287550473976427 + 
       1390.11687213284401309566031751286552170951`24.298558985880838*I, 
      4365.48605207689876347407207402403613144839`24.164276665211332 + 
       4477.56032946345562684534588235872136075535`24.175285186644814*I}, 
     {47.19035737476140679058698763473986955363`23.122801224013383 + 
       48.40186627418248460594026178794445037581`23.133808964605628*I, 
      3.07200137307780850174008908930234119003`21.200175801237332 + 
       3.15086826897692761181279384017753564299`21.2111836821102*I}, 
     {-31.35447664285552895533709462527445423634`23.881159450304672 - 
       32.1594340452299734996487456003266493136`23.892167335981608*I, 
      -229.00925064085943416001349949701622877837`23.86799752880607 - 
       234.88856075071543363849511111958525081772`23.87900545412041*I}, 
     {-1.60860441528651038606669656636084965914`23.946813959640785 - 
       1.64990180469365045316607505294020289465`23.957813036952004*I, 
      -16.75613377535138477984932832365530073478`23.91402239588305 - 
       17.18631075043793395319334847222708420873`23.925022071121212*I}, 
     {-0.01988999249678805483860781275255428213`23.892040623735134 - 
       0.0204006244194902180423801347392255761`23.903049749587844*I, 
      -0.33088960803614516390809448054947540273`23.853345919923928 - 
       0.33938447281706184839758179995406854923`23.864354998609066*I}, 
     {-0.00008149185666423013344367332269101612`23.83299168920044 - 
       0.00008358398130730095182029707255521643`23.844008049538754*I, 
      -0.00234616608467929744107038466632017673`23.789737011183945 - 
       0.00240639875188577488374355192575784937`23.800752866692264*I}, 
     {
      -1.259362386906170477925023463797215492550098175894956`23.8900712739920\
42*^-7 - 
       1.291693753401582153901519453141194308270958954981423`23.9010896818849\
9*^-7*I, 
      -6.7550187170424966669732902666419721518502242668249088`23.849854674520\
127*^-6 - 
       6.928439003446793164155985032702694982546838399691556`23.8608722595822\
62*^-6*I}, 
     {
      -7.85052431163009210352384618210582270382365529229`23.872075232443493*^\
-11 - 
       8.05206930085593429500343665127512293560230499974`23.882970539111497*^\
-11*I, 
      -8.4271658005902149852137938036810196930929798060934`23.829325338324075\
*^-9 - 
       8.6435147950093752358826695855927101912171866272708`23.84022832475072*^\
-9*I}, 
     {
      -2.05229912751897659417153097460193335144477161`23.606518497336996*^-14 \
- 2.10498740528549506357243344599399674666415781`23.617542700335296*^-14*I, 
      -4.7313404415100745993764329423765062493161850744`23.562069465654883*^-\
12 - 4.8528072277341699542656813004326648073869462226`23.57309284063853*^-12*
        I}, 
     {-2.305321848427470013905532172674937650616`23.466565508689584*^-18 - 
       2.3645059294722183207432452417204131148823`23.477629667660388*^-18*I, 
      -1.2242450923201346592837822418588520751025298`23.423858087268467*^-15 \
- 1.2556748993173374735467571361560137731871479`23.43491823416977*^-15*I}, 
     {-1.130701531944595034992362861796258126`23.6282534656089*^-22 - 
       1.159729813244952244427167702427423544`23.63667807199962*^-22*I, 
      -1.483127887832617048308454706231309285573`23.586552608042876*^-19 - 
       1.521203942667678017124578080436737762688`23.5951629072763*^-19*I}, 
     {
      -2.44842571347479281712522163180132343621800726809691`23.387509197777096\
*^-27 - 
       2.51128367231341921142732339306632553476975096815073`23.39844347410404\
5*^-27*I, -8.5040240287679660764459915768407618`23.349700489386016*^-24 - 
       8.7223461895838490037088701047485202`23.360639746952195*^-24*I}, 
     {
      -2.359043888844085293692609916456843548879177891`23.382829657835888*^-32 \
- 2.419607165421074011915554858190365545676921477`23.391852474765834*^-32*I, 
      -2.325579920556624008725650962317692646716484701556`23.344682759312697*^\
-28 - 
       2.3852840831610659254624797803120496926575816745874`23.353822042105218*^\
-28*I}, {-1.0170158355952067425041661832164302879562`22.88267225414023*^-37 - 
       1.0431254860453540584040393601692702217715`22.893699163000985*^-37*I, 
      -3.04989624597689402383998867956798943245233666`22.84433758210327*^-33 \
- 3.1281956412317072313054244994434156961066075`22.855363892180243*^-33*I}, 
     {-1.9698098274363391107247902850871496`22.785566417820885*^-43 - 
       2.0203803733880276900712971000168061`22.796780527515306*^-43*I, 
      -1.925809358717741892213681800906365714023`22.743799567774545*^-38 - 
       1.9752502891632850851124030472252576428`22.754998962618952*^-38*I}, 
     {
      -1.71912241077762026585631631775866088301339133221`22.375779850917375*^\
-49 - 
       1.76325710726443653181589826055401530389474386268`22.38678547412826*^-49\
*I, -5.871800933583048062974862061229787`22.335687636816278*^-44 - 
       6.022546540998793043370043786311611`22.346695025566998*^-44*I}, 
     {-6.7749554004229257761549621820180246064418`22.313408063937995*^-56 - 
       6.9488875174345228014652231274770609610073`22.324425170433138*^-56*I, 
      -8.6630834936925938275469062478078842944505720408`22.27494436457772*^-50 \
- 8.8854891573242856173223681421470526924723596269`22.285957167426115*^-50*
        I}}, 
   1 -> {{15.25482711167658584600377005025634432516`27.146957519968744 + 
       15.64646133173889203233401692820363700596`27.157950102234018*I, 
      48.03199245338725292550170104927828422167`27.14695732074991 + 
       49.26510848707355463413355805765541881864`27.157949907691222*I}, 
     {144.83311881777946557295677169948767285888`27.101692833097456 + 
       148.551391408622245647056369857575001221`27.112702810970138*I, 
      490.36582570561843169907409744177429593098`27.101692247482237 + 
       502.95489251637444015528402425253550590328`27.112702245840968*I}, 
     {304.60637224167894061657058633683189368096`26.991930819925948 + 
       312.42647260371885987487166862488590791871`27.00295996134826*I, 
      1190.99959816630660369545251994019273043901`26.99193058108519 + 
       1221.57590003506752503541345102388795778001`27.00295962656033*I}, 
     {222.28574472160388281615801779557553974766`26.95964226894112 + 
       227.99244356700603567695514586200400328548`26.970710507941426*I, 
      1076.43812180545840209514221280638140764261`26.95964170197247 + 
       1104.07330909354833465802226310624123523949`26.970710064160002*I}, 
     {54.01544588870393286663532524815682708315`26.818595531926185 + 
       55.40217396284565936267871169188577110433`26.829604860138677*I, 
      347.14600216139769830286050055011794477364`26.818594720479744 + 
       356.05821419821340473937840235861898044332`26.82960422493821*I}, 
     {4.31294840859524190901122882190265627038`26.8153798051583 + 
       4.42367389724245617697206904731785491162`26.82638939354787*I, 
      39.40476240242534206544197241974998690722`26.81537808429844 + 
       40.41639323096498124645046501599802449426`26.82638755666862*I}, 
     {0.11774391380410530289071609193695273388`26.701027915680463 + 
       0.12076673048450268404902553562408498776`26.712032976434323*I, 
      1.63805772199223630534953554221702517884`26.701024214126637 + 
       1.68011126043440099493813399613305131554`26.712028696899747*I}, 
     {
      0.0011709789426662140090726946370381951615273055237949578365`26.6650126\
38743605 + 
       0.0012010412581263113227149673630725121163794986404690631659`26.676049\
77574444*I, 0.02657125525034809590006684237092761747`26.665002830373158 + 
       0.02725341393689795855848189357883284817`26.676040027340907*I}, 
     {
      4.5037805995643652168922167485666690437088029895193825`26.6018360547553\
14*^-6 + 
       4.6194052860671728643726929805016151345233411495867227`26.612928759490\
36*^-6*I, 
      0.0001785668839177155034886615480819443604695795710791098729`26.6018056\
14142325 + 
       0.0001831511969223867758748613495128753893691198934706469646`26.612905\
454826414*I}, 
     {
      7.0110091132035806965962401892438091814917030077407`26.543119792566657*^\
-9 + 
       7.1910013914377607469928551189062646379541752019952`26.554212426398433*^\
-9*I, 
      5.203376456611784199585616267521712530896549092713322`26.54304490085598\
*^-7 + 
       5.336961731971339245304044246621300202225295718379686`26.55415711727104\
*^-7*I}, 
     {
      4.5592968817373499800872886873665833427674620358`26.51035961457195*^-12 \
+ 4.6763468269933645809551704026426089618905750503`26.52134562842401*^-12*I, 
      6.7862727803661662590195862100939042034766051521`26.51022636089949*^-10 \
+ 6.960495446281169366377431108981146756578969869144`26.521181514785425*^-10*
        I}, 
     {1.2655150436601923515466664337275721997686563`26.415984235446295*^-15 + 
       1.2980043661200719807284802408891075930057853`26.427065789571014*^-15*
        I, 
      4.047619819681683588169031051777353445562543747`26.415705076876808*^-13 \
+ 4.151533578886231414547581079572004938730795399`26.426699777003723*^-13*I}, 
     {1.521623367566274246215559388902396260277`26.382987159284088*^-19 + 
       1.560687709392164853716388633422754341789`26.394104623922733*^-19*I, 
      1.120539369322788601531714680145863830159648`26.382048714147235*^-16 + 
       1.149306759391597305185736805596974593676619`26.393431187961962*^-16*
        I}, 
     {
      8.00835369103331089052730898929560955729226437890438388`26.452614471755\
58*^-24 + 
       8.21395060332937039065779313078646078891536543034840338`26.46388555423\
133*^-24*I, 1.45497100095166332980913550735846091794`26.45071303691035*^-20 + 
       1.49232418948664317940783385413853391055`26.46137172168021*^-20*I}, 
     {
      1.8589255778825444747181341062814434254717206779602`26.378976595265346*^\
-28 + 
       1.9066494139849314136858673283492069208027666499544`26.39047796375665*^\
-28*I, 
      8.9285354184417354360258271382337144527164684904801079`26.3744496235959\
04*^-25 + 
       9.1577559778949194137221630442189796286865652450972152`26.386524718066\
497*^-25*I}, 
     {1.9138949270784773821608450288778702307425356`26.276888758882947*^-33 + 
       1.96302998062974668441690808963214906275175308`26.28775108826188*^-33*
        I, 
      2.604172820641090302184725409995533125899678797729`26.269793332833792*^\
-29 + 
       2.67102924477837695826546469322244209594192321502`26.280002984956415*^\
-29*I}, {8.77791487659090559111685900662465001266`26.165754521268806*^-39 + 
       9.00326858406331817972927023060979120967`26.177125924481384*^-39*I, 
      3.6258655229925070298458638234415183164841884`26.152032855216333*^-34 + 
       3.7189516658738673876394053730981662560516584`26.164365042310752*^-34*
        I}, 
     {
      1.7995042945497477675083971801251286965494080046538378`26.1252606518185\
25*^-44 + 
       1.845702619560938635746322686681234059373331905860639`26.1343943575995\
6*^-44*I, 2.41815681162408326332587101587793583277`26.10048243250112*^-39 + 
       2.48023768281166022964311255763845887602`26.104896306709175*^-39*I}, 
     {
      1.6533897788682169684253199638835308818406915604`26.12201205655076*^-50 \
+ 1.695836934235215863699412015491650400831798018`26.139587789477563*^-50*I, 
      7.745815707118418004650606292927264054372687913833256`26.054297986342824\
*^-45 + 
       7.94467253263312433163523061790376995842244486364651`26.08602733940372\
*^-45*I}, {6.823512831199940087136657705358884087734`26.21331283367053*^-57 + 
       6.998691553722900565005820096242226953552`26.203180767710283*^-57*I, 
      1.1943042263027319175604062663827786021956630648`26.090025117609954*^-50 \
+ 1.2249653672492044603835225919056681400520416309`26.042703133656687*^-50*
        I}}, 
   -1 -> {{15.25336284512706356730267533864286978599`27.146957584407183 + 
       15.64495947335801779176045315107543583291`27.157950165159956*I, 
      48.00930556853533126865631643232224540734`27.146957567930578 + 
       49.24183916622353341030435793297670135198`27.157950149069894*I}, 
     {144.81949759744080165832890526590348840832`27.10169279825409 + 
       148.5374204933336110296313114257567632822`27.112702777345902*I, 
      490.14006344289974614342332757107742748118`27.10169201652738 + 
       502.72333430283756033997284935775403674634`27.112702022965752*I}, 
     {304.57875201887564051586999189495447188598`26.99193090130689 + 
       312.39814329228831221756757894936248494021`27.002960075421978*I, 
      1190.47542301662051852744850191274383131763`26.991930889825692 + 
       1221.03826783834835876488711289760352628054`27.002960059337372*I}, 
     {222.26650037652939145176500869215332084235`26.959642468797718 + 
       227.97270516558998869979115556214231881851`26.970710664373332*I, 
      1075.99019103434893542098547019115437701305`26.959642447694222 + 
       1103.61387868256087245801628785242804275584`26.97071064784796*I}, 
     {54.01099623956806955643598678119246712333`26.818595695584204 + 
       55.39761007872987019886973260569885009226`26.829604988249663*I, 
      347.00986708134580302795413507278921105579`26.81859538811736 + 
       355.91858414863422886281520280821325121471`26.829604747559145*I}, 
     {4.31260974076810032801340298680507132679`26.815380412227963 + 
       4.42332653486182199910933719787328327285`26.82639004154678*I, 
      39.39016168439606670537748898606524677498`26.81538037997381 + 
       40.40141767153135014380102864600362385779`26.826390007121546*I}, 
     {0.11773505304240562449873900369233705147`26.70102922815243 + 
       0.12075764224218509978090783813294743148`26.7120344938469*I, 
      1.63748052680416225985770362329842835315`26.701029169666477 + 
       1.67951924702612358386904911787416464119`26.71203442623863*I}, 
     {
      0.001170893866178486008810487927238376958509440336386558594`26.66501613\
264735 + 
       0.0012009539974864016505735758806115895787893544319185492029`26.676053\
24828649*I, 0.02656227599735589905791519301035192121`26.66501600195607 + 
       0.02724420416128386655095085045276121138`26.676053118393703*I}, 
     {
      4.503462158885750633059096909187578002309749590508298`26.601846947774252\
*^-6 + 
       4.6190786701227298087864514464540329748706658618822743`26.612937098843\
34*^-6*I, 
      0.0001785084898729700047944475554031212379045867985756959847`26.6018466\
07537325 + 
       0.0001830913037386472546286190084242770675991851568588496324`26.612936\
838337102*I}, 
     {
      7.01052298505490760330975047810394633704094232285`26.54314669867303*^-9 \
+ 7.1905027830153380946092691919650429567030726092874`26.55423229650778*^-9*
        I, 
      5.20171566868025249056140757600145650692863669156313`26.543145999840263\
*^-7 + 
       5.335258306953100964821668901465890148747422719069526`26.5542317803753\
43*^-7*I}, 
     {
      4.5589847406904845106883953144199750978641475748`26.51040767036399*^-12 \
+ 4.6760266724098956702020897628475920937782141051`26.521404816246456*^-12*I, 
      6.784142558243546582038091391248436628060067974011`26.51040663454176*^-\
10 + 
       6.958310535378831363428374048123766455405711140822`26.521403540520495*^\
-10*I}, 
     {1.2654290026470216618569263977595184906118332`26.416085019616443*^-15 + \
1.2979161161926448534096332659348674528833759`26.427197948522547*^-15*I, 
      4.046362208122671460952581069538291596489448126`26.416082626936557*^-13 \
+ 4.150243680909389087193128368796958621631130914`26.427194810975553*^-13*I}, 
     {1.521520148447362410950014516392857070163`26.383328153653252*^-19 + 
       1.560581840348816994330158495003696053025`26.39434922243045*^-19*I, 
      1.120192956312891494447802433471270044769799`26.383323035405656*^-16 + 
       1.14895145298763173009491391287043409916662`26.394345551326204*^-16*
        I}, 
     {
      8.00780968447654483508907271023410866245807477914233549`26.453308231914\
228*^-24 + 
       8.21339263059770060408662795440635306702327280184852357`26.46480363920\
8196*^-24*I, 
      1.45452160423699161016774026192362633275`26.453299458117964*^-20 + 
       1.49186325549720848944774792437019879662`26.46479202573989*^-20*I}, 
     {
      1.8587987702550469333807182020036634570739614598984`26.38063898613779*^\
-28 + 
       1.906519350849788365318170595232212009173586658361`26.391928357431574*^\
-28*I, 
      8.9257714172238744956732656256957997732413803939960681`26.3806211279223\
46*^-25 + 
       9.1549210170094540029677081182403579402105774649858756`26.391912780230\
186*^-25*I}, 
     {1.91376354888656919399129816277323386809871472`26.27951027617779*^-33 + 
       1.96289522959097864714926203727552997301573339`26.29061670990657*^-33*
        I, 
      2.60336290537618356957340896801327679266737375271`26.279486169203455*^-\
29 + 2.67019853671583533699363854893931334435029665529`26.29059035095236*^-29*
        I}, 
     {8.77730763357317356191837109655449402203`26.170887182806712*^-39 + 
       9.0026457514132752257651524666360997489`26.181891887218733*^-39*I, 
      3.6247306596885969872602077343281392525437731`26.170846395843565*^-34 + 
       3.7177876674442918471677256731000451715519575`26.181854030041873*^-34*
        I}, 
     {1.7993787112399032748224875885035624063449617577201968`26.1347104237137\
2*^-44 + 
       1.8455738121751184707677037878460002552870985967147005`26.145730584114\
48*^-44*I, 2.4173941933109061401820040731396706208`26.134644909902793*^-39 + 
       2.47945548594632385301691778408893372736`26.145651821811335*^-39*I}, 
     {
      1.6532733002153847735494474083480501839748177426`26.14978309746048*^-50 \
+ 1.6957174652485029965292280206386907094022170137`26.161035665485215*^-50*I, 
      7.743352297920313364042097879366121829433000887862391`26.14961116940996\
*^-45 + 
       7.942145880808083882355835629077180599512641835291318`26.1609038489893\
56*^-45*I}, 
     {6.823027392884071172221650062613336190102`26.26916017312602*^-57 + 
       6.998193652843225983507478474640425020816`26.281141467237717*^-57*I, 
      1.1939210019467786220698912926491250266622132143`26.268845725910325*^-50 \
+ 1.2245723044486294117535853687125738045097334627`26.280690971224793*^-50*
        I}}|>, 
 "S0" -> {1133.60905017752618157182177344526752023448`23.605281528415198 + 
    1162.71197563002272164309029001593255504874`23.616286234201613*I, 
   4020.39875595368446662501762336705200135838`23.73954137187102 + 
    4123.61367406456807293052033389027809543015`23.750546455951223*I}, 
 "T0" -> {1129.77137864698879360974298134360028777209`23.68464017357619 + 
    1158.77578030202014482176289924081889575979`23.695648507732756*I, 
   3358.63616934920551048534265477866178007225`23.552919478782485 + 
    3444.8617848233596582746231307052987931812`23.563927915282836*I}, 
 "Sc" -> {368.86504021383634217054097913869523573959`26.897445179015154 + 
    378.33484090543658077828463290481700176806`26.908451149141616*I, 
   935.32805994049978414563377042202193170016`26.90983097238831 + 
    959.34055595737064285492642270577789406834`26.92083583121493*I}, 
 "Tc" -> {372.69700146731897092342603798777928566091`26.986716578102264 + 
    382.2651793575482216346221434442988059465`26.997752461583637*I, 
   1596.6825861050062722020903746732657317928`26.97189667820424 + 
    1637.67390870201305669615444705990224400173`26.982933409872846*I}, 
 "kappaFit" -> {1.00149017087518003604061615968212315502`20.877785947825984, 
   1.00061700710258835172169237811536856479`22.602691740463264}, 
 "kappaFitIm" -> {-2.5757982096250011982788`5.28805117124839*^-16, 
   -2.017539674665758220507`5.907246015446316*^-17}, 
 "residual1" -> {3.80058271305749520429303926353621`18.050516530370235*^-6, 
   0.00008234118932135410830717762132539566`19.392815374687096}, 
 "residualMinus1" -> 
  {0.01002901975575352483022909901585176612`21.17155509083137, 
   0.428877404488279784195098327092261919`22.70967889759443}, 
 "neutralOnly" -> 
  {0.00338535717400668022290242831588069882`20.87559832055259, 
   0.1646012315630371625244343659648963956`22.51790362509503}, 
 "residualP2measure" -> 
  {0.03455740125893010886571956033771074008`22.431552288430865, 
   0.05641449037261293498531543650124179915`22.60675471554398}, 
 "chargedFractionS" -> 
  {0.32538999239294279055784700291306378616`23.133693365254018 + 
    3.6202363849127735593`6.180119109396492*^-18*I, 
   0.23264559480708258869203358947110303763`23.2679294723827 + 
    2.57304600239509290068`6.311775190018657*^-18*I}, 
 "chargedFractionT" -> 
  {0.32988709796636901463106770508456010479`23.21305551663016 + 
    3.39452872389276357817`6.225562666117443*^-18*I, 
   0.47539611485050834168165525016223004031`23.08135191105691 + 
    4.40518329380744089094`6.048353261629037*^-18*I}, 
 "time" -> 959.524931`9.433601256835379, "kernels" -> 8|>


==> anc/paper_scan/point_D_b0.600000_N7_h0.125000_P5.000000.m <==
<|"b" -> 3/5, "Ps" -> {11/20, 7/20, 3/4, 3/10}, "ws" -> {-2, 1, 0, 1}, 
 "lams" -> {0, 0, 0, 0}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 7, "hstep" -> 1/8, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.0625`40., 0.1875`40., 0.3125`40., 0.4375`40., 0.5625`40., 
   0.6875`40., 0.8125`40., 0.9375`40., 1.0625`40., 1.1875`40., 1.3125`40., 
   1.4375`40., 1.5625`40., 1.6875`40., 1.8125`40., 1.9375`40., 2.0625`40., 
   2.1875`40., 2.3125`40., 2.4375`40., 2.5625`40., 2.6875`40., 2.8125`40., 
   2.9375`40., 3.0625`40., 3.1875`40., 3.3125`40., 3.4375`40., 3.5625`40., 
   3.6875`40., 3.8125`40., 3.9375`40., 4.0625`40., 4.1875`40., 4.3125`40., 
   4.4375`40., 4.5625`40., 4.6875`40., 4.8125`40., 4.9375`40.}, 
 "IS" -> 
  <|0 -> {{286.53883001227795491174737822033401518351`21.755370945053155 + 
       293.89508586414062464481484116906181648056`21.766378820649344*I, 
      1043.96161486128159979217261388516049948973`21.897010238518227 + 
       1070.76303908052001411570581915069543643306`21.908018116573388*I}, 
     {394.28645555464053416292250835602078263936`23.10511464827722 + 
       404.40889531563115421231557929858260675712`23.116124220829395*I, 
      1430.26055729988622804136694095536351311766`23.241058270906265 + 
       1466.97935940386222024061164221487247410825`23.25206781726073*I}, 
     {634.98647050729970205603143205191726996606`23.66423170795745 + 
       651.28835510466052630388259670308378918119`23.675280304729903*I, 
      2318.47749153025092946399403635051672176519`23.79536705384944 + 
       2377.99931485084759547995630319003545560128`23.80641412287548*I}, 
     {1056.51883519425114540288149211554410765532`24.107326071927343 + 
       1083.64263849751658724023166191979896602727`24.118413598552184*I, 
      3933.13880649912179871306470359679853292206`24.230837728539317 + 
       4034.11351683858103245376651474784601160867`24.241921135456053*I}, 
     {1629.30031192202138957302381950494826592248`24.193044361713458 + 
       1671.12902307263391492900818705586178819143`24.20382788546257*I, 
      6089.35445782543141663211033980659923143526`24.315704816891163 + 
       6245.68527470817265784588149183586782608253`24.326487931046444*I}, 
     {2033.85959415660787228245887085933370089335`24.225319111582596 + 
       2086.07447735669799044481023852144807733007`24.236356811442942*I, 
      7348.54108226897001759996922955919164788317`24.354928465819775 + 
       7537.19875333148527056620590569739691081792`24.36596423032419*I}, 
     {1805.99302713221266654559055935868903674563`24.29853399103223 + 
       1852.35793611748085848601126930937191806686`24.3096397656355*I, 
      6090.56867677504973667836422968096428583338`24.447642272998102 + 
       6246.93066606556955563509477035017943040149`24.4587604776857*I}, 
     {1012.21839337003294208495845619011927067964`24.172165145259754 + 
       1038.20488001574256621430705112605337401146`24.183214362354963*I, 
      3127.79797398671889813640731942670990270841`24.33100014725789 + 
       3208.09732520762689816330813531666067426788`24.3420617376689*I}, 
     {287.68761937972104946480611259152406930996`23.88920330934127 + 
       295.07336787837941863234803784567386111744`23.900251638513684*I, 
      840.87309277134718210399899495895035956853`24.091630051828478 + 
       862.46066472139673063701248373233478789915`24.10267359797583*I}, 
     {-10.7239808484090241140038489097152308507`22.82330028307844 - 
       10.99929553042957769342672103609290379612`22.834336348385186*I, 
      25.32630582540834089797176687802191134835`23.021446557707616 + 
       25.97650316664212717648651534157729529505`23.032487179068006*I}, 
     {-40.82705729948707244576023322286505998302`23.961368869946206 - 
       41.87520242927912692562717187190584932067`23.97236990818251*I, 
      -58.62508752511917702583449301917877202299`24.0329348373455 - 
       60.13015803564697315692872629281656385333`24.043942968783767*I}, 
     {-16.4663695338376864248764672703317896108`24.06922172779375 - 
       16.88910744770798199206918040245712257098`24.080221461166335*I, 
      -20.99039406574846735605957723480083279151`24.158616919198654 - 
       21.52927638467343790614986573641323134225`24.169612525546302*I}, 
     {-3.7705672838217057556914743111549997629`24.098963453252228 - 
       3.86736832696572395516968640799055063517`24.10998549923547*I, 
      -3.93960650125310758013399012794244542364`24.18235858133419 - 
       4.04074725546654955674786974340802106682`24.193387366839602*I}, 
     {-0.58273659626915919933135146699790200996`24.050719722937732 - 
       0.59769707997119629590684746948857174703`24.061723438471173*I, 
      -0.48219374561837202805017875287860745723`24.12150656292984 - 
       0.49457301220079185412966517367159304459`24.13250903213407*I}, 
     {-0.06504204896464579894424407730507684297`24.000076124391274 - 
       0.06671186088260749571975671608019045213`24.011088632676323*I, 
      -0.0415611277814025065022178823912018819`24.077322601366074 - 
       0.04262811856041436520659141523984531095`24.088335854617725*I}, 
     {-0.00543986917091597298502221061787449451`24.08565235208287 - 
       0.005579525877897717585599059460094332`24.096635966497438*I, 
      -0.00262543727152589327759208150118213056`24.15642072729118 - 
       0.00269283961378970621221251837685316448`24.167399025463123*I}, 
     {-0.00034892302802578793293426688784002961`23.933702721144492 - 
       0.00035788086130323324278165998855353752`23.944703256439627*I, 
      -0.00012457149253881371768585435162337777`24.002235155760665 - 
       0.00012776959232488671732725972102943794`24.013236537772386*I}, 
     {-0.00001743605415058143946085004224391882`23.97135121599749 - 
       0.00001788368658969311311608421202881305`23.982357506098015*I, 
      -4.5129643686460128289392413860948026856488740646104085`24.034264433150\
97*^-6 - 
       4.6288248282726378835564574603738264369180751804178176`24.045269091889\
036*^-6*I}, 
     {-6.864308494873945600233947131161200065948144859240635`23.9565361930165\
9*^-7 - 
       7.040534556564220631507896743724691834832226608484356`23.9675347536300\
94*^-7*I, 
      -1.262840315798075705594924262764118242139940037972575`24.0138963977964\
1*^-7 - 
       1.295260970487909085180708699523591184118647531173613`24.0248955626767\
2*^-7*I}, 
     {
      -2.146552746109774296956356746725672275898638239663`23.787118976470346*^\
-8 - 
       2.20166077876009103820957293238161050856480859348788`23.798129578288663*^\
-8*I, 
      -2.7526063794600241806233123231485817721550676558615`23.844570991072707\
*^-9 - 
       2.823273509586532486505053372820523701879586126114`23.855582025175078*^\
-9*I}, 
     {-5.365061403135039897543156072698164889945278366104`23.990064849175223*\
^-10 - 
       5.50279758479222687480711751660718525915375713386`24.001074464455453*^\
-10*I, 
      -4.70332745723737001797564038457545161826897097381`24.045632547182727*^\
-11 - 
       4.82407507154514534428900907272322928282858308557`24.056642286976494*^\
-11*I}, 
     {
      -1.07689761372967651866813458446033550436594414599`23.710033049299334*^\
-11 - 
       1.10454459746488237248230851815491302575062431096`23.721044148297104*^\
-11*I, 
      -6.330722707628010504554011880139025109838122992`23.760272523645586*^-1\
3 - 6.493250124810889458811225927824471681254353397`23.771283889961502*^-13*
        I}, 
     {
      -1.742510998959060499059874940427515899350509211`23.603457335745027*^-13 \
- 1.787246146137804844967752193410987549423918935`23.614466089328648*^-13*I, 
      -6.7383512930763829808837549564492019190969211`23.6491816098448*^-15 - 
       6.9113436799353060396764617758131639975641475`23.660190603528715*^-15*
        I}, 
     {
      -2.2797371040398349836932769730779698017952398`23.748692555492767*^-15 \
- 2.3382643529002337265546971853423828359424146`23.759694859697582*^-15*I, 
      -5.68899152620634527940155379444011715846262`23.79503221364546*^-17 - 
       5.83504390313566354371710098312820732727771`23.80603275858062*^-17*I}, 
     {-2.41746870558569523306464812386683320368221`23.584030250594836*^-17 - 
       2.47953191116027742873525604676003211546278`23.595038666769632*^-17*I, 
      -3.819211614273219499458044558627441699577`23.62838651875434*^-19 - 
       3.917261493885639713093487759446423456634`23.639394434641442*^-19*I}, 
     {-2.081955479189861802988499452235682128084`23.5607331906074*^-19 - 
       2.135405118725430511669024672005297766602`23.571681713368605*^-19*I, 
      -2.0429117758350024430868341699142530762`23.60733459409665*^-21 - 
       2.0953590539409871921950348063868624547`23.618277631056664*^-21*I}, 
     {-1.4585937095754818946655814006781966627`23.68619862898115*^-21 - 
       1.496039903206857205678164009008115409`23.697384847406106*^-21*I, 
      -8.7214995385296839935289217400249357`23.728372023459112*^-24 - 
       8.9454049059611566337353472048945718`23.73957824413104*^-24*I}, 
     {-8.3243083145585539555927113895412791`23.536809492770715*^-24 - 
       8.5380166686723907591805383664678718`23.547836626387273*^-24*I, 
      -2.975811531378733258568625082901116377174481766339913`23.5785996604034\
55*^-26 - 
       3.052208964113377308401525735453410492081042560576562`23.5896254502457\
84*^-26*I}, 
     {
      -3.874496642743398005343129118788948536739634007134768`23.4856059474349\
44*^-26 - 
       3.973965844177464321226711993362010558027364693627996`23.4965977121404\
63*^-26*I, 
      -8.124596390028944808557421023422383115807225645702`23.524904030874453*^\
-29 - 
       8.333177578608335579003521084426499836401451626881`23.535897340281846*^\
-29*I}, 
     {
      -1.4721753233248921505590763998045698107550363883012`23.58739121337595*^\
-28 - 
       1.5099701950939227935313764740602712643045742144522`23.597613420791824*^\
-28*I, 
      -1.7766832351385246542026884593831132644397451483`23.628393561830723*^-\
31 - 1.8222956795140971225962237083782568700606227311`23.63854861593747*^-31*
        I}, 
     {
      -4.5702485716641481986787629580016412390204912489`23.392099843699643*^-\
31 - 4.6875796775330285102855598066057975995978340655`23.403070102642356*^-31*
        I, 
      -3.1145408865946785326975870103287788955187875`23.430829119886994*^-34 \
- 3.194499891180053402574474601710928795191309`23.441786041533916*^-34*I}, 
     {
      -1.16000813877451402578619927712905021349612821`23.19825156714802*^-33 \
- 1.18978880291237349105574265048544989617891115`23.20919698303113*^-33*I, 
      -4.379889285585824358301488431125547948357`23.235445255838094*^-37 - 
       4.4923333343946881287982462433671363672069`23.246374815598305*^-37*I}, 
     {-2.40869985570320846900524660537824035028279`23.155523100798405*^-36 - 
       2.47053794029402487025239356913946782931092`23.166635586470722*^-36*I, 
      -4.9440239872690579954185376900197237461`23.19476569842868*^-40 - 
       5.0709509569452002637701928881847812999`23.205904028435523*^-40*I}, 
     {-4.09379362142798081250770071053016116201`23.076852021382205*^-39 - 
       4.19889279169598322393113413593389741874`23.08775874797619*^-39*I, 
      -4.4819889080839063266952845637780126`23.11425600229448*^-43 - 
       4.5970541407141965014721464450426978`23.12518150999212*^-43*I}, 
     {-5.69743575335930970331820364623813999`22.991486307471703*^-42 - 
       5.84370491729533599220659341035838365`23.002486627183675*^-42*I, 
      -3.26456401401369357190796127098693131816878129473894`23.029428857672446\
*^-46 - 
       3.34837453327472700744666898068782362282260399678423`23.04040534692949\
3*^-46*I}, {-6.49537243097770620410612427551752`22.8194335166718*^-45 - 
       6.66212686859839818542554082685061`22.830498848137225*^-45*I, 
      -1.91120422595220566543727404315214513746832824442`22.858680365409526*^\
-49 - 
       1.96027020165469173112168290809087862828779282881`22.869706861785712*^\
-49*I}, 
     {
      -6.067880638379498116386441209850823502939171473082`22.815701608649697*^\
-48 - 
       6.22366016205635383389648571728861106571056932634`22.826691370305248*^\
-48*I, 
      -8.9961304297929469265098527498626627421116379`22.85416827028232*^-53 - \
9.2270863428714014608467041749596884565464472`22.865174812384858*^-53*I}, 
     {
      -4.646172598308322675757174855233151792238689268`22.66902369180178*^-51 \
- 4.765452886998609468784947660595323527307590542`22.679935502823806*^-51*I, 
      -3.4055698267336261114426613630302758411296`22.703234800501743*^-56 - 
       3.4930003608975142864271186038159936367184`22.714230251718853*^-56*I}, 
     {-2.916612195698672756114149790006501965175394`22.516756581707888*^-54 - 
       2.991489815360661330231166110577571742706755`22.5277185340715*^-54*I, 
      -1.0370752891154989155201180122703821625`22.550341684477676*^-59 - 
       1.0636999220282181401022305157012342957`22.561344330909254*^-59*I}, 
     {-1.501315675450670023711555709388008537376`22.437796119717884*^-57 - 
       1.53985866183212528647602676939585724383`22.448909136884946*^-57*I, 
      -2.540991627127683376241433908447604`22.473338940612084*^-63 - 
       2.606226012727750442274050030170619`22.484361705265563*^-63*I}}, 
   1 -> {{3.62628442633304539816603455591103068396`27.124124786075328 + 
       3.71938132363868419721234003594843711023`27.13541069211652*I, 
      12.46239240773598127188683663927587461749`27.12412487245315 + 
       12.78233699281608530801682787964003793241`27.13541081511397*I}, 
     {33.84951185920633863447726426455433060248`27.08111764346202 + 
       34.71852381715392923778722378482300586319`27.092170709788693*I, 
      114.05820528037973134176824643735391818624`27.081117728703433 + 
       116.98639948013546755927789509735163036153`27.09217082969051*I}, 
     {97.64457872045120948559022953691310280692`27.037205382627693 + 
       100.15138906648426171112055183414568871985`27.048203567737687*I, 
      316.31854345652823133079606585614076979185`27.037205474076444 + 
       324.43932812035566341158567665101903671777`27.048203696258984*I}, 
     {188.40657725192683506059225423260244981952`26.973065197161674 + 
       193.24350279664102120174770298407816821461`26.98405139747387*I, 
      575.43933683036752871055747772529390251832`26.97306529900844 + 
       590.21247940503701299948868192205588993803`26.98405154274911*I}, 
     {274.58358948450030230699330763731512533002`26.921453389002288 + 
       281.63292076321132830352026886972357883851`26.932444710722635*I, 
      775.5245262472661191288367688342127069084`26.921453514081612 + 
       795.43441711345351888310105234097296846137`26.932444856680828*I}, 
     {308.30478883905307109790621894227089053507`26.875806284933855 + 
       316.21983793364659818085760622988712127736`26.886812908692345*I, 
      789.89923210773768028039953834888851023053`26.87580651789865 + 
       810.17816201167213688467423494317980473147`26.886813079860353*I}, 
     {265.51444126209178226464046775648453614168`26.922534121510772 + 
       272.33094205608405676743479512965962156069`26.933542830056744*I, 
      605.4170015147885779048312164397456603974`26.922534450527767 + 
       620.95975486524890360046855785613135520528`26.933543129683507*I}, 
     {173.912320431282771496397930151746736805`26.82687393020564 + 
       178.37713772961829198129479346555343925317`26.83789619166202*I, 
      346.26995551944765110341698217261303789177`26.826874315084225 + 
       355.15967698060185456545757961649638542117`26.837896738391684*I}, 
     {86.11312311770256096443741360972493289417`26.75915439102026 + 
       88.32388863883498976508064693824869533945`26.77018134788736*I, 
      146.90646126246232952577607750166324619385`26.759155184597677 + 
       150.67796237207500908063353829383148400976`26.770181939896712*I}, 
     {32.17516641319157758717980802789770622642`26.782820227669056 + 
       33.00119322499071099942269608395913889315`26.793828952117867*I, 
      46.14927923353468219427188861504731668522`26.782821453542407 + 
       47.33406073559633032514140448312109390793`26.793830410507624*I}, 
     {9.09403821203913200141820418063200103744`26.70874144621973 + 
       9.32750769263800607699205895000159838022`26.71980136551296*I, 
      10.76138448563333409951455542051061811397`26.708743528568057 + 
       11.03765942398354750824276170164876683994`26.71980350957273*I}, 
     {1.95569492684377090717683111002464143562`26.757981720186255 + 
       2.00590310368820128990549587099632262551`26.76899786534879*I, 
      1.87360805773111235578011079510354672452`26.75798710561437 + 
       1.92170883429319634578197276432106257625`26.76900268428119*I}, 
     {0.32252449581437437244077690970233862131`26.64248895566387 + 
       0.33080460469037517885871600902005896188`26.653516257933276*I, 
      0.24547470150170392974018054288187165189`26.64249620062082 + 
       0.25177672594051655386506806578722083632`26.653524854305157*I}, 
     {0.0411424937874860867162998767646496255`26.746743861475338 + 
       0.04219873705710315605719441764360600669`26.757771642066885*I, 
      0.02441182933824213264614312323569300043`26.746765460320997 + 
       0.02503854950184586368978628630418102934`26.757790603382862*I}, 
     {
      0.0040941251145300275983415894558427326688386868551727710208`26.5863439\
00217425 + 
       0.0041992327951565204735961796267250929280421644042619584512`26.597342\
771475642*I, 
      0.0018583767131271896659284225327498147438048270815144109938`26.5863694\
53773393 + 
       0.0019060864583310820204870407057150663566743423611104513896`26.597370\
673126502*I}, 
     {
      0.0003202782795177146729258281138153988982522859974322414641`26.6842451\
98653702 + 
       0.000328500721718046620841451707821650300986084698150097333`26.6952425\
85293887*I, 
      0.0001091333950546394651404721250993971453066857405234959954`26.6843089\
32719514 + 
       0.0001119351555558948528823483809308172591589988750028542319`26.695311\
240891062*I}, 
     {
      0.0000198293534362535490987133087099987210388745507216899507`26.4907107\
7416102 + 
       0.000020338428584106434966396629804202674052492072936185392`26.5017328\
75146033*I, 
      4.9772325956241357879369287349336976781371797228445837`26.4908114687300\
6*^-6 + 
       5.1050121234670909917867714401970928165834028221410596`26.501815800414\
636*^-6*I}, 
     {
      9.77172214829003270156354308846684448278745378179654`26.551956808369923\
*^-7 + 
       1.0022589677249561439448701807713622976107083534791212`26.562867639764\
87*^-6*I, 
      1.772916829864817988957854205630767665762652400146314`26.55213996544476\
3*^-7 + 
       1.818432580047786357084450267994317672997659769595862`26.5631210541266\
47*^-7*I}, 
     {
      3.85091808002926074914485391240808384502942886265888`26.442251709284694\
*^-8 + 
       3.94978195359238363916938347006188041561407203745029`26.453393409554767\
*^-8*I, 
      4.9557013438581666998713110266092385698490063427307`26.442649383728835*\
^-9 + 
       5.0829281040472770418826259256821790673719106690699`26.4536784606782*^-9\
*I}, 
     {
      1.2183602883266645251033621712769964929119093335713`26.453817326664606*^\
-9 + 1.2496390158914280091856337339926132615161373479118`26.4646881335583*^-9*
        I, 
      1.091247053882922520148661313047576226671013142984`26.454370006282804*^\
-10 + 
       1.119262428014275595511787526308654584155729731216`26.465419256689778*^\
-10*I}, 
     {
      3.10450266656885892048590094863404964588062884416`26.463751985490322*^-\
11 + 3.1842039618770440813991179802568589105026634155`26.474741591515738*^-11*
        I, 
      1.8990052236227934791610573172856380321557180418`26.464849220477134*^-12 \
+ 1.9477580167028600436720130039025740757598725609`26.4758553852749*^-12*I}, 
     {
      6.387844170828324755964127902046364411609905553`26.417281403603003*^-13 \
+ 6.551838056265873323612834268722076069533773406`26.429158845799854*^-13*I, 
      2.6185026702715988427322274851231279970716162`26.419784703459396*^-14 + 
       2.68572698186133382379867845407055677225640123`26.43106730643287*^-14*
        I}, 
     {
      1.06366748038062652317925884461801046813614511`26.428645617398114*^-14 \
+ 1.09097480946635891167994598850543402154701184`26.438162557962773*^-14*I, 
      2.86711240087260027461635836232074952212834`26.43224199046017*^-16 + 
       2.940719221895647504228855707380544411062273`26.443263057472173*^-16*
        I}, 
     {1.435923626176403762730572185245275885263785`26.45174183337339*^-16 + 
       1.472787815150147459100318623969841057058184`26.463781422328427*^-16*
        I, 
      2.4973750219931843436303926903516111369079`26.459898068822753*^-18 + 
       2.5614896469431285869826069820713064039679`26.47108237357162*^-18*I}, 
     {1.5739390333003077011693043474698519063447`26.478460261331875*^-18 + 
       1.6143464650738454900747214958615957800809`26.495223641403157*^-18*I, 
      1.73310730058539684742324993685438224995`26.497249823954487*^-20 + 
       1.77760102843823602586593728487735784226`26.509831823253*^-20*I}, 
     {1.40258832116777002706001171824797843195`26.417951639572472*^-20 + 
       1.43859669931638792351212100798322349091`26.418793854531508*^-20*I, 
      9.594507072670102920438619205750760504537141103084725355`26.44049204980\
378*^-23 + 
       9.84082499333740985267526186248745422648402500318041571`26.44998624985\
1396*^-23*I}, 
     {
      1.0172551398022986894669570381017343197916182887872598651`26.3439135414\
69874*^-22 + 
       1.0433709338630456761342441231318245596474498623847545261`26.352968897\
646832*^-22*I, 
      4.2417533533515529409270336591906429903474770834175516`26.3787681774125\
57*^-25 + 
       4.350651065143052289775288854242832203898309338849057`26.3894162356466\
85*^-25*I}, 
     {
      6.0102272795845555131911598910415053541819225041066449`26.2201869458029\
04*^-25 + 
       6.1645266797551155237432175414748593168317527581992917`26.253562054320\
405*^-25*I, 
      1.4989811485145113954176821460432680553318070685867`26.289722651890745*^\
-27 + 
       1.53746420103873370937331093256951208538150005750836`26.305198959586175\
*^-27*I}, 
     {
      2.89508738989518981151249374880704095609454617549158`26.198863110146956\
*^-27 + 
       2.9694124073898789483469800953605858015996257940891`26.19205867144561*\
^-27*I, 
      4.23762027130706404591526478332620507501667089264`26.282462465021595*^-\
30 + 4.34641187528422389606979101890623137865752695594`26.28980395236068*^-30*
        I}, 
     {
      1.137744627486038188019394251055026347049545455418`26.057557598488025*^\
-29 + 
       1.166953724813303937428345168110311950149858494797`26.02701776653859*^\
-29*I, 
      9.59012602603430502406720046892581270981878771`26.166469840595198*^-33 \
+ 9.83633147294037516129601451762146112763633763`26.16804044321262*^-33*I}, 
     {
      3.650098323784253079577871728552290754579179259`25.91018450641687*^-32 \
+ 3.743806590664038592629439111145563408068982649`25.960422238586897*^-32*I, 
      1.738465881255810849926919487669146620160849`26.09929219941062*^-35 + 
       1.783097178911712050098981114648610373060778`26.120291116703257*^-35*
        I}, 
     {9.564741284444211424346973675666438666759462`25.783518099041988*^-35 + 
       9.810295033798985821836492637424787851151888`25.85788763857775*^-35*I, 
      2.525682692940674344144662984764131986245`26.06253398173059*^-38 + 
       2.590524055240844919414622866781044116499`26.093084959024598*^-38*I}, 
     {2.048122445811247441583169005496863779179`25.707867685040316*^-37 + 
       2.1007034964377356111038866201757433226965`25.647218279918054*^-37*I, 
      2.942160197886331139326514765931400307`26.01246168699319*^-41 + 
       3.017693706457896675380938229622667542`25.997523475436427*^-41*I}, 
     {3.585375986999129145289122741860648153`25.55411068363527*^-40 + 
       3.6774226498697777694847543221860574698`25.46424649031964*^-40*I, 
      2.7492227041653530067042439592565490092349070681257994`25.9485509460226\
78*^-44 + 
       2.8198029658517831251589677709178919472642999391243649`25.914020148991\
643*^-44*I}, 
     {
      5.13300784436652666933300657987967445220335240136523481`25.315521410678\
077*^-43 + 
       5.26478655998130140013851764381679375308765359589177431`25.39477076840\
5763*^-43*I, 
      2.0614419180446549483372703954410163344469575182052`25.854785294554187*^\
-47 + 
       2.1143649169004861632808869305591012178674567581087`25.904800697613933*^\
-47*I}, 
     {
      6.01191632288385975158975604089941899131917362692275`25.072095081929415\
*^-46 + 
       6.16625908553570728548969909991994234257098825120445`25.20987115065305\
8*^-46*I, 
      1.240778971447106627037819101152824371084073949`25.706893912726333*^-50 \
+ 1.272633249518894728029059669603151155720480216`25.807638725532815*^-50*I}, 
     {
      5.76220010375968348328332141017911028868781816843`25.01282840998115*^-49 \
+ 5.91013195031280007128609481448157920349107526053`24.99303997499552*^-49*I, 
      5.996665139060487928775810178852729892391091`25.669185145052417*^-54 + 
       6.1506163610257077377204725678107994340719`25.656421226647815*^-54*I}, 
     {4.52080722767591127581039017896800451522650351`24.80908535483812*^-52 + 
       4.63686903550247697449684874624522444656605288`24.67054593977841*^-52*
        I, 
      2.327739560202569295679109297261884968534`25.493563714634586*^-57 + 
       2.387499166817207403646669869478872353852`25.377678195801856*^-57*I}, 
     {2.90403958702846303495574299493590608970407`24.606316135389413*^-55 + 
       2.97859443254522459931339592702937471002195`24.539191575881393*^-55*I, 
      7.25895688024650784632170914939694746`25.310183996387213*^-61 + 
       7.44531467345186181966355155989404487`25.25291360649496*^-61*I}, 
     {1.52772361329318791342020216188116437416`24.285188312248163*^-58 + 
       1.56694456554540184352510128163883928361`24.4058284832842*^-58*I, 
      1.818969969895591697996584066456674135822787973978516`25.01430536145207\
*^-64 + 
       1.865668033417500947980878909154366158351773506492113`25.1245630399572\
95*^-64*I}}, 
   -1 -> {{3.62626896586875222207545500557500803896`27.1241248833967 + 
       3.71936546626088745053343648591244906594`27.135410830697335*I, 
      12.46238427623193778773658597703739766158`27.12412488887641 + 
       12.78232865255351439579645472743927088795`27.1354108385001*I}, 
     {33.84936438977622930719652787723458613881`27.081117740919925 + 
       34.71837256176972019526657805967653718649`27.092170846875476*I, 
      114.05812961158235496661029552003001081583`27.08111774517268 + 
       116.98632186870772070512085331191226052284`27.092170852857425*I}, 
     {97.64413635542522945132450760856591900863`27.037205489013893 + 
       100.15093534470669975139018888834274128667`27.048203717253454*I, 
      316.31832715943931611315409190219282606603`27.037205492068043 + 
       324.43910627031350271146827040397937470246`27.048203721545676*I}, 
     {188.40567980203085276003223099908752771344`26.973065317185256 + 
       193.24258230668778456515606099170192435677`26.98405156867842*I, 
      575.4389276590277179119037432951652550478`26.973065319319257 + 
       590.21205972912069238294296504010820596793`26.984051571722304*I}, 
     {274.58220794926693046728857656900149427397`26.921453537211793 + 
       281.63150376009165075584817744053101178127`26.932444883672655*I, 
      775.52395055648829588662948784475146174541`26.921453539159955 + 
       795.43382664307792509044194394338375121153`26.932444885945973*I}, 
     {308.30315107026390447610723963743468855452`26.875806562290386 + 
       316.21815811873670583137289808860028073434`26.88681311247569*I, 
      789.89861997153981185913172412956352208233`26.87580656485013 + 
       810.17753416022029219223742726936863037849`26.886813114356517*I}, 
     {265.51295745157158791194495952241601616548`26.92253451224861 + 
       272.32942015198393899776493764907498706177`26.933543185890656*I, 
      605.4165129948726624607592551733420418579`26.92253451671013 + 
       620.95925380365586170739421075508411704725`26.93354318995368*I}, 
     {173.91130329093432786538389587929751893858`26.826874388843123 + 
       178.37609447642280390787721171108104394903`26.837896843169638*I, 
      346.26966573886083399720458298015422215164`26.82687439275726 + 
       355.15937976053419139662014821531660171928`26.837896848729542*I}, 
     {86.11259901883243315773394030439123254975`26.759155343879534 + 
       88.32335108487613919402791750538640822702`26.77018205872016*I, 
      146.90633432347233867311721064529999741901`26.759155345963663 + 
       150.67783217420492888813027371357294774483`26.770182060275086*I}, 
     {32.17496375055122503772699863546203283063`26.782821698316006 + 
       33.00098535943166856943761489334166689736`26.793830701709222*I, 
      46.14923823809087722983944507514605062738`26.78282170243156 + 
       47.33401868768444144672520584900500090541`26.793830706605206*I}, 
     {9.0939792232643406868444250541572083497`26.708743949633167 + 
       9.32744718945583153193881709342209531573`26.71980394311646*I, 
      10.76137469634424051693138640799426162559`26.70874395246324 + 
       11.03764938337593218409800255608880538432`26.719803946030375*I}, 
     {1.95568191851340197293180025676662830257`26.757988194757715 + 
       2.00588976139748780014215911731872613396`26.769003658855794*I, 
      1.87360631829694469674534236393586678217`26.757988202148688 + 
       1.92170705020287240166932400558742734647`26.769003665469487*I}, 
     {0.32252230378856388532345336333140546007`26.64249767016652 + 
       0.33080235638911087230992777570559856278`26.653526597972025*I, 
      0.24547446956648853349778515340089617928`26.642497676711404 + 
       0.25177648805087332165178891546921026478`26.6535266057374*I}, 
     {0.04114220889731311419365761382444656991`26.74676984557336 + 
       0.04219844485299998434483647491377678808`26.75779445311795*I, 
      0.02441180591688061160970473435799109318`26.7467698624436 + 
       0.02503852547919226736870725279661780095`26.757794467928438*I}, 
     {
      0.004094096297675513647396716776479920596934712656641875949`26.58637464\
6225785 + 
       0.0041992032384924852740180572318011915361904645049430310911`26.597376\
342728015*I, 
      0.0018583749058347711197312987984611666229913535180270828459`26.5863746\
6405243 + 
       0.0019060846046403954650716687234619303598318161654544273754`26.597376\
362192506*I}, 
     {
      0.0003202759922256514363051919120690968052575246490065657819`26.6843218\
57611856 + 
       0.000328498375704777520490387350007811932713850155218140567`26.6953251\
63936534*I, 
      0.000109133287619997635955101462279310213232563769675391672`26.68432192\
551819 + 
       0.0001119350453631042847813810830572931557402523874751136777`26.695325\
23708673*I}, 
     {
      0.0000198292099536141285360151653221390026947755241101213449`26.4908319\
53961575 + 
       0.0000203382814178650194036184528481372991362762113362346773`26.501832\
670255347*I, 
      4.9772276408700817001199619463227827806547245642677787`26.4908320142653\
72*^-6 + 
       5.1050070415105963015494978956866662581312628183727345`26.501832719917\
05*^-6*I}, 
     {9.771650585008217794524355376432725736519005707037283`26.55217726525785\
3*^-7 + 
       1.0022516276737481416683559623697167855248356150350539`26.563172666818\
964*^-6*I, 
      1.772915046490522212313121162196427763229536316412781`26.55217735682659\
*^-7 + 
       1.818430750889267901767246468615829344527686501807167`26.5631727935233\
07*^-7*I}, 
     {
      3.85088955952723195655391622903669696951328173891173`26.442730447588534\
*^-8 + 
       3.94975270088903351649296600903397745728767329953007`26.45373655778668\
*^-8*I, 
      4.9556963095129422221511227018893946585975316515973`26.442730626175802*\
^-9 + 
       5.0829229404562832690402146468516763627890951058672`26.453736685776896*^\
-9*I}, 
     {1.2183511687180067649452439496372537987514830251916`26.454482764181844*\
^-9 + 
       1.2496296621568245526936118461699237963165959263266`26.465568457621313*^\
-9*I, 
      1.09124593475959570039158547944372010818694699407`26.454482987891588*^-\
10 + 
       1.119261280159912491698202268517561188853437585825`26.465568753640973*^\
-10*I}, 
     {
      3.1044791917937777075150741576348372627866446325`26.46507339582873*^-11 \
+ 3.1841798844386116048894316347823557437125060539`26.476082948966354*^-11*I, 
      1.8990032580781562811436556981101058927442027822`26.465073792774035*^-12 \
+ 1.9477560006971762961672442600647016254193616799`26.476083351912646*^-12*
        I}, 
     {
      6.387795392759550567653939887171373627643437202`26.420297478799817*^-13 \
+ 6.551788025927192654190620403248278687658141179`26.43145791225105*^-13*I, 
      2.61849993541986550271680853498116780574607057`26.42029829287472*^-14 + 
       2.68572417679828194626705082745203188999102`26.4314585322907*^-14*I}, 
     {1.06365928014881521314816733634110467631526496`26.43298025618965*^-14 + 
       1.09096639871158550958247265527275672393992401`26.44431228442322*^-14*
        I, 
      2.867109379547104528347765877525250220887726`26.432981307363345*^-16 + 
       2.940716123004247836620797397359628571480085`26.444313778875003*^-16*
        I}, 
     {1.43591245195741316788048592455136894828307`26.46158409907734*^-16 + 
       1.472776354057598275223635905865789148049116`26.472589802686056*^-16*
        I, 
      2.4973723669369640251480938053020206852163`26.461586255213167*^-18 + 
       2.5614869237241644724663782955789609384373`26.472591730031223*^-18*I}, 
     {1.5739266717383253796715562555663965817509`26.5011849241166*^-18 + 
       1.6143337861558780592668232982782019059103`26.512873303380537*^-18*I, 
      1.73310544180471978074964696447605976307`26.501197678941057*^-20 + 
       1.77759912193744286736956251722767757653`26.512883151555055*^-20*I}, 
     {1.40257720483709449926757970730615427294`26.445252283903155*^-20 + 
       1.43858529759830930069111694568076008939`26.456654899979274*^-20*I, 
      9.59449669214867349168138689807215254788608646420203225`26.445257214652\
415*^-23 + 
       9.840814346318865504627292620540022860782401288814739663`26.4566618227\
03094*^-23*I}, 
     {
      1.0172470047450204069507042196445107501525327294083232861`26.3862626511\
73368*^-22 + 
       1.0433625899560184571840565978580699218735566270878272316`26.397271001\
944365*^-22*I, 
      4.2417487240159553791806446522462677358605454512618588`26.3862700279773\
07*^-25 + 
       4.3506463169594190941130356343802719010289853049011107`26.397278736598\
7*^-25*I}, 
     {
      6.0101787866058924772230276597312285832657048031591971`26.3054533369115\
72*^-25 + 
       6.1644769418256091799953871868739259935492180977004375`26.316579922560\
038*^-25*I, 
      1.49897949834536595286293797133477627854447043253456`26.30546671748572*^\
-27 + 
       1.5374625085051155975999935528118177174991287555997`26.31658955463887*^\
-27*I}, 
     {
      2.89506382496009759083328825171090999711657514933876`26.301782247047765\
*^-27 + 
       2.96938823747677497448065941618658793970976375503713`26.31287538501634\
8*^-27*I, 
      4.23761556594259426450068258391390487532182405716`26.301797136221733*^-\
30 + 4.34640704911984397859075844568934537756310115583`26.31289324309006*^-30*
        I}, 
     {
      1.13773528580138998566340763997815410750259340536`26.192628852972813*^-\
29 + 
       1.166944143301396174301247042115647989817170570204`26.203629534080612*^\
-29*I, 
      9.59011528587046128656916747999285061940323282`26.192647213742855*^-33 \
+ 9.836320457046386500429504344330803953639081`26.20365478978167*^-33*I}, 
     {
      3.650068095133484632154928470562571726539763901`26.15086015706016*^-32 \
+ 3.743775585958977260099035628248894736223098066`26.161876113073976*^-32*I, 
      1.738463917712719755326989240683344369252668`26.150893896456804*^-35 + 
       1.783095164958959711226361955389100376201016`26.161903004309714*^-35*
        I}, 
     {9.56466139725146121064164748330155335129119`26.151377507581042*^-35 + 
       9.810213095677818218908583517558465210841661`26.162413021077644*^-35*
        I, 
      2.525679816147458214430852461550585696214`26.151432559497113*^-38 + 
       2.590521104592274072693530653363375043266`26.162454996618347*^-38*I}, 
     {2.0481051952547675566948965517681803292143`26.114165012719447*^-37 + 
       2.1006858030110623649766353721922774665062`26.12522247265001*^-37*I, 
      2.942156818675690697303693019477679918`26.11422309556436*^-41 + 
       3.017690240493436350157384205156901334`26.12529771760941*^-41*I}, 
     {3.5853455377844223465950792410574911483`26.106014065375494*^-40 + 
       3.6773914189382828415416746246331597863`26.117004009748616*^-40*I, 
      2.7492195204283894845931800597830352421580880622134015`26.1061015101844\
02*^-44 + 
       2.8197997003793575447381254307103370176218756933498616`26.117123233244\
88*^-44*I}, 
     {
      5.13296389467126608730666138898682323212873209335951952`26.161102388186\
205*^-43 + 
       5.26474148197403181610621057658273325076361937357531489`26.17218495566\
9785*^-43*I, 
      2.0614395112896953673471614830296472185134464219858`26.16128903419345*^\
-47 + 
       2.1143624483573729325444868433895135330712771445995`26.172339970769755*^\
-47*I}, 
     {
      6.01186443268999755466080331497579015286733362524402`26.20371182582634*^\
-46 + 
       6.1662058631749543508610196177203768847503015268453`26.21539423470209*^\
-46*I, 
      1.2407775111533037105613714846227878806517149889`26.204067237966868*^-5\
0 + 1.2726317517352520132857419071179616633153482402`26.215652915347036*^-50*
        I}, 
     {
      5.7621499743343600137351146135685924897571895533`26.232866980098404*^-49 \
+ 5.91008053392445532296617896588679947815161530799`26.24498729494972*^-49*I, 
      5.996658025469338363175653637678258530353732`26.23327082348173*^-54 + 
       6.150609064808711198751374211673384367834275`26.245423917303306*^-54*
        I}, 
     {
      4.52076759129743811518683361652419831246999953`26.170550971592732*^-52 \
+ 4.63682838154694077729404492233076618195786474`26.181557485040255*^-52*I, 
      2.327736777337632835285476418952040727205`26.17107182631218*^-57 + 
       2.387496312508318746955506908352327132275`26.18230237241914*^-57*I}, 
     {2.90401393073580581426313713646877172834061`26.093744017528667*^-55 + 
       2.97856811758353816295084624739955341872906`26.104600983807057*^-55*I, 
      7.25894813537422585875234302802118862`26.094389181989808*^-61 + 
       7.44530570407416848729928364820682693`26.105377432048662*^-61*I}, 
     {1.52771001489117806546894281282721152732`26.00601689884613*^-58 + 
       1.56693061803425255838569817384330752919`26.017323868042727*^-58*I, 
      1.818967762058167151520414159622732703680070499344661`26.007044697790203\
*^-64 + 
       1.865665768898694078608046873172330266061974504095074`26.0181182722484\
6*^-64*I}}|>, 
 "IT" -> 
  <|0 -> {{299.24204195032589546661510064247805153761`21.875930124960206 + 
       306.92442490039969664642404325435704286142`21.886938904143292*I, 
      886.63867862325920454880854016637371161252`21.74550959795528 + 
       909.40118158954359422287600368436802774612`21.7565180790864*I}, 
     {415.01249149341394927547661151626657988836`23.18899118523609 + 
       425.667026758368150360749105378886592688`23.20000087787672*I, 
      1235.77584468082883984712606154843059418663`23.06917067350061 + 
       1267.50167844874906231956388754543916611964`23.080180372300717*I}, 
     {675.03971789694980341559440547008892709323`23.752596738349084 + 
       692.36988175225131078783350624314613077812`23.763608412553314*I, 
      2008.64499446326643965147479435628846931292`23.647125441571966 + 
       2060.21254813200277761413158636723102964934`23.658136927363234*I}, 
     {1122.70684834842340701089167525271447763997`24.010543690965044 + 
       1151.52988368620116909481807582055989956092`24.021551049731396*I, 
      3305.47008440149355438246024547306590693793`23.902750464573142 + 
       3390.330777280338485753709705688694322448`23.913758023043936*I}, 
     {1698.1223756178993974771610703740618720726`24.273868775216854 + 
       1741.71794227210413921626909843326575580343`24.284875296770956*I, 
      4978.94703576037345296242886460923571944009`24.17042980126415 + 
       5106.77057809268880857692042408593803033597`24.18143707862192*I}, 
     {2047.39970063387022217862814375452270181155`24.508449276452062 + 
       2099.96219636348709581725206353387800270671`24.519463092201168*I, 
      6130.03938447340626047908454499193741732511`24.404340727977903 + 
       6287.41469759326807372825314006128241089862`24.415354819114395*I}, 
     {1739.66967362942323637541810906442609814968`24.34351992681742 + 
       1784.33187601363793560563010941606506933244`24.35452226582594*I, 
      5454.99465342490896427848338316288225435796`24.231338630224695 + 
       5595.03967398780108752429961311772076468629`24.242341006605173*I}, 
     {919.25510029785204102765376733813507533143`24.235492618530778 + 
       942.85495833674648883454599154970305419993`24.246529667273354*I, 
      3025.08169528614064148059828021977418474875`24.096808506997817 + 
       3102.74403139031801868117948742173462403807`24.107844133324953*I}, 
     {226.44455875128378442260972180209975299959`23.73220569256936 + 
       232.25802602329438606674458506202039144732`23.743220802457714*I, 
      673.56293618962067769472713272469541257443`23.49762118424507 + 
       690.85518691434923356828443580356877121614`23.508636052240615*I}, 
     {-35.00660936472653632085360729909643442838`23.189517146423213 - 
       35.90532726268858456035592260993728135736`23.200527002070746*I, 
      -316.83201490939381538832974027477465667533`23.37803806848481 - 
       324.96598182632019227085468817331957383181`23.389047834755992*I}, 
     {-47.27649036739990089594758578086367939444`23.760341400537612 - 
       48.49021054244846468875871816107455425116`23.77134843232233*I, 
      -328.61952566570503554330162115263324151399`23.7622207755026 - 
       337.0561110618661058627424940218435413258`23.77322789138329*I}, 
     {-17.69650129094883769711491867538584396783`23.954117866296546 - 
       18.15082013902069761815187030787203836199`23.96514346033925*I, 
      -138.94748136587513529386550387964841278319`23.934696660545956 - 
       142.51465312704793070910566796360746651192`23.945720907310946*I}, 
     {-3.94611501556381934487118423448336099965`23.947340916307265 - 
       4.04742286160381435479180926911101661484`23.958348123339942*I, 
      -37.10845019103798676823524043757937114744`23.918584210397043 - 
       38.06112824119850938622115705792915242703`23.929591428822526*I}, 
     {-0.60185147696019696057540393719351379051`24.064734092004876 - 
       0.61730269328976338470748083621913391004`24.075784689654807*I, 
      -6.98948715411854442946943169418880386821`24.02917959340203 - 
       7.16892690326807331713385895917911829693`24.040227153712262*I}, 
     {-0.0666449296431908903912124308027640084`23.91524465161579 - 
       0.06835589200617562297871360877795155376`23.92625739857491*I, 
      -0.97842349604593702853472749015742970096`23.877801457891962 - 
       1.00354237284207416370436197978558640397`23.88881362019802*I}, 
     {-0.00554403806161099532164591544112599491`24.01415546036255 - 
       0.00568636907633568880037241594644272019`24.025210476736955*I, 
      -0.10503553751436337469070895544441800017`23.974337763625854 - 
       0.10773209451314934749945021243153985106`23.98539036339569*I}, 
     {-0.00035420041827749076093482857254694685`23.83595304779439 - 
       0.00036329373697211318861647328664116976`23.846962716247457*I, 
      -0.00882863089153144806254079821072744148`23.794104735774038 - 
       0.00905528662142668809654616749969060992`23.80511367855658*I}, 
     {-0.00001764559162862035835420078605068904`24.00073716495233 - 
       0.00001809860348279749681630233576450281`24.01179390833676*I, 
      -0.00058952114896591890851436214603202385`23.962726192844826 - 
       0.00060465581117449731181848345562121787`23.973781386943873*I}, 
     {
      -6.929794012723897174430939679305193153851259105176328`23.7759338440175\
97*^-7 - 
       7.107701271422883145211662667203162398009016190610362`23.7869422829226\
*^-7*I, -0.00003160185503960641565159908319101877`23.739107707664274 - 
       0.00003241316333961881266441001844883111`23.750116167184434*I}, 
     {
      -2.16270888851778138223615313551455382864203689387674`23.8843392165465*^\
-8 - 
       2.21823169468108912054661887021349818475445851778856`23.89534907299049*^\
-8*I, 
      -1.3706314757658019936821685244990446629093593483845959`23.841155262013\
384*^-6 - 
       1.4058194320156277831200751750076189900339515396854775`23.852161263353\
665*^-6*I}, 
     {
      -5.396564429058592626292651440556925039627906714376`23.74677806627282*^\
-10 - 
       5.53510938179504978019376184647158312592239768135`23.75776484636902*^-10\
*I, 
      -4.83837858262142313501986393653481763250629939073225`23.703709532905478*^\
-8 - 
       4.96259333829836189988957296025246329859177815190437`23.714703739725525*^\
-8*I}, 
     {
      -1.08174770227652311239860394629441394749376943141`23.686882594010022*^\
-11 - 
       1.10951920139504840565465223241015405118939188605`23.69788300151229*^-11\
*I, 
      -1.3965232182856911619695250552996644604646757244929`23.641903297904737*^\
-9 - 
       1.4323758882234240973394729075825224101974581198386`23.652896999476013*^\
-9*I}, 
     {-1.748382427673622245628190001142503970046147672`23.877723472231974*^-1\
3 - 1.793268310903877081089168187491997149158018218`23.88872704380747*^-13*I, 
      -3.30782503673705958540674423548825379375064645684`23.83198912722877*^-\
11 - 3.39274618785080747676988345384157132979517954698`23.84299075931097*^-11*
        I}, 
     {
      -2.2852746771129640648947766089596740307397293`23.571356028546763*^-15 \
- 2.3439440910136923161681660666126786655372022`23.582399107974002*^-15*I, 
      -6.448313393135953419953359282620752309982878805`23.528405904326547*^-13 \
- 6.613859693198859109614897271336528087066855014`23.539468414454273*^-13*I}, 
     {-2.42145923651753608401198245988229881474191`23.472900470015688*^-17 - 
       2.4836248902193707477016289483641718287154`23.483948954360137*^-17*I, 
      -1.03701227890974642890843292249111533393381095`23.428920266066207*^-14 \
- 1.06363529417386764897913166730043462491208321`23.439942122291686*^-14*I}, 
     {-2.084056169146532356791082719135233116854`23.724058978899468*^-19 - 
       2.137559739288248162871494730219058747884`23.732227725340596*^-19*I, 
      -1.378467371124756564014065187250021967655485`23.682614130594043*^-16 - 
       1.413856496797527408714158504023798380200601`23.69087672129038*^-16*
        I}, 
     {-1.4592980848156785775097950654092935066`23.44884277836578*^-21 - 
       1.4967623617360896712813363831728459424`23.459622428705554*^-21*I, 
      -1.5169796878094104456621470817118724985842`23.408365222709605*^-18 - 
       1.5559248133448208090336489883908474784464`23.419242206338076*^-18*I}, 
     {-8.3247653965834919896952516200621564`23.39861038378974*^-24 - 
       8.5384854852755850995507080457450256`23.409553318460215*^-24*I, 
      -1.38392980326836766994059705582917497024`23.357994759179185*^-20 - 
       1.41945916490293491624728903242176434742`23.368911242104485*^-20*I}, 
     {
      -3.873373652176123528928462927162777542986445252643395`23.5615442629450\
84*^-26 - 
       3.972814023290998294065093348189940199211322316499908`23.5731712681983\
47*^-26*I, -1.047819219262138999332667896884163212`23.52283102861984*^-22 - 
       1.074719679011532583312345788538622384`23.534124763602097*^-22*I}, 
     {
      -1.4713450416040692490181687412885244994178976181001`23.479805644516652\
*^-28 - 
       1.5091185977113927234871969152770853328351995895355`23.494791565899202\
*^-28*I, -6.590332229255194829039297711383258`23.43817023918971*^-25 - 
       6.7595245513744695110900862445136`23.453121807570948*^-25*I}, 
     {
      -4.5666912269109731174476817978686794899374956319`23.254981311942075*^-\
31 - 4.683931005757429659551357379478871478851920874`23.265965338918686*^-31*
        I, 
      -3.44607330407384548611844603628957619970856937349098`23.21454712075607\
7*^-27 - 
       3.53454367616238776115460552804621915848349094604821`23.22582700682261\
*^-27*I}, 
     {
      -1.15891498548304361683243037342352691353539329`23.241426839704523*^-33 \
- 1.18866758530830776818590935455667454892288139`23.251468636831465*^-33*I, 
      -1.499108432371467175761176073291717342998442190707`23.200161121774425*^\
-29 - 
       1.537594752629408062438036919606433683462854735607`23.209860436322792*^\
-29*I}, 
     {-2.40613682466547166127526004560915426010318`23.13608859757943*^-36 - 
       2.46790910905718074277111665387045544916249`23.144600223977335*^-36*I, 
      -5.428550920870795420609106348574604781858242587`23.094966259258843*^-32 \
- 5.56791705661227675509624024762212068641640389`23.10302548174574*^-32*I}, 
     {-4.08908371745144048584526248333602083222`22.87415011758828*^-39 - 
       4.19406197126745183915589181764873759557`22.885288187815835*^-39*I, 
      -1.6371592017272649721235483347288777896693153`22.83447030496354*^-34 - 
       1.6791896726326785965573456153979624741020457`22.845954498174482*^-34*
        I}, {-5.69055488493581052346963556436461875`22.717688842386735*^-42 - 
       5.83664739767034592993264284932047471`22.72874447414202*^-42*I, 
      -4.1137348087214807827176642966220186915895`22.673343442743278*^-37 - 
       4.2193459252262333114328726303958940319121`22.684972005791565*^-37*I}, 
     {-6.48731195972679574212540855521058`22.61374327181068*^-45 - 
       6.65385946243122927965291465197952`22.624704435695882*^-45*I, 
      -8.6154006113573475942708504462970599869`22.57303628862638*^-40 - 
       8.8365821215926352358730322860686161495`22.58368400349599*^-40*I}, 
     {
      -6.060267042682820653221216625553097971538047892691`22.537475911535314*^\
-48 - 
       6.215851103992924024291456377023951717635542851175`22.54830693297595*^\
-48*I, -1.50432280625562018011021924304028972`22.49629301637082*^-42 - 
       1.54294299412362048648768468386314398`22.506059655517802*^-42*I}, 
     {
      -4.640351305861565034242907168549628151404624348`22.461569956800407*^-51 \
- 4.75948214563908261158925126416966508463851553`22.47254575560959*^-51*I, 
      -2.19051415820195405738899094315197`22.418348334785648*^-45 - 
       2.24675080366487537221178887859165`22.429056803193877*^-45*I}, 
     {-2.91299908196946999400102732648508141362173`22.300260832862318*^-54 - 
       2.987783942862948033854307167341777293085523`22.311481160806586*^-54*
        I, 
      -2.66064558122336413031544348385526976163831467808`22.257555412660928*^\
-48 - 
       2.728951819598183399735918540941697150794707479708`22.270007916821744*^\
-48*I}, {-1.499491313452322517478685732721241208799`22.16260315949643*^-57 - 
       1.537987463341778941925291837006530121489`22.1738007622296*^-57*I, 
      -2.696163745793900484706484954411811272326346354`22.12015962619496*^-51 \
- 2.765381835124232857886351130662998173081331149`22.13245547265195*^-51*I}}, 
   1 -> {{3.75917298220872578047196782371152855639`27.162035006033275 + 
       3.85568150165564353139904962918632753696`27.173035788057096*I, 
      11.75633760385128222420729722857133411515`27.16201963723907 + 
       12.05815578078422514942355701452358266853`27.17301808238941*I}, 
     {35.01710542688444887959464697779942470972`27.122959515796474 + 
       35.91609278821615072258054738313878261129`27.133961774066826*I, 
      111.5241475162486602953493815069164943259`27.122942330831442 + 
       114.38728534212463833927634291344153049007`27.133946560852202*I}, 
     {100.60179964643340720783776500241595083817`27.105202211346686 + 
       103.18453015219167065089794022379898861321`27.116216104889666*I, 
      332.252636694685233623126268811387283481`27.10518364747244 + 
       340.78249424619876145273336259869372126543`27.11619971581051*I}, 
     {192.98582327298356956803053941537013999812`27.080527135662624 + 
       197.94031091334138638975848184358097226906`27.091531801041775*I, 
      672.90365496461538977562688338473467894209`27.080509250201473 + 
       690.1789800902227143867673992309176679352`27.091511556888232*I}, 
     {279.28059434169897058606778037271523070487`27.024909585004828 + 
       286.45051091583231177504791464205752963223`27.03592018427688*I, 
      1046.49819826571082146586832488136535039427`27.02489018165827 + 
       1073.36474369910290480892977408640165475676`27.0358926334506*I}, 
     {311.22936089121584153685222939546438347928`26.977565069443376 + 
       319.21949195732434460791115397730395692918`26.988615379030517*I, 
      1275.48248638134230913150963456949441610618`26.977542144731583 + 
       1308.22770106651797768627700616613565312526`26.98858814880384*I}, 
     {266.13446525149788625695816544260647704937`26.94088205099539 + 
       272.96688380120992988708306646166835667771`26.951944319138658*I, 
      1213.8170571964034474552068780296046689077`26.940840096776643 + 
       1244.97914726883503488462406917265716839532`26.95191416604517*I}, 
     {173.2896955318920426061349737170206937635`26.954812837778608 + 
       177.73852830184981338521221415948742100424`26.965884814913977*I, 
      894.95057244397471780940850756383146849577`26.95476875106037 + 
       917.92646504947861808208571682852876773865`26.96583347213507*I}, 
     {85.44140889302571720559417989013445508253`26.855835884208528 + 
       87.63492962504580581139290008445341772923`26.866846320364367*I, 
      508.34106686773616087393446212275867384145`26.855781367469564 + 
       521.39160856125694272140546137671144680427`26.866779145885094*I}, 
     {31.84544340936427190596136615397193752008`26.80627684694266 + 
       32.66300530638625478897899134761474324831`26.81729819804256*I, 
      222.0566094961666817269261829107885298622`26.80615580190176 + 
       227.75742579733244590280361980251265392263`26.81720920464747*I}, 
     {8.9924695300611062043825808737505553044`26.76652963179259 + 
       9.22333145757150422440671642127464584968`26.777523938921174*I, 
      74.76283911660625352832787452352208502118`26.766387850246147 + 
       76.68221099625633858298750022709560658933`26.777320892087342*I}, 
     {1.93420752483000365417132493905108868665`26.737962232108142 + 
       1.9838640597667793987576148118194216129`26.74901140197329*I, 
      19.5055636755372009027352282606116533748`26.73762257008787 + 
       20.00632623161346512121868436035840119679`26.74876672326047*I}, 
     {0.31925174529936072359720165724280010577`26.683503950619908 + 
       0.32744783348564654750568242854451408258`26.694463975798268*I, 
      3.97279794562025340098549905280335892972`26.68312485000614 + 
       4.07479081735245361212312995121063962959`26.693927712782376*I}, 
     {0.04077178525405354915800946373498380508`26.73377619330146 + 
       0.04181851139533488235423145223891011502`26.74494129217574*I, 
      0.63693144575838696243490597429636872419`26.73268640150219 + 
       0.65328326332843399064642417644259348155`26.744153341900468*I}, 
     {
      0.004062116102000963710249880970927873829822985067892001881`26.64447388\
3833093 + 
       0.0041664020214521241454709053460558706136168019017802448896`26.655366\
529771946*I, 0.08104400615489732873034299766979797667`26.643343839598934 + 
       0.08312463321863529380649735612063769562`26.653750904671938*I}, 
     {
      0.0003181305098267179133101716307572998051097556708687083312`26.7158457\
4509135 + 
       0.0003262978127520092979778073614582861588982115213406517906`26.727280\
101827766*I, 0.00824668742341292611556069480676845491`26.71242640431819 + 
       0.00845840303143144211882818681456030638`26.724814440035377*I}, 
     {
      0.0000197156897369034541614294494401608859703592266522103866`26.6099729\
70516278 + 
       0.0000202218468186308774966858034367001853531368046569497712`26.620669\
436042615*I, 
      0.0006755633363248150325475297062658908781759240387632677232`26.6065809\
86151023 + 
       0.00069290694293453821096160773122326318804021833902512778`26.61604150\
611729*I}, 
     {9.723744447891157684714344080221820666961477704551942`26.67334445400396\
3*^-7 + 
       9.973380254646393847983228011462952744538433004329064`26.6848781116170\
03*^-7*I, 
      0.0000448069906523229329401179778853255302369097976161261066`26.6648108\
84657125 + 
       0.0000459573118397738029432823923462438834171176274909104762`26.677655\
543144486*I}, 
     {
      3.83463159494090188894447179425454713704519062533833`26.52183658350934*^\
-8 + 
       3.93307734872866176678393976277686224340543917882648`26.53301034874278*^\
-8*I, 
      2.4175531272011524631896067594386543963634623095433248`26.5121774638297\
86*^-6 + 
       2.4796185001155331832916394279624084219967109591286499`26.523893928902\
82*^-6*I}, 
     {
      1.2138876120945033122754245109984258032250679974391`26.526050984424952*^\
-9 + 
       1.245051513509160323272874619726770231115279196721`26.535655630104145*^-9\
*I, 
      1.065261964618967319795640923035603314834622798770448`26.510141881290448*^\
-7 + 
       1.092610228589540602921226775442943474075142963415918`26.514507086474953\
*^-7*I}, 
     {
      3.09452391714337107691582403838985705057354603981`26.45330337849233*^-11 \
+ 3.17396902995143096400000240826281509710236617688`26.46685333960979*^-11*I, 
      3.8457927214710606480407442639666330208295176906693`26.41973643597816*^\
-9 + 
       3.9445250126972100871966187867176776627058444173894`26.44240365429509*^-9\
*I}, {6.36970554788845343053348771152920101677545163`26.41470352540388*^-13 + 
       6.533233763974520241060369275064705935539822015`26.422978076927347*^-13\
*I, 
      1.140556511405659457544920634750344363618283227017`26.376930682259733*^-10 \
+ 1.169837797683852333218504252876829879021801617889`26.37563558213394*^-10*
        I}, 
     {
      1.06097596041352979846722678312387764218894294`26.438132014408612*^-14 \
+ 1.08821419062876176609467618001104922646777084`26.446129532157762*^-14*I, 
      2.784853039742555772404187205214932162374613763`26.37043293790556*^-12 \
+ 2.8563480321291231027521939738432050075399169933`26.36878473863539*^-12*I}, 
     {1.432659107550556136357284776129775917086206`26.345039279984984*^-16 + 
       1.469439487170280074641249656532195375913107`26.366609773735714*^-16*
        I, 
      5.60834906431218417267047533624562140816784434`26.218315704417808*^-14 \
+ 5.75233112294579845066163671791647899701737942`26.269675477901*^-14*I}, 
     {1.5706998099146969964671279813657314179271`26.383047918045623*^-18 + 
       1.6110240817340154283487526895623238440337`26.379889831160586*^-18*I, 
      9.329943287410735304736298106173585253808759`26.221404783017682*^-16 + 
       9.569469113291371372868641157498639639428001`26.185185145574952*^-16*
        I}, 
     {1.39995739335658485692933200714723885285`26.359748391468642*^-20 + 
       1.43589822820537832867069522019990230521`26.35316301299252*^-20*I, 
      1.28379105823279950213336055333057004128157`26.119985918908487*^-17 + 
       1.31674957727292170446160640759580675267938`26.082325232780917*^-17*
        I}, 
     {
      1.0155053384320860608320866958154113343516849461070423838`26.2138624966\
20326*^-22 + 
       1.0415762101813659684478167669727856135048664973363934335`26.266953571\
451214*^-22*I, 
      1.462706602725191572617081283354496193788`25.85436523673098*^-19 + 
       1.500258385865348521791666325363764839997`25.961878046942783*^-19*I}, 
     {
      6.0006950233642422635098882235203816073190943117588339`26.2354857669244\
73*^-25 + 
       6.1547497037682033491312336656667860038322693109841916`26.233294129091\
462*^-25*I, 1.3812597572614879166879184751198791547`25.818815036391786*^-21 + 
       1.4167205713224019171190648816473062971`25.804519687370462*^-21*I}, 
     {
      2.89083322041522058519077576964447837031896956498904`26.120959753416265\
*^-27 + 
       2.96504902144130580456890773482288414882715694520084`26.04646352685066\
*^-27*I, 
      1.081932962055078893886051258632541383757746536546646383`25.63149889685\
7018*^-23 + 
       1.109709217312000796815269251609972392866506216402578479`25.5126582773\
04585*^-23*I}, 
     {
      1.136188973142927438385089609704187632631295974138`25.888766814425132*^\
-29 + 
       1.165358132457727325230122179452032236978741519158`25.94897826347479*^\
-29*I, 
      7.034567569703434215640672001884340836409169531452794`25.34228107160392\
*^-26 + 
       7.215164659625721158119250122367592954706839425815055`25.4238169191564\
72*^-26*I}, 
     {
      3.645436589736170432301176595710341390695782116`25.678323127290867*^-32 \
+ 3.739025176821180605451694614973178509145769784`25.77752476570724*^-32*I, 
      3.7988583347650413155146800797664961329263257496917`25.09065125182676*^\
-28 + 
       3.8963856885771413356451526660663570349359088185291`25.21735711181883*^\
-28*I}, 
     {9.553292247871797927936953552173432675477262`25.619888979917857*^-35 + 
       9.798552068329464740838359042823299963637925`25.546691727038997*^-35*
        I, 
      1.70483210345227681108242924043211700479231027497`25.015708237492184*^-\
30 + 1.7485999276488325731800510791896586964677239706`24.925646997992384*^-30*
        I}, 
     {2.0458176891578125421306846584654197976216`25.43538920236889*^-37 + 
       2.098339570213397447255096938957462099323`25.332356595416652*^-37*I, 
      6.36106418688444118287201788612866133586381862`24.80885597986171*^-33 + 
       6.52437055498414223926494098130574670097806398`24.689827220529953*^-33*
        I}, 
     {3.5815726795565240105281820322300023995`25.162906851183383*^-40 + 
       3.6735217008522771902470367890723613364`25.250585294999944*^-40*I, 
      1.974154527940410270622584589259036792041278`24.508766783373034*^-35 + 
       2.024836614546335754207327011105569997281663`24.604082478936874*^-35*
        I}, {5.1278624099171827279513027705934462`24.926340273530368*^-43 + 
       5.2595090277905213669787327539860015`25.06194507796093*^-43*I, 
      5.097994512908936557808361605498896488105`24.25737261123389*^-38 + 
       5.228874338050761887451078891395395296859`24.400718972491966*^-38*I}, 
     {
      6.00620877340836050343347837835159359856863372834984`24.87275399549373*^\
-46 + 
       6.16040500724864299399338727462010278386799090770406`24.828578393174876\
*^-46*I, 1.0957991295024320373680088912900875458`24.1996002515765*^-40 + 
       1.1239313681889754281965578183686812605`24.15321294903193*^-40*I}, 
     {
      5.75700868766955459497009441295439828438896952761`24.68002790141884*^-49 \
+ 5.90480725600348243191553939795854904196005601734`24.53939455656447*^-49*I, 
      1.961135460027564539170144967276279`24.000140157621423*^-43 + 
       2.0114833106260505940211957749729017`23.85617015085457*^-43*I}, 
     {
      4.51693491250352972626563830322446817712106986`24.487240185265307*^-52 \
+ 4.63289730713312708460555937385302878160223071`24.455649966468286*^-52*I, 
      2.92312962238207666059772253781313898892937647093368`23.803090107487975\
*^-46 + 
       2.99817456267683486904788740234990927407975759814249`23.77086245535753\
4*^-46*I}, 
     {2.90167070707297666371715932044008213246933`24.15326475763163*^-55 + 
       2.97616473679372845129185202744505151839497`24.294472249626423*^-55*I, 
      3.62960954165440680276749769241913786607060602275`23.46601645239872*^-49 \
+ 3.72279180400128568417774509185581085117592757532`23.608447865469458*^-49*
        I}, 
     {1.52653500097094058522577781274101138006`23.97886941480458*^-58 + 
       1.56572543820935776979121801138962075856`24.104302470969298*^-58*I, 
      3.75526602906338376134954456666277693143350198`23.290588834944675*^-52 \
+ 3.85167424605936617486700201183683766441082739`23.416711578004055*^-52*I}}, 
   -1 -> {{3.75915809391904117305424818209595322971`27.16203873109329 + 
       3.85566623114178319210225836423205018941`27.173040079538914*I, 
      11.75612074713924440684565116582743940288`27.162038411836487 + 
       12.05793335675184587768818430943563486424`27.173039711739232*I}, 
     {35.01696329702459297038801263119511679943`27.122963697872667 + 
       35.91594700948394740882595478685910876417`27.13396547629395*I, 
      111.52201226080048164410356352139250082963`27.122963373119934 + 
       114.38509526867714974180043779134881615739`27.133965188801433*I}, 
     {100.60137287370203615292937919279329400261`27.105206763316268 + 
       103.18409242300667539009936549671897471616`27.116220123574458*I, 
      332.24584127633033911725197577009334778508`27.105206512841757 + 
       340.7755243703853894842005653204578709954`27.116219902441774*I}, 
     {192.98495715976612573837183601447768605515`27.080531534199725 + 
       197.93942256456716331391309817816411516729`27.09153677966447*I, 
      672.88871192861277032116784802300570160177`27.08053131855802 + 
       690.16365342455275053173855420752147388801`27.091536535587267*I}, 
     {279.27926202241908531798881672764849559751`27.02491438839134 + 
       286.44914439217775663935244040728293649748`27.035927004690052*I, 
      1046.47284309532554454528743172555015649712`27.02491427994378 + 
       1073.33873759034214252657612460766560282321`27.035926850719893*I}, 
     {311.22778404052132038015779149857990341807`26.977570748559362 + 
       319.21787462444753566865954800133007368398`26.988622124789792*I, 
      1275.44887378399036094163970974817247805711`26.977570609291682 + 
       1308.19322553946831286382202113054731993727`26.988621959372935*I}, 
     {266.13303936813518600455595356601647886446`26.940892485197054 + 
       272.96542131141999431755899115178806668089`26.95195181821848*I, 
      1213.78252318940478329302585015264820215698`26.940892360794262 + 
       1244.94372667696736255268543275034359064561`26.951951728793993*I}, 
     {173.28871954190778385796033386309484861292`26.954823812680903 + 
       177.73752725546383499879220239500126381964`26.96589759626756*I, 
      894.92333441158354791768240795976636414327`26.954823685949176 + 
       917.89852774036058299444902476599899819655`26.96589744868685*I}, 
     {85.44090624617325822386354179023455482578`26.855849477903885 + 
       87.63441407383811628971147594147361653577`26.866863070562506*I, 
      508.32466946589297555482984634463327056782`26.855849338051193 + 
       521.37479019209404332679417812420611327622`26.86686289825153*I}, 
     {31.84524890881100827637188061510950808633`26.80630699446591 + 
       32.66280581245798130542371446790692210976`26.817320361745075*I, 
      222.04908301047112830783752463306495388364`26.80630653351517 + 
       227.74970608562825866922251241115886990026`26.81732002284523*I}, 
     {8.99241281895379519775696801652289077284`26.76656505143975 + 
       9.22327329053092579874229500446673669625`26.77757466824888*I, 
      74.76019641328774705078462975794806348686`26.766564770619276 + 
       76.67950044732769030661836910399071059799`26.77757426608547*I}, 
     {1.93419498816480193479986166157258893076`26.738047151351942 + 
       1.98385120125020155336665197939230103229`26.7490725659752*I, 
      19.504849215262888535714450063491631434`26.738046327605172 + 
       20.00559342913899227837614252760866012049`26.74907197264344*I}, 
     {0.31924962685863817003707220883011588887`26.683598906636004 + 
       0.32744566065860587628918311149213163559`26.69459832781055*I, 
      3.97264795274069247383390884055390576666`26.683598393335455 + 
       4.07463697373476424170275534610367582966`26.69459760157424*I}, 
     {0.04077150914867079401962214430908427131`26.734049724960094 + 
       0.0418182282015521447902920379601318814`26.74513897728336*I, 
      0.63690676584541855927546953624763965694`26.734048427019662 + 
       0.65325794981284290106848146784053690334`26.74513803926798*I}, 
     {
      0.0040620880991454908168695743790113746151066451251973586944`26.6447578\
5319711 + 
       0.0041663732996847696320331043653728570301615828551910555647`26.655772\
8053545*I, 0.08104079444929038354894623618783208862`26.644756656528333 + 
       0.08312133905953272802009831661688945215`26.655771093130916*I}, 
     {
      0.0003181282817763215554388308807280384701061609045355754897`26.7167083\
14978636 + 
       0.0003262955275013069091569042427033825356099456923627654451`26.727901\
238739953*I, 0.00824635411151282233678652640459064546`26.71670383309866 + 
       0.00845806116247952260944095149194048489`26.727898012135753*I}, 
     {
      0.0000197155496726556276750090188198028078488639350105978524`26.6108297\
98524005 + 
       0.0000202217031585407609227944672743276806756919048760017894`26.621840\
55930306*I, 
      0.0006755355496206579989269383526666038913094198796052796122`26.6108265\
5876789 + 
       0.000692878442867710399363951261709706028225717449752472763`26.6218361\
29686226*I}, 
     {9.723674459757634440350295134671458045651607864700986`26.67551877028271\
4*^-7 + 
       9.973308469721082317014573197444649873239233045004668`26.6867148932991\
5*^-7*I, 
      0.000044805118409312763755598688416553409344504152554437541`26.67551239\
862504 + 
       0.0000459553915310316731867993861281723913469765112136842038`26.686709\
512773742*I}, 
     {
      3.83460365715972501197288458324658284043117315849205`26.524304393493683\
*^-8 + 
       3.93304869370624306002704671504346551633731998441424`26.535337668081528\
*^-8*I, 
      2.4174506457253827261010633627755032174466159036512852`26.5242979775749\
14*^-6 + 
       2.4795133876526968543983381335737494281191783186080925`26.535331618370\
517*^-6*I}, 
     {
      1.2138786662592767279099199914938986913292937328301`26.530157225363645*^\
-9 + 
       1.245042338009239663969437247319031337065284375785`26.541156273160844*^-9\
*I, 
      1.065216201709845257326760595899479920683155438676865`26.53014768174114*^\
-7 + 
       1.09256329081812147234911864799439858818656544193799`26.541143468372454*^\
-7*I}, 
     {
      3.09450086135819428277532852992938475381313627194`26.462205191960486*^-\
11 + 
       3.17394538225954952248897648558818100391324515389`26.473250421545405*^-11\
*I, 
      3.8456254331999920550120842607095983552445029726909`26.462186905195377*^-9 \
+ 3.9443534296667787104386645137168770632344377480152`26.473237317867575*^-9*
        I}, 
     {
      6.369657588522178865758267760945365288713983567`26.424794269890082*^-13 \
+ 6.53318457335672980398576606768282551806109589`26.4358079145094*^-13*I, 
      1.140506308318344333361915053823260325924676835472`26.42477589098805*^-\
10 + 
       1.169786305742405894161361562720951597926282548993`26.435784472935907*^\
-10*I}, 
     {1.06096789005967778429477868811123601814048933`26.45707441620633*^-14 + \
1.08820591308627933859273206123737828324111812`26.468094980210594*^-14*I, 
      2.7847290686393684736272836892366722563718149028`26.457043540958914*^-12 \
+ 2.8562208783398291971996876298870626314755208542`26.468059052099566*^-12*
        I}, 
     {1.432648100847856025426762471477158984550442`26.384002055227562*^-16 + 
       1.469428197894634635727521038686265213266458`26.39502365220877*^-16*I, 
      5.60809667377432963701368444965254618812536309`26.38394442821818*^-14 + 
       5.75207225283457870080699729331007949635506711`26.39498214001372*^-14*
        I}, 
     {1.5706876242260678481320717769964020933211`26.435716168737326*^-18 + 
       1.6110115832045636825744551625623547268155`26.447048924917627*^-18*I, 
      9.329518975046156664158577319719623797467439`26.43543029507555*^-16 + 
       9.569033907637688370538357913192845771027812`26.446678159676466*^-16*
        I}, 
     {1.39994642747401678078538987144400657472`26.449636713916505*^-20 + 
       1.43588698079783226335706379556740127664`26.4608729533102*^-20*I, 
      1.28373207299949090182617038440446301052839`26.449525359492238*^-17 + 
       1.31668907772314967306122789496530228312369`26.460736653775715*^-17*
        I}, 
     {
      1.0154973083225344253273144695899474262658640346622876593`26.3859407808\
5348*^-22 + 
       1.0415679739163680439153326803788075492925623908351976895`26.396962357\
291482*^-22*I, 
      1.462638722983177625639026831473910937519`26.385724568120867*^-19 + 
       1.500188763459872901470738340714075210709`26.39680715114*^-19*I}, 
     {
      6.0006471277826252182496910034379690600053714707309903`26.46408899621669\
*^-25 + 
       6.154700578572601582644208209797351793896522012338748`26.4759050741705\
83*^-25*I, 1.3811950285360904876514716734583716054`26.46382278726424*^-21 + 
       1.4166541808289817455938653867663573814`26.47561755045677*^-21*I}, 
     {
      2.89080993314414759018559615952686866562577563251044`26.449552726858965\
*^-27 + 
       2.96502513632063561084747238163114628579227323425121`26.46117107197174\
8*^-27*I, 
      1.081881773291688684855442469729327498929222545022996907`26.44916457641\
7353*^-23 + 
       1.109656714389408420652052986998075233454289471966382888`26.4606226362\
0642*^-23*I}, 
     {
      1.136179736890127713992594759340861817137416477334`26.33416935939281*^-\
29 + 
       1.165348659084399453416267511490403479574685497708`26.345270241193116*^\
-29*I, 
      7.034231612179549380929487943423717625488185312694608`26.33362014109946\
6*^-26 + 
       7.214820077129433981947680035837273768643729002119215`26.3448125275687\
03*^-26*I}, 
     {
      3.645406688291326460942185003934318565093527481`26.24870579072784*^-32 \
+ 3.738994507722338035759716322704289848602183262`26.259781373739532*^-32*I, 
      3.7986752311393173634564534850791150589483731268049`26.247957526088005*^\
-28 + 
       3.8961978841675195384726057414788084795819678433375`26.25922095729293*^\
-28*I}, 
     {9.553213190999712229392896005870804575334721`26.257832401758343*^-35 + 
       9.798470981845623157554135655887054322440805`26.268856007477854*^-35*
        I, 
      1.70474918539669973459817316526223989071654966146`26.2570055188487*^-30 \
+ 1.74851488085408413270826513455030714877306446392`26.267799538104395*^-30*
        I}, 
     {2.0458006109486241227056578059896656784756`26.19113100582212*^-37 + 
       2.0983220535586542795887427033704522855287`26.202068932546197*^-37*I, 
      6.36075204706636851945032774122305108063346367`26.190085748189976*^-33 \
+ 6.52405040166101269405765406551199224999837756`26.200643877133107*^-33*I}, 
     {3.5815425230526508298396182716157482518`26.14563162959294*^-40 + 
       3.6734907701463243846115872504359163345`26.156723487492176*^-40*I, 
      1.974056808396609544494811193303725941062081`26.143905458254622*^-35 + 
       2.024736386267625017314105693306594164229782`26.155308296173683*^-35*
        I}, 
     {
      5.12781886711114059501114094755483426913031283668661617`26.123573084556\
84*^-43 + 
       5.25946436711845828240492146055944062140620382358792267`26.13479127654\
4696*^-43*I, 
      5.09774000001620784131765978761360431949`26.12090424778221*^-38 + 
       5.22861329109786258293924833032174040188`26.132830568055137*^-38*I}, 
     {
      6.00615734626826734860194707325158458039642919102448`26.161797292484795\
*^-46 + 
       6.16035225982954877455472827136970931095677348377034`26.17294913630867\
*^-46*I, 1.0957439623307205436296151209066452048`26.158775008047705*^-40 + 
       1.1238747847211559479790342758607728174`26.16949569228255*^-40*I}, 
     {
      5.75695898977165467582624187852309525201604101643`26.174307878665978*^-\
49 + 
       5.90475628222108114906999385842677030940570380915`26.185203816671784*^-49\
*I, 
      1.96103591358921801596187876957335262926098865343286075`26.16982829018925\
*^-43 + 
       2.01138120855128443679706634074094976446575995170256621`26.17880617643\
89*^-43*I}, 
     {
      4.51689560550823950990193190842581165145563447`26.198279557779887*^-52 \
+ 4.63285699101696445313976976531306807424365918`26.20925570541112*^-52*I, 
      2.92298004588481074854078788466939350774803510036488`26.191504915350567\
*^-46 + 
       2.9980211461311424790214311613576516107501913213293`26.201775688379165\
*^-46*I}, 
     {2.90164525674671754478198382224285617483242`26.149020624593646*^-55 + 
       2.97613863308617553899653627555337364568954`26.16079189284712*^-55*I, 
      3.62942234377760592767176601569931754655206707346`26.137098392227035*^-\
49 + 3.7225998002296725293705059386441943415828306306`26.15194230331876*^-49*
        I}, 
     {1.52652150809790061020523579973141216487`26.15582065021885*^-58 + 
       1.5657115989364031496832131052379434047`26.167983006361304*^-58*I, 
      3.75507084880793091334662634385290846704149594`26.139348140622946*^-52 \
+ 3.85147405497904089494481389287386093029989716`26.155262392061662*^-52*
        I}}|>, 
 "S0" -> {1133.61849708519738022291139242600523294706`23.178946258062048 + 
    1162.72166506632375829618780328439560647703`23.189955214300436*I, 
   4020.52730775339160963851196235020699200865`23.31040731841883 + 
    4123.74552614971584062563826461041016504788`23.321415912523*I}, 
 "T0" -> {1129.78654744687132452605196150424366036587`23.27116288828814 + 
    1158.79133852756235621073961323754537954834`23.282172052534413*I, 
   3358.69567972615827026548363944788579087995`23.141099753966884 + 
    3444.92282299868685315171801289937811967577`23.152108727701712*I}, 
 "Sc" -> {368.88607626266401736048441017620334111869`26.899032853645867 + 
    378.35641700866903602448880189356486264632`26.91004004413028*I, 
   935.33758951145777064899073650518054253245`26.911824472619863 + 
    959.35033017915700897078234775315175648931`26.922829778960413*I}, 
 "Tc" -> {372.71805158078901302095281109461483364434`26.984395444412698 + 
    382.28676988650188155530583885025905425271`26.995432104862257*I, 
   1597.11619209250695500611623023778517678216`26.969335381221377 + 
    1638.11864657199828064672760348580306654673`26.980372574694513*I}, 
 "kappaFit" -> {0.99999329854792657148367388502288802673`20.45671860790025, 
   1.00008012565830525959817496376820873663`22.183379153365426}, 
 "kappaFitIm" -> {-2.5749384050460687830065`4.8674883779604246*^-16, 
   -2.015617235019836092724`5.487752438482244*^-17}, 
 "residual1" -> {1.709132830375101793307381029939`15.282944979300346*^-8, 
   0.00001069953424545656455277371194729411`18.08716625305665}, 
 "residualMinus1" -> 
  {0.01002170791740182972757194038786311425`20.750634123768975, 
   0.42902069288709068178507676512135653705`22.286834590398424}, 
 "neutralOnly" -> 
  {0.00338028150403236019179305304182173441`20.454368611442316, 
   0.16461314085615665090695992405959393996`22.096716295235538}, 
 "residualP2measure" -> 
  {0.03453859088631856402710123485889956774`22.44729105322346, 
   0.0565321540269791171934729623061816357`22.623469585857126}, 
 "chargedFractionS" -> 
  {0.32540583733518622775215059135531856804`22.707406537949403 + 
    3.6201346159607993505`5.753798917803761*^-18*I, 
   0.23264052645723974448885078239343268459`22.83885874955217 + 
    2.57263868581408851614`5.8826451722187745*^-18*I}, 
 "chargedFractionT" -> 
  {0.32990130075727090926510103519929241568`22.799622835777793 + 
    3.39447227857571952315`5.8121040721150505*^-18*I, 
   0.47551679115588206871809064938669790619`22.669566122549554 + 
    4.40615515486466984518`5.63655305161102*^-18*I}, 
 "time" -> 1770.502048`9.69964142695361, "kernels" -> 8|>


==> anc/paper_scan/point_D_b0.650000_N6_h0.125000_P5.000000.m <==
<|"b" -> 13/20, "Ps" -> {11/20, 7/20, 3/4, 3/10}, "ws" -> {-2, 1, 0, 1}, 
 "lams" -> {0, 0, 0, 0}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 6, "hstep" -> 1/8, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.0625`40., 0.1875`40., 0.3125`40., 0.4375`40., 0.5625`40., 
   0.6875`40., 0.8125`40., 0.9375`40., 1.0625`40., 1.1875`40., 1.3125`40., 
   1.4375`40., 1.5625`40., 1.6875`40., 1.8125`40., 1.9375`40., 2.0625`40., 
   2.1875`40., 2.3125`40., 2.4375`40., 2.5625`40., 2.6875`40., 2.8125`40., 
   2.9375`40., 3.0625`40., 3.1875`40., 3.3125`40., 3.4375`40., 3.5625`40., 
   3.6875`40., 3.8125`40., 3.9375`40., 4.0625`40., 4.1875`40., 4.3125`40., 
   4.4375`40., 4.5625`40., 4.6875`40., 4.8125`40., 4.9375`40.}, 
 "IS" -> 
  <|0 -> {{147.84718422981565464896111256087251221523`21.793307161728517 + 
       98.88219195668123826079541558046124676618`21.618612667847813*I, 
      437.38160748838659603474158899536316269035`21.9355829692676 + 
       292.52672139336270034134793558597030818749`21.760888474734546*I}, 
     {187.276880742567113883848252507609273887`23.159422158235536 + 
       125.25330507377029943973187552007303640137`22.98473245824392*I, 
      545.24613142088997162822829503552898660661`23.292904607631257 + 
       364.66797059179618393277448316340923566054`23.11821484176516*I}, 
     {269.93040926105434303511659994217671607298`23.71224575415191 + 
       180.53310032612978197596982280411890051772`23.537585767805787*I, 
      781.8788973363981939359259650833872333403`23.835706200493807 + 
       522.93115770888285979405820321739038872356`23.66104549758116*I}, 
     {412.57180306983266386728363100042119821889`24.064988100588 + 
       275.93358939897985840289512504347567667144`23.890295579372342*I, 
      1225.82549813184168661759372180811711435853`24.181952484611465 + 
       819.84863521819338020602235375231675513617`24.00725578786424*I}, 
     {610.55592102703734394934062859597538235173`24.21422050839509 + 
       408.34803921215736390849002207168015653883`24.0394846840071*I, 
      1850.46319781651314633548290403564886754514`24.338690755602144 + 
       1237.6147580250389600148315736022750123184`24.163956617450097*I}, 
     {739.88134538602124986433652118789171195759`24.269066129493705 + 
       494.84262822283811541212582564491586181166`24.094440569821593*I, 
      2191.0171054665543873524387263479733978946`24.405019174501778 + 
       1465.38180711205327801642809043867348228652`24.230388508640182*I}, 
     {619.1148777501048279443453847375046999424`24.315810738090754 + 
       414.0723849685414762077306092981114458256`24.141274867627658*I, 
      1723.88938017596136518322524682267396722095`24.4686283901393 + 
       1152.96048071957379898493761709508047717708`24.29409448161221*I}, 
     {301.08760767580368293065153125289042352053`24.07741488629159 + 
       201.37145508093300670044822876746960148345`23.902765242095953*I, 
      781.40334256055377791158389167621074377202`24.251730752713822 + 
       522.61310025735999131069761835454186420019`24.077093156422528*I}, 
     {49.69192934926135907495914732524326413267`23.675320032528685 + 
       33.23463292323284744838234888075597603661`23.500604991245762*I, 
      141.70290706091901492441127171446373053878`23.961870023976548 + 
       94.77281647134569350763566347030797132091`23.787152619339093*I}, 
     {-27.80219811580821198745290912452928636767`23.779420301129583 - 
       18.59448528036709157644810435825525930082`23.60470873670292*I, 
      -32.97405875519774852448261364713871725794`23.780134398821712 - 
       22.05349546836218774406078680995129137669`23.605423770846407*I}, 
     {-20.29497697012864145475546331816596168253`24.06672340505159 - 
       13.57355447092769595671765381991400800472`23.892031996059224*I, 
      -25.21565547499994831498858052916772324035`24.144314291105125 - 
       16.86457065774578705656872292151687226253`23.969628900788585*I}, 
     {-6.4251323833782575538436130709957684232`24.16853883400547 - 
       4.29721524281943863315208040951810415741`23.99380854900449*I, 
      -6.78380784766070081769177419875028317107`24.25218407887251 - 
       4.53710223352599498276337077189284761642`24.077442096728976*I}, 
     {-1.27808536298419870227551391247000649364`24.138696847840446 - 
       0.85480073805924855058428981150659152288`23.96396866375455*I, 
      -1.09475441894950495219339703333621735627`24.22152225538179 - 
       0.7321865287046794289654936499074167824`24.046784626429773*I}, 
     {-0.17755594018569216581579158086708493663`24.043096895518616 - 
       0.11875180884878803300857309001495514061`23.868397294560577*I, 
      -0.11994264404953837871885552265740912817`24.121477407015703 - 
       0.0802192589225283987989693243960309822`23.946776857818733*I}, 
     {-0.01814492931938967441931325671381120241`24.151998549229905 - 
       0.01213557358800528346303036070523041069`23.977270326696967*I, 
      -0.00944421066849879200153107284842984099`24.218332718953707 - 
       0.00631641554126741188896992065114944163`24.04359840581052*I}, 
     {-0.00140688398273326909185458694439916111`23.95898926084902 - 
       0.00094094299303778269469540170371961887`23.7842844749296*I, 
      -0.00055230494860892673449899099926016684`24.025105071108566 - 
       0.0003693890027833160294785799323669692`23.850401726631198*I}, 
     {-0.00008444867578867736440878907517136667`24.116371980153968 - 
       0.00005648041397151968249459847716008349`23.941641783603874*I, 
      -0.0000244997822735233099529582385643997720336136928424361984`24.179539\
760091824 - 0.00001638578500015066523118750934386385`24.004803861423735*I}, 
     {
      -3.9788459836659262040039528888950840423070309761406875`23.827886656318\
388*^-6 - 
       2.6611058869498648474400522638986099673411266006745088`23.653193998357\
136*^-6*I, 
      -8.362333500550070723552543876681789380848218517027745`23.8872961950695\
45*^-7 - 
       5.592841491805852684765935562552476823567579713631446`23.7126052837265\
18*^-7*I}, 
     {
      -1.486009134404066184914778484118110843899605408349315`23.9469276446633\
76*^-7 - 
       9.9386296224024809430076050264641956718971960448602`23.772234964158717\
*^-8*I, 
      -2.21855310644379487609197062061712400945996562729937`24.00343965493656\
*^-8 - 
       1.48379825615390983017607165580206337971463445149898`23.82874729211327\
*^-8*I}, 
     {
      -4.4311971483542103962249293439720943517201516466601`23.65899172880072*^\
-9 - 2.9636444502072245222119041453003446957256441881201`23.4843002467408*^-9*
        I, 
      -4.608954303603531861714515012875336668055201597696`23.70312667667762*^\
-10 - 
       3.082530834405891364235608672195069296325167244118`23.52843565534859*^\
-10*I}, 
     {
      -1.060763085897303985893866099374727160071264238449`23.70655055073527*^\
-10 - 7.0945266645873364426525673541525424887345187587`23.53185593144262*^-11*
        I, 
      -7.5394415785144276823246441608883438566198101575`23.752489544858765*^-\
12 - 5.0424802697223074131707171886796308358758723345`23.577794990039298*^-12*
        I}, 
     {
      -2.0470735115257033686819970000107784002127223749`23.661900614079588*^-\
12 - 1.3691103890181505011301598617678778096484386589`23.487205694218144*^-12*
        I, 
      -9.75294524590061603800970797018177820962956496`23.707616055544193*^-14 \
- 6.52290139289414247470191376779630709275662363`23.532921089783105*^-14*I}, 
     {
      -3.19517383861141462410397721302427739995836549`23.685084147931217*^-14 \
- 2.13697538096787426115222671020539437718860161`23.510388983578718*^-14*I, 
      -1.001027987439196825983150315487384512814185`23.728215200539633*^-15 - 
       6.695010265066020390270823995320998301322488`23.55351996634916*^-16*
        I}, 
     {-4.044267144038275949305935225725091287212453`23.634999408591128*^-16 - 
       2.704860441841550518049750486522972543332958`23.460310622187315*^-16*
        I, 
      -8.1738749049546243554119814672073603551574`23.68081144295212*^-18 - 
       5.4667978398916271250952565548100965278691`23.506123355769756*^-18*I}, 
     {-4.1599499574905581123110327344463223596206`23.569531447121257*^-18 - 
       2.7822306685757672934217086670849178503247`23.394819468864693*^-18*I, 
      -5.32126123605437943878327572559614790599`23.612709822665828*^-20 - 
       3.55893132315101725586329578746046483228`23.437995996058525*^-20*I}, 
     {-3.48327883170848884941418770689336756855`23.607493759267776*^-20 - 
       2.32966388822288899243439303318503949397`23.43278774815615*^-20*I, 
      -2.766729797467152078087155323900450266`23.646476373320635*^-22 - 
       1.850426224554644426241428372075199115`23.471769703275907*^-22*I}, 
     {-2.377692762848267380806310661934130448`23.578052627076982*^-22 - 
       1.59023300588876502416349234114999441`23.403373009617834*^-22*I, 
      -1.1505608926782806669837014719938522`23.61477493583034*^-24 - 
       7.695106514224617293464208252461464`23.44009660546113*^-25*I}, 
     {-1.3246451491403079518309832085470042`23.513751750388668*^-24 - 
       8.85940551347751647402913454113646`23.339094056348443*^-25*I, 
      -3.83142313778715089135604355920535157814765716224862`23.55231598836188\
*^-27 - 
       2.56250749820859451231497408991344310352049815909965`23.37766193560901\
*^-27*I}, 
     {-6.02896097861914572000997290519520749995011424344178`23.32465259312033\
4*^-27 - 
       4.03225046112793852632298430407968106799651039026167`23.15002651841168\
*^-27*I, 
      -1.02269891133317496822635583707723248088219926949`23.357357185046467*^\
-29 - 
       6.83994832848085985496262604962096599377745534952`23.182736162124453*^\
-30*I}, 
     {
      -2.243555332781425696714829866945664528500935695012`23.24367625033413*^\
-29 - 
       1.500520082524382358872671508575054191073847003464`23.068907529783132*^\
-29*I, 
      -2.189932161078734909077359387402152717307891812`23.280584984442683*^-3\
2 - 1.464656181664496754839899929014006075388329184`23.105810098718162*^-32*
        I}, 
     {
      -6.83087913390861063061978469917951887492920479`23.163151332737616*^-32 \
- 4.56858414497821140237048387513927454710011458`22.988455692519487*^-32*I, 
      -3.764503745211128243633848300427301230934036`23.199997426956898*^-35 - 
       2.517750905400920036473469384053434182773341`23.025301728868584*^-35*
        I}, 
     {
      -1.7025805635951022804470620693673070785200532`22.978238160482434*^-34 \
- 1.1387088566355288201429671680710953114700675`22.80353528845647*^-34*I, 
      -5.197912242123851218582017118504165416208`23.015053164618124*^-38 - 
       3.476433851460475619820581038456418279399`22.84034971222805*^-38*I}, 
     {-3.4756443964387315412243423995974984677253`22.92492836802975*^-37 - 
       2.3245578748904276860550585669464525093796`22.750235199342963*^-37*I, 
      -5.767706844376461792872669967326632266`22.96376619666452*^-41 - 
       3.857520170617105608638780810533066048`22.78907300817976*^-41*I}, 
     {-5.8134113543149574439895769726903175762`22.89132636914312*^-40 - 
       3.8880879636295841664245765149899266915`22.716631423095905*^-40*I, 
      -5.145230958452744772076341223207521`22.93156591361143*^-44 - 
       3.441199898026447910040840722518313`22.756870878116537*^-44*I}, 
     {-7.9696239716005155159604584850808777`22.627617154309657*^-43 - 
       5.3301920593720960925675558798494369`22.452922222481966*^-43*I, 
      -3.6913012130148762594253676089319602203024662999273`22.66322423691408*^\
-47 - 
       2.4687920640264712063391141659695333903768727250799`22.488529335895137*^\
-47*I}, 
     {-8.95725150379466693283542258974077522773792152084165`22.57390032238849\
6*^-46 - 
       5.99073068057635643469048038991005754348733712009372`22.39920410978229\
3*^-46*I, 
      -2.130335901929422974493228135108495637020134826`22.60901075611181*^-50 \
- 1.4247973993155452468818145127244154500265086826`22.434314372303128*^-50*
        I}, 
     {
      -8.25545328499973533057029647950641501827354036003`22.53751971568152*^-\
49 - 5.52135856133544001160050231960995086570432351579`22.36282004798806*^-49*
        I, 
      -9.892618534213016763603293542572254183818973`22.57262135612269*^-54 - 
       6.61631677295651279528987761386442154009256`22.39792110415901*^-54*I}, 
     {
      -6.24048838925802596611471589265960039742280578`22.351050931296793*^-52 \
- 4.1737228478477424179290456526650896818027344`22.176354745791198*^-52*I, 
      -3.697025319025472374338310333232031416417`22.383532311905018*^-57 - 
       2.472620423370873887105224466946389546333`22.208836048697062*^-57*I}, 
     {-3.86968873023577009600549255017366946009368`22.295249920284526*^-55 - 
       2.5881000428179049375466941657547153564002`22.120560186407573*^-55*I, 
      -1.112091801337201262378445351475883387`22.327962708716363*^-60 - 
       7.43782004007048407780101271202355193`22.153273475826335*^-61*I}, 
     {-1.96865664295543827352440494992517265142`22.39145629999287*^-58 - 
       1.31666412911099026825641220176584051564`22.216753242834887*^-58*I, 
      -2.69297949151527086318152386767104`22.42339857813443*^-64 - 
       1.80110102470010647187289929947608`22.24869446690822*^-64*I}}, 
   1 -> {{1.57085031711749233816549771337938282303`27.20421331899869 + 
       1.05060589013977968846147056278559035024`27.0295256285779*I, 
      4.34505413521878872332120248711299250138`27.20421332067613 + 
       2.90603084055374693381319537296495418732`27.029525630574565*I}, 
     {14.41751376429571174448217125007889388413`27.170605558508523 + 
       9.64262776464620159014777320748280068044`26.995911910966985*I, 
      39.09565350589558428635657805619750685946`27.1706055602159 + 
       26.14770064631541488679106136403679506796`26.995911912999095*I}, 
     {40.36561909810974619791578441689397974388`27.130829175807005 + 
       26.99707077211032062667810205049135896184`26.956134360848594*I, 
      105.20792847612485354491646219685695337677`27.130829177779106 + 
       70.36448230742161757837444078823101326161`26.956134363183544*I}, 
     {74.9749095271604480827895882629004136927`27.0662073460058 + 
       50.14423125079987379331157531266713766661`26.89151232038245*I, 
      184.18130464686017811629339290859963296967`27.066207347899134 + 
       123.18294200729210957714095270595238398298`26.891512322657135*I}, 
     {104.67828226811742032549043733817032984282`27.007255486168173 + 
       70.01024777612401308311456068615756439863`26.83256063992844*I, 
      237.71463349560951123124533147735124983918`27.0072554883949 + 
       158.98675475406648404356951805568337923073`26.832560642273556*I}, 
     {112.26216342414358353443635245505165479278`26.97942550939614 + 
       75.08244983498206513722058499877684222701`26.80473093867523*I, 
      231.18304347932433291776180876892019665327`26.97942551273483 + 
       154.61833920975200145808429954908429847315`26.804730940715665*I}, 
     {92.15581238023600147393731901691104837862`26.98688315196179 + 
       61.63505092894902935325224610253806508192`26.812188358103345*I, 
      168.84300051513496292314061116810508901919`26.986883167314655 + 
       112.92447721917917615207813568240081904183`26.81218836724077*I}, 
     {57.44991454976814712814260792105697198193`26.991917991091185 + 
       38.42327811651006839961438293637588777534`26.817223065670984*I, 
      91.8851796765116185176278962111882516236`26.991917998210404 + 
       61.45404812460861797920539288764841853387`26.817223073900823*I}, 
     {27.04601232694414533440997765468939413428`26.892276096960604 + 
       18.08873802032362568002812980850731544595`26.71758151523027*I, 
      37.05451182819051726005733616046322280989`26.89227610695093 + 
       24.78255754780443091891784599670722438262`26.71758152395509*I}, 
     {9.60365573922389569768700634746792490487`26.850362038401965 + 
       6.42305455622139022561024427732293909167`26.67566708757726*I, 
      11.06008416057868437879331189881039995709`26.850362058107255 + 
       7.39713353839335935913130098474504747542`26.67566709914149*I}, 
     {2.58035565677754981468800621949520649693`26.83413442752856 + 
       1.72577668421047148512266490395996223879`26.659439885606982*I, 
      2.45129494995913629908735777229125299322`26.83413445915969 + 
       1.6394591418631907827167832850205070033`26.659439923653977*I}, 
     {0.52807760954560961594489186943055891103`26.77572792006415 + 
       0.35318543147867323360490827868739749537`26.601034173703958*I, 
      0.40608842754891597455895669293741057862`26.77572798040176 + 
       0.27159742035980483805672171185134197701`26.60103420864662*I}, 
     {0.08302472917847061343535781866958256829`26.73083230747462 + 
       0.05552805926297377252250669629608121727`26.55613736075472*I, 
      0.05071648353063336930782466054995734675`26.73083239602319 + 
       0.03391986858571912095346796358157810719`26.556137455341428*I}, 
     {0.01012011965324720683110546753547372719`26.760089971574153 + 
       0.0067684725914121686646718474822862461899999999999999999999`26.585399\
644527474*I, 
      0.004818983212082966178428588446011767477926768836444875181`26.76009014\
842422 + 
       0.003223001002660396371872499814594160003535071514388309547`26.5853997\
65899705*I}, 
     {
      0.0009648060721535099996596833684741471805284860012517849572`26.6928711\
55202926 + 
       0.0006452753207620150200541948791059636094937514601204312282`26.518176\
274174575*I, 
      0.0003514338192507787641754125982805775080831579743638697559`26.6928714\
36842154 + 
       0.0002350436807860229975512895219286256148539026172051461593`26.518176\
538433202*I}, 
     {
      0.0000725049023440593241382790753759621275035523690389031477`26.6751835\
0569001 + 
       0.0000484922571148965662011738577791167318847736930134183368`26.500495\
446919405*I, 
      0.0000198246836407767507671512959630741275612091941581996961`26.6751840\
04340505 + 
       0.0000132590159458203514173133690368569971755033529170471446`26.500495\
828786537*I}, 
     {
      4.3237824955347481516731491791407102619022352250384367`26.6430965368313\
97*^-6 + 
       2.8918040808800481370347559332291719681326673712454512`26.468401753513\
03*^-6*I, 
      8.70834439472105096906258407713132271802818114222993`26.643097384463104\
*^-7 + 
       5.824258247118121186375945014957785481058393833087572`26.4684025639579\
66*^-7*I}, 
     {
      2.057461207546217122996969625263446299009112339247222`26.61280256016665\
*^-7 + 
       1.376057820294843020676223104624850519729257827506619`26.43811666437533\
*^-7*I, 
      2.99522723715679057469463262294547633045952480098131`26.612804016528287\
*^-8 + 
       2.00324839570863875212475971054666614454814915457166`26.438117623699995\
*^-8*I}, 
     {
      7.8475434916428553719335595780638799690252742037695`26.57591681338966*^\
-9 + 
       5.2485429869454666998185221745064306701000568947891`26.401221323275955*^\
-9*I, 
      8.103039385959468428725871021004418778038839373935`26.575919182204643*^\
-10 + 
       5.419422088888244201003436483333421356563960042894`26.40122390799457*^\
-10*I}, 
     {
      2.408043075389548608474981613746202634386715381846`26.596029827963616*^\
-10 + 
       1.610531704482792034051914410342544335850560513582`26.42134685977414*^\
-10*I, 
      1.73053668199939375740379358456173815461113796848`26.59603496411426*^-1\
1 + 1.15740628588199697037267653969910107921327838261`26.421349814977805*^-11*
        I}, 
     {
      5.9623566631263707690069449577708799596766027726`26.499973893802903*^-12 \
+ 3.987704596125566153607243164093981820850840861`26.325277355893714*^-12*I, 
      2.926306997406632176840082499667661257878288331`26.49998013946357*^-13 \
+ 1.957153609310256272358079570054486007591626876`26.325284861727585*^-13*I}, 
     {
      1.194127261506381498777419121085366045805783059`26.625623402127353*^-13 \
+ 7.98648426806953587520936269345419877967697459`26.450943240864483*^-14*I, 
      3.92751667080309102136262956594016595130307`26.625640547955395*^-15 + 
       2.6267761498368653556697124014429821247126867`26.450952980988465*^-15*
        I}, 
     {1.9383347829687237714163641406896808878989249`26.515229117109094*^-15 + 
       1.2963844599698021200877906752279792685183574`26.34053427360007*^-15*
        I, 
      4.19217263919174895364426484818689679161831`26.515248636754656*^-17 + 
       2.80378163293088224638554058085103875888299`26.34055492130505*^-17*I}, 
     {2.55428498146168294825584638944419891767362`26.5568179909123*^-17 + 
       1.70834026474497326763026798791182632989413`26.382129022036075*^-17*I, 
      3.564492545896775811377963297388880395812`26.55685474177314*^-19 + 
       2.383980716221475727366570964295471065744`26.382161373289257*^-19*I}, 
     {2.736342103269894368330980870692748862831`26.584612417073977*^-19 + 
       1.830102524604705099389200305447127349791`26.40995264631464*^-19*I, 
      2.4176286936616182547577257868305864794`26.58468617844019*^-21 + 
       1.6169426953375716274822427764382867487`26.409997026633015*^-21*I}, 
     {2.3858064967818452130485720967489265151`26.38718480331862*^-21 + 
       1.5956595806354490105766182009690439514`26.212470928233767*^-21*I, 
      1.309532083082470532968771611767019654333817373583803929`26.38725540757\
8394*^-23 + 
       8.75832728822981323650023225190800285479616836520762787`26.21255586553\
7738*^-24*I}, 
     {
      1.694692435339614858849353080883000698180726995708521043`26.41631988468\
44*^-23 + 
       1.133433170010912878333472012703071442876545835276047294`26.2416936979\
04076*^-23*I, 
      5.670255107817364102648423323170883436108188678214862`26.41645771514392\
*^-26 + 
       3.792343134131043372371069440527525599544121310968266`26.2417775271350\
46*^-26*I}, 
     {
      9.815279596940702356548039128705486514073467923880177`26.39754342915132\
*^-26 + 
       6.564591448049098494988132412284661934144845189115838`26.2229013350497\
06*^-26*I, 
      1.9643215654325615146993012659489658594283930103477`26.397740699456822*^\
-28 + 
       1.3137647707637598464247729118554794173173119596524`26.223054923034383*^\
-28*I}, 
     {
      4.6385824694294411382023104882316429871196142783483`26.268022075333867*^\
-28 + 
       3.1023465515315508330156366165258642252892591245145`26.093273563613415*^\
-28*I, 
      5.4482786880063381373769104198491716824129663531`26.26826036210139*^-31 \
+ 3.6438823090706749048120797906353926190340180215`26.093552930158395*^-31*
        I}, 
     {
      1.78982977595035286065583157709220520766307824654`26.293567265164235*^-\
30 + 
       1.19706230725505672865175214914914765609756186479`26.119131796448293*^-30\
*I, 1.21063837284413091524713402528764543108625176`26.294038529069308*^-33 + 
       8.0969128088106062641641973030252231761411409`26.119404457007676*^-34*
        I}, 
     {
      5.64183465552174662656455739263325012988732381`26.299842259576355*^-33 \
+ 3.77333515211210537620727173205586092300209843`26.12530356178881*^-33*I, 
      2.15632905106062185693722317782067489388409`26.30050274387055*^-36 + 
       1.44218196822273407061485646001802375726396`26.125850986809112*^-36*
        I}, 
     {1.453518049196952283511454034298190325401353`26.25648127298081*^-35 + 
       9.72132485998398293227939769743752305232892`26.081568586655592*^-36*I, 
      3.08013131262151658886009874763801520081`26.257427532274598*^-39 + 
       2.06003338712895222653796210920298926314`26.08268332536095*^-39*I}, 
     {3.061940002264065372719343578766001502441`26.2990900371435*^-38 + 
       2.047866793276796198866987573144303190175`26.12535537181284*^-38*I, 
      3.529886140647510870233385797911918856544892858604320551`26.30092174128\
4693*^-42 + 
       2.360835485389961338975779861842359314564482125121919432`26.1264529847\
66797*^-42*I}, 
     {5.276099152253168022881750157243612983`26.303303963092734*^-41 + 
       3.528726312058972762484457529336551924`26.129754416641525*^-41*I, 
      3.246775879691559531015164460440959611497964135013859`26.30588518214402\
*^-45 + 
       2.171487522392997041509026149023423118646656017230024`26.1314797293542\
97*^-45*I}, 
     {
      7.4390116221352437229761683172742701143188752207889989`26.2710916692833\
54*^-44 + 
       4.9753113596303289247152916929089490303416019448757186`26.095441032706\
663*^-44*I, 
      2.397668686663924270843619497721384812404686962038`26.274783196757188*^\
-48 + 
       1.603593173304505727849174797979933947381655417923`26.09987206025469*^\
-48*I}, 
     {
      8.5848787020653296765143806506954300498608043450672`26.233489239894272*^\
-47 + 
       5.7416827257455227447617588015141650473283831071048`26.060343742613686*^\
-47*I, 
      1.422004838828794421709290919485883238281715721`26.238674592270446*^-51 \
+ 9.51056025644904089375252749743584623665300931`26.064342579405977*^-52*I}, 
     {
      8.1112361337542120501151267230860799231781062136`26.158262007815004*^-50 \
+ 5.4249041844254880556016535022181641372440380507`25.98795373967145*^-50*I, 
      6.77492629466083986490724742555525948188558`26.166078443936048*^-55 + 
       4.53116213102637338542436557358368688292664`25.992418713808522*^-55*
        I}, 
     {6.2759522357472340223209777598374258128576258`26.134177575895567*^-53 + 
       4.1974415469521759925304288710143865804923827`25.95873976635361*^-53*
        I, 2.59361026273659633787803978912992200137`26.14364155847237*^-58 + 
       1.73464154354195070949789365263093152266`25.96877136856129*^-58*I}, 
     {3.9774758938898670715546140575751231847306`26.113917362306093*^-56 + 
       2.6601895524187794447420622764899341273386`25.93707606841686*^-56*I, 
      7.97988224012629097629826591700703496812349476650550435`26.127471929419\
627*^-62 + 
       5.33705292779428981688095301915529853091572275837934794`25.95226116106\
0726*^-62*I}, 
     {2.065178476948244505085464973570721871`26.06649776658692*^-59 + 
       1.3812192342126523751920798676709690003`25.90239736185925*^-59*I, 
      1.97363134574651966445388445562501581613476470258781`26.08686459040003*^\
-65 + 
       1.31999127746982191911434959227427213920369742129612`25.91472792290448*^\
-65*I}}, -1 -> {{1.57069372791391645442080980093196421814`27.20421332002872 + 
       1.05050116116731399702642342599708788938`27.02952562980409*I, 
      4.34497928828561035809669731821200214207`27.204213320900784 + 
       2.90598078191480520229498883928252748636`27.029525630842105*I}, 
     {14.41608370233488318975693026106486792092`27.170605559355188 + 
       9.64167131990863532618059473338891412464`26.995911911975167*I, 
      39.09498261602198768837353552106916881477`27.17060556038966 + 
       26.14725194611453954185726795373966033218`26.995911913206402*I}, 
     {40.36165381233364944699329113363595267861`27.130829177760614 + 
       26.99441873547318307300876665038949985923`26.95613436316239*I, 
      105.20613654372416338697801915538124503275`27.130829178228364 + 
       70.36328383885056238669557641383934079282`26.956134363716185*I}, 
     {74.9676457196530926554971687095337492525`27.066207345697496 + 
       50.13937311831652377744706667754231383865`26.891512320012897*I, 
      184.17820152072193669960289871596162095869`27.066207347778597 + 
       123.18086659465529925809737162873463197379`26.891512322513176*I}, 
     {104.6683150210149619584293766884251038052`27.007255488710484 + 
       70.00358154675752775825345454131123540423`26.832560642606147*I, 
      237.71068344458374031891243861259929520346`27.007255488980043 + 
       158.9841129066359518050496143736028217611`26.83256064289003*I}, 
     {112.25168622023244579433370454306523571463`26.979425513230314 + 
       75.07544253962025407095620978797057241374`26.804730941016874*I, 
      231.17926393100708431253571397052052241728`26.979425513623138 + 
       154.61581139683380074916155009342077028832`26.804730941257016*I}, 
     {92.14739833956550349739860506893368030277`26.98688315708632 + 
       61.62942350500419294897557325461971151732`26.812188361151797*I, 
      168.84028959172424242680951014218470862188`26.98688316882351 + 
       112.92266411701916446141183850757200090281`26.812188368137335*I}, 
     {57.44478870386188667918572592562839659305`26.99191799985776 + 
       38.4198498815965420630651238206301077706`26.81722307580585*I, 
      91.88373247010472317687058979198926475676`26.991918000234104 + 
       61.45308021343416420753718156634803978895`26.817223076240843*I}, 
     {27.0436549811878526068355111536754695267`26.892276109663964 + 
       18.08716139567029665638673756979860545886`26.71758152632389*I, 
      37.05393960794811068782318692121663648219`26.892276109876082 + 
       24.78217483918440611740741679979484197374`26.71758152650921*I}, 
     {9.60283776598087584338690060680756398756`26.85036206356153 + 
       6.42250748467820822831179652659831930357`26.67566710234075*I, 
      11.05991667807998272387088191255993595115`26.850362063903727 + 
       7.39702152383811251073680867736457857766`26.67566710254182*I}, 
     {2.58014070228514856689431488387811864299`26.83413446807007 + 
       1.72563291974522112338230088902703048428`26.659439934372607*I, 
      2.45125852674147550955299091734978881334`26.834134468502633 + 
       1.63943478152370122040247117559207580617`26.65943993489272*I}, 
     {0.5280345267221613378232071549135193652`26.77572799755093 + 
       0.35315661710496404986700292343963824725`26.60103421857609*I, 
      0.4060825003953133201181868167109620528`26.775727998264358 + 
       0.27159345619949060856777203446339996641`26.601034218989668*I}, 
     {0.08301808455146087942461554227200705415`26.73083242102216 + 
       0.05552361524676284649761984829366845009`26.556137482045383*I, 
      0.05071575536371883097272294235867363365`26.73083242218982 + 
       0.0339193815778603310158515924621681488`26.55613748329257*I}, 
     {0.01011932364517367596613898698079857636`26.760090199067047 + 
       0.00676794021047075284745142902675406276`26.58539980065404*I, 
      0.0048189150403082454002977714356773391899823404509252550657`26.7600902\
00885013 + 
       0.0032229554084575099012645252968193959362538234287933620225`26.585399\
801902255*I}, 
     {
      0.0009647313404209317294869979018536328135300214722119578826`26.6928715\
1787777 + 
       0.0006452253391707892221516985499389239572854133631212030663`26.518176\
614467574*I, 
      0.000351428912107637811113054779694410903922960780807898724`26.69287152\
0509186 + 
       0.0002350403988224702227766993657977619679636634770619155229`26.518176\
616936746*I}, 
     {
      0.0000724993605882718934826104879361047274992496870849557501`26.6751841\
48249198 + 
       0.000048488550713841961209179963141380854155377012218990396`26.5004959\
3899027*I, 
      0.000019824409912746076666328296868530502899572632593212297`26.67518415\
2591143 + 
       0.0000132588328728195767273726014331108866692126727625265381`26.500495\
94231599*I}, 
     {
      4.3234557348411795850477173193966014626290027446220988`26.6430976273731\
77*^-6 + 
       2.8915855389186732018330492585217625569357931803266887`26.468402796210\
88*^-6*I, 
      8.708225280409822150288822044849726567097813991421809`26.64309763605223\
6*^-7 + 
       5.824178581859367204251465951201334762492329494173512`26.4684028045093\
5*^-7*I}, 
     {2.057307171443784429985862585958249256968340891111325`26.61280443942547\
4*^-7 + 
       1.375954798870875063138192689258961107735305443586896`26.4381179022646\
26*^-7*I, 
      2.99518658013209428538978101612940094512726452672141`26.61280445034479*^\
-8 + 
       2.00322120374187016714358994721008796259125216024766`26.438117909458814*^\
-8*I}, 
     {7.8469603939024901543901080394127942439187591122606`26.575919872057376*\
^-9 + 
       5.248153003308019292133170844299562572425645172021`26.401224660724683*^\
-9*I, 
      8.102930052552084265272226129383137505490822421354`26.575919888495992*^\
-10 + 
       5.419348965229971251285364172045415161031819101038`26.401224678660952*^\
-10*I}, 
     {
      2.407865196810769183678863470510297707002992319117`26.59603646402193*^-\
10 + 
       1.610412736888897867537787540447326134482086599943`26.42135067797557*^-10\
*I, 
      1.73051343558306734129904585474058844012079278582`26.596036496974975*^-11 \
+ 1.15739073836505596090986805550158011844147346715`26.42135069693941*^-11*
        I}, 
     {
      5.961918130645590289219959883750662756291118591`26.49998196814225*^-12 \
+ 3.9874112996845844240220241078056474835440103386`26.32528705938249*^-12*I, 
      2.926267806963783212074048520863388071718948056`26.49998200518073*^-13 \
+ 1.957127398213218164691954322417459005822009013`26.325287103892002*^-13*I}, 
     {
      1.194039689170057164095501034275257638096507214`26.62564558055125*^-13 \
+ 7.98589857246663161500377475465294796382000287`26.450955839840166*^-14*I, 
      3.9274641635490357148307278501783971659233201`26.62564567451857*^-15 + 
       2.6267410322767869406162805771105951487293204`26.450955893227164*^-15*
        I}, 
     {1.9381928701972595345331886067873248593564605`26.51525437933372*^-15 + 
       1.296289546793185791884344117640013675589982`26.340560995765273*^-15*
        I, 
      4.19211662755196332831568062328958199257024`26.515254478240212*^-17 + 
       2.8037441715903369879434456511397465714154`26.34056110038678*^-17*I}, 
     {2.55409807679942387237685709596416448735715`26.556865577316188*^-17 + 
       1.70821526038464420882707349775573310895686`26.382170911594578*^-17*I, 
      3.564444901240333193893719126436134284449`26.556865749581217*^-19 + 
       2.383948850832299658471830141454704815723`26.382171063238854*^-19*I}, 
     {2.736141793490520838289835542936053406795`26.584707971186067*^-19 + 
       1.829968554721152731633582050397330617628`26.41001013817428*^-19*I, 
      2.417596336647126545066991106085793308`26.584708291301407*^-21 + 
       1.6169210545296334731930733620391899722`26.410010330782725*^-21*I}, 
     {2.3856316264909988475086566742133419712`26.38727628785374*^-21 + 
       1.595542625025120221593737190742291418`26.21258098516829*^-21*I, 
      1.309514520376109194894308741008119426392364947943775832`26.38727658521\
8544*^-23 + 
       8.75820982647964549551254362806746398652812956844164742`26.21258134290\
1974*^-24*I}, 
     {
      1.694567972852547704525790802323916543843726937739541749`26.41649858949\
6722*^-23 + 
       1.133349927819986536771741323866082032656442204975413663`26.2418023851\
12056*^-23*I, 
      5.670178853998147090666042343233941543483641322359364`26.41649910388210\
3*^-26 + 
       3.792292134547733580384252372313803994773596578127933`26.2418026979485\
43*^-26*I}, 
     {9.814556845538174943512154526228238155505987666393724`26.39779930226688\
3*^-26 + 
       6.564108062157821819739359356980592516258889054535326`26.2231005462079\
27*^-26*I, 
      1.9642950621363689898959538312271650498893262254867`26.397799986253524*^\
-28 + 
       1.313747045001613978574008989358120358623097853795`26.223101078705014*^\
-28*I}, 
     {
      4.6382398272097278719525078806694070152547385192076`26.268331262450264*^\
-28 + 
       3.1021173877911749248302187302591949276580901497712`26.093636058586533*^\
-28*I, 
      5.4482049008016467631180240774846527182475257355`26.268332031029313*^-3\
1 + 3.6438329591924459219366329294610359557351952847`26.0936369597239*^-31*
        I}, 
     {
      1.7896970883415981656220509437652951185025656163`26.294178999589057*^-30 \
+ 1.19697356399175074521682258501250838214779934438`26.119485705293485*^-30*
        I, 
      1.21062190857960814839895898281354603895646726`26.29418041600642*^-33 + 
       8.0968026935876856038626447227729486751766993`26.119486524522802*^-34*
        I}, 
     {5.6414147390169576926300102014946996972299419`26.300699934763248*^-33 + 
       3.77305430628708259285315955586133374043091965`26.126014395637473*^-33*
        I, 
      2.15629959394510908422887463185495816354179`26.300701787091388*^-36 + 
       1.44216226690636610751100678029758427524274`26.12601593058596*^-36*I}, 
     {1.453409401913705832066530984640320526650421`26.2577105169904*^-35 + 
       9.72059821229207640074571831988507043018751`26.08301677898618*^-36*I, 
      3.08008903546210041721092123590862767276`26.257712997232034*^-39 + 
       2.0600051115942198576197333776023068748`26.083019701716307*^-39*I}, 
     {3.06171009253220567725019339495946679925`26.301470892585492*^-38 + 
       2.047713026545580530142386545276646009957`26.12678169131982*^-38*I, 
      3.529837449614219705294419021921690909777812790618881351`26.30147539106\
7555*^-42 + 
       2.360802920169828487945233194747755071987193339402004231`26.1267843833\
5155*^-42*I}, 
     {5.275701118498027489571004005115365903`26.306660759889315*^-41 + 
       3.528460101712214547817326179635534604`26.13199746855055*^-41*I, 
      3.246730864211108802434507016869047170740887289503461`26.306666706737566\
*^-45 + 
       2.171457415432204118159955214585585573352439814399662`26.1320014372541\
*^-45*I}, 
     {
      7.4384476819759550385453461308366044670724924918588359`26.2758953799730\
65*^-44 + 
       4.9749341888416300656531539366123262996611304178698781`26.101208523802\
217*^-44*I, 
      2.397635269353489440231710711100983130107444831924`26.275903375292234*^\
-48 + 
       1.603570823356332507589642758240804811039492374283`26.101218133886935*^\
-48*I}, 
     {
      8.5842246528913502905585980251262827990656194475674`26.240241856785364*^\
-47 + 
       5.7412452888318104849782482671745955318828796768005`26.06554906761994*^\
-47*I, 
      1.421984914123826832050666197466868538573784693`26.240252437030897*^-51 \
+ 9.51042699733345145257854687256423595111498183`26.065557208996253*^-52*I}, 
     {
      8.1106150435131458057070702264113833202455914275`26.16845248040549*^-50 \
+ 5.4244887908908768731040876824442215338456835934`25.993768005404856*^-50*I, 
      6.7748308556106482609783150800623333019567`26.168467558447777*^-55 + 
       4.53109830010169009778531931339842917058733`25.99377656500308*^-55*I}, 
     {6.2754692224924036939356204866640785232779568`26.146525608826106*^-53 + 
       4.1971185011692579158170739240900994171449243`25.971831018806633*^-53*
        I, 2.59357352879696218165325000419697018995`26.14654286071679*^-58 + 
       1.73461697538741227993747793193172406822`25.971849324810155*^-58*I}, 
     {3.9771682075466189078909315741599279540628`26.131631543288414*^-56 + 
       2.6599837676403001896475302639255234517339`25.95693270142729*^-56*I, 
      7.97976860800726776457492443190697709233242259820702027`26.131655031535\
566*^-62 + 
       5.33697692909966312732786641491338846994098667924060988`25.95695909599\
9096*^-62*I}, 
     {2.0650179012912073507238769142197800985`26.093184691320143*^-59 + 
       1.3811118390463160517375019690842108016`25.918507754967667*^-59*I, 
      1.97360309014463641020918165785362176085704851375601`26.09321846031965*^\
-65 + 
       1.31997237974198336578460479112822961459365252245284`25.918527891796973\
*^-65*I}}|>, 
 "IT" -> 
  <|0 -> {{154.86374899851971365507784477704022683473`21.947164503821675 + 
       103.57496515997071523718852528674749321817`21.772469523890116*I, 
      385.81571159547154605121194573825373187951`21.816393235305057 + 
       258.03875435723983486256905447320909296092`21.64169826138038*I}, 
     {198.22706111133363010399865865643742942267`23.184024372172846 + 
       132.57693347308812985114732295771274204965`23.009333872428602*I, 
      500.08593052438993939101021548850648426591`23.068136723736316 + 
       334.46421881179130167780475696360533547219`22.893446100747976*I}, 
     {290.07986847222833875351882274134726574354`23.698685694036183 + 
       194.00933055615957603242114197904354865304`23.523997346054177*I, 
      737.16845100276166124235700399087643348548`23.6006742426653 + 
       493.02820784979473194587925920970307733572`23.42598524340389*I}, 
     {444.43857003015439974016742621095682418691`24.013216218447536 + 
       297.24651317243040876808688187574718295288`23.83852028745082*I, 
      1114.34040397206075110387449592683955062817`23.913105975668774 + 
       745.2858997934831131114521478525500885195`23.73841017945977*I}, 
     {641.32212541496909964456905706081840377309`24.253136111961165 + 
       428.92489188550333426922251231543544546577`24.078433994032817*I, 
      1581.88973087337717442517189303129137060143`24.149646276797625 + 
       1057.98919903257422332123235529751236341555`23.974944811454204*I}, 
     {741.51895353668934775725995101445993859418`24.47250062930681 + 
       495.93788265292913439816702939880240411817`24.29781237717096*I, 
      1845.33390651703454438166877828739809863002`24.365344293957232 + 
       1234.18421878603399059262516054443569021159`24.1906556900833*I}, 
     {583.99507942579724827286060744114535697987`24.36235373291186 + 
       390.58378992038643512646379301252081765314`24.18763578445353*I, 
      1501.31126776357443194795279791897316203431`24.236548901064317 + 
       1004.09723552779310950279694262909995760809`24.061831949923647*I}, 
     {258.39929138075612051282896083487238040041`24.083090734365378 + 
       172.82093307955988885678275847099994617518`23.908384388609424*I, 
      666.36220429183416506553693415474968392462`23.913197511762412 + 
       445.67203454507440078571721731338307842055`23.738491952241294*I}, 
     {24.54562898632320354347170290847743467972`23.126713820096573 + 
       16.41644790035590569895223139184930158318`22.952021617621202*I, 
      -7.84677792769797760654458517205401413254`21.99975305540165 - 
       5.24803096744812612605818563314052931857`21.8250606647035*I}, 
     {-36.74503059668244149201724904451349152313`23.774222292179605 - 
       24.57557232383558231367683352186254723422`23.59953167985496*I, 
      -196.91534013133061570511976904644359584373`23.80885710379444 - 
       131.69963678046631128645630898835873087566`23.634166038873705*I}, 
     {-22.44776656475525002400946030417834177103`23.979785571886755 - 
       15.01336920292368927645114419640310441961`23.80510797301037*I, 
      -125.36542497924810285395711126412089322695`23.964910543745386 - 
       83.84608798676738124825835532122697283778`23.790231473239498*I}, 
     {-6.80301962328813503504075150710634336156`23.933806619922574 - 
       4.54995132832152197958177460951292486075`23.759108217728834*I, 
      -44.14585045648511609826931758779189184979`23.906316290564455 - 
       29.5253405174339942379530864904660840043`23.731618019801758*I}, 
     {-1.32824378519964605043118144394667959425`24.15794648155185 - 
       0.88834736770653752966722667365459100318`23.98334545075291*I, 
      -10.41327762310079576028949926546013302857`24.121782359413647 - 
       6.96454059771003461794640194575526890956`23.947174018840958*I}, 
     {-0.18265248313409370560940296659328584126`23.92518447917118 - 
       0.12216044554866561255887758109401964989`23.75049131514071*I, 
      -1.77554148668787739476025181316382658195`23.887420295357703 - 
       1.18750610658106488375199283506655138182`23.71272693489494*I}, 
     {-0.01854342860442140563563910788103343032`24.041819762498864 - 
       0.01240209528743688743652504522860138206`23.86717511749538*I, 
      -0.22840163874633259897624722324691510823`24.001887298758888 - 
       0.15275809819028550116776898988597021809`23.827239296598037*I}, 
     {-0.00143099279942907656110102714701906821`23.887775768532528 - 
       0.00095706729498361930164282220176597634`23.713087132379922*I, 
      -0.02278023428540301402173394413399992803`23.844544789435247 - 
       0.01523572810102342845460785244123447138`23.669855715958338*I}, 
     {-0.00008558405777283300662520900299667306`23.95946394029859 - 
       0.00005723977276408839114264889000920602`23.784786086033012*I, 
      -0.00179444655246424385284746381295548781`23.922685657963452 - 
       0.00120015006968925940019252536937647882`23.7480066798516*I}, 
     {
      -4.0206887602927328210305722564956670740768358586748775`23.852944130758\
87*^-6 - 
       2.6890909006108694583346863112750695649047801166299136`23.678252285124\
145*^-6*I, -0.00011309296879029173471968227343162693`23.811794586070278 - 
       0.00007563810367527696854108946898412827`23.637102480344755*I}, 
     {
      -1.498119084297117451884250807419385411758011116495282`23.92111767522885\
*^-7 - 
       1.001962260148074040605104706849562348291472280742771`23.74638718530661\
*^-7*I, 
      -5.7560386307250622329678389612810417461923015490011136`23.877194456070\
136*^-6 - 
       3.8497163118690308269618667729515087367086537544040448`23.702465986727\
41*^-6*I}, 
     {
      -4.4587508525303685274442878624158468184985722648615`23.75871663763424*^\
-9 - 
       2.982072739387419111964436175486539193022944485265`23.584018224193514*^-9\
*I, 
      -2.382265325435030984640668232310733995715902083290681`23.71393753802473*^\
-7 - 
       1.593291197451880593569096041054352113365255936714856`23.53923895531805*^\
-7*I}, 
     {-1.065681097001565992781626458170427725446536288336`23.908496351107765*\
^-10 - 
       7.12741898652028798349984506298763696440928185554`23.733966105989985*^\
-11*I, 
      -8.059385344635960864314852170762455064326932075346`23.863669330544806*\
^-9 - 
       5.3902256769557104686886449344584485899371887219968`23.689131154603515*^\
-9*I}, 
     {
      -2.0539106874859192832938429681815381825303770594`23.646842768887552*^-\
12 - 1.3736831845655370467748000349832154233527425389`23.472122860858725*^-12*
        I, 
      -2.237743048325303377876247025922316816118094680776`23.603740674943754*^\
-10 - 
       1.496632748245519253435858699156795121166021406338`23.429021402131546*^\
-10*I}, 
     {
      -3.20245804069163636829359339294491448578800859`23.689899289926043*^-14 \
- 2.14184715361677548672366908620570037830547899`23.51523428798977*^-14*I, 
      -5.1155402427730512059218852708643005478839890925`23.645817599801944*^-\
12 - 3.4213423467147764965710474804104687014733575801`23.471150405207304*^-12*
        I}, 
     {-4.049994754508465482844551282404302156638438`23.639410471787592*^-16 - 
       2.708691145016027271763658409253532646739536`23.46447050201441*^-16*I, 
      -9.65258737065442338766152532517558299558186406`23.59801736409284*^-14 \
- 6.45578069163657797659954387760294402071149169`23.42309017348414*^-14*I}, 
     {-4.1629340167392278934927654688462434170764`23.561905158495573*^-18 - 
       2.7842264476700699644326376879337443969334`23.387079374320702*^-18*I, 
      -1.5064450926232687957745311609640235172786544`23.52048711287006*^-15 - 
       1.0075308068730384417472506735591144940093342`23.345669937519965*^-15*
        I}, 
     {-3.48382402628662815318675772970201788102`23.591483266474242*^-20 - 
       2.3300285217139526359453900122255736943`23.4162244812383*^-20*I, 
      -1.94779282739352483154096167742660138824423`23.550986954603317*^-17 - 
       1.30271012771394825140371711928959750046931`23.375765055831874*^-17*
        I}, {-2.37700697171921829775666662271827567`23.4990080715687*^-22 - 
       1.58977433952715805186367645034309745`23.324009121548585*^-22*I, 
      -2.089323317463063058750643625589634820052`23.459527066811546*^-19 - 
       1.397367629374747623804351882454518038588`23.284548879326955*^-19*I}, 
     {-1.3238023072093929286286187741114586`23.501985931988525*^-24 - 
       8.853768472905129201777735097643856`23.3293329599681*^-25*I, 
      -1.8613687254115548156876398552487311965`23.461567973922495*^-21 - 
       1.2449085220466894100389251229745399504`23.288800731041363*^-21*I}, 
     {
      -6.023516802728360667307175870533270989359652955923`23.39813719738711*^\
-27 - 
       4.02860932282502342003940343948130234740949715388048`23.22308914048844*^\
-27*I, -1.37857389573870018494725445297505898`23.359763291280064*^-23 - 
       9.2200882482150075167515511258981896`23.184740572838024*^-24*I}, 
     {
      -2.241082367850518265101494529606621194064130837416`23.19154960419663*^\
-29 - 
       1.498866130206836316099515844481599684619210480419`23.01731494671186*^\
-29*I, 
      -8.494490658947847895287446885148297388202992345284608`23.1496442933115\
3*^-26 - 
       5.681229982754707887584541695125698164233200655179676`22.9753799061875\
98*^-26*I}, 
     {
      -6.822369838031536050380899636817585259042650798`23.00072175555035*^-32 \
- 4.562893013065796967354176473305002413552141494`22.826047844133942*^-32*I, 
      -4.3574940986258883717856812512331393998892165842919`22.962487387538722\
*^-28 - 
       2.9143508559530544955002455572898971318774393417643`22.787809305978403\
*^-28*I}, 
     {
      -1.7002933377474730045899956295187421617014644`22.935996680156663*^-34 \
- 1.1371791291233610103645998504914919472549622`22.76135099770753*^-34*I, 
      -1.86193392272098749150836096529954245460128409299`22.894122878114302*^\
-30 - 
       1.24528653363433009129132595607316053058390937456`22.719474023987484*^\
-30*I}, 
     {-3.4707651198688182923037285981842434041666`22.727765673832984*^-37 - 
       2.3212945488764249301638089533362625895284`22.55307977389731*^-37*I, 
      -6.63004680580436060568832667496336621424113256`22.687456598281447*^-33 \
- 4.43426477378305270129384131381162001731995452`22.512770942600522*^-33*I}, 
     {-5.8050726457972537855018160224424138497`22.60782943468516*^-40 - 
       3.8825109228451398346621003721512444807`22.433132265619946*^-40*I, 
      -1.968149630077079303115509923908526067530993`22.567580157371065*^-35 - 
       1.316325032056241672476450932695608214637516`22.39288287786629*^-35*
        I}, {-7.958138039944907903804114380501184`22.525308368161017*^-43 - 
       5.3225101132824098453803094938081143`22.350615549231133*^-43*I, 
      -4.872208512796386450978741806348835974397`22.482993696998616*^-38 - 
       3.258598802033212719518923871856691669459`22.308300981215982*^-38*I}, 
     {
      -8.94444675169721749702062449867785296369144705605755`22.455817883296678\
*^-46 - 
       5.98216668957818001934292933039820372943476569535833`22.28111442460079\
8*^-46*I, -1.0060836011762816435267196668057008108`22.4149466694942*^-40 - 
       6.728822891975496534891940822526563108`22.24024519770779*^-41*I}, 
     {
      -8.24386471185417198112876643218153263218490705052`22.357982769127023*^\
-49 - 
       5.51360796723218188361354639339546615751060846939`22.183287699809775*^\
-49*I, -1.7333164357225615396271710894938848`22.31787772059904*^-43 - 
       1.159265422683643957574011502892506`22.143182648732328*^-43*I}, 
     {
      -6.23195470877060482014109876023636692970797227`22.261010731669433*^-52 \
- 4.16801540717890555260421250687420159627675536`22.086368197177784*^-52*I, 
      -2.49193343949499284618297242197079960213197499339103`22.220994915038617\
*^-46 - 
       1.66663871206605909536069752289661726143025530428018`22.04634846172687\
2*^-46*I}, 
     {-3.86456643747182960187593309478777938596422`22.287867561113902*^-55 - 
       2.58467418429395009104852195842391556521825`22.11258498015266*^-55*I, 
      -2.99003184881268913224588827281248395284885719149`22.247291769320704*^\
-49 - 
       1.99977364987381025088270160982145237373887612522`22.07204517977314*^-49\
*I}, {-1.96614688433262777542807984648738952718`22.203283933189464*^-58 - 
       1.3149855686758020823180634846740364435`22.02843346769566*^-58*I, 
      -2.99468427553417462631229796631287163582600591`22.16469097777309*^-52 \
- 2.00288525564785511043221450513545735478302239`21.989843277250813*^-52*I}}, 
   1 -> {{1.63079358699613100237901570050094753028`27.26459981078863 + 
       1.09069675794715833865509011279738021066`27.08991182166879*I, 
      4.3261493567260484689811373289280823016`27.264599700469184 + 
       2.89338706958471755856971152300878941589`27.089911712602113*I}, 
     {14.93515865313952298635217648730024557413`27.277243255125544 + 
       9.98883565173375459721626869907877906346`27.102540721143587*I, 
      40.35466964310362079386300185590241472104`27.27724312299365 + 
       26.98974762884332567609497645963048042462`27.102540622099887*I}, 
     {41.63541040000837785375362096937328445647`27.268905111678322 + 
       27.84632433019021554700359137408965814928`27.094195106768034*I, 
      116.69502215366942361639457267195398063827`27.26890494903302 + 
       78.04720557309931569747829365174500700088`27.09419498980282*I}, 
     {76.85530547951507501913499483280576135566`27.209434804436533 + 
       51.40186543899159900601620873815166522352`27.034734529374408*I, 
      227.50819887317352058430446774164874692173`27.20943467499352 + 
       152.16055354647185627814187498321975763097`27.03473441029129*I}, 
     {106.49488187460539793086252830671675638502`27.116535167955067 + 
       71.22521410729172419381288391997905298693`26.941854462544352*I, 
      338.92698915159833388261298521069852992683`27.11653504134903 + 
       226.67894404058447428625379041186223360588`26.941854314867655*I}, 
     {113.29082364447283808177823799725050610824`27.051681139633544 + 
       75.77043167173243820109908602629035941298`26.877013640937268*I, 
      394.50225948579409335081140392751988883143`27.05168099888182 + 
       263.84843480808036734344979570754989775653`26.87701348435432*I}, 
     {92.29529601384994234289135323496138157357`27.0526264590051 + 
       61.72833946539075103361033837920983244958`26.8779660758888*I, 
      357.81560406962409380736970522065902417217`27.052626190596797 + 
       239.31190459272325530046191279392122354362`26.877965914744184*I}, 
     {57.17837224366984757632955544870405248963`27.098649105478902 + 
       38.24166695782722961491871117489250268541`26.924052284672385*I, 
      251.09171164801668473130013775760911899844`27.098648798319523 + 
       167.93352514118285307076918371853914283347`26.924052085728313*I}, 
     {26.80122225089532301440436622866964880759`26.974712455637277 + 
       17.92501911410945605813860916245823219144`26.800053650862868*I, 
      135.62529271239477265713148778814470069958`26.97471209898246 + 
       90.7080259798656470327952068681351129011`26.80005322177041*I}, 
     {9.494151236219087577319976307355513624`26.94366410914541 + 
       6.34981646688848041117750873783278737163`26.768987563007386*I, 
      56.32174389498508156947538073198408763315`26.94366348607397 + 
       37.66874235833999921383593831811369810471`26.76898718261303*I}, 
     {2.54913665070769224330971512641110046364`26.93460302389836 + 
       1.70489699166186012370296547280045217853`26.760021884111534*I, 
      18.03387648909885445991845888947828467975`26.934602070149094 + 
       12.06129995648938497304235802841116517158`26.760021060381533*I}, 
     {0.52192641037601948632112123054549444235`26.852992204673725 + 
       0.34907142646586401652913061967167530576`26.67830459320717*I, 
      4.47943687159346785048499847749707296669`26.85299085006611 + 
       2.99590782808710416677406837797863002076`26.67830319126012*I}, 
     {0.0821478999350230640007473561799753053`26.815793088388247 + 
       0.05494162403246549194637852110404796739`26.641120344330474*I, 
      0.87011043933170789584790354705233287205`26.815790672370802 + 
       0.58194160364779686745023869500101064854`26.64111891910249*I}, 
     {
      0.0100266923074125103519678122868290701300000000000000000001`26.8126993\
961039 + 
       0.0067059871217499966649275454237793357399999999999999999999`26.638034\
39948142*I, 0.13333682797431418622149957554535048331`26.81269577239028 + 
       0.08917746988104109959036145434000571935`26.638030137140984*I}, 
     {
      0.0009571752796289147885685842948484616000180371318560963168`26.7348843\
8488904 + 
       0.0006401717437468061946270810151474131756696536014018253282`26.560184\
709918616*I, 0.01625754539394017139937341980263046616`26.73487821304294 + 
       0.0108732657491075666846919317161725283`26.560181243579645*I}, 
     {
      0.0000720177551234074185865510938622899167481544096412521927`26.7123576\
90604023 + 
       0.00004816644647985065899409272480151233444286923079208728`26.53767581\
2646807*I, 
      0.0015894121882817283735456899081801940227010305720318213687`26.7123493\
0364239 + 
       0.0010630203200600962199893739138418504148617970523032615143`26.537665\
80617013*I}, 
     {
      4.2991141068733812540757850464771300816142556930304456`26.6855554003581\
94*^-6 + 
       2.8753055296524260055566022593809431658699675250551622`26.510859779090\
072*^-6*I, 
      0.0001254230400938803741262037061783763730366236284091144708`26.6855395\
08014127 + 
       0.0000838846217529283963831204540085219528076669682992919579`26.510850\
819712882*I}, 
     {2.047445211880317337293039084579733281363453287587448`26.65188467636835\
4*^-7 + 
       1.369358987231284006730733197752204109144958045126398`26.4771943173949\
96*^-7*I, 
      8.0331351507149498704129502407912630732307244997905815`26.6518637093856\
4*^-6 + 
       5.3726691930245736506848929821654890189562958533371493`26.477169894532\
256*^-6*I}, 
     {
      7.8146860374480786756794663325251499162658995193232`26.67610507649218*^\
-9 + 
       5.2265674781806500867260861154832192405164737451052`26.50141564256652*^-9\
*I, 
      4.195042973225842719186606631746231467351389047033541`26.676063468720727*^\
-7 + 
       2.805701351066994150111692234301477660509129283837428`26.501390692064817\
*^-7*I}, 
     {
      2.399288671715102126139606329055030658792965454187`26.642705138478586*^\
-10 + 
       1.604676641167840378113441176474578638703861077825`26.46802697507965*^\
-10*I, 
      1.79283894203210550912704262607010304587013062598201`26.6426473442803*^\
-8 + 
       1.19907487813813069670163978955041785825209093076725`26.46796800143102*^\
-8*I}, 
     {
      5.943347085097127429612555243532486338284293648`26.628928489847254*^-12 \
+ 3.9749907338122920263592389639102038614983974106`26.454234630452575*^-12*I, 
      6.289400439863802436704558629849974858574509510109`26.628835394980335*^\
-10 + 
       4.206435887343942321746025276884047512934094652669`26.454156431882225*^\
-10*I}, 
     {
      1.190755668925432918321584313369581910694438006`26.642971298228744*^-13 \
+ 7.96393460190404074946111236951683945524538105`26.46830492508144*^-14*I, 
      1.81555311323208351650279957633877337898043867616`26.642807907562364*^-\
11 + 
       1.21426642235612467132609184574597983048552750262`26.468198691755564*^-11\
*I}, {1.9334435691523417078481722949248162503366766`26.53871477000179*^-15 + 
       1.2931131501642608496774716686024434897197078`26.36403446658326*^-15*
        I, 
      4.321332051151727096407264753328499177867844067`26.53850985305629*^-13 \
+ 2.890165190608831225182522098974181531209004619`26.3637959428556*^-13*I}, 
     {2.54847618890985650893246030699187822446631`26.580129581664494*^-17 + 
       1.70445526589877672004036878426586200451788`26.405440239007476*^-17*I, 
      8.4949505049366548594616240441703014241294365`26.57968905878868*^-15 + 
       5.681537533957672478913494921619655883124523`26.405194695955167*^-15*
        I}, 
     {2.730691870236999180930877595900260404751`26.558122188025173*^-19 + 
       1.826323572504472599942085032201326982216`26.383448613098565*^-19*I, 
      1.381159189760111780071124449375271405909122`26.557558150698632*^-16 + 
       9.23737904350645395214456504622915726860964`26.382830860852472*^-17*
        I}, 
     {2.3813035664066281254657585555613951797`26.485774093080217*^-21 + 
       1.5926479600351021742827568701606538266`26.31113854138824*^-21*I, 
      1.8594105906206465990914096077903031793657`26.4850080009545*^-18 + 
       1.2435988950742431328487386741103016282543`26.31046697591677*^-18*I}, 
     {
      1.691751670441792696907284869660230664681155642071045667`26.51378848107\
5196*^-23 + 
       1.131466346762700627409034636682693362997623538248076421`26.3391997032\
3521*^-23*I, 
      2.07485270687100842915300283653771537474`26.51231069002934*^-20 + 
       1.38768948973519818061760373283078412697`26.338329112318608*^-20*I}, 
     {
      9.799538941922993289780894772949573539453465832072906`26.4828220082195*^\
-26 + 
       6.55406388555886123085142561138022026740782676565952`26.308084749714737\
*^-26*I, 
      1.920652320916979462098570208182054438842022218480676528`26.48090863312\
7395*^-22 + 
       1.2845581907312250054514343603718550526830664000924024832`26.305799305\
30275*^-22*I}, 
     {
      4.6316764064478814012903176973501625721218447076506`26.395900413524874*^\
-28 + 
       3.0977276834146847581788454750755134702004641621055`26.221526000106387*^\
-28*I, 
      1.47597046591233361703170932730812843626283551153086456`26.393444438601\
186*^-24 + 
       9.8714896528481279451727118205007685903899263924168609`26.219872030049\
98*^-25*I}, 
     {
      1.78734592687555775919756814613563738758065689122`26.361380053737804*^-\
30 + 
       1.19540107547519721338069351582103039496761264641`26.187182827809295*^-30\
*I, 
      9.42214379086977291469699657533662707583701130239696`26.357601886674406*^\
-27 + 
       6.30165691572466962523764004385693144023213647381824`26.18481735115997*^\
-27*I}, 
     {
      5.63451069311301414912793887825102672932647815`26.343264531189195*^-33 \
+ 3.76843678721894595427839385078992652341217118`26.1682085436336*^-33*I, 
      4.999258375303975317874026359618978025898558834873`26.338043978148324*^\
-29 + 
       3.343571464570126676439840411864775915191937869583`26.161951645183372*^\
-29*I}, 
     {1.45174740281453019031455123366119317833381`26.337662140591114*^-35 + 
       9.70948253803607829453275355660467088615309`26.163874038749935*^-36*I, 
      2.2057510491828501326475891311540442483452228332`26.329778245870575*^-31 \
+ 1.4752360674987038220196522646336411407012092451`26.158366213616073*^-31*
        I}, 
     {3.058429891163019338006874179572351485624`26.277970789662216*^-38 + 
       2.045519183604748645454700635904327384172`26.105046617450054*^-38*I, 
      8.0963434332833300129922094702624865731348`26.266293800004668*^-34 + 
       5.4149437453790057780314862082029089565351689`26.098009874103887*^-34*
        I}, {5.270392892141555331757895904210156955`26.27748354293147*^-41 + 
       3.524909888292429021574742491070216282`26.10179457956151*^-41*I, 
      2.4732512930072305081367465002692481405193`26.261808761386085*^-36 + 
       1.65414384038659060358490054010463529425404`26.083542272196592*^-36*
        I}, 
     {
      7.431403770748344503746944887369279616727856375840209`26.32669173731067\
*^-44 + 
       4.9702231259575934573397561107742070176161837363254996`26.152862554426\
818*^-44*I, 
      6.28987205405523233752800930790697145606`26.300637890893288*^-39 + 
       4.2067513092794319930711359074601698243`26.128969127459165*^-39*I}, 
     {
      8.5765593456804955314426530174197862495801440094585`26.27658862190024*^\
-47 + 
       5.7361186279286681821211734840770555783911885270051`26.108971819755038*^\
-47*I, 1.332114188579198201013865676430918524`26.235707373486306*^-41 + 
       8.90935945716463015692513010369486797`26.085361718803732*^-42*I}, 
     {
      8.1037738572605971181103903577541796727361279318`26.28405872598752*^-50 \
+ 5.4199133132058611632256693869930903635765027864`26.10971262085818*^-50*I, 
      2.3500958821461291203445875889336115464691810466723588`26.2333334649266\
34*^-44 + 
       1.5717758396653735063168276016129829819818938231300998`26.059789249399\
383*^-44*I}, 
     {6.270461349935562013539374853485811228920623`26.252650502632246*^-53 + 
       4.1937691684238301366838131331251352071347369`26.073617046808934*^-53*
        I, 
      3.4544660447424154988231363804374387885679347138058`26.184592178440266*^\
-47 + 
       2.310393507481970930620028208685328281794943013862`25.996169703300357*^\
-47*I}, {3.9741612469305143248672549288218927030006`26.236353397591706*^-56 + 
       2.6579726718024136015987114105665441069145`26.077943219978902*^-56*I, 
      4.231789231440576234537143068330565553710588119`26.13652324089825*^-50 \
+ 2.830277744438348550527288121745337709030842999`26.01126109901634*^-50*I}, 
     {2.0635367954733179183836532027007674413`26.110877424129658*^-59 + 
       1.3801212554883292550127937898950390321`25.955367764611545*^-59*I, 
      4.3211811084171873448424556337726068745647252`26.00012371679955*^-53 + 
       2.890064238071053937385197567271941602276021`25.88279062082051*^-53*
        I}}, 
   -1 -> {{1.63063570778493064565202934309294301251`27.264599834699816 + 
       1.09059116620018521770610903554837714346`27.089911845308446*I, 
      4.32410769711848855964871949944302618228`27.26459979709959 + 
       2.89202158008773038174333298574477014682`27.08991180813517*I}, 
     {14.93371989796799692170403625747382858121`27.277243280651177 + 
       9.98787339285956213364976341637912852953`27.102540740278013*I, 
      40.33574848600599639291911398173224871901`27.277243228814324 + 
       26.97709290364232648959444663290478163706`27.102540701421418*I}, 
     {41.63143779125855586385840242914569884996`27.268905163718042 + 
       27.84366739584942969629111042414095853407`27.094195144193122*I, 
      116.64098820550886777117069571240039497788`27.26890514675899 + 
       78.01106693940113026270713779856073228136`27.094195131995214*I}, 
     {76.84807196834006674818379440908956577869`27.209434793220797 + 
       51.39702756910416071385857554748386810446`27.034734519056947*I, 
      227.40469880467950672429900883887361785597`27.20943464641595 + 
       152.09133130396741750845590300769493728704`27.0347343840016*I}, 
     {106.4850280530385162946835239562365345829`27.11653521141361 + 
       71.21862373845406878391989694084309011137`26.94185451323507*I, 
      338.77611451358972271722235657393286499758`27.116535206049083 + 
       226.57803704668615101760439827576565121686`26.941854506979872*I}, 
     {113.28054452110556295937725020159397608301`27.051681188616918 + 
       75.76355685531138708496583855510569022933`26.877013695429817*I, 
      394.33092167949417373369267025583683162351`27.051681184019802 + 
       263.73384177108583083752261289225838570135`26.877013690317227*I}, 
     {92.28709882240404997093320042103235879201`27.05262655380329 + 
       61.72285707313363198433121937490622243022`26.87796613280381*I, 
      357.66426491407683713438756822094267246759`27.052626548581703 + 
       239.21068692322659130141939362073831246493`26.877966129662607*I}, 
     {57.17340606476992202222087409675256581034`27.098649213568933 + 
       38.23834551036218802113151123955970958632`26.924052354681404*I, 
      250.98838077719311877604382433903019704132`27.098649206174176 + 
       167.86441606036367065796516621592681366606`26.924052349884388*I}, 
     {26.79894638577963377634119667766253075214`26.974712581181503 + 
       17.92349698480811414924874730531336093191`26.800053801906042*I, 
      135.57098908402004420122671932724019279607`26.974712572402936 + 
       90.67170698040098691074885681909172767635`26.80005379134985*I}, 
     {9.49336269737493953670428395087377612926`26.943664327883116 + 
       6.34928908146847035081052278375487659768`26.768987696549335*I, 
      56.29978819338459479513812857733757142703`26.943664309969385 + 
       37.65405808882541534660935379093822042743`26.768987685603125*I}, 
     {2.54892937875310529267233759303903058924`26.93460336186776 + 
       1.70475836538157300724423993033843963653`26.76002217600674*I, 
      18.02702344978818644955568051292360249381`26.934603342731425 + 
       12.05671655131914636765945939810131063598`26.76002215947471*I}, 
     {0.52188480733242363980489651028761693206`26.852992686188735 + 
       0.34904360178888922797351416466622101429`26.678305091549944*I, 
      4.47777472881291884972529986843372147692`26.852992661636563 + 
       2.99479616456546292596488023283261136176`26.67830506614105*I}, 
     {0.08214147006858318145843513831371741506`26.815793946931098 + 
       0.05493732365102179807677453206626376527`26.64112085078797*I, 
      0.86979455322713264094858999517998555144`26.815793901309167 + 
       0.58173033475828926789774286344789046962`26.641120823859584*I}, 
     {
      0.0100259202287581631164049965116866948200000000000000000001`26.8127006\
8946948 + 0.00670547074512704963565659543021497394`26.63803592078779*I, 
      0.1332893643593405246442161947206329984`26.812700630786022 + 
       0.0891457255748425569417456375472603532`26.63803585177238*I}, 
     {
      0.0009571026273112014142708417161204674831756857250544156487`26.7348865\
94770035 + 
       0.0006401231528963029836106491588073730468720034231314980842`26.560185\
95105956*I, 0.01625185812620357903394537190141615353`26.734886507119548 + 
       0.0108694620276977317054639358798356989`26.560185901808982*I}, 
     {
      0.0000720123560310143799858819470532256567616769856997359842`26.7123607\
0033618 + 
       0.0000481628354939994138374593242644127878887194469720760022`26.537679\
40356853*I, 
      0.0015888645273376304610677969125061538496021204336865006805`26.7123605\
91155033 + 
       0.0010626540370301990155872345395097115746436376750602359669`26.537679\
273318574*I}, 
     {4.2987951449838582019310590943085991538194822296099989`26.6855610992252\
4*^-6 + 
       2.8750922036364387241311340452992909252518564986346814`26.510862991807\
294*^-6*I, 
      0.0001253803776988492122806665775474985135921233852157864734`26.6855608\
6706997 + 
       0.0000838560885674181080250285099327481028382634339445438387`26.510862\
860897888*I}, 
     {2.047294595416633198105138999751288460522886353368319`26.65189223407542\
2*^-7 + 
       1.36925825290785785858452142498115180718902002434915`26.47720312085248\
7*^-7*I, 
      8.0304320075019506560602929969843768515441266351284572`26.6518920067583\
34*^-6 + 
       5.3708612943657888815439213434388696620000193093505635`26.477202856082\
986*^-6*I}, 
     {
      7.8141150248364812073019208689091669565164506059056`26.6761201060461*^-9 \
+ 5.2261855772404069508060403963338233581180912427534`26.501424654934997*^-9*
        I, 
      4.193643698477131673944644873096625388738432828525532`26.67611969525981\
8*^-7 + 
       2.80476549723235426534124828876005853974653319095676`26.50142440856591\
7*^-7*I}, 
     {
      2.399114247349511915789804476719232641347572579719`26.642726056730268*^\
-10 + 
       1.604559983798340504271408970264510265160582562577`26.46804832026644*^\
-10*I, 
      1.79224507219220142025483245553669622768915176344239`26.642725537254098\
*^-8 + 
       1.19867768997514614087939641206900809122481440389653`26.46804779019074\
*^-8*I}, 
     {
      5.9429165580608515237836463256192268337696302991`26.62896224992419*^-12 \
+ 3.9747027915206255070909761197874193797864038099`26.454262987840853*^-12*I, 
      6.28732804204193567547687595444837739495612133466`26.628961488023034*^-\
10 + 
       4.205049839714425741086268394844837566084580173647`26.454262347845262*^\
-10*I}, 
     {
      1.190669603889733846642997928350060785407624985`26.643030661625854*^-13 \
+ 7.96335898733112296529818591499691730759756375`26.468343518484158*^-14*I, 
      1.81495711421091780989711560678574531370001185054`26.64302944317973*^-11 \
+ 1.21386781016797982168193637011810205350124633329`26.468342726294836*^-11*
        I}, 
     {1.933303965485755573126021089311475171348917`26.538789349166493*^-15 + 
       1.2930197813481475236055947897512021647985534`26.364121281472844*^-15*
        I, 
      4.319916859665543591104808253335849872889212831`26.538787955330623*^-13 \
+ 2.889218691445379197234226233498151539008761537`26.36411965897828*^-13*I}, 
     {2.54829216585545914738823651080337083758925`26.580290218268377*^-17 + 
       1.70433218879667182196589905168855392892831`26.405529748773965*^-17*I, 
      8.4921718158439559263153486743321204270432928`26.580287480750254*^-15 + 
       5.6796791091950804688275076626358734843837151`26.40552822336644*^-15*
        I}, 
     {2.730494492667707295099198754136137323538`26.558328204153856*^-19 + 
       1.826191563722591940501334062164753618748`26.38367426781529*^-19*I, 
      1.380707478229894508773436019339463326206369`26.558324997434063*^-16 + 
       9.23435793583553878243627846173002693304037`26.38367075537335*^-17*I}, 
     {2.3811311309747440449642167030460011119`26.486054323175804*^-21 + 
       1.5925326328913048944001544024141255374`26.311384157881548*^-21*I, 
      1.8588019950841714617696154769095643822283`26.486050209750392*^-18 + 
       1.2431918581666739601168383883928823993478`26.311380552635004*^-18*I}, 
     {
      1.691628859024641759637028766399501982989666509529556842`26.51433045570\
574*^-23 + 
       1.131384208829614837619573669873431663820043598222733741`26.3395186841\
8949*^-23*I, 
      2.07417253243115646970782917144477525956`26.514323377752817*^-20 + 
       1.3872345798911194175923375699978162605`26.339514519293306*^-20*I}, 
     {
      9.798825338415755730907398993034205413707320659082016`26.483525054313933\
*^-26 + 
       6.5535866179034019176233833814840069611719869183442`26.3089250009053*^\
-26*I, 
      1.9200212824609705374944822751118847133603724105852387328`26.4835166192\
199*^-22 + 
       1.2841361436962126293184323668475924081913836079757131776`26.308914918\
193747*^-22*I}, 
     {
      4.6313379076339521199748549395877148965088845232503`26.396804616667104*^\
-28 + 
       3.0975012908400109276490675075509459586561974895808`26.22213416365914*^\
-28*I, 
      1.47548416050751427348759358153303877837055597520649621`26.396794629680\
84*^-24 + 
       9.8682371766755570214191282265035067167544032129049685`26.222127448542\
81*^-25*I}, 
     {
      1.78721477410498231374677484293650610754660087234`26.36277541334517*^-30 \
+ 1.19531335873237759301314776119114015025261446164`26.188054503046555*^-30*
        I, 
      9.41902908940428324628807175720129491547934192879968`26.362761191423*^-\
27 + 
       6.29957376135279085972751521172865817510972937912811`26.188045623740283*^\
-27*I}, 
     {5.63409542819942238324510043307629817256918918`26.34519890436073*^-33 + \
3.76815905244088736208994539699688417064950547`26.170530723872982*^-33*I, 
      4.99759961556164748817789813672883766402884745617`26.34518067233156*^-29 \
+ 3.342462063670100620676580018723603604686716807626`26.170508827146932*^-29*
        I}, 
     {1.451639909302814577285505216442577228753606`26.340598441996317*^-35 + 
       9.70876360692386726664319834159262338293409`26.165917671932206*^-36*I, 
      2.2050162127974896150812207106670715583334630744`26.340572784318855*^-31 \
+ 1.4747445990078259346725008662623680752005792979`26.165899832407813*^-31*
        I}, 
     {3.058202324292175052933358183360669872062`26.28234994958197*^-38 + 
       2.045366983810596137359492689441055020647`26.107666154310042*^-38*I, 
      8.0936345066697371224889392136411382373637624`26.282314384741333*^-34 + 
       5.4131319787038590784620831986331700361799516`26.107644922409747*^-34*
        I}, {5.269998754187746943734515058175198307`26.283404520975704*^-41 + 
       3.524646283510174162516172608107134431`26.108717777687545*^-41*I, 
      2.47242001771590063589279598023996913758578`26.283359734988007*^-36 + 
       1.65358787225399258016810589353035715546923`26.10866535106041*^-36*I}, 
     {
      7.4308451366695822145686899335500283860117743810581027`26.33670713188831\
*^-44 + 
       4.969849503947154271176065968540993757948043226139454`26.1620153631814\
*^-44*I, 6.28774802632788560614168936380785889744`26.336636234059647*^-39 + 
       4.20533073087240368107816167447319477843`26.161950635429548*^-39*I}, 
     {
      8.575911217172010086203660801927592523906775584339`26.292701587833704*^\
-47 + 
       5.7356851508359354894293653275174653473552684699087`26.118018529805784*^\
-47*I, 1.331662169249826050688288547910873097`26.2925943938152*^-41 + 
       8.90633629089143078392818768351348152`26.117958830995*^-42*I}, 
     {
      8.1031581804285032653116824463264447887370347064`26.30439520350794*^-50 \
+ 5.4195015402322226941891364832528501386165524416`26.129700829452148*^-50*I, 
      2.3492945027439576787074886040594283432469346625035708`26.3042680989695\
37*^-44 + 
       1.5712398663068787521830902135261615941395554180730874`26.129575951722\
778*^-44*I}, 
     {6.2699823931760073031714277957741398486585633`26.280764802188788*^-53 + 
       4.1934488356796933162477596362737211572706969`26.106129641492505*^-53*
        I, 
      3.4532821939104609185913643966494282688150342288758`26.280598747264637*^\
-47 + 
       2.3096017320699248871776921078349126103690654657424`26.105936628680226*^\
-47*I}, {3.9738560521987459951378771919746559524389`26.279965773680853*^-56 + 
       2.6577685534473154468132417788200836882625`26.105441598525942*^-56*I, 
      4.2303316983807197547240572258160015865968051585`26.27971972701769*^-50 \
+ 2.8293029266590399570254752732660140190951340626`26.10528933411017*^-50*I}, 
     {2.0633774744653956629428366406216788271`26.160247495160924*^-59 + 
       1.3800146994482520077604925162928211214`25.985618249171136*^-59*I, 
      4.3196852855751003062042405829343536096722022`26.15998399873279*^-53 + 
       2.8890638115686829123756259604150167194362273`25.98546034493716*^-53*
        I}}|>, 
 "S0" -> {410.24504616563113446458444126418194743226`23.07729881786096 + 
    274.37742298271481834708012972125686230936`22.90260769858354*I, 
   1201.57622830535923789542733838076850546234`23.216256280165528 + 
    803.63039632319764055114253860952059737118`23.041564966500463*I}, 
 "T0" -> {408.73294376539772979153764376442814840208`23.189186027267276 + 
    273.36610849216880975013808029960863488925`23.014491112481334*I, 
   993.19903731510590019137173142201769435355`23.047278256617613 + 
    664.26491901479053905585122170730041973007`22.872583345362447*I}, 
 "Sc" -> {134.42555821976666480937435229726894716075`27.00450973798535 + 
    89.9056273612169457586182951078234716668`26.82981498674678*I, 
   278.36863230856050205774899390697914022734`27.014722515536256 + 
    186.17669777104160972182148661918386431103`26.840027766821333*I}, 
 "Tc" -> {135.93774423180335406368294481201781201363`27.100911082595076 + 
    90.91699777246530230204166621744063710123`26.926244305210286*I, 
   486.5705301864472534795075337323326838672`27.087872316916087 + 
    325.42493668038138295512131487579771507026`26.91320939018221*I}, 
 "kappaFit" -> {0.99994470799053869110335399597952558269`20.333958896399842, 
   1.00084193810985044484569701848427929308`22.047156644804936}, 
 "kappaFitIm" -> {-2.0796487443749872634185`4.651975942925061*^-16, 
   -2.130708665421689152015`5.375318264160872*^-17}, 
 "residual1" -> {1.5350893294331262775431348345098`16.07667957815304*^-7, 
   0.00011844570499327060042878833958595808`18.972037556898936}, 
 "residualMinus1" -> 
  {0.01096473796972487906887062747404488143`20.62703849264798, 
   0.45123013575116272763955620499198974234`22.14125657808398}, 
 "neutralOnly" -> 
  {0.00368585169855509400185871047537842905`20.331305876057076, 
   0.17341986807123981910819437415950012894`21.955761568856516}, 
 "residualP2measure" -> 
  {0.04682769845444601524324579718707050047`22.45981928067801, 
   0.00209839778773819985180303569054926887`21.105705837880162}, 
 "chargedFractionS" -> 
  {0.32767137464834635443214812720666061681`22.538316196952476 + 
    2.56271100151840612327`5.454092388332047*^-18*I, 
   0.23166955682966296522325864164462044033`22.677267674724195 + 
    1.89587973058648822178`5.612724223615141*^-18*I}, 
 "chargedFractionT" -> 
  {0.332583282814189178470070255418994636`22.650201264375646 + 
    2.3548582004712559548`5.522780373457352*^-18*I, 
   0.48990233770441738569631698736062921597`22.508298049607756 + 
    2.66210039824681000718`5.265927974697275*^-18*I}, 
 "time" -> 1753.644376`9.695486520268362, "kernels" -> 8|>


==> anc/paper_scan/point_D_b0.650000_N6_h0.250000_P5.000000.m <==
<|"b" -> 13/20, "Ps" -> {11/20, 7/20, 3/4, 3/10}, "ws" -> {-2, 1, 0, 1}, 
 "lams" -> {0, 0, 0, 0}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 6, "hstep" -> 1/4, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.125`40., 0.375`40., 0.625`40., 0.875`40., 1.125`40., 
   1.375`40., 1.625`40., 1.875`40., 2.125`40., 2.375`40., 2.625`40., 
   2.875`40., 3.125`40., 3.375`40., 3.625`40., 3.875`40., 4.125`40., 
   4.375`40., 4.625`40., 4.875`40.}, 
 "IS" -> 
  <|0 -> {{162.60888171038975066944390199403137365806`22.670160984770217 + 
       108.75501443540803234732567393877823862979`22.495467483327328*I, 
      477.6224659254421458107313797280804315429`22.808892177493696 + 
       319.44035055176039637764727060285192331032`22.634198662784577*I}, 
     {332.47492844240801025074773508996454066066`23.938858861912568 + 
       222.36371877007399669472675266267134737511`23.764216030328143*I, 
      972.64539697551550528032380476185907356358`24.057556710635136 + 
       650.51836699179907654281296058061095993233`23.882911883829486*I}, 
     {696.98354068123865051159133492032112584487`24.221277263210336 + 
       466.15199754606458877957376631636273532482`24.04657486003472*I, 
      2100.31315954176991345227127206304622783149`24.349919225563884 + 
       1404.71778406091805881169666066246939696352`24.17521790359948*I}, 
     {468.77147442367789499110884786992397505234`24.206020110587897 + 
       313.52068799448113531362037684573150889304`24.031396726984067*I, 
      1257.55451378850634487516833904131666075549`24.367254698529305 + 
       841.06942906085449494396236266848266713554`24.192643042732847*I}, 
     {-7.14463398330722608560531158623511185133`22.966911658324467 - 
       4.77842762226337498551351561342566545716`22.792155340797205*I, 
      12.41952657230697378428308685708413974949`23.084621908901404 + 
       8.30634696853632928228498164228160055155`22.909859179195497*I}, 
     {-12.23647216075144340803953884363538188746`24.093079769441697 - 
       8.18391770783552866253133901667555384557`23.91837996189713*I, 
      -14.1322419779964663431235976679056265359`24.18174100537358 - 
       9.45183414433064505625640084530367926481`24.007044106825386*I}, 
     {-0.49628275122748881692937361671085561237`24.04397572785815 - 
       0.33192060117550742261627289427690745138`23.869284516592835*I, 
      -0.37868322956269085572392573517128189596`24.123312393493777 - 
       0.25326845412347464928025154053823051805`23.94862170239742*I}, 
     {-0.00522238401229581620610321495786846516`24.002632346820196 - 
       0.00349280090158928793625414060198945193`23.82793536776485*I, 
      -0.00236679615752388657024187008367642222`24.068821571595905 - 
       0.00158294520920213642047061488637911417`23.894123346510902*I}, 
     {-0.0000188808820150587660614046001638796`23.915571238418185 - 
       0.00001262778868228173521049621690870836`23.740872478408942*I, 
      -4.6737327885008928782279219812906081414543684573512303`23.9754702503552\
*^-6 - 
       3.1258555592672578705171532117872879208870683464246765`23.800771102620\
19*^-6*I}, 
     {-2.63833104155973881384005349320412461321066072240414`23.77615411431464\
7*^-8 - 
       1.76455140390944908602392829709846047817770618153031`23.60146108742211\
3*^-8*I, 
      -3.2956878501218880295908183184569856854912335615833`23.829856654040345\
*^-9 - 
       2.2042005082659810804138042812579781818479181585553`23.655164044854445\
*^-9*I}, 
     {
      -1.51347981597044895675990126610956612413931443699`23.594108404443727*^\
-11 - 
       1.01223572477866225908733551307548285043686097138`23.419414843137112*^\
-11*I, 
      -8.82838255581929693872882082795205904273712094`23.639806900402224*^-13 \
- 5.904541389131766335263644988134694609913702514`23.465113460384384*^-13*I}, 
     {
      -3.6896250116936135611475115173442770369706737`23.612667182192723*^-15 \
- 2.4676709979633288695398345769438695678558228`23.437972975337917*^-15*I, 
      -9.30658346949495065668204781025786590898505`23.6548415225094*^-17 - 
       6.22436861334478796078125334504073332011068`23.480147397671576*^-17*
        I}, 
     {-3.905399328827196578739888468142632659318`23.681449408390964*^-19 - 
       2.611983773057897310879482985052223345469`23.50677662114861*^-19*I, 
      -3.9459636376571407455219780027906330528`23.724215787420217*^-21 - 
       2.639113730203903542997425825222069336`23.549545441579248*^-21*I}, 
     {-1.82023459325390114466614325558111935`23.558192927295234*^-23 - 
       1.21739745936955475837798404286227496`23.38334154438441*^-23*I, 
      -6.826022558509551792051688614767910941599478678153995`23.5966019379663\
62*^-26 - 
       4.565336001813724600233014821121293721526966627994336`23.4217363726155\
*^-26*I}, 
     {
      -3.7713868709811528354412655200033564141057922611207`23.341178294635395\
*^-28 - 
       2.5223544328012148667636662793029375065648809507834`23.166431891233483\
*^-28*I, 
      -4.8644347728272318486205434896249465576986023086`23.37538780670847*^-3\
1 - 3.2533996198382736110610257547339098226358351224`23.200637555789243*^-31*
        I}, 
     {
      -3.49656842138328704103426956953773836685831459`23.07013314952139*^-33 \
- 2.33855214513546877923189626750348992289214589`22.895454534499148*^-33*I, 
      -1.43763582596117585897883646219867485718344`23.10634065398856*^-36 - 
       9.6151024077345656693213286738670528030688`22.931663269269624*^-37*I}, 
     {-1.457270391518854505970603951071361392296`22.80649516761891*^-38 - 
       9.74642103179699883822735043872904584878`22.63180021566473*^-39*I, 
      -1.77027559094917621957117869274151144`22.845790458037186*^-42 - 
       1.18398420444958841911414654334328023`22.67109553578453*^-42*I}, 
     {-2.738945618676098744998546960792745`22.710600368751688*^-44 - 
       1.831843790841649889434943800676916`22.535905388923346*^-44*I, 
      -9.11213849246883863466588905371381852078972356422`22.746024609380953*^\
-49 - 
       6.0943211887450739698470653445673318614774460885`22.571329506188025*^-49\
*I}, 
     {
      -2.3266778091042858522091006111808897203828622898`22.4511646043712*^-50 \
- 1.5561135163963738383214306792811666996313313158`22.276470254075896*^-50*I, 
      -1.96502225294455449770705885302611122534455`22.484225358668816*^-55 - 
       1.31423340002707676795645067272508719126018`22.309531039181774*^-55*
        I}, 
     {-8.946749872280272394118082868181865478145`22.278231143409737*^-57 - 
       5.983707047703131464619046813726284613045`22.10353811660881*^-57*I, 
      -1.7781080751864221887021784149139538`22.31087821046916*^-62 - 
       1.1892226756037712258935264518420398`22.136185283129684*^-62*I}}, 
   1 -> {{6.3381906839959535250842681940930638867`27.18520521257306 + 
       4.23906746102605897185614075974916767132`27.010513483136837*I, 
      17.40165412514823811180454325633692928218`27.185205214221696 + 
       11.638461107869199906396972944442713959`27.010513485119414*I}, 
     {57.21689077271099496116333177702651288791`27.100492368791432 + 
       38.26742866984343745776558460591787705445`26.92579739270101*I, 
      145.13279197804813459183321317712848642563`27.100492370606467 + 
       97.06676978896655473842319401033032870993`26.925797394874962*I}, 
     {112.03607078518792565386821190063151824631`26.992295269470276 + 
       74.93123602701089208692096379253186086489`26.817600600679572*I, 
      242.86106905224362150734130719481425725423`26.992295272036856 + 
       162.42876030361254095777169022728814172308`26.81760060282546*I}, 
     {75.3421709985023736721303434139265091101`26.992797404789957 + 
       50.38986067889284297614320553822339924079`26.81810246674592*I, 
      129.27796682306357527297854967704463808175`26.99279741078733 + 
       86.46284877023511571614943607441493839524`26.81810247198373*I}, 
     {16.69299891578545271378725818835414438605`26.85383712658165 + 
       11.16450294080400865487866584222734961729`26.679142412056816*I, 
      21.01784992505611925282298438399907457562`26.853837141398543 + 
       14.05702165808984182161290942102331173786`26.679142420569217*I}, 
     {1.20711021704123357007317278615850086751`26.839914156754947 + 
       0.80733160266890825218505920717251057855`26.665220787403697*I, 
      1.03416481275168004696447503927159655752`26.839914200846206 + 
       0.69166338244495656300885106069057035721`26.665220830422292*I}, 
     {0.02990662079606232498914516066576604863`26.725162527181343 + 
       0.0200019515673369084732339684456580067`26.55046870084516*I, 
      0.01616765788371953767104606110238994589`26.725162646713034 + 
       0.01081314776927286927050664655552319093`26.550468840692307*I}, 
     {
      0.0002723494980306593751674600074501808351273556878667474996`26.6596103\
80984226 + 
       0.0001821510195399615015878290965880972135266223181459521795`26.484916\
431530714*I, 
      0.0000861534840872818317013772042611239569493320017816703621`26.6596107\
3550742 + 
       0.0000576206127673920780833228827786803488960109999286780889`26.484916\
856090233*I}, 
     {9.698825707449185411947463678205563979198721164515948`26.57806469978423\
2*^-7 + 
       6.486705515254444009094697505502209145200570293692811`26.4033707838783\
2*^-7*I, 
      1.664677646345724911463975622486733892830730149546319`26.57806568386085\
6*^-7 + 
       1.113358874093178512414717416558895780354947985211637`26.4033719506192\
63*^-7*I}, 
     {
      1.4122798313599892077574319899798181184877204752065`26.51999287689231*^\
-9 + 
       9.44551809414341421460697115367013690793380338037`26.345300175831127*^-10\
*I, 
      1.219447400366121652265851476147319477836818631639`26.519995669952557*^-10 \
+ 8.15582877362378762416681486942068169743419587349`26.34530322653537*^-11*
        I}, 
     {8.66345906068338427508267135211700208441855796`26.53979828772679*^-13 + 
       5.794238330002531962283785430886464132675144615`26.365111659999275*^-13\
*I, 3.48902165050391762115880414672687758712309581`26.539807344194365*^-14 + 
       2.33350476293054900245467248936694192744165138`26.365118758548768*^-14*
        I}, 
     {2.283633563363839545124062318235204821076993`26.642901446527357*^-16 + 
       1.527324943979047908460160365776492106423992`26.46823316232749*^-16*I, 
      3.9767111227603045121644945270474209832036`26.642942358507167*^-18 + 
       2.6596780631670207863002386801459478552009`26.468256104232974*^-18*I}, 
     {2.62152522137873618389998910198941695024`26.513656145849765*^-20 + 
       1.75331144458399054016497969966809750268`26.338992417789687*^-20*I, 
      1.8299232110626615027542438193372027077276863334657796154`26.5137294707\
84128*^-22 + 
       1.2238773377044397414638923661441624152086825669904958739`26.339041280\
367116*^-22*I}, 
     {
      1.32298990100301409427300672277585577219601010620125539`26.312782160297\
996*^-24 + 
       8.8483349905658100631416991002645673507993799659679579`26.138055696106\
317*^-25*I, 
      3.43159879630319086749709216255426038057321671890368`26.312908901376737\
*^-27 + 
       2.29509958314064735011465653955983941512750257517075`26.13820652411148\
*^-27*I}, 
     {
      2.955220483880254682068188380350382649886563219654`26.327909531769695*^\
-29 + 
       1.976491339240760285272553766002588171055168381135`26.153291623530126*^\
-29*I, 
      2.640327320637823658415575390223104072667130149`26.328257270178312*^-32 \
+ 1.765886542295934160503772863308171059709359082`26.15358046641337*^-32*I}, 
     {2.9366986704593058675037324170627972521488063`26.28068694325279*^-34 + 
       1.9641037004797188698686998390324252540016059`26.106492604621888*^-34*
        I, 8.377432305519310537043585059082153665814`26.2816017077992*^-38 + 
       5.602939776322150713108995543909423658279`26.107025475938652*^-38*I}, 
     {1.30332521601841735567367294428974837999`26.24594863210872*^-39 + 
       8.7168149237113730571551556354486503119`26.070797609895344*^-40*I, 
      1.10035933291202352301704581695269316791382902546451516`26.247758798130\
103*^-43 + 
       7.3593517079907996472394912757594424264626400864108198`26.072961594251\
908*^-44*I}, 
     {2.591134746830717823456653849505170872328636846144076`26.29204435545353\
7*^-45 + 
       1.732985885097915680197345726185882313134794406321609`26.1200445096273\
95*^-45*I, 
      6.0012354942857282168352937149977034786571424334`26.297321965370326*^-50 \
+ 4.0137072830605784458856626987301195755064104168`26.123269908045486*^-50*
        I}, 
     {2.3132478937439940709251495916593261029157485`26.127911574641647*^-51 + 
       1.547131407771873216875273352636593167445714584`25.95359221646403*^-51*
        I, 
      1.3623036131647615420067064822451316055576`26.135506544148445*^-56 + 
       9.11127040274552107301874513981913892665`25.960900222182147*^-57*I}, 
     {9.29179679608615163375242130518513584176`26.050014236050245*^-58 + 
       6.2144790866282714299436888946887396717`25.8780585042833*^-58*I, 
      1.2896710915154664942764169694729595311615560545180694`26.06428500004326\
*^-63 + 
       8.625494296461379516033228361955215978402044851058398`25.8902464036450\
3*^-64*I}}, 
   -1 -> {{6.33756005144964297091095270399391092439`27.1852052139309 + 
       4.23864568546893046907205391371575861453`27.010513484770044*I, 
      17.40135479815670327786146989834568992658`27.18520521452461 + 
       11.63826091393795292606401427444105994438`27.01051348548401*I}, 
     {57.21130620989400197294153982115441346436`27.100492370696525 + 
       38.26369363886979594024405594573125818974`26.92579739498368*I, 
      145.13033244475676556144055962944318291759`27.100492371042865 + 
       97.06512481991078320049711004513303867686`26.92579739539848*I}, 
     {112.02550630098364205851955067616269766707`26.992295272394692 + 
       74.92417035741120937776788070090118455425`26.817600603123957*I, 
      242.85706509813150087105370953454626870139`26.992295272711445 + 
       162.42608240507045555055231829373132122635`26.817600603388808*I}, 
     {75.33537026801891388602651657598262699347`26.992797411691285 + 
       50.38531225857212975932264388592225390623`26.818102472772726*I, 
      129.27591079798222309013333202398578748909`26.99279741239149 + 
       86.4614736729153994419937079520301697187`26.818102473384304*I}, 
     {16.69156074003267480006454724224865823537`26.853837144300883 + 
       11.16354106945289399914434025459346358956`26.679142422234875*I, 
      21.01752853458253869406087423413590555855`26.853837145497966 + 
       14.05680670780406402444449198488526051475`26.679142422922812*I}, 
     {1.20701072194651858034347052553748478579`26.83991421302269 + 
       0.80726505900691288391203012369047265365`26.66522084230243*I, 
      1.03414958537641738416464135508979723287`26.83991421380831 + 
       0.69165319817089302361295378943376266879`26.665220843068965*I}, 
     {0.02990424855326298755917518051807284798`26.72516268081402 + 
       0.02000036497934016099481083690242767144`26.550468880589975*I, 
      0.01616742751726106399408930677146408603`26.725162682128726 + 
       0.01081299369707673081203253453892919446`26.550468882127838*I}, 
     {
      0.0002723285477920488786273615151232918126680003216900010025`26.6596108\
3765823 + 
       0.0001821370077376629792014569392677186075078228584054346228`26.484916\
978422387*I, 
      0.0000861522881107473383004500218610101689859109004543122485`26.6596108\
40858072 + 
       0.0000576198128821465421472468894177697531783932838648592442`26.484916\
982253797*I}, 
     {9.698096341705975275586872003595890444817612081629186`26.57806596918631\
2*^-7 + 
       6.486217705602860615495040531100042882656853877919742`26.4033722889086\
06*^-7*I, 
      1.664654968374263801624688873762615421778347813980621`26.57806597685285\
5*^-7 + 
       1.113343706759834375732457673585654684000490503230959`26.4033722979973\
86*^-7*I}, 
     {
      1.4121752230450841888028357814009503285162971495253`26.519996485343047*^\
-9 + 
       9.444818459616819217253768680920230627087963867724`26.34530411714251*^-10\
*I, 
      1.219430986054563881995350934155210210346575691002`26.519996503963046*^-10 \
+ 8.15571899249303783125298886819879940105036006834`26.345304137479456*^-11*
        I}, 
     {
      8.662822896183538450310545448372110312174110465`26.53980999917837*^-13 \
+ 5.793812854600227376968383029374603743363977405`26.36512083954164*^-13*I, 
      3.48897497181336937840209031420234566669500242`26.53981005080659*^-14 + 
       2.33347354359239844850272601352144006032988973`26.365120880010686*^-14*
        I}, 
     {2.283466438253821406151341006815828860871021`26.642954408203785*^-16 + 
       1.52721316845017542535446731684046775106378`26.468262861053216*^-16*I, 
      3.9766579853482303621563331797962138090659`26.642954607567997*^-18 + 
       2.659642524148755616300676492826836328279`26.46826297285734*^-18*I}, 
     {2.6213332141530960692337538846188855987`26.513751155326595*^-20 + 
       1.7531830275604150124513202145605204893`26.33905573006131*^-20*I, 
      1.8298986966665894881783557520501371672912996645273835932`26.5137514616\
3077*^-22 + 
       1.2238609421455339519444901483912094071388433595510223865`26.339055934\
17887*^-22*I}, 
     {
      1.32289261683934341651075233164766032540459255354185235`26.312946517853\
867*^-24 + 
       8.8476843409510378124196718541897228034996187723558295`26.138251291157\
474*^-25*I, 
      3.43155257506379055108037559312259121680330259470621`26.312946973669774\
*^-27 + 
       2.29506866975199766555060094890538848917275276116409`26.13825183361604\
2*^-27*I}, 
     {
      2.955001805961107370940222822934169424370506903316`26.328360829241536*^\
-29 + 
       1.976345084497455871648810427566752966519836691937`26.15366647836947*^\
-29*I, 
      2.640291489291616064860044074112260976643895756`26.328361911742032*^-32 \
+ 1.765862577808059584862162592240828989040409504`26.153667377443114*^-32*I}, 
     {2.9364796346668634690476695867120720899165727`26.28187509291044*^-34 + 
       1.9639572063859253323620394974967672023087887`26.107184638027935*^-34*
        I, 8.377317594774789540219504969670381904581`26.28187757310496*^-38 + 
       5.602863056228235447533145147389069641273`26.107186081820387*^-38*I}, 
     {1.30322712541844587290254879558054303333`26.24830177687429*^-39 + 
       8.7161588805417953875834185423170508863`26.073611048909722*^-40*I, 
      1.10034411601983418816484599163393587677617578374382555`26.248306078799\
036*^-43 + 
       7.3592499353623733230721232194891765370339060307875408`26.073616195027\
07*^-44*I}, 
     {
      2.590937830369146033898309522504793379127098679630356`26.29891657888898\
*^-45 + 
       1.732854184711100701502526965713270439599015932645062`26.1242414516688\
*^-45*I, 
      6.0011516306537360648568696815655971382975989274`26.298927688741404*^-5\
0 + 4.0136511939317929947816197382272093100806009705`26.12424821572988*^-50*
        I}, 
     {
      2.313070313809837910614325106380941679908967487`26.137813543347544*^-51 \
+ 1.547012639915533189821588454775506553316254517`25.96311909478361*^-51*I, 
      1.3622843704911696872767433224685447620034`26.137827755351697*^-56 + 
       9.111141705147810191491919455908199522432`25.963132762509037*^-57*I}, 
     {9.29107616732351310652064501624149237886`26.068670846816126*^-58 + 
       6.2139971203871966919653364698015330344`25.893980305494022*^-58*I, 
      1.2896526773513259941724817336156938976412351471030734`26.06869490962804\
*^-63 + 
       8.625371140046683620285737237936020614037009859538157`25.8940007760084\
43*^-64*I}}|>, 
 "IT" -> <|0 -> {{171.0190986346791566022228438017256071569`22.71432881608391\
3 + 114.37988100718008531787432749558696097273`22.53963536798439*I, 
      428.41024826824036435680438706049805064865`22.58973142600312 + 
       286.52655528171116092431382553071380443405`22.415037999489783*I}, 
     {358.78586601119302079886873813358480749004`23.849065586205466 + 
       239.960828872575265801267252951828036616`23.674372661472546*I, 
      907.79849265731357818897317892472557053677`23.74737566392531 + 
       607.14788229848379430798943716210638343721`23.572682483034125*I}, 
     {716.49843345464053673961018441403004876541`24.39779987243859 + 
       479.20382117926996253992658061698418850717`24.22310500606054*I, 
      1768.27062101414767116251938955646347098295`24.29242799937711 + 
       1182.64325350079684476561670195097846081992`24.117732977121193*I}, 
     {425.27204541199360162498847930020493375941`24.23522579048527 + 
       284.42768286255135201372818976931105940597`24.060505141238384*I, 
      1107.85904263482924949201334335663498948744`24.09420072814603 + 
       740.95107786753739659881834705399429769735`23.9194813965296*I}, 
     {-22.98751852071431145315353441560075536341`23.288011687855356 - 
       15.37436259482472320983591730844332583291`23.113316808628944*I, 
      -156.19885130483770553227240383546283670894`23.458026466639676 - 
       104.46789959915443330881088465460515334167`23.283331586502783*I}, 
     {-13.1718652334416832954657704132127932004`23.923342034033965 - 
       8.80952121763881784097375196038192833432`23.748648226158537*I, 
      -78.7789651441500370826826954180477419907`23.90046027864525 - 
       52.68843498178440723369902244066442351219`23.725766375006238*I}, 
     {-0.51280852046744892202601417943584765182`24.047940292044743 - 
       0.34297325865241601097075080353027962305`23.87328197703634*I, 
      -4.46384322278848852820921027537868352204`24.010275360662707 - 
       2.98547858533573466755015098953208513345`23.835614301047688*I}, 
     {-0.00532355648428556914802215196516291919`24.06482403108934 - 
       0.00356046641614161193264592956897136345`23.890197085514348*I, 
      -0.07436554543675787024220956157247169552`24.023361905299147 - 
       0.04973668032399263937387542011597039782`23.84873020868778*I}, 
     {-0.00001910556743364090188511514825121192`24.0382059732176 - 
       0.0000127780613222771722346899231994829021859730261354217471`23.863545\
439548016*I, -0.00046292297182040486339149205474414964`23.999788024703136 - 
       0.00030960913053000406190378856184544386`23.825125576805725*I}, 
     {
      -2.65715633477122655269956774663341237672487961170839`23.90533991048112\
*^-8 - 
       1.77714201404975216039892109441953683108779976120286`23.73057678184075\
*^-8*I, 
      -1.2012372279803820571787793463828886977041271599950145`23.862167655846\
96*^-6 - 
       8.034036683311653529809070154016026986078318454766539`23.6874089459573\
55*^-7*I}, 
     {
      -1.5194668562779071861088799658729735333443167556`23.774906496144553*^-\
11 - 1.01623993812921401031947737867808484493932484362`23.60037103729514*^-11*
        I, 
      -1.3762204090573213490163417871235023614080153403925`23.729203905051058\
*^-9 - 
       9.204347811695725492525471942188319094427586688291`23.554659132318836*^\
-10*I}, 
     {-3.696360624891385649985025574865927116574793`23.657955883994614*^-15 - \
2.4721758669646413600688430625640942563095298`23.483284834180782*^-15*I, 
      -7.196544786920274043925490562556931145284642203`23.612198601746975*^-13 \
- 4.813146268237092115978675301576436223294195968`23.437525468820045*^-13*I}, 
     {-3.907044054865316349299403261418829521198`23.49918882921958*^-19 - 
       2.613083788027171526854312940966164212081`23.324591746309498*^-19*I, 
      -1.753570648394785978383965768436915625959428`23.457636299598207*^-16 - 
       1.172811713442189281625458777414174051474469`23.283032274362625*^-16*
        I}, {-1.81937283678641305909156915489369461`23.603412702041958*^-23 - 
       1.2168211050150115083240155869968658`23.431777625342203*^-23*I, 
      -2.01823322365716887386695561277172928426`23.562134224932894*^-20 - 
       1.34982161530249853053712837275455552357`23.390323697798397*^-20*I}, 
     {
      -3.7675766750485285012924944956323035938125425311794`23.338507533816085\
*^-28 - 
       2.5198061223442782638396122386755091571409801030374`23.162674880583*^-\
28*I, -1.1072638880154414431054495010351212`23.29737782041297*^-24 - 
       7.405530304266735962722403805281002`23.121621128732738*^-25*I}, 
     {
      -3.49202391498098281571996392029072582948565346`22.88989917839404*^-33 \
- 2.33551271792716111108951845623552050308619772`22.715090302735447*^-33*I, 
      -2.914129852781194725279317519066773271567152034375`22.85112662670698*^\
-29 - 
       1.949009370658548494468785889426138617009743618426`22.676326698117666*^\
-29*I}, {-1.455197500178970061209965707145269234936`22.721549148786053*^-38 - 
       9.73255725478678519094412605686879684465`22.546847909845802*^-39*I, 
      -3.6953413042470600018716123322002606867576292`22.68317644462336*^-34 - 
       2.4714941315621934536718888722738795881833685`22.50847613167876*^-34*
        I}, {-2.735008666850398106515011313230148`22.513624290376534*^-44 - 
       1.829210704332908316303070109414367`22.338930562833152*^-44*I, 
      -2.26474108442612092670318600756460430897`22.47154037711793*^-39 - 
       1.51468939911822942671219082570910050597`22.296846247041586*^-39*I}, 
     {
      -2.3234513617710454002925042383321919848634443507`22.306964678496225*^-\
50 - 1.5539556248801918485362833728430183072302977629`22.132273148961364*^-50*
        I, -6.72242384176475632716653964250509`22.266679859296154*^-45 - 
       4.49604778202731435861112325425204`22.091990055655884*^-45*I}, 
     {-8.935121083755245772555252841100476271627`22.151329585992976*^-57 - 
       5.975929557011437273345634240081800839059`21.97691103587051*^-57*I, 
      -9.678730067497510753125390167828098874156327096`22.112495672234196*^-51 \
- 6.473265280069934512553534517195655857722501292`21.938062998735486*^-51*
        I}}, 
   1 -> {{6.5746837826692266548426751495195488147`27.269890650025193 + 
       4.39723723680678036988044729279878746855`27.095194374774124*I, 
      17.5619530855185727470162396687149409276`27.26989053561641 + 
       11.74567121574083381556010751150673000064`27.09519427695945*I}, 
     {58.84654070942398282156094518257722992398`27.244348292956925 + 
       39.35736053904808657414175769655983892019`27.069640987577444*I, 
      169.12410580500557127191491289964597057041`27.244348164511777 + 
       113.11248423045791016248212959294608987224`27.06964088508639*I}, 
     {113.52096027642385930782226941758497584007`27.07621800180454 + 
       75.92435015679111949594974682226573299954`26.901545136462964*I, 
      377.08959381625254261702502127639565332857`27.07621787183543 + 
       252.20260903072414806035405940843585124176`26.90154498029862*I}, 
     {75.20469757747858850078400296147506737506`27.054112326671575 + 
       50.29791659975850251546925924622899222794`26.879464665372954*I, 
      309.63532445368652646923548070188410688048`27.054112056892535 + 
       207.08828341029869078637816294568007570893`26.879464515094234*I}, 
     {16.51838535541697161795892041855006456056`26.94206249802928 + 
       11.04771903528331286946308099378934290226`26.767381285017688*I, 
      90.31089327051790037287068728477109590846`26.942062058389613 + 
       60.40114413185965340851621607389681657171`26.767380838022255*I}, 
     {1.19264518433550363196815323547518669623`26.93569447827877 + 
       0.79765719359498007183049805230273530799`26.761091278304395*I, 
      9.2733337867708910701999184209064093298`26.935693226466714 + 
       6.20213077684665425702339141170682819798`26.761089784139642*I}, 
     {0.02961031045377751991502614724347478294`26.81416850602402 + 
       0.01980377521181692786879000959922922693`26.639528041094096*I, 
      0.35066823964533939845052773201451050755`26.81416572790047 + 
       0.23453165081468784420413203446667405622`26.63952513510193*I}, 
     {
      0.000270363189624239240321501535017166897694276664747638524`26.73821187\
7309684 + 
       0.0001808225496732408597234059282496194926142541031058267477`26.563535\
033086893*I, 
      0.0052232959983472890573684267810784759599334411721699753984`26.7382050\
57826615 + 
       0.003493410850167434398293440923536478443537311086407581696`26.5635285\
33164757*I}, 
     {9.647754856577516380362744648824106066490048796351624`26.67372703066157\
8*^-7 + 
       6.45254864100898232942641005108801465172048708071497`26.49903494503970\
3*^-7*I, 
      0.0000325707228456637697109417868732792499647898302605193772`26.6737100\
66952992 + 
       0.0000217837389691950009548702486545432169021348856611891953`26.499017\
89131853*I}, 
     {
      1.4067766369620667879035042714866801617656985161593`26.611425556322217*^\
-9 + 
       9.408711987374114124089406554179759063994953609294`26.43672956900824*^-10\
*I, 
      8.89060894707801156299535090983882330345096762471916`26.611383795848262*^\
-8 + 
       5.94615923932805599980874459398486627807589738368041`26.436681870197102*^\
-8*I}, 
     {
      8.637496662864818528256306774018664392674052272`26.56761638053252*^-13 \
+ 5.776874327988394033666448022822798965718704375`26.392932132010337*^-13*I, 
      1.094797591269114660739220965618646719003278553538`26.567512398317664*^\
-10 + 7.32215402934629324177906950147810767000120757107`26.3928077833253*^-11*
        I}, 
     {2.278168455557776340791013991972634730721335`26.626714321063375*^-16 + 
       1.523669806128717996626325540607927072325474`26.45204786912358*^-16*I, 
      6.20486161846443383757601029124617467137129891`26.62639381506429*^-14 + 
       4.14989518277151016488771801043596800706827454`26.45174994250054*^-14*
        I}, 
     {2.61635399646450622574980273813319251784`26.541424138075904*^-20 + 
       1.74985285957756104863032253541926754586`26.36675778157811*^-20*I, 
      1.64068357069264083292761926475892952483975`26.540608070306924*^-17 + 
       1.09731131250510382352480843993384938368697`26.36629740544786*^-17*I}, 
     {
      1.32078424042891615753828515488945464836430272856231319`26.459067953332\
557*^-24 + 
       8.8335832350004002081624839490113090767123916277912868`26.284529249334\
692*^-25*I, 2.0433411012592673486300260016359287278`26.457625014414045*^-21 + 
       1.3666141026644511221230109172426330069`26.283447619445738*^-21*I}, 
     {
      2.950974635154026592783023948078170535012006971487`26.401463447312825*^\
-29 + 
       1.973651658316480298163375419794671977818603303677`26.22659614551612*^\
-29*I, 
      1.2068895149738712301567320741433740949564925656737187`26.3983585279016\
8*^-25 + 
       8.071839941479624860479063944546821130430503999646962`26.2228709797975\
2*^-26*I}, 
     {2.9330070591903119491344422989446155470866936`26.30052235599091*^-34 + 
       1.9616347010460692608654586760285909096328542`26.12672656346404*^-34*
        I, 
      3.39806724462610498345011051638511552929730162488`26.29417876735489*^-30 \
+ 2.27267322888296290336389358359582867023638585977`26.122789271855694*^-30*
        I}, 
     {1.30187442915634909912016249694153795383`26.318251406891296*^-39 + 
       8.7071118653994695242616972691115917214`26.144678447148245*^-40*I, 
      4.578657114056030551712243809261549608671973`26.304213250256478*^-35 + 
       3.062267665187018429682793559567468455565228`26.133572961054988*^-35*
        I}, 
     {2.588555850377506026550972296854373266143781348541474`26.26821527467669\
5*^-45 + 
       1.731261084348741403704834401727390932665366002072846`26.0923835513681\
4*^-45*I, 2.9615439359606134886274071302090153867`26.240434263565867*^-40 + 
       1.9807205493247817445017049175274701144`26.061769484394787*^-40*I}, 
     {
      2.31117295148919915048210385903358319883839539`26.274232982150306*^-51 \
+ 1.545743658391278089795458663438357138939485699`26.11196438920928*^-51*I, 
      9.217923415605859360945713821996885289393744605721`26.204470175339914*^\
-46 + 
       6.16507157286874937324934988778705117096481305685027`26.070089637214334\
*^-46*I}, {9.28423536515642552414927734118667604809`26.11787505989698*^-58 + 
       6.20942189958372046235132337831691491451`25.93610513781548*^-58*I, 
      1.383378994418653874718143705794829463030442179`26.031688874440796*^-51 \
+ 9.25222539661731889892032855418810409223995716`25.835848318027445*^-52*I}}, 
   -1 -> {{6.57404846700145824514969334261911492211`27.269890681588063 + 
       4.39681232911482383879406583997497491101`27.095194401759276*I, 
      17.553685374152037550543331074240787464`27.269890659131537 + 
       11.74014165880914825900881092335498018883`27.09519438255931*I}, 
     {58.84096155406946818238738604121186611051`27.24434833366862 + 
       39.35362912465832230865001232332605813933`27.069641020063617*I, 
      169.04643902578505504420415116814618562231`27.244348318997627 + 
       113.06053964043039508095487028807727715363`27.069641008355458*I}, 
     {113.51055599938152053119875150628727234169`27.076218046404925 + 
       75.91739163590328264942325389191333543599`26.901545190051948*I, 
      376.92373809285239242175659105491714559758`27.076218040889465 + 
       252.09168248475168487745414439602641922221`26.901545183427594*I}, 
     {75.19809193731322000456731370077596491194`27.05411242135105 + 
       50.29349865847520137951586636234186272768`26.87946471811417*I, 
      309.50613743533491861198712501929853421192`27.05411241445904 + 
       207.00188138909348167702402785872164618627`26.87946471426676*I}, 
     {16.51699824926364039028724005171539647045`26.942062628549884 + 
       11.04679131996947375926770831026975385272`26.76738141772208*I, 
      90.27521807298590733512046806297674671726`26.94206254195747 + 
       60.37728407832648876936884999469282666945`26.767381329681207*I}, 
     {1.19254918683245535781833998423824397412`26.93569492026271 + 
       0.79759298916949012570654388517267002278`26.7610918058589*I, 
      9.26985237895151326735826434006973237559`26.93569489097277 + 
       6.19980236431672672525287362028903459452`26.761091770906678*I}, 
     {0.02960801222779748164185218483765690864`26.814169496337882 + 
       0.01980223812726775762351586510298814437`26.63952907698983*I, 
      0.35054221412031539861152482478357151857`26.81416945003719 + 
       0.2344473632428833377108809971836062059`26.639529028560286*I}, 
     {
      0.0002703428000188314150619113973226952173036785469614886315`26.7382143\
21721145 + 
       0.0001808089128299938243039836936303182729946408012942455322`26.563537\
362951315*I, 
      0.005221483056479198729440040874832337911515138377256009728`26.73821422\
893842 + 
       0.003492198330181066879729389580747416461730265052160720896`26.5635372\
74513507*I}, 
     {
      9.647042272244230183537072446248392428445692426152513`26.67373313874728\
*^-7 + 
       6.452072054990815067566763157329615048828759030838702`26.4990410855370\
44*^-7*I, 
      0.0000325597064073200241952389412106803039217672763005533424`26.6737329\
46104355 + 
       0.0000217763710265678899842637396309040002899268355111309609`26.499040\
891872344*I}, 
     {
      1.4066741263539411638216439524941293661305438048524`26.611440663521606*^\
-9 + 
       9.408026382593537591982284402827275013375941890213`26.43674682461681*^-10\
*I, 
      8.88765437883388723152215559626566570163774455333389`26.611440270918692*^\
-8 + 
       5.94418318421556573837587068108697413031462627490689`26.436746376199196*^\
-8*I}, 
     {
      8.636871771015454774415600829716114884924004699`26.56765412321722*^-13 \
+ 5.77645639188685216063781111482269599458212766`26.392977268617983*^-13*I, 
      1.094437588224709920512566745611833733834416552211`26.567653310969067*^\
-10 + 
       7.31974628040421766441428524263224738706149844398`26.39297629727763*^-11\
*I}, {2.278003976769007578801070718162022426015997`26.626831082092405*^-16 + 
       1.523559800495208236084702462963049331677593`26.45215640058012*^-16*I, 
      6.20283108825884143493074335718593259065596303`26.626828998712885*^-14 \
+ 4.14853713676874607336943156616711242358761912`26.452154464037953*^-14*I}, 
     {2.61616472986690527521536494988888613562`26.541722534169597*^-20 + 
       1.74972627552300188882809474178951931303`26.366926024423332*^-20*I, 
      1.64014683055756399146417908269660113764113`26.54171809215241*^-17 + 
       1.09695233345965224258620920944848030669377`26.366923520111218*^-17*
        I}, 
     {
      1.32068821662944143673546298640399766834127522691485596`26.459597438913\
107*^-24 + 
       8.8329410148714520649520366384611890820154367652101139`26.284925926949\
754*^-25*I, 2.0426705577097633205569843534133753298`26.45959081348355*^-21 + 
       1.3661656340898024051509003264303722631`26.284920963974187*^-21*I}, 
     {
      2.950758543158050421716260851536210733512199791954`26.402608351091256*^\
-29 + 1.973507133073488832232670543500415605075498796183`26.227971104593*^-29*
        I, 
      1.2064912313034712429730180483777030249208925557863614`26.4025962065114\
3*^-25 + 
       8.069176166545062334341435587102724972310665962095204`26.2279565160313\
45*^-26*I}, 
     {2.9327903987600678206994440538088428753800618`26.302878140315862*^-34 + 
       1.9614897956265685721040245700852645054113326`26.128183173463917*^-34*
        I, 
      3.3969375224643640307749457405376957304662260802`26.302856768614582*^-30 \
+ 2.27191765545600237924543537039197890105293763682`26.12816997235524*^-30*
        I}, 
     {1.30177731807344841906147902408345952332`26.32353815630765*^-39 + 
       8.7064623733722436362722526741681460261`26.148841211457494*^-40*I, 
      4.577121718825149128501092806347310090702336`26.323496723894856*^-35 + 
       3.061240772137006779133682697248474581528733`26.14880862942779*^-35*
        I}, 
     {
      2.588360751059669747097518567565872847613792661603699`26.27892856879293\
*^-45 + 
       1.731130599292178425542377546918729833863216406872563`26.1042439552924\
43*^-45*I, 2.9605414478314904520580835553502077532`26.278855264147555*^-40 + 
       1.980050071735812906897824950050049731`26.104162694906282*^-40*I}, 
     {
      2.310996890734022166724898591883595249605850113`26.303126002997555*^-51 \
+ 1.54562590658234010177841975388534933105984465`26.128512948447938*^-51*I, 
      9.21477229604722766936035799665571991232533200556613`26.302949544222965\
*^-46 + 
       6.16296406158472834987518020746462695481242858643984`26.12841330974222\
*^-46*I}, {9.28352046809415453948639930770195034424`26.154643638399982*^-58 + 
       6.2089437667811987409831099829325888652`25.97995049191777*^-58*I, 
      1.38290132531382453842444207318582778014897795`26.154444186278674*^-51 \
+ 9.24903068118451830105778182593942312908780101`25.97971068756472*^-52*
        I}}|>, 
 "S0" -> {410.23904876778384708339319218772853601182`23.54709890187117 + 
    274.3734118421018579076598729011637895585`23.372412104225365*I, 
   1201.51044153069871070875499706604285009005`23.68798545128424 + 
    803.58639724053617095613450577223398692321`23.51329916217115*I}, 
 "T0" -> {408.72447713731109779299215682108712747886`23.562391684730052 + 
    273.36044589705041492739876222146575620698`23.38769666680687*I, 
   993.20547880793297139068626737039933091482`23.420583207621135 + 
    664.26922717211887854974651371599945854521`23.24588813455812*I}, 
 "Sc" -> {134.42552603886571736014863480057646580002`27.005708154459363 + 
    89.90560583819612259371882067428488505885`26.831013405369987*I, 
   278.36858642491197884796392368289166690526`27.016396907138244 + 
    186.17666708343829431182387687329786201596`26.84170216904225*I}, 
 "Tc" -> {135.937719810144001214140394041888427367`27.09393608359311 + 
    90.91698143892996573826875614931190711406`26.919264931638182*I, 
   486.57049878476631098367069651967706040795`27.079762190725315 + 
    325.42491567851341439256597657893672868225`26.905093354020728*I}, 
 "kappaFit" -> {1.00157245667825703313336714186967426848`20.75970660376516, 
   1.00049495396917052752282166909367189838`22.461838365794883}, 
 "kappaFitIm" -> {-2.0809617823633590947229`5.077296147419897*^-16, 
   -2.131479651832278518251`5.79031242904015*^-17}, 
 "residual1" -> {4.36573132245536990902723163471782`17.95569233280446*^-6, 
   0.00006963431534925112406786520832336891`19.1562462101292}, 
 "residualMinus1" -> 
  {0.01097395577926711524750222112270069374`21.053260340516253, 
   0.4511840436862120026008864562374129786`22.576751428253505}, 
 "neutralOnly" -> 
  {0.00369192458646244963430589562883904027`20.757400014156186, 
   0.17336924884097524097501080180464169926`22.380787037395447}, 
 "residualP2measure" -> 
  {0.0468688948302923019118939455161933534`22.454139510048694, 
   0.00206200745281438910303483067051353649`21.08949317308777}, 
 "chargedFractionS" -> 
  {0.32767608652231786515869123906356362763`23.008084776872455 + 
    2.56322666268615947083`5.9239406344999175*^-18*I, 
   0.23168220333589138886843288253796587825`23.148953928901918 + 
    1.89646134049255577397`6.084517940927135*^-18*I}, 
 "chargedFractionT" -> 
  {0.33259011244505351315929488093200702522`23.02338205059604 + 
    2.35524207777694437897`5.896021704166984*^-18*I, 
   0.48989912879735511682422814160675480483`22.881584390740176 + 
    2.66223125052786945178`5.639237509360626*^-18*I}, 
 "time" -> 958.157276`9.432981795364466, "kernels" -> 8|>


==> anc/paper_scan/point_D_b0.700000_N6_h0.125000_P5.000000.m <==
<|"b" -> 7/10, "Ps" -> {11/20, 7/20, 3/4, 3/10}, "ws" -> {-2, 1, 0, 1}, 
 "lams" -> {0, 0, 0, 0}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 6, "hstep" -> 1/8, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.0625`40., 0.1875`40., 0.3125`40., 0.4375`40., 0.5625`40., 
   0.6875`40., 0.8125`40., 0.9375`40., 1.0625`40., 1.1875`40., 1.3125`40., 
   1.4375`40., 1.5625`40., 1.6875`40., 1.8125`40., 1.9375`40., 2.0625`40., 
   2.1875`40., 2.3125`40., 2.4375`40., 2.5625`40., 2.6875`40., 2.8125`40., 
   2.9375`40., 3.0625`40., 3.1875`40., 3.3125`40., 3.4375`40., 3.5625`40., 
   3.6875`40., 3.8125`40., 3.9375`40., 4.0625`40., 4.1875`40., 4.3125`40., 
   4.4375`40., 4.5625`40., 4.6875`40., 4.8125`40., 4.9375`40.}, 
 "IS" -> 
  <|0 -> {{87.61682213996121580604057927753466411364`21.776340704804802 + 
       42.47622935796489959412610692334312445405`21.461899141159005*I, 
      219.72991148950761465598147010009467120755`21.91886673957713 + 
       106.52404286387399088426706784272233919604`21.6044251747186*I}, 
     {102.98058466214878423502718930074299003759`23.11318948008555 + 
       49.92451023319767162828280007362017880606`22.798754836177675*I, 
      250.55845381592629908735854396017671858795`23.24117317988727 + 
       121.46957732456115968137903103443309598656`22.926738472660535*I}, 
     {133.07118440207822765797333340983249990263`23.739188454890883 + 
       64.51229354757351258748105911383454676303`23.42477294779212*I, 
      316.23567295075220884371718467045585710557`23.851466296801807 + 
       153.30958881354006407060666560590505462016`23.537050746820942*I}, 
     {187.32141877913824012420849310012594333661`24.06918336974905 + 
       90.81255577852199907452387963223492537263`23.75479634978003*I, 
      459.58149808281641996903630990716793742476`24.17513957368715 + 
       222.80298057442713325633987658716036275513`23.860750367446997*I}, 
     {270.62314422517733099783755389699680621901`24.12963137312887 + 
       131.19684625538890581059114740006286559761`23.815193973903643*I, 
      693.24253153233899534038379172492720140555`24.2565535262476 + 
       336.08076680783482698501373329604200683494`23.942119075663083*I}, 
     {324.44722379969130533132333262748742603525`24.25168663193189 + 
       157.29051061286021726605730481843039628933`23.93722495068484*I, 
      823.37695888005346990331770281164961886065`24.389243707684077 + 
       399.16933414435596864184717097295375678082`24.07476984312255*I}, 
     {257.54214167805209760038405728138127267096`24.264071987477962 + 
       124.85523683777917667925741319236451482882`23.949741244678837*I, 
      620.3736800751814247738170229234248094427`24.426027402135112 + 
       300.75428529494266902626038964840920578846`24.11168712723442*I}, 
     {104.57094902416748111617647058365948455633`23.943430146921795 + 
       50.69551150617158998472035400753192875981`23.62900236863003*I, 
      242.2930367260006519768597726685099435563`24.138572975232698 + 
       117.46254142122634775429335189822318613765`23.82414808905483*I}, 
     {-0.97113335893430253206568401152592379925`22.232151544185104 - 
       0.47080095218895760714520369568873874171`21.91769739878029*I, 
      15.67651485960300501810623140450822386845`23.352179732555616 + 
       7.59990175912053304612695991151505860139`23.03772679310298*I}, 
     {-21.74207691661290660393219575475143713249`24.08182034058812 - 
       10.54045813660427754137342619374362518083`23.767360131103413*I, 
      -25.80986367728882183851450685765871918525`24.14256227753572 - 
       12.51250230809629457753552163347711673907`23.82809046359389*I}, 
     {-10.9428549120601540022815706917359166385`24.116849543309186 - 
       5.30504535228519530507519183516480049772`23.80238571666997*I, 
      -11.84925483530938009209382850974130093613`24.19491214346427 - 
       5.74446383482812932835920578361403241787`23.880437862196025*I}, 
     {-2.96854983999101019828775187510573531353`24.051088953318214 - 
       1.43913920619700688726328646108971294177`23.736646330380395*I, 
      -2.68713309695728129452269949313446208572`24.129558656519407 - 
       1.30270967325666246751072360662205878653`23.815116355368865*I}, 
     {-0.5300404653369614324955701438577569512`24.16269826131594 - 
       0.25696116139307830103181574826010173115`23.84820478066978*I, 
      -0.3871551046773807505702553359286256451`24.244050435799654 - 
       0.18769100067466345316503752524551592844`23.929544396906937*I}, 
     {-0.06750246449208083510262007655193799173`24.001004470836907 - 
       0.0327248819800071208032226528561807922`23.686553564621057*I, 
      -0.03878487408211645284474126320823467169`24.06959886469169 - 
       0.01880272722628667616783334541513937697`23.755145572831594*I}, 
     {-0.00640949812894302043554873855973472041`23.97455759173947 - 
       0.00310729499136055905453865138524613639`23.66009479886335*I, 
      -0.00283323494964187138490632787400115276`24.039664946814643 - 
       0.00137353917440360896887136998931139877`23.725203972865675*I}, 
     {-0.00046638462925058844824605035541658508`24.034440387692435 - 
       0.00022610110703892016061556225724884838`23.71998834835475*I, 
      -0.00015533557735893807432426735670521968`24.096053764142102 - 
       0.00007530596808008206223372710752411381`23.78159980912476*I}, 
     {-0.00002647940796966434981443143512545618`23.793222052861374 - 
       0.00001283709427837829724814532520802399`23.478785301302114*I, 
      -6.5126290266765550800653940688811288403801287186972672`23.851220572817\
958*^-6 - 
       3.157292372674213153294481483194271654930461610737664`23.5367860267673\
88*^-6*I}, 
     {
      -1.1876087646806797166089163127501098584167384451872008`23.858067707154\
405*^-6 - 
       5.757472257499083742997852156648623360324712783220698`23.5436292329195\
74*^-7*I, 
      -2.114769091650931260782826325332330963760058857708396`23.9124889992850\
28*^-7 - 
       1.025230255813288991200952945711333851641807679509057`23.5980509358556\
3*^-7*I}, 
     {-4.24460310193188806616310189424010903088780330936785`23.66012345831063\
6*^-8 - 
       2.05776391436772883275929061747833895687191261595362`23.34568266246133\
*^-8*I, 
      -5.3664678894147052731288529831136581875609704458571`23.70811555968614*\
^-9 - 
       2.6016387646290540529338458855993217677030601239941`23.393674930128835*^\
-9*I}, 
     {
      -1.2166778069283753213987094372059460520355323260934`23.660539764300047\
*^-9 - 
       5.898397627259356212254334306383212872305776185312`23.346098051055407*^\
-10*I, 
      -1.071207336727328400648433159217095331639759291794`23.705329679762144*\
^-10 - 
       5.19316352881190240244282930668823135683459302467`23.390888011524794*^\
-11*I}, 
     {
      -2.81043246941708340006487704154448333731000761223`23.694292235273565*^\
-11 - 
       1.36248463765709452338422813547137520654048944391`23.379850634021608*^\
-11*I, 
      -1.6902293853161078588411468240642641029002930759`23.73741219060884*^-1\
2 - 8.194153734949702036827765717189800867990707018`23.422970424209268*^-13*
        I}, 
     {
      -5.25085034131600281479309229846932990251484778`23.623964373583263*^-13 \
- 2.545587913081369952642543572039040135967680836`23.309533080699605*^-13*I, 
      -2.11609662470406303676995691938354674537316065`23.66331615522233*^-14 \
- 1.02587383768566785937265201379548663507472137`23.348885920534276*^-14*I}, 
     {
      -7.9578429914257719428287321631190761146010024`23.646581913694806*^-15 \
- 3.8579254056773701808630508863227297182152327`23.33212626500902*^-15*I, 
      -2.10822111873362596019675010744294029581645`23.686022345311997*^-16 - 
       1.022055828886214883120725143442716810992793`23.37156544538903*^-16*
        I}, 
     {-9.80531401517396448266343805404161506979664`23.558623161340794*^-17 - 
       4.75357079682800067383244434133710251393718`23.244170354239923*^-17*I, 
      -1.6753142339987854236865322344522595854116`23.597632828656067*^-18 - 
       8.121845772529913958425967014744955418523`23.28317876027902*^-19*I}, 
     {-9.840620286413312384293045686598876111764`23.60906857996051*^-19 - 
       4.77068711351590934108340300770771388518`23.294687210089812*^-19*I, 
      -1.06385905008641878657323637632001031955`23.644194046841704*^-20 - 
       5.1575393756955972575124866523426347909`23.3298192188747*^-21*I}, 
     {-8.0560140241144204719986876598318828329`23.423107019929365*^-21 - 
       3.9055182674011938215707306705777585764`23.108664016921498*^-21*I, 
      -5.40670634947358205612246665119870794`23.459681250864957*^-23 - 
       2.62114618360093174448780926467563941`23.14523821985596*^-23*I}, 
     {-5.38612559282485604167862176017722546`23.300254962604072*^-23 - 
       2.61116872814863979720702089102961686`22.9858117616295*^-23*I, 
      -2.201777413035479123351933700974124`23.332430029015907*^-25 - 
       1.067411486824793961413706418921019`23.01798610438917*^-25*I}, 
     {-2.94385838707975218617506180084477`23.149284698420367*^-25 - 
       1.427168904245537529212003965601484`22.83485169273737*^-25*I, 
      -7.1918305881221766578013194305162227295509972096378`23.18412055012634*^\
-28 - 
       3.4865661422496289798056666158132513512668300123844`22.869687867544194*^\
-28*I}, 
     {
      -1.3164048450522966451412095008027243045121600594788`22.94803850602936*^\
-27 - 
       6.3818696867428220576667352291836029784224441460578`22.63359651028826*^\
-28*I, 
      -1.88575571499000994661027727576394211197904463899`22.983287741556314*^\
-30 - 
       9.1420563205376856056163944991858499899841357225`22.668845713449592*^-31\
*I}, 
     {
      -4.81924164176866829484606134650794419275233537702`23.00055728752694*^-\
30 - 
       2.33634601561118237888962984152919982325848237815`22.686089477571382*^-30\
*I, -3.97192909660696257562893367149608984160521328`23.03661083508552*^-33 - 
       1.92557282015477034939566090040161399707355077`22.7221410199343*^-33*
        I}, 
     {
      -1.445164012194192995139012233611026200691651662`22.756609505292865*^-32 \
- 7.00608816235948372188992175157011079787148358`22.44216803284067*^-33*I, 
      -6.72395518946949266884609609579136305776385`22.795694977787488*^-36 - 
       3.25974231711269882115393967368103802483689`22.48125350944896*^-36*I}, 
     {-3.551357991293584410300513525795550803417825`22.791062764715857*^-35 - 
       1.721681897221158506979838427678126649285459`22.476619441944102*^-35*
        I, 
      -9.15269385770898613053836524877584010651`22.829794599718788*^-39 - 
       4.43718356872408121644851993304632027262`22.515351088747728*^-39*I}, 
     {-7.154264069197307336523777939185304107149`22.660591338495916*^-38 - 
       3.468354067957528966248036885010915920398`22.34614279820452*^-38*I, 
      -1.002146716309389997677989820592193565`22.697042863837748*^-41 - 
       4.85836084128766244773845580587905842`22.382593720006838*^-42*I}, 
     {-1.181826822006120022661884117188188557`22.40920606653677*^-40 - 
       5.729441667346871374579879371705368628`22.094763712407623*^-41*I, 
      -8.82875666470319407767574277847778`22.445930782998037*^-45 - 
       4.2801403186764808202395378878121`22.131488362333307*^-45*I}, 
     {-1.6012615130405418094398161714650853`22.589855795228335*^-43 - 
       7.762841612919196541647664266305097`22.275493381000327*^-44*I, 
      -6.259745679484344013401633156014800813781222403946`22.622949192610296*^\
-48 - 
       3.034695697813970780364791118831796594485835654858`22.3085929382862*^-48\
*I}, 
     {
      -1.77980234157398908418042402403514565290890581180998`22.321513197823034\
*^-46 - 
       8.6283992760846326068154601720758375303165740934027`22.00709293474555*\
^-47*I, 
      -3.572609740352659001831614072642454992649703623`22.35471016645789*^-51 \
- 1.731984646684448168162596810165955695601201908`22.040291500326404*^-51*I}, 
     {
      -1.62310979708489562274843853391508081510252425265`22.286406751461456*^\
-49 - 
       7.8687610815183946146988186807238377435735161438`21.971959452168626*^-50\
*I, -1.641544152394409156895910206918760024003876`22.319458554317336*^-54 - 
       7.95812998181269494453378077045941892482989`22.005010796272774*^-55*
        I}, 
     {-1.214627805181332678569846100977399857040486`22.422786539714725*^-52 - 
       5.8884593137852206930138701356364622395638978`22.108111242853333*^-53*
        I, -6.07310290831825620831240161009921762588`22.45437265397598*^-58 - 
       2.9442121472531190954235218184584900318`22.139680153888897*^-58*I}, 
     {-7.4593315027988437485238930936571844020449`22.144138104765076*^-56 - 
       3.6162493460873665154585469645243740674502`21.829694366654664*^-56*I, 
      -1.80926429443283440770480160479286994`22.17627709969392*^-61 - 
       8.7712294582792411238454850335391185`21.861833034582645*^-62*I}, 
     {-3.759688506201124043147259643760137507`21.918831047426618*^-59 - 
       1.8226795654462934939334079138816855261`21.60438939621724*^-59*I, 
      -4.3407055388058013102940697939309`21.94612175696015*^-65 - 
       2.1043539304257566656169432413826`21.631680116852245*^-65*I}}, 
   1 -> {{0.79887557809064987339093972502938889929`27.278679918525622 + 
       0.38729117827680966072452471512112900849`26.964121376485082*I, 
      1.85530764840553704248634728201186120925`27.278679919759757 + 
       0.89944455046968879674486431606042860095`26.96412137783306*I}, 
     {7.24356002027046184318805425617252404077`27.254897124034265 + 
       3.51164433124153949725584672009935817651`26.940431653456297*I, 
      16.48957176616818383705853567995928646425`27.254897125371425 + 
       7.99406797972565883121787058785407922892`26.940431654936262*I}, 
     {19.83168335880636562203287135183678566319`27.220071531073778 + 
       9.61430819252454321167066884288111456713`26.90562470608641*I, 
      43.38225495729238021673001624092812191562`27.220071532466307 + 
       21.03151617035441359141419190423132905006`26.905624707619545*I}, 
     {35.75173250176273174955315120841271978134`27.155470243468535 + 
       17.33227424367932290720591997629897436254`26.84102631524864*I, 
      73.69020831819464787364518570725859060561`27.155470245012683 + 
       35.72467151296334736868775585051550416665`26.841026316962118*I}, 
     {48.20139882737012386362094823621675566608`27.087020419179275 + 
       23.36781478670301436747880956524618855494`26.77257365401623*I, 
      91.81173171099154178343693783109064722239`27.087020421019062 + 
       44.509902078830887834081496227099086577`26.77257365585543*I}, 
     {49.75143572544106351819172819920917148661`27.052231662440246 + 
       24.1192654920321318673675408029771455467`26.73777887919413*I, 
      85.90656158427312300737499521442509766153`27.052231665128105 + 
       41.64710296589783301456766687455979067687`26.73777888075018*I}, 
     {39.22088412997734408059746387997708182757`27.034678368302092 + 
       19.01410287702339088550328659738844703856`26.720229378465735*I, 
      60.23468977396605656267819445963308316316`27.034678372513014 + 
       29.20149847546134359201367523499892175551`26.720229380328984*I}, 
     {23.44748923885280974511466164419115341283`27.002534621098103 + 
       11.36723412756232893800570439760934909503`26.688092605023055*I, 
      31.42740944137362452866798734886271808462`27.002534626890828 + 
       15.23586246287302892553021095537718440856`26.688092610462988*I}, 
     {10.57725491545099653247873396044364861373`26.925970199605022 + 
       5.12780416811584944241113236779493052797`26.6115279675603*I, 
      12.14148416235683097915486002500461706187`26.925970208164596 + 
       5.88613525839291963185123086999326735314`26.61152797639304*I}, 
     {3.5981437090348834965307940410667644572`26.89635642596123 + 
       1.74436339637770713122334358555142507906`26.58191468577382*I, 
      3.47122684036684073714456682595903445371`26.896356442998382 + 
       1.68283468657895569556471367280859804428`26.581914693294923*I}, 
     {0.9265901659164049723270705663152107433`26.853549193510272 + 
       0.44920661862659734180875972440825908588`26.53910867605074*I, 
      0.73726432566295474410479084006110143522`26.853549220641867 + 
       0.35742232860579820205854451815158788363`26.539108700835225*I}, 
     {0.18195100900045553236191556303627055859`26.8545211771413 + 
       0.0882090060042424873185185991204330647`26.540067467470834*I, 
      0.11717822191032233829824130547179534195`26.854521229308677 + 
       0.05680745897940145022983296386958981042`26.540067515776638*I}, 
     {0.02749434777978256976215926266817146407`26.80888590479867 + 
       0.01332913239510257371241159869618692751`26.49444697140489*I, 
      0.0140642251433038294820933270976118710099999999999999999999`26.8088860\
00559845 + 0.00681827117599331206924619510889105073`26.494447014787006*I}, 
     {
      0.0032277887995241413177020394383005144300599835546164608037`26.7978981\
62760443 + 
       0.0015648170524678915458995239606969881294306487110767476735`26.483436\
009238286*I, 
      0.0012869923786509100241820521602765657789460304754970179258`26.7978983\
2771974 + 
       0.0006239279412599917140621301981337800902877908260011654108`26.483436\
19251234*I}, 
     {
      0.0002970546545815616474079090948674636039020529520320979746`26.7491857\
40835 + 
       0.0001440107199928061289680666304739878503650307963008722938`26.434722\
094728215*I, 
      0.0000905980734913205337337057834148769236386137861965426344`26.7491860\
43715206 + 
       0.0000439215261980145842958248251163099866267589912905298929`26.434722\
228924034*I}, 
     {
      0.0000215997998742185708333323503064656656237566098602311221`26.7304032\
0742673 + 
       0.0000104714828857619137339658319058932711286047701510111988`26.415951\
954772034*I, 
      4.9448361127266525706451802943656446034398142665707358`26.7304037016295\
02*^-6 + 
       2.3972336331281810037414491910567775295683679379741925`26.415952475866\
977*^-6*I}, 
     {
      1.2491225525112207736187206451712450918396040703751246`26.7155862312380\
24*^-6 + 
       6.055688250358706099760721066585659041797911861532543`26.4010504093413\
37*^-7*I, 
      2.106344382756502314293570452428034094435670549888322`26.71558712716118\
6*^-7 + 
       1.021145995981289575950649508150780938710065179898091`26.4010508370246\
2*^-7*I}, 
     {
      5.77613930047048926739627954835772852757993090810526`26.697943766859876\
*^-8 + 
       2.80024556629563283084722402934992840440274295686912`26.38350540278892\
*^-8*I, 
      7.0401480848521290041019976850866793862074530852192`26.69794531724597*^\
-9 + 
       3.4130311675596311161815839541523088063250579467016`26.38350693807206*^-9\
*I}, 
     {
      2.1450130564353248988545305366043452337769277432853`26.670636462978933*^\
-9 + 
       1.0398923897905309152120891146498635805440211809502`26.356020193069355*^\
-9*I, 
      1.854329918098121126924127921885252085332229108905`26.6706391007342*^-10 \
+ 8.98970551347446147203889563202147360630968041661`26.356021549983808*^-11*
        I}, 
     {
      6.41938205947300655584969129952193806691866430897`26.711067170307274*^-\
11 + 3.11208667507946209250996730745793264184188251373`26.39662662317049*^-11*
        I, 
      3.862355346224995730472984098301182515505505798`26.711072363114482*^-12 \
+ 1.8724519737333567457439583696634264448253821176`26.39663181430868*^-12*I}, 
     {
      1.5525427309324279891630299987207307571235469797`26.660220679529484*^-12 \
+ 7.526655214883623175475366824611548618426093717`26.345598549518332*^-13*I, 
      6.37954638906219194940558519632338774610730863`26.660229120066703*^-14 \
+ 3.09277452666240234923216952203082561051236162`26.34560252087838*^-14*I}, 
     {
      3.04134257812744641807198481118446809029366146`26.691015491117714*^-14 \
+ 1.47442878832472205277490221268546512872531109`26.37648543046004*^-14*I, 
      8.374922021244103863031814566408594823494216`26.691030938453892*^-16 + 
       4.060123386593224487101048983474692116515837`26.376501913882457*^-16*
        I}, 
     {4.834616475977192097865492217666942957594091`26.633315608379984*^-16 + 
       2.343799663988750488963819973546837853853062`26.318920106301707*^-16*
        I, 8.754384356817263483265334447881358426619`26.63334144452536*^-18 + 
       4.2440849684543776399960346942440994888409`26.318931498841376*^-18*I}, 
     {6.2459075151734738795832156582628896093018`26.53281240517669*^-18 + 
       3.0279870198823733141911070177092698671335`26.218262918088897*^-18*I, 
      7.29765874566195145600467182695376473145`26.532844450410124*^-20 + 
       3.53787114261837459686756751779589441281`26.218298512238075*^-20*I}, 
     {6.56623604364254792652301817451500095591`26.533316526455074*^-20 + 
       3.18328080608494376432544743840637617902`26.219001685611488*^-20*I, 
      4.857387567203207419511875525337222097`26.533375663177132*^-22 + 
       2.354838983494110913547476653499391724`26.219028145735876*^-22*I}, 
     {5.623246718809283634433910743203993308`26.38355184689622*^-22 + 
       2.726123951208993450410398813059227417`26.06908664938324*^-22*I, 
      2.58430241131445478338716851922363021438867543603129607`26.383616897223\
72*^-24 + 
       1.25285783337340197324085770037028830880916588322595836`26.06915165351\
9235*^-24*I}, 
     {
      3.92644130123158475888347517092325687626285133987078997`26.457625236838\
74*^-24 + 
       1.90352054774686866178452323072590626610979352147077547`26.14324010520\
5432*^-24*I, 
      1.100005677382617256665761706999396112023467403240246`26.45775375063287\
*^-26 + 
       5.33277654979649960588007823944663027448955215147717`26.14333329791002\
*^-27*I}, 
     {2.237107784351942633603115402130363723648797594746323`26.35764660540513\
3*^-26 + 
       1.084539487118447760024609733632489126400581152645389`26.0432813331366\
55*^-26*I, 
      3.748782668961438333641945010830095486278520147037`26.357814937014037*^\
-29 + 
       1.817392466090648662416583334686282341464908915265`26.0433830074326*^-29\
*I}, 
     {
      1.040730884142922294579445824205129235357999856987`26.300870376685214*^\
-28 + 
       5.045415098958521858615898055957726236271678068346`25.986410880818145*^\
-29*I, 
      1.0235654870788210709623304447287852547972264636`26.301111512725413*^-3\
1 + 4.96219804943456344011110544284798362285325595`25.986669653395744*^-32*
        I}, 
     {
      3.9555168157535711063889123279712622146689158008`26.397364484048907*^-31 \
+ 1.9176162224514805626983188577171577771721717915`26.083231381813277*^-31*I, 
      2.2403666318635671414491202055235507703734778`26.397904156113412*^-34 + 
       1.0861193612906161441953353842233107218748192`26.083467542673517*^-34*
        I}, 
     {
      1.22885014118022205958185877758309931159988161`26.287219652925945*^-33 \
+ 5.9574085396475628578135151038817433489704581`25.972753033875698*^-34*I, 
      3.9329366454123511914660105846788719147072`26.287824737679646*^-37 + 
       1.9066694605063434571120994980822995109983`25.9733625444911*^-37*I}, 
     {3.12188164946670357697085024302878553450502`26.385511685975143*^-36 + 
       1.51347375689273292050744846432428151470338`26.071357833811174*^-36*I, 
      5.539861487152140886261761030831845026`26.38671613196572*^-40 + 
       2.6856991773079504470627462477868336936`26.07233805501993*^-40*I}, 
     {6.48819885912710452894595303234014749508`26.4334414537834*^-39 + 
       3.1454487406553989807343098672046562182`26.120556834804763*^-39*I, 
      6.26371850174344264518840299747420725791966163881377662`26.435658049567\
365*^-43 + 
       3.03662170363555834748679750156025461628180152233826827`26.12158525115\
687*^-43*I}, {1.103497366754632730891158865295227929`26.23252098093138*^-41 + 
       5.34970409806749004272439124411584662`25.917799956960543*^-42*I, 
      5.68676303993821084981131098545217083775901014711402`26.2345969873087*^\
-46 + 
       2.75691636935829268160470440197514959209759364929986`25.920097004366877\
*^-46*I}, 
     {1.5363519719997817186877209885557674735236608507622749`26.2330970924908\
1*^-44 + 
       7.448163165856323635145002453379659451833641333283655`25.920446457506*\
^-45*I, 
      4.1469567995112706897946750553037780166954763934`26.236312208609846*^-4\
9 + 2.01042543944621967513907880098035103028600218068`25.922291503980894*^-49*
        I}, 
     {
      1.7514637800534366129452192649530192915617856173629`26.233626956913064*^\
-47 + 
       8.491015243040506588493474555775422695938205503244`25.92184511250438*^\
-48*I, 
      2.42964740979973308666582039984665831314281142`26.238567382453837*^-52 \
+ 1.17788180530881419670402107903383129640683908`25.92475800249358*^-52*I}, 
     {
      1.6353441834518685393817745239131245645356873591`26.197914491488085*^-50 \
+ 7.928072819686740527366179277732643904408165687`25.882478559974427*^-51*I, 
      1.14396337592960476400392644987172497712367`26.20484357903748*^-55 + 
       5.54588143535688661522986254858184256967`25.890152314592793*^-56*I}, 
     {1.2508657746416221880442506229872366177614672`26.202560792927244*^-53 + 
       6.064139310466150833530485754926216184944705`25.895275782558052*^-54*
        I, 4.3294361633671727947309512492433886931`26.213173663435935*^-59 + 
       2.0988905894359914799113434439794062588`25.90046807541449*^-59*I}, 
     {7.839574341914563038927009638970494511245`26.16329685568855*^-57 + 
       3.800589312450120822853341271510936706036`25.856028502931874*^-57*I, 
      1.31730682862102559465001218392081637784761326133831208`26.177847589920\
326*^-62 + 
       6.3862424612864203412273257104232085404537164147799304`25.865113352143\
837*^-63*I}, 
     {4.026549846120688986777897941998799704`26.196926486546964*^-60 + 
       1.952052706407098270273633202883323829`25.879096110429582*^-60*I, 
      3.2229746957058908214732890634175142392452795443424`26.220509125349157*^\
-66 + 
       1.5624831972453132442910845767640431007623255629754`25.905153925775792*^\
-66*I}}, 
   -1 -> {{0.79879453848956357081216869790760788123`27.278679919589763 + 
       0.38725189065373973214070023984240286399`26.964121377647444*I, 
      1.85527484256371551800594240115184631023`27.278679920000545 + 
       0.89942864634959566861416133132734113004`26.964121378096124*I}, 
     {7.2428284502370061985469170458428837141`27.254897124953366 + 
       3.51128966947940850915254194992427119433`26.940431654473866*I, 
      16.48928111238346184125269527490250141543`27.254897125569936 + 
       7.99392707211771237490891077381175067932`26.940431655156292*I}, 
     {19.82969754503279050515513766320007238781`27.220071531243242 + 
       9.61334547920935540543652078634436690586`26.905624706273425*I, 
      43.38149503125350180877073060192579865443`27.220071532473305 + 
       21.03114776173225509667628019258583021154`26.905624707627698*I}, 
     {35.74819633142459134773645745666111332426`27.155470245029036 + 
       17.33055992468597085625506916810432868217`26.841026316980834*I, 
      73.68892925034882415278643238175554608287`27.155470245367923 + 
       35.72405142679887979144023183045062145431`26.84102631735687*I}, 
     {48.19670427332868622232734617668216865327`27.08702042071169 + 
       23.36553888865824245313197416352330841076`26.77257365554816*I, 
      91.81015677262533815569357207772745382577`27.08702042136028 + 
       44.50913855600920114674068547007378640676`26.772573656196545*I}, 
     {49.74667597833939643573676121321416408044`27.05223166525634 + 
       24.11695798869386471705706878481605400328`26.73777888082235*I, 
      85.90510841955744588116031800791590735799`27.052231665786053 + 
       41.64639847837762368153589909307251659189`26.737778881129067*I}, 
     {39.21720444764740606145936606900968997997`27.034678373075245 + 
       19.01231898408144850202116874808409473045`26.72022938057516*I, 
      60.23368669340276470944977817319276807335`27.03467837362739 + 
       29.20101218665252512320564540110726820834`26.72022938081958*I}, 
     {23.44533396017791617115173830614395878156`27.002534628128483 + 
       11.36618925844828062247365014551929032718`26.68809261162499*I, 
      31.4268947538395187805435406823395985347`27.002534628530775 + 
       15.23561294474155140768530317974781797121`26.6880926120028*I}, 
     {10.57630254773850767073842867872482704792`26.92597021051909 + 
       5.12734246466209741420852005160907689763`26.611527978822835*I, 
      12.14128869557896051753045916230972502761`26.92597021068755 + 
       5.8860404970047991498422693057916635996`26.611527978996648*I}, 
     {3.5978262245433290486390725969380111478`26.89635644776166 + 
       1.74420948136742153256492328171561758734`26.581914695395064*I, 
      3.47117189524353813977225154365080550279`26.896356448041146 + 
       1.68280804943779375498245979531522964924`26.581914695518705*I}, 
     {0.92650996790090526210966236543975580885`26.853549228306065 + 
       0.44916773900031989390682827310264949438`26.539108707836025*I, 
      0.73725284364619231548298529690981477149`26.853549228694224 + 
       0.35741676217727932891782128164760818218`26.539108708190675*I}, 
     {0.1819355399875036314476327737319341254`26.854521244148362 + 
       0.08820150669844665896796423321267031463`26.54006752951742*I, 
      0.11717642438342824199766913493902405181`26.854521244819022 + 
       0.05680658754669291421417942427448528649`26.540067530138522*I}, 
     {0.02749204785873187817681186591867248918`26.80888602794214 + 
       0.01332801740403500986159813789879256608`26.494447027189032*I, 
      0.01406401233139458670180394238975695028`26.808886029070432 + 
       0.0068181680057658794545886318308927262900000000000000000001`26.494447\
027700748*I}, 
     {
      0.003227522637639483606430212608633156393472518249381870775`26.79789837\
510324 + 
       0.0015646880184196010317713039380505069353005043925655748608`26.483436\
245157385*I, 
      0.0012869731382883967162865658582813604901636004049023474997`26.7978983\
7689146 + 
       0.0006239186136214049122204018653471601821435245137530826956`26.483436\
247143928*I}, 
     {
      0.0002970304611771705082061802770264267397806126720709837941`26.7491861\
30944118 + 
       0.0001439989911424693016436709893678266041514016937606310208`26.434722\
267568525*I, 
      0.0000905967329953360444113687541589852662156132664951635988`26.7491861\
3407139 + 
       0.0000439208763317731490227559421704044567499964476829848378`26.434722\
268955113*I}, 
     {
      0.0000215980589367207794586475572261485107185738295220078716`26.7304038\
4472223 + 
       0.0000104706388873304716429083596909792069952413195489617514`26.415952\
62674658*I, 
      4.9447635735860582191216526399852014548243156531770512`26.7304038492722\
3*^-6 + 
       2.3971984664889665230789824840124136904653095509611349`26.415952631543\
995*^-6*I}, 
     {1.2490227268987857209975955674422363114656335166591806`26.7155873816203\
8*^-6 + 
       6.055204300415529983893405904864886682610721091335754`26.4010509584902\
74*^-7*I, 
      2.106313694349635514217869388323336861606300310897044`26.71558739346844\
6*^-7 + 
       1.021131118383850325547656840901728171348920979022763`26.4010509641477\
18*^-7*I}, 
     {
      5.7756807712126148795477633126793420116961564551935`26.697945769331653*^\
-8 + 
       2.80002327343623537915215527997205025890233530077725`26.383507385753667*^\
-8*I, 
      7.0400460454549162381175479826895257260054716983507`26.697945781402485*^\
-9 + 
       3.412981699332711925947968179735450523810070158662`26.383507397706964*^-9\
*I}, 
     {
      2.1448436280809872877457520228553977037738924870371`26.670639865684173*^\
-9 + 
       1.0398102517094773616953261500346185718067669435098`26.356021943483185*^\
-9*I, 
      1.854303139763649167942483881645461534740031687107`26.670639889530616*^\
-10 + 
       8.98957569334984678910184182426387185571873100699`26.35602195575278*^-11\
*I}, 
     {
      6.41887676097103182944007306967558327790694275865`26.71107384792941*^-11 \
+ 3.11184170870725301184424291553176490569777125993`26.396633298646364*^-11*
        I, 
      3.862299695224444961935037357125771548769474625`26.711073911153413*^-12 \
+ 1.8724249943861759199758159648825302350448474132`26.396633361850046*^-12*
        I}, 
     {
      1.5524207750235713614304867792648770842357703628`26.66023160364278*^-12 \
+ 7.526063978288911013562806621170026919680873548`26.34560368940992*^-13*I, 
      6.37945455819486946064154868958724059820345253`26.66023165452573*^-14 + 
       3.09273000748346773872563936915429390697872091`26.34560371335568*^-14*
        I}, 
     {3.04110386927752774260627163456197456661816565`26.69103549559266*^-14 + 
       1.47431306338045593141209872068609518175140272`26.376506776687986*^-14*
        I, 
      8.374801448008463173007046462968139140571572`26.69103558118147*^-16 + 
       4.060064933247321063486226672084066763834804`26.37650686801634*^-16*
        I}, 
     {4.834236913026251206698097956505888283084184`26.633349084973073*^-16 + 
       2.343615653629025310177028024116146408610348`26.318934867836553*^-16*
        I, 
      8.7542581739096023733039970513745506069498`26.63334921664951*^-18 + 
       4.2440237955654738815249768683902340831344`26.31893492590762*^-18*I}, 
     {6.2454165515822728104655375400263862964717`26.53285394826108*^-18 + 
       3.0277490030084794676588876327627821188682`26.21830906200805*^-18*I, 
      7.29755334582463954010624006719967145656`26.532854098683995*^-20 + 
       3.53782004526566758497992436679969490701`26.2183092290883*^-20*I}, 
     {6.56571884377583414096853946271459378124`26.533393226901165*^-20 + 
       3.18303006998625999442271418206251599265`26.219036004042753*^-20*I, 
      4.857317217181550926255311589907729411`26.533393483386828*^-22 + 
       2.354804878129613151039412192894005236`26.21903611881071*^-22*I}, 
     {5.622802577572323598400634100506258313`26.38363625374014*^-22 + 
       2.725908633595461329686386255464489803`26.06917099628945*^-22*I, 
      2.58426485484537217557810206998776417309071597606361152`26.383636514841\
694*^-24 + 
       1.25283962617122703171250602220382827454522231976583615`26.06917125720\
558*^-24*I}, 
     {
      3.92613014279443361101797687019257989358797556893384687`26.457792061883\
83*^-24 + 
       1.90336969957844290936412397372677598978766955165097139`26.14336107810\
9063*^-24*I, 
      1.099989628421717317469651381075321452097498238452049`26.45779253992951\
8*^-26 + 
       5.33269874517776396340775481032655271103097119473703`26.14336142475507\
*^-27*I}, 
     {2.236929820468500189728942734202966915645463900001848`26.35786520283383\
2*^-26 + 
       1.084453211052437741139086033824115168853026681797309`26.0434133655408\
18*^-26*I, 
      3.748727734639383954596045999472954281388720112125`26.357865783927373*^\
-29 + 
       1.817365834185881805201429520776481663995240022821`26.043413716499405*^\
-29*I}, 
     {
      1.0406477418264539993368387332152853839077667274152`26.30118363544904*^\
-28 + 
       5.045012028861090295433920906613955921136402010539`25.98674705317686*^\
-29*I, 
      1.0235504166257920336915835002394344241385993266`26.30118440916114*^-31 \
+ 4.962124988576641972094575585769615550009832139`25.986747883500897*^-32*I}, 
     {
      3.9551993707265346442590708747815108496121775283`26.3980658690213*^-31 \
+ 1.9174623265734104053507514136717819718596702159`26.083538276165857*^-31*I, 
      2.2403334797323094862494444788212268233413973`26.398067481546068*^-34 + 
       1.0861032892910090817182340446544294230388505`26.083538981449614*^-34*
        I}, 
     {
      1.22875104440505813558427409382624393131602068`26.288006307023892*^-33 \
+ 5.9569281230737029263652222828325032350550425`25.973545443127975*^-34*I, 
      3.9328781410549143321607788452051329002848`26.288007992587705*^-37 + 
       1.9066410978649666821640153697488465001384`25.973547141034025*^-37*I}, 
     {3.12162862614132339572232758836703681020419`26.387078320360644*^-36 + 
       1.51335109235709619902812105213688856950585`26.072632717835162*^-36*I, 
      5.5397786314276906841177749307821494592`26.387081456229048*^-40 + 
       2.6856590092366895976979375350752426559`26.072635268882003*^-40*I}, 
     {6.48767027035726693386824018526601510343`26.436326376196913*^-39 + 
       3.14519248326925685254827753415272749746`26.121894777249057*^-39*I, 
      6.26362429954521026125190185271461216398410268169572638`26.436331782468\
258*^-43 + 
       3.03657603484638734381256608430024418742246770472867075`26.12189728012\
495*^-43*I}, {1.103406988948104956392206537551214593`26.23522346097548*^-41 + 
       5.34926595064954201872580017416523082`25.920790411302516*^-42*I, 
      5.68667703285476071722975984464833436629826010731041`26.235228201476122\
*^-46 + 
       2.75687467352279203243960275434792499419920126375072`25.92079565867428\
7*^-46*I}, 
     {
      1.536225466731726817259481585197908603131861103249001`26.23728506218739\
*^-44 + 
       7.447549874179035098207688905690696889843953102893784`25.9228486442678\
1*^-45*I, 
      4.14689372429418308688425672978814454414579672184`26.23729196222058*^-49 \
+ 2.01039486087326553816075760521528941584378913985`25.922852593988047*^-49*
        I}, 
     {
      1.7513187816860688481070016339207794308150854034274`26.240067580589763*^\
-47 + 
       8.490312297674717685112377386560783428049135428265`25.925639830633116*^\
-48*I, 
      2.42961024433714426681950916892058104171554624`26.240077571366662*^-52 \
+ 1.17786378766477552335025055225696976560984324`25.925645699165063*^-52*I}, 
     {
      1.6352080640805254860537686974390674385619991437`26.20695581898979*^-50 \
+ 7.927412919282227626688825855442420267283120902`25.892494186922093*^-51*I, 
      1.14394577760424901563175702235211357895903`26.20696904840339*^-55 + 
       5.5457961194910666057044663137163345900362`25.892508858443712*^-56*I}, 
     {1.2507610943444173091914077638905057318621576`26.216429605144544*^-53 + 
       6.063631825236176212768776509805003873953781`25.90204803930938*^-54*I, 
      4.3293691841445221265560483585286421589`26.216448823721198*^-59 + 
       2.0988581182192314921073920359360677708`25.902057347280657*^-59*I}, 
     {7.838914748420757190895204099447373831092`26.1823418781876*^-57 + 
       3.800269544580873482409668718064769536222`25.867896228195313*^-57*I, 
      1.31728633474592175886814180921486515321809329654673522`26.182366917689\
862*^-62 + 
       6.3861431079296010932370975116981321669698806242504964`25.867911702135\
274*^-63*I}, 
     {4.026209260997471793262929577073136497`26.227899693709265*^-60 + 
       1.951887592317630671468946332932212039`25.91335130489118*^-60*I, 
      3.2229242766393175673054253375088241303241681255737`26.22793868822447*^\
-66 + 
       1.5624587543154799871199874607175351748901360574272`25.913394596798796*^\
-66*I}}|>, "IT" -> 
  <|0 -> {{92.01406795056393064048057755369086760029`21.92379756026725 + 
       44.60799375015144639158711472513556646261`21.609355792551447*I, 
      199.69084113487799255787252838659997646714`21.792421732468686 + 
       96.80919441680362296540678581468607439648`21.47797997527777*I}, 
     {109.62867508695111995615643327413849563996`23.174377738892236 + 
       53.1474736639564867796728621311146478426`22.859945396534687*I, 
      243.13823058632703793219194263437780839211`23.063408386948986 + 
       117.87228748809258518094058461545733640926`22.748975744860754*I}, 
     {144.88962307166852115529450587930707239579`23.572172625651408 + 
       70.24181784806283717574600426354730834373`23.25773625620079*I, 
      327.44282228862860947348378343991929938083`23.48087290288005 + 
       158.7427628787232180934394381523597466415`23.166435784884303*I}, 
     {205.50888169417661388531554441087650696082`23.930021033689567 + 
       99.62975351920911419187096398941761308839`23.615577787514294*I, 
      457.12988094222207586324686298870440424878`23.841115545026945 + 
       221.6144479454366070983686515501516466946`23.52667253859403*I}, 
     {287.26552222312997652650263997873978371963`24.18760050600496 + 
       139.26499398818110292339917441574252991737`23.873157973323842*I, 
      618.29939832833126504592023362830614756627`24.090582027733642 + 
       299.74868311627084185091358142111382559217`23.776139560234594*I}, 
     {323.31670576488368403986749739863968945959`24.357934833391372 + 
       156.7424407083948882563253432981910317412`24.043502097637425*I, 
      691.07649491902087853934244232147901327097`24.240941900217884 + 
       335.03068229509047102182284428500684203164`23.92650866806331*I}, 
     {236.12991653340813369174479023203291571376`24.27905021760903 + 
       114.4746893116955887780469534285891206883`23.964587542969582*I, 
      510.95368902861499516231958541831787695267`24.138240468860925 + 
       247.70798068672489992066743470316598201273`23.823778918241736*I}, 
     {81.20580370893268860405705600358643173944`23.83028644369698 + 
       39.36819733119834773086321340960465094431`23.5158252744361*I, 
      157.22450707092881478918686867752166281431`23.598082677888463 + 
       76.22171245117361847000540684360933432713`23.283622997591976*I}, 
     {-13.4345273221630393672184504298694100895`23.216421943026415 - 
       6.51299659031773942183887246051996526388`22.90198029094534*I, 
      -82.15586131388004341523241014542488487347`23.42857838033653 - 
       39.82878085551926789845574926413309342568`23.114136737923882*I}, 
     {-25.75740776384182299342229595965521274936`23.801422140940883 - 
       12.48707192433737431418831442527041476934`23.48698123514429*I, 
      -110.79959619016119752786263860872167714208`23.803856475467626 - 
       53.71513078875590110634880299412261223911`23.48941539042992*I}, 
     {-11.83052278604861065019932881046691102612`24.10279775745099 - 
       5.73538262415063956619564183057071121607`23.788427612068215*I, 
      -56.2930858794748310774330083494115859724`24.07934031631678 - 
       27.29062717276550413571275397133061909588`23.764964213411723*I}, 
     {-3.11411512629038281957582273630269508757`23.997926139145047 - 
       1.50970858244684394480899612210745657805`23.68349971580097*I, 
      -17.43338591604489470344502193166045211973`23.96318744702822 - 
       8.45162470596043896967568750539558540018`23.648759757285024*I}, 
     {-0.54823324738717239162932216023927176564`23.94861833251353 - 
       0.26578093782584826620673425945643135107`23.634186750461804*I, 
      -3.7260951691616448977740049876043991806`23.910676768635078 - 
       1.80639367132135815655031764920673004423`23.596244492113158*I}, 
     {-0.06924147599777905341188241512816166544`24.11222414137689 - 
       0.03356794669940747826884002225779273559`23.797871858166328*I, 
      -0.58501217090457280647016076762779928321`24.072576566308985 - 
       0.28361118951391567148725481130298649416`23.7582181051452*I}, 
     {-0.00653695947329398709650767109611100291`23.87028441986016 - 
       0.00316908766044729712067552028475496712`23.555841933403638*I, 
      -0.07009354747145185622232130523946491792`23.826523825625404 - 
       0.03398102700135325411947668031301570178`23.512081378292887*I}, 
     {-0.0004735906693916234844490863076390831`24.072072754703743 - 
       0.00022959456190657512327587392530590218`23.7576657428048*I, 
      -0.00657071042505774123771913726293944154`24.033197743471817 - 
       0.0031854499654607871881879044699114687`23.718788481887845*I}, 
     {-0.00002679572718092305156602861620860402`23.895480178833022 - 
       0.00001299044436617641628238436314187532`23.581039230374756*I, 
      -0.0004900875219697949355257347200415682`23.851583522481572 - 
       0.0002375921595902206616681419680536515`23.537142275977768*I}, 
     {
      -1.1984420937645283130940910849952961319181595564251907`23.928859643924\
255*^-6 - 
       5.809991734882182639313023741738353284476784395078521`23.6143767871721\
73*^-7*I, -0.0000294263201297786149535617574136947`23.885427751252564 - 
       0.00001426574363763984545762655599796572`23.570947347997773*I}, 
     {
      -4.27359759975495431531684904807996120951079349930545`23.87945942179109\
*^-8 - 
       2.0718203125521351222199086117405892630323026444451`23.565022883826746\
*^-8*I, 
      -1.4342449382978289758198840767057470995940887657331954`23.830886828052\
915*^-6 - 
       6.953152998099095234466481891046055445567754431641254`23.5164494054220\
55*^-7*I}, 
     {
      -1.2227247604820976101983456534417152795790470320604`23.850988998745944\
*^-9 - 
       5.927712977872572641139791216065933137038801199631`23.536724505954023*^\
-10*I, 
      -5.70946487905702587168675539544124210885897851503649`23.80651971101961\
*^-8 - 
       2.76792211576298694232634481135843396407311034585982`23.49224538205629\
*^-8*I}, 
     {
      -2.8201615726118121943226811032523099081191949722`23.628769142232237*^-\
11 - 
       1.36720126180133131087024905865769523471498934457`23.314305560629997*^-11\
*I, 
      -1.8648875884296620815325161260719144082539093587357`23.58471992368546*^-9 \
- 9.040888610000332398068771808633937576847937739024`23.270257656290124*^-10*
        I}, 
     {
      -5.262636799508441246722227125788594106142012154`23.778037229655443*^-13 \
- 2.551301933394734218255549438598531856095802724`23.463006998766918*^-13*I, 
      -5.01570262192465791323723154454489768143215937119`23.733994998387548*^\
-11 - 
       2.43158938839265639918669497408592102037555827659`23.41900051454793*^-11\
*I}, 
     {
      -7.9679412992544364867658175104828445079606689`23.603429931857658*^-15 \
- 3.8628210185172499853654148968813121689185086`23.28900779053067*^-15*I, 
      -1.1138682010092980154694080378282543108582083568`23.56137274035774*^-12 \
- 5.399981421950631602026061431240598706268056982`23.246948674682358*^-13*I}, 
     {-9.81015561945404811863129323628090235760955`23.586485741418233*^-17 - 
       4.7559179841470420519485538054208680176873`23.27194383221389*^-17*I, 
      -2.04696493065385368000264944235294128904716009`23.545016462535827*^-14 \
- 9.9235911276571021856094404864248684092311547`23.230481455977312*^-15*I}, 
     {-9.8394894817835468015510010212630923595`23.57179799542353*^-19 - 
       4.770138904671540776182320639300654026143`23.25705479071468*^-19*I, 
      -3.118341222584850381378154676001753259999931`23.530064041432198*^-16 - 
       1.511757374346694408022269031978393573642492`23.215341327819345*^-16*
        I}, 
     {-8.0512968798511598209125800109395971849`23.445904083045683*^-21 - 
       3.9032314177215695906246846191258796111`23.13177262363941*^-21*I, 
      -3.9435607933395943405998717369722641942535`23.40441792978114*^-18 - 
       1.9118199981892430425981042047453174369532`23.090267087112053*^-18*I}, 
     {-5.38105127756992849549290998787032496`23.332442134037226*^-23 - 
       2.60870872362738168348407602370298167`23.018279130151186*^-23*I, 
      -4.1448061484943290468483542412697205127`23.292173626517986*^-20 - 
       2.0093828137992598496781015642587090584`22.977988662381037*^-20*I}, 
     {-2.940311302397911871185979224466091`23.181804526845752*^-25 - 
       1.425449294028939521015755617234609`22.867404061160112*^-25*I, 
      -3.623907941470833147828357710376898213`23.13990143530627*^-22 - 
       1.756853776871410202279333795114388433`22.825500716197165*^-22*I}, 
     {
      -1.31457350933382237611235336590714660391452700145461`23.044857844936224\
*^-27 - 
       6.3729914560435910037508728228772237457623007396618`22.730285160945503\
*^-28*I, -2.6377825781693669428825178935808005`23.005822577710106*^-24 - 
       1.2787847704380555513034360113172687`22.69125839687875*^-24*I}, 
     {
      -4.81193822370597120840635122794494790479896867266`22.94369929328891*^-\
30 - 2.33280535237836133168395765075588021112149385987`22.62923859946088*^-30*
        I, 
      -1.59941252922449169760844878721935981456725195987975`22.90075614479225\
*^-26 - 
       7.75387782506139843751389708972459130571039385793511`22.58629775849468\
8*^-27*I}, 
     {
      -1.442865942913791684680148585042598420184912816`22.70931874496444*^-32 \
- 6.99494722898042915750716827037894812027124723`22.394863425717872*^-33*I, 
      -8.082813538853949558546676073048497376557638216967`22.670365604565646*^\
-29 - 
       3.91851054795809348163534533320500680381409312178`22.355911083908968*^\
-29*I}, 
     {-3.545584559620797281504366727631031928181207`22.64599613841439*^-35 - 
       1.718882964300225054567143990344814502608623`22.33154554736159*^-35*I, 
      -3.4058473697451128551625571795575438370531492534`22.603570829275576*^-\
31 - 1.6511390221892551978096939373360735046709940286`22.289121264595533*^-31*
        I}, 
     {-7.142597307992735370772531968689357155188`22.540735329710103*^-38 - 
       3.462698076189229550753236379100616385568`22.226293993795778*^-38*I, 
      -1.19700155721289383018818201587333565536613306`22.498342585891198*^-33 \
- 5.8030080804337221433036219738521039441220048`22.18390120578606*^-34*I}, 
     {-1.1799210503267393881232119394879478572`22.439827946588117*^-40 - 
       5.720202574558547761093788045746116108`22.125392828727442*^-41*I, 
      -3.50986094370566745751148095382583163826331`22.396228715642152*^-36 - 
       1.70156432084739671440244825804278095946811`22.081793341626913*^-36*
        I}, {-1.5987361035861735257280382864824913`22.41240865382825*^-43 - 
       7.75059854491171369277756681184486`22.097841217183124*^-44*I, 
      -8.58829412196843582589495205359800180995`22.369865587492907*^-39 - 
       4.16356519225966748505239063479114903234`22.055308991006306*^-39*I}, 
     {
      -1.77708042567587014985759308965749885669362995137234`22.22943192233672\
*^-46 - 
       8.6152035539439601279192308282212823455138240587789`21.915084095346543\
*^-47*I, -1.753975082925447653961547369504007579`22.18531856044716*^-41 - 
       8.50318992298922912205967311680096962`21.870964027742485*^-42*I}, 
     {
      -1.62071880986849034186487866477705437707813238175`22.234559400008983*^\
-49 - 7.857169686291476960010091353998712725225489821`21.920267096437197*^-50*
        I, -2.990213511438717157141343901480164`22.194259166734863*^-44 - 
       1.449641653725355345318220735360661`21.879947980474146*^-44*I}, 
     {
      -1.21291332550753158794532719430806737177406626`22.182975310011457*^-52 \
- 5.8801475957755449278405966507799945697634248`21.870128928335237*^-53*I, 
      -4.2559249643063678474221693000448216661871604822252`22.141360546634235\
*^-47 - 
       2.0632527007810349156601058030924154021669290307534`21.82839783699895*\
^-47*I}, 
     {-7.4492830721408045979434995053144586587682`22.05238089837781*^-56 - 
       3.6113779134687459515933613440094154839831`21.738087709713245*^-56*I, 
      -5.0575453784892901873115845930708621327017750589`22.01226521777407*^-50 \
- 2.4518745628756415982036748119228316249476320207`21.697961355552902*^-50*
        I}, 
     {-3.7548697857464164435565574827949651598`22.071346652024285*^-59 - 
       1.8203434720997952673771313124965669958`21.754430411291775*^-59*I, 
      -5.0184906302031750494821683284845908929950551`22.032508243225216*^-53 \
- 2.4329410018857285564320635614031855102715745`21.715747332359456*^-53*I}}, 
   1 -> {{0.83027303503132206479865805527826047057`27.355066869171857 + 
       0.40251251990614222724586330596449474658`27.04069017756169*I, 
      1.93728077895637395942998509190823661208`27.35506680116142 + 
       0.9391847442980573106791092501588409883`27.040690114825697*I}, 
     {7.51139781930362150651545350411755842432`27.37752920213924 + 
       3.641490855055100344909861853547566068`27.06314181879593*I, 
      17.85448333452462224511064528592975696518`27.377529118091182 + 
       8.65577078307813531379265643902396317648`27.06314175822249*I}, 
     {20.47330937472116721804104409033323490745`27.334373270853238 + 
       9.92536551175141940355551902019522557737`27.01992136065011*I, 
      50.49545638971380994744865359001214072729`27.334373195989752 + 
       24.47996326228715070125855633657557187984`27.019921309739097*I}, 
     {36.66930927002093259752008818826578329039`27.26010668456751 + 
       17.77711120888921860125614595488004651168`26.945654518948622*I, 
      95.55833214145826957151030064205365897815`27.260106610189265 + 
       46.32623660581177245184823263720561837752`26.94565445689206*I}, 
     {49.04538624872520277895721680387620475617`27.193444624805846 + 
       23.77697597754658316539511783134360171425`26.87900950446534*I, 
      137.46697015925414905380150201184855130388`27.193444546702384 + 
       66.64335011262462339158950051608848173088`26.879009422178783*I}, 
     {50.19150645560215695873584027559449951931`27.114871107070677 + 
       24.33260974273081351933383469838615084653`26.800427739901476*I, 
      153.98633570345290641598707327355596704892`27.114871022918674 + 
       74.65186197787543118380900418363361419166`26.800427649221024*I}, 
     {39.25158644328743891060368472557176772248`27.110225475924942 + 
       19.02898721624190826452620376653341027017`26.79574149096071*I, 
      134.11946007915501475590186977057531325369`27.110225361452702 + 
       65.02049273812120679944073933936403587323`26.795741418296306*I}, 
     {23.31336998343892553877407438395335378037`27.137093909166396 + 
       11.30221373404498260228281195541038306134`26.822616163705153*I, 
      90.26025712698155895252335521062955267508`27.137093697381204 + 
       43.75775439002074464204002505548701141365`26.822616068802965*I}, 
     {10.47026426749948411775287989554610996334`27.013331918181322 + 
       5.07593559778256195317050593649341087288`26.69890434165083*I, 
      46.72489241127783625681606338144415591648`27.013331694344615 + 
       22.6520113182976202420539236614031032918`26.69890411210072*I}, 
     {3.553646608215331871177020108441267803`26.96133687120692 + 
       1.72279140809951414859851511762747172249`26.64690820877793*I, 
      18.59480401927716953759114539297346153647`26.96133652446509 + 
       9.01467482040743015354026251717850256129`26.64690789997447*I}, 
     {0.91467605833709678633336725890547118654`26.975593455092753 + 
       0.44343071448200556549589965926870278248`26.66117502656656*I, 
      5.70867525396149049326344020355737339744`26.975592771765424 + 
       2.76753930917579532269308441944126542724`26.66117472304399*I}, 
     {0.17973606413257385960352409106038003428`26.90361718334346 + 
       0.08713521099632609040108228825316901372`26.58920316225407*I, 
      1.3610707498169332243869079880383323098`26.903616254963385 + 
       0.65984079232283954112413849570062574758`26.589202149041977*I}, 
     {0.02719524867246998832438499576599183353`26.870597997560075 + 
       0.01318413053389974294905179277159480752`26.556172465473704*I, 
      0.2541843871708728868188832215936096677`26.870596491692822 + 
       0.1232274130124999167401138855667979306`26.55617165892478*I}, 
     {
      0.0031974650989351473836499507477945497527979023958674193304`26.8827229\
13682002 + 
       0.0015501162629420762716759611820392964599071290240824500773`26.568349\
445409417*I, 0.03752428496187735728494805864690571366`26.882720206293104 + 
       0.0181915994623523028708747784224883773`26.5683472542887*I}, 
     {
      0.0002946865946730565319927100888397475714470031119816084637`26.7652213\
7212989 + 
       0.000142862695522729072794539635544570124374204734365380551`26.4507835\
44028486*I, 
      0.0044173919447295482615539315235811695804726483780143939584`26.7652177\
66135482 + 
       0.0021415311446542491201392653267252288436457208918405283839`26.450780\
279772157*I}, 
     {
      0.0000214545290185534350383912950734029992399519992883283882`26.8217040\
9249032 + 
       0.0000104010562481191660343524001235941850793070778484792652`26.507343\
39103681*I, 
      0.0004179064484282204237117526773013048115069412767351787339`26.8216969\
48730697 + 
       0.0002025991096236474197368565078612656304569467966283272517`26.507339\
769465748*I}, 
     {
      1.2420192906150468924720235645563373799363622919669387`26.7046525348689\
*^-6 + 
       6.021251965850509716336149772680791524205656405499827`26.3901982285909\
26*^-7*I, 
      0.0000319819818714638624792481805911502763247949267799491908`26.7046430\
85954178 + 
       0.0000155047166070976134380716304627109445152537134361129861`26.390188\
46275868*I}, 
     {
      5.74816802690414827818743715966635091171479554852429`26.770738545616915\
*^-8 + 
       2.78668522248927611911767141706332948342323034187177`26.4563937467076*^\
-8*I, 
      1.9906365113318694569885892311847153904670092094144286`26.7707185767180\
75*^-6 + 
       9.650513561037607598769238371182374791478655733100604`26.4563845558988\
43*^-7*I}, 
     {
      2.1360804409544593282771077755270332815579917157169`26.648379353108542*^\
-9 + 
       1.035561899199059186525227605365096254870604268285`26.333895761845195*^-9\
*I, 
      1.012137595852182244698627520401965165118959977535493`26.648354865068193*^\
-7 + 
       4.90679616233516897980965927935477760653544945231108`26.33386987638561*^\
-8*I}, 
     {
      6.39614279729212476412362015381538851808185969238`26.757199596078436*^-\
11 + 3.10082038846468198338400894876451692130907777288`26.44291246339041*^-11*
        I, 
      4.2186966141885519065760811547050512948648117814139`26.75714355999556*^\
-9 + 
       2.0452045691601730566762794351142046899126893813042`26.442886497848246*^\
-9*I}, 
     {1.5476035090984306187263384557751775955526362297`26.606688284072654*^-1\
2 + 7.502710096315455803499613702820980595758920669`26.292184280410396*^-13*
        I, 
      1.445576209457807053532247402368926123043133431227`26.606624357580927*^\
-10 + 
       7.00808647559269961783898320201997204755223929119`26.29211913010957*^-11\
*I}, {3.03275232628586372920014335682486444588876106`26.74853833646373*^-14 + 
       1.47026427403906494264772278500153304609785123`26.434306215453066*^-14*
        I, 
      4.0815585371926955642719054030948754628527882198`26.748389768499216*^-12 \
+ 1.9787206649290760196927456931956734183830611286`26.434225211246293*^-12*
        I}, 
     {4.822379565243066709188017776771341149670968`26.57189222964792*^-16 + 
       2.337867266370569963489997434486495259190995`26.257469665643857*^-16*
        I, 
      9.51367247146499480794571111560165304020641548`26.571727663958665*^-14 \
+ 4.61218432790197492884638352677010230308859236`26.257323964977324*^-14*I}, 
     {6.2316225625214237622555103427235580292692`26.61460583077783*^-18 + 
       3.0210617410329888969082051162320952906224`26.300207976924774*^-18*I, 
      1.8334897310789088736229174219490150224340516`26.614306193758846*^-15 + 
       8.888673252537528297383121470236382339463089`26.299964902793704*^-16*
        I}, 
     {6.55256674784133333810553284086067618055`26.62596048188822*^-20 + 
       3.17665399482389664628440643883803630631`26.31176137555453*^-20*I, 
      2.92532900414972761065722071875922255578647`26.62545704884996*^-17 + 
       1.41818594526607977928908212544816930727001`26.311467407024864*^-17*
        I}, {5.612523155137259733079543457182417594`26.538954254110998*^-22 + 
       2.720925217233684389398091170466314568`26.22448361243376*^-22*I, 
      3.868165234469154302601130609784886000831`26.538285298654873*^-19 + 
       1.875268580631160089474842639782524093663`26.223778740081062*^-19*I}, 
     {
      3.91954370598428374074595438091492075218927321896306644`26.609141470623\
214*^-24 + 
       1.90017662553436536817387826093856522520533238344527559`26.29499646857\
8418*^-24*I, 4.242928746879100334594005225884014851`26.607738267703688*^-21 + 
       2.0569521947970874170814512512030180166`26.29438206793165*^-21*I}, 
     {
      2.233469876320805035101803218054560701180372090026672`26.447507845218592\
*^-26 + 
       1.082775846162982132482055894856916939279471970066964`26.1330123713121\
94*^-26*I, 
      3.863627846043835298371532331711793379424509668441344855`26.44611466898\
2624*^-23 + 
       1.873068875748778577800479347876463115629295848611451047`26.1315019422\
66176*^-23*I}, 
     {
      1.0391575224621514108016005895802307779265340836512`26.457905419893223*^\
-28 + 
       5.037787514439569480747842174226607683575181430089`26.143775830443712*^\
-29*I, 
      2.922703921520262021311936613511589657767344134843815`26.45564664538325\
8*^-25 + 
       1.4169133173719218353563457725785436636112331374015586`26.142499898714\
11*^-25*I}, 
     {
      3.9499365292225294893580855770551451134169577671`26.432794394111443*^-31 \
+ 1.914910925400224248272449962069089672778785401`26.118360868064514*^-31*I, 
      1.83775078359014270184251029176776752739721610475353`26.42944764072537*^\
-27 + 
       8.9093306376552374424488749211242053049486188052997`26.115957759990582*^\
-28*I}, 
     {1.22722696529527284790374697697719209529133173`26.34835074839336*^-33 + \
5.9495394581751392471485952841112679840106332`26.033822796857493*^-34*I, 
      9.60993961573477017778213569859087307019749346165`26.344058733712743*^-\
30 + 
       4.65885419334296643069220896610208339097406351585`26.029327868114095*^-30\
*I}, {3.11800918303876101997766346147137638024592`26.41770014308622*^-36 + 
       1.51159640311343754286116095976828428744455`26.10489581861654*^-36*I, 
      4.180997514957297080353314401322880082782790146`26.40909431144559*^-32 \
+ 2.026928220550114154304533695548147129443067622`26.10110258002035*^-32*I}, 
     {6.48062083747902798548863276700582103897`26.364841049922138*^-39 + 
       3.14177495087688893223607668486879673622`26.05017203498626*^-39*I, 
      1.5140301707153268288844822814261929059879581`26.354326353917802*^-34 + 
       7.339948107619352852853178931084858177588721`26.039673977394774*^-35*
        I}, {1.102280889858195517581721636730732344`26.311643455089587*^-41 + 
       5.34380667444498164715343641070568649`25.997990094817194*^-42*I, 
      4.5649425095669962592043136333251822944216`26.297527166783006*^-37 + 
       2.2130629747395839906157613133498257750228`25.985809268227314*^-37*I}, 
     {
      1.5347499608451253925638673289467252453850260059523027`26.32919975024475\
*^-44 + 
       7.440396690015588422574877602990693679416909857091727`26.0197722510848\
9*^-45*I, 1.14634803721720564358529001200766826041`26.30543737148132*^-39 + 
       5.5574421627742071742668722033082908313`26.008828682635365*^-40*I}, 
     {
      1.7497328710295525109102319727413586716214663713154`26.26709067054016*^\
-47 + 
       8.482623876302869645497397274689091770588426202666`25.95178290159205*^\
-48*I, 
      2.398269914822495593702534528216770399731737711098961807`26.23863152236\
5004*^-42 + 
       1.1626701411468512306209537022520833141751871315291537`25.921185097096\
373*^-42*I}, 
     {
      1.6338096986365146778643876019415356266736573171`26.287862682657792*^-50 \
+ 7.920633708409779770336967334600597429319313537`25.97791863799627*^-51*I, 
      4.181072441920199035790762242448489938552086032884551`26.24413610503413\
*^-45 + 
       2.026964544794518216358482776541992430096400807558677`25.9447269248788\
32*^-45*I}, 
     {1.2497495228504807689211532860121986897966697`26.20102104334802*^-53 + 
       6.058727773509694969231054356408380153926089`25.898541045754286*^-54*
        I, 
      6.075504730696460888059506790396018072587900277559`26.145960904354027*^\
-48 + 
       2.945376539612737405019641175401974065332027519084`25.871599999801127*^\
-48*I}, {7.832910827735682784972474578257605316051`26.12403587900069*^-57 + 
       3.797358871654858556962679016149165472297`25.80734978694992*^-57*I, 
      7.359862494049981026603346627951465657045255417`26.06025141355636*^-51 \
+ 3.568027231585335765301556310054244255284983925`25.738705476849958*^-51*I}, 
     {4.023285357829389021149189564648145449`26.201466324994467*^-60 + 
       1.950470097611082541465023044562056508`25.89777832962677*^-60*I, 
      7.434112613233068162865051773615121117002874`26.095525358326913*^-54 + 
       3.604023345290977574055517088160927675346701`25.812883405354906*^-54*
        I}}, 
   -1 -> {{0.83019152711979455143332445495926531851`27.355066887940485 + 
       0.40247300524834054563120731101655902807`27.04069019487479*I, 
      1.93636372637201053756476171259919988508`27.355066873865265 + 
       0.93874016145477054084549471261615119263`27.040690181890973*I}, 
     {7.51066359827433970234222886331289782863`27.377529220621174 + 
       3.64113490810247752313668625007343697518`27.063141832117058*I, 
      17.84608223397990336511102422430299428699`27.377529191479233 + 
       8.65169796846467253701925635940810721822`27.063141811113923*I}, 
     {20.47132483110283891419318462811377902431`27.33437327578796 + 
       9.92440341420160936541140405630760296737`27.019921364008034*I, 
      50.47196928788074061896879993693003743214`27.3343732235794 + 
       24.46857682415747657433510565402277817421`27.019921328503074*I}, 
     {36.66579701837561669505993487431409479275`27.260106707046805 + 
       17.7754084855673088813188893333248294334`26.94565453770487*I, 
      95.51459936087306981640035633110844409276`27.26010669568763 + 
       46.30503515644134084005969823668540718522`26.945654528226537*I}, 
     {49.04075814239844862753703213389043870768`27.193444645394607 + 
       23.77473229304597175348122164952990111419`26.879009526156445*I, 
      137.40529302457157480617101596663146532847`27.193444627054493 + 
       66.61344932354174425466016174424759306064`26.879009506834432*I}, 
     {50.18685086288605209905856399000189552643`27.11487113615603 + 
       24.33035273295601654079129358729690734362`26.800427771242806*I, 
      153.91877579196466935147942319565238259887`27.114871132616972 + 
       74.61910924585789631929538314408378953576`26.800427767429913*I}, 
     {39.24801306102215521710380535285354190539`27.11022551625835 + 
       19.02725485707871684856150081032392475404`26.795741516565588*I, 
      134.06200657181704353782197528833221415405`27.110225513127585 + 
       64.99263954400274381829607966383564243323`26.79574151457468*I}, 
     {23.31128856186216298444690062523904184325`27.137093980099824 + 
       11.30120467050985514190819307825225650859`26.82261619549376*I, 
      90.22252819960906424301529916280013028012`27.137093961195397 + 
       43.73946358086603595610804487187480207046`26.82261618701591*I}, 
     {10.46934762963974400988476251378338482245`27.013331997385208 + 
       5.07549121599585073615499522857556357048`26.69890442287636*I, 
      46.70583081046622668890536003084773199067`27.013331991525277 + 
       22.64277034255542178971283052318758774411`26.69890441686726*I}, 
     {3.55334138683416898498495409254097943319`26.96133699414197 + 
       1.72264343818831924663537704250174952369`26.646908318262394*I, 
      18.58739428911478659428552713185767489309`26.961336985403157 + 
       9.01108261756132328011290203162167296272`26.646908310477865*I}, 
     {0.91459890711453247382047866398604759385`26.975593698388657 + 
       0.44339331192682439003539809595847556371`26.661175134635318*I, 
      5.70645020747654381840269864448078337945`26.975593683308936 + 
       2.76646061695073660644958372497088489893`26.661175127926647*I}, 
     {0.17972115510581407770568220474224689925`26.903617514898006 + 
       0.08712798316924123086708958210067087936`26.58920352410517*I, 
      1.36055094706845763589631793237086198202`26.90361749619339 + 
       0.65958879435913937753031678892830695168`26.589203503693888*I}, 
     {0.02719302654224974207016477586381672421`26.870598536845527 + 
       0.01318305325546629705492059196005330709`26.5561727543167*I, 
      0.25408907792955331245385325939699376381`26.87059850905172 + 
       0.12318120753397026987654940816493801716`26.556172739419168*I}, 
     {
      0.0031972072635140467360564246668066217334759366086536848537`26.8827238\
8592314 + 
       0.0015499912655247334721462440562143482763891040085002723722`26.568350\
232253582*I, 0.03751044084861004016298320451839143533`26.88272384033739 + 
       0.01818488790039379165560252799856222195`26.568350195353467*I}, 
     {
      0.0002946630989201443602928581889019649711048353109926651637`26.7652226\
69363926 + 
       0.0001428513048905963388530780839902996005552195978606129244`26.450784\
718323227*I, 
      0.0044157848317273548539849440094458789740513527875439165439`26.7652226\
1071731 + 
       0.002140752023718131532887280099072852765850146715785519274`26.4507846\
65230923*I}, 
     {
      0.0000214528343946249006667358494280207042238192275652889027`26.8217066\
71460294 + 
       0.0000104002347022914831159225463280003903097968696899023501`26.507344\
6984496*I, 
      0.0004177561902069787954351215953933736807238176040704808569`26.8217065\
72696044 + 
       0.0002025262651342845912972574202221569363775593808595037281`26.507344\
64835899*I}, 
     {
      1.2419219224360981576073928818351530662902339885118618`26.7046559368503\
12*^-6 + 
       6.02077992943099804394720878552443244997342601734328`26.39020174467727\
4*^-7*I, 
      0.0000319705935749929475757625246709341035083741321235477018`26.7046557\
80693844 + 
       0.0000154991956137417672429056035360516090300040421450037568`26.390201\
58328516*I}, 
     {
      5.74771998465826073349605274604820360257621853275608`26.770745789507853\
*^-8 + 
       2.78646801368469317903123224888701504154870482864919`26.45639708068816\
*^-8*I, 
      1.9899331121627553035110306092662188834535079431057779`26.7707455644126\
78*^-6 + 
       9.647103514461190196094401162014838633931916004279991`26.4563969770532\
2*^-7*I}, 
     {
      2.13591462759070229608933144671587185841943572352`26.648388240487716*^-9 \
+ 1.0354815136486872670286607540520522786548801096732`26.333905156407816*^-9*
        I, 
      1.011782043651436066542530213629250246814972801932839`26.64838795535808\
*^-7 + 
       4.90507246174220536843387633370051766624273823884344`26.33390485501119\
*^-8*I}, 
     {
      6.3956475956966491626988505074209151992891954971`26.75721977374704*^-11 \
+ 3.10058031702595471353352673570266247053119212539`26.4429218126981*^-11*I, 
      4.2172208322363467887753772009437260556087456919862`26.75721859608868*^\
-9 + 
       2.0444891169085030039761260128913707029789182992072`26.44292126698103*^-9\
*I}, 
     {
      1.5474838433715875764745085345993931031456059739`26.60671161980178*^-12 \
+ 7.502129962417018695717374709491860909626380633`26.292208062925255*^-13*I, 
      1.445071876393690289900769851710984220803914602129`26.606711088781594*^\
-10 + 
       7.00564149226860591976031175066076463842749837399`26.292207521740306*^\
-11*I}, 
     {
      3.03251784298958335342305353573496795838035307`26.748592674705648*^-14 \
+ 1.47015059762362149515506049602091517422625592`26.43433583930443*^-14*I, 
      4.0801364888027293905439239622946841293856164382`26.748591557241415*^-12 \
+ 1.9780312624593786104560979487483568570539056386`26.434335230030992*^-12*
        I}, 
     {4.822006352619581277716881267967659882507309`26.57195252150526*^-16 + 
       2.337686334620167836865326114671325734850221`26.25752304434099*^-16*I, 
      9.51035843430107915240588142880004426803253904`26.571951398719374*^-14 \
+ 4.61057769804212409981496551646107588140220159`26.25752205028331*^-14*I}, 
     {6.23113938037046360117699464285337645829`26.61471580344875*^-18 + 
       3.020827496565264725383835648086122980575`26.300297181948558*^-18*I, 
      1.8328505099381395096436888122264974249894499`26.614713944962904*^-15 + 
       8.885574338068522940349863177228716406989682`26.300295674417363*^-16*
        I}, 
     {6.55205732915210563409066661263710827895`26.626145576820075*^-20 + 
       3.17640703100400022910581173804407715769`26.31186942194*^-20*I, 
      2.92430737771029301922683586865887078719863`26.626142724064113*^-17 + 
       1.41769066550244871784581530328165151557154`26.31186775672165*^-17*I}, 
     {5.612085368099584394966213408080249632`26.53920059954961*^-22 + 
       2.720712980106520193508600471640364903`26.22474319910835*^-22*I, 
      3.86681100426618171972325826419469574304`26.539197128370596*^-19 + 
       1.87461205610424836447746268320840610895`26.224739541315166*^-19*I}, 
     {
      3.91923678756798392564014962312052654633750641929163906`26.609659450914\
492*^-24 + 
       1.90002783290840012713419019453370708379205033275936923`26.29522298725\
3403*^-24*I, 
      4.2414387062820040969767143178153985794`26.609652763245393*^-21 + 
       2.0562298300204485690695370596172074566`26.295220063400045*^-21*I}, 
     {
      2.233294225519059276648219557799378111523703463778527`26.44802271612522\
*^-26 + 
       1.082690691468259868955139202779832947347817246519576`26.1335706782256\
7*^-26*I, 
      3.862266080894100289811816462877562137118696909545454387`26.44801661388\
863*^-23 + 
       1.872408698314593297697708925698890908045791468035975139`26.1335640608\
9824*^-23*I}, 
     {
      1.0390754122505642064211995463934325545718383669195`26.458742239535603*^\
-28 + 
       5.037389447938773807829750755301567813500816457621`26.144247798092273*^\
-29*I, 
      2.9216695990023453488098215991754515258056481695958271`26.4587331127184\
8*^-25 + 
       1.4164118826082761632807246479010609574179558872182183`26.144242652499\
866*^-25*I}, 
     {
      3.9496228524127220366189935842038736490709375151`26.434037682889887*^-31 \
+ 1.91475885633640483326159290452925716565421078`26.11925226957109*^-31*I, 
      1.83709753809200540114349632902973290181661508985255`26.43402517637726*^\
-27 + 
       8.9061637337515996632704513860723607014889778353955`26.11924330620617*^\
-28*I}, 
     {
      1.22712899461786300864502605411089874449728656`26.349949103088846*^-33 \
+ 5.9490645008710078598285177485609197356534542`26.035497255529233*^-34*I, 
      9.60650757298976934478836470868741148296525576792`26.34993424330877*^-30 \
+ 4.65719035492424220469393436623430614929070605627`26.035481686897064*^-30*
        I}, 
     {3.11775891505776939124218402374393414352769`26.420929889560465*^-36 + 
       1.51147507435599215296152144199462507482622`26.106308570814374*^-36*I, 
      4.179496963612652543856635242272315476519286249`26.420902040045394*^-32 \
+ 2.02620076021177059130716056275721345241477791`26.106296413724987*^-32*I}, 
     {6.48009777014816473421331637947966450984`26.368802530718746*^-39 + 
       3.14152137025877527226036363855618843838`26.054127142103106*^-39*I, 
      1.5134840133207483289912886732640747604425445`26.368770814967192*^-34 + 
       7.337300361879315999472329710280973975500746`26.0540954776091*^-35*I}, 
     {1.102191418430462470651039541749588141`26.31699679391627*^-41 + 
       5.34337292110942895859229727472085344`26.002595150937058*^-42*I, 
      4.5632871807834537185087605299688451273251`26.31695689081826*^-37 + 
       2.2122604790160997981094746347056663115083`26.002560854675032*^-37*I}, 
     {
      1.5346246746846515072039534385094122670127131163418588`26.3383591814633\
53*^-44 + 
       7.439789308515359326658733793749431505673180502320922`26.0239044214466\
16*^-45*I, 1.14593014220498508710740933237860509775`26.338295315819945*^-39 + 
       5.5554162271201755021454399653211248477`26.023875774053916*^-40*I}, 
     {
      1.7495892164591783585285750620770689435284937438269`26.278152298796318*^\
-47 + 
       8.481927445602634355365020518661417328197286478848`25.963717378068026*^\
-48*I, 
      2.397390949340172502347117590275878251109377832734469502`26.27808016792\
3406*^-42 + 
       1.162244022754138358396635320196939884672413699036394392`25.9636394775\
83534*^-42*I}, 
     {
      1.633674793383710917566663073029326034911462383`26.305302223373644*^-50 \
+ 7.919979693995683229092962019199363883773382883`25.9909284836941*^-51*I, 
      4.179531829890000226380453517202843278676663023121134`26.305195127167003\
*^-45 + 
       2.026217663221458762982543501233654646903028758620582`25.9908489959761\
16*^-45*I}, 
     {1.249645741830791490207430277506615394987162`26.22341465176373*^-53 + 
       6.058224647935443546703560598671256578755408`25.9090000611854*^-54*I, 
      6.073254029099750041796576021552693378181864047693`26.223285121590347*^\
-48 + 
       2.944285409908380952968515856445793560135905371077`25.908940388609658*^\
-48*I}, {7.832256695527059145495172609541732987419`26.15037912688658*^-57 + 
       3.797041751391360009639689211809018790246`25.83593624665655*^-57*I, 
      7.357121397135395854668615541398769732425024329`26.150235519340693*^-51 \
+ 3.566698360503360898958176863485330412183034243`25.83578000573306*^-51*I}, 
     {4.022947492414119695070611812379063665`26.248592600928212*^-60 + 
       1.950306302023424969028972686875372733`25.934160350040873*^-60*I, 
      7.431329155507896640756357802163713954813243`26.248345286097905*^-54 + 
       3.602673937884330022955251106800088054541435`25.933971791212844*^-54*
        I}}|>, 
 "S0" -> {178.86805089494012412725355361256423677872`22.93583161778035 + 
    86.71440220108602300467674059431313427414`22.621392081034486*I, 
   450.03663394046960903287218021560359644247`23.08061809886319 + 
    218.17567466902354683997134639545916334338`22.766178348967916*I}, 
 "T0" -> {178.1497637154608080276660608512382302937`23.038683586877593 + 
    86.36617990501014502776807873094543009247`22.72424225163964*I, 
   366.7357052992912636759523159717331432661`22.884623320065828 + 
    177.7917704794607451205318584012283813007`22.570181967677872*I}, 
 "Sc" -> {59.88763632411962835833198310613044231724`27.07152324429945 + 
    29.03324857121805351419226687756566661838`26.757075488913877*I, 
   105.31918740111390793622827245005489399158`27.085504678174765 + 
    51.05825400398597262922788402770056230646`26.77105653355546*I}, 
 "Tc" -> {60.60597201474853258830722915851698616055`27.164979701837435 + 
    29.38149438527445179344028119164674517389`26.85052806338817*I, 
   188.54986347170257536807615846478476913518`27.14992946450311 + 
    91.40810007287661899044913708472751276546`26.83547726243981*I}, 
 "kappaFit" -> {0.99993246729875592921869460597618862149`20.207702836204103, 
   1.00084407064686216386419782982626201317`21.910123216493993}, 
 "kappaFitIm" -> {-1.8566430951690051058737`4.476465663034351*^-16, 
   -2.294064966369804335737`5.270367640971609*^-17}, 
 "residual1" -> {2.0318322111291019652837406327429`16.037267772781952*^-7, 
   0.00012650010658025793572873567469342553`18.836085754990588}, 
 "residualMinus1" -> 
  {0.01207444834757322056971753076943534668`20.500048794685345, 
   0.48309595694558045072041515939313533459`21.997278028453437}, 
 "neutralOnly" -> 
  {0.00401573772334115131368492522156057353`20.204815587687754, 
   0.18509810615150345140033864786555167831`21.815481559015986}, 
 "residualP2measure" -> 
  {0.06346453620591133414902676892301706303`22.450609696780496, 
   0.07918136740369612363253547308981225802`22.52254371939877}, 
 "chargedFractionS" -> 
  {0.33481460788822040477893945833085365081`22.37871011478722 + 
    1.81964345847680917187`5.181052680607595*^-18*I, 
   0.23402358709990134689280540027641545111`22.523492803688185 + 
    1.44786723576984633636`5.382121924065562*^-18*I}, 
 "chargedFractionT" -> 
  {0.34019675777705685479397277517692760322`22.481561265013273 + 
    1.60166537543672018393`5.221563263522484*^-18*I, 
   0.51413009627144956987275623789279598376`22.327503957226234 + 
    1.22658670891997827754`4.772290059358239*^-18*I}, 
 "time" -> 1702.499468`9.682631978371722, "kernels" -> 8|>


==> anc/paper_scan/point_D_b0.700000_N6_h0.250000_P5.000000.m <==
<|"b" -> 7/10, "Ps" -> {11/20, 7/20, 3/4, 3/10}, "ws" -> {-2, 1, 0, 1}, 
 "lams" -> {0, 0, 0, 0}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 6, "hstep" -> 1/4, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.125`40., 0.375`40., 0.625`40., 0.875`40., 1.125`40., 
   1.375`40., 1.625`40., 1.875`40., 2.125`40., 2.375`40., 2.625`40., 
   2.875`40., 3.125`40., 3.375`40., 3.625`40., 3.875`40., 4.125`40., 
   4.375`40., 4.625`40., 4.875`40.}, 
 "IS" -> 
  <|0 -> {{93.51597867984626586352333385012866550893`22.672019616921634 + 
       45.33611311186803922197277576522578981068`22.35758055409466*I, 
      231.57443900983715133869774193270687411592`22.80840866490127 + 
       112.26621491830622394609233828447801579582`22.49396958898665*I}, 
     {156.16095377207650469744774197691728687604`23.913196759194737 + 
       75.70610674038550255737858263026280641868`23.59880520067677*I, 
      374.4375801348522078430837910181367760423`24.019951407102585 + 
       181.52560370932878375057802181572223539054`23.70555851155188*I}, 
     {307.94495050638614792896353684072017832147`24.170096905613153 + 
       149.29028499163730569824538434450950929395`23.855635596133318*I, 
      790.84791087923270250345405164181669174199`24.30004869011486 + 
       383.39940241284516896311933061543422603064`23.98558604866247*I}, 
     {183.20218570187210827098676382275452487363`24.12839167584972 + 
       88.81557067114876494989996370336166269632`23.813970090411278*I, 
      429.06042416341220538908354533863805764003`24.3057122336562 + 
       208.00650537265501212639540953255034292063`23.99128760531716*I}, 
     {-19.12598035753511743699789418522038123031`23.79230299289976 - 
       9.27218664772897805329995524139144398977`23.47781424920362*I, 
      -19.78090261019915867705091347950397861644`23.767810998585997 - 
       9.58968992091725584329475063599848425067`23.453321431732444*I}, 
     {-6.05125533789016798055943494345935368297`24.05686963452691 - 
       2.93362054635169274181587087830827980526`23.742421681040984*I, 
      -6.02501594008751257528516796249159039097`24.135963143792136 - 
       2.92089980789007562265715289399776732152`23.821514837321484*I}, 
     {-0.1966650897124730485303730887483783079`24.162999929773058 - 
       0.09534232414852386870095241643018386253`23.8485123379843*I, 
      -0.12777672481753523168196684391821726536`24.23654547011887 - 
       0.06194556407546045734887702640651947186`23.922048011494798*I}, 
     {-0.00178513338928422908405314141760257826`24.094977251928306 - 
       0.00086542439483450154077416494961870713`23.780504648587492*I, 
      -0.00068670642056621426223813590297509494`24.15851654761416 - 
       0.00033291209049973093200636914272932368`23.844041041330858*I}, 
     {
      -5.7719746912533757817385952945266402356316085394866176`23.852277589059\
447*^-6 - 
       2.7982265830459296559439547835211519664369934803140608`23.537837816586\
4*^-6*I, 
      -1.2109002046670396856626748875045348589500745882260054`23.908242479816\
09*^-6 - 
       5.870388079229930090578252263007005705586239455322473`23.5938034125245\
*^-7*I}, 
     {
      -7.3848364128328387953026407448214244363597248621726`23.658937832510933\
*^-9 - 
       3.5801344716823615504333576036603696787141886884572`23.344496940804184\
*^-9*I, 
      -7.810240726287727792354791566127725089211438598498`23.703408152004044*\
^-10 - 
       3.786368511525904809062475798476669943908414197265`23.38896732540273*^\
-10*I}, 
     {-3.9439729029341995388548014284333528812267914777`23.74362985240572*^-1\
2 - 1.9120197870110169796301351908328363086414092142`23.429186221400254*^-12*
        I, 
      -1.946319671002814656686990226346114522235526458`23.78407677049819*^-13 \
- 9.43566757276030262877885967674823660489199318`23.469632909714843*^-14*I}, 
     {-9.063839607371519676755869604847158125578147`23.67073404456365*^-16 - 
       4.394107439910466256167811983359756470593607`23.356292638837733*^-16*
        I, 
      -1.9329769685631978410223873958653710015829`23.714614378864592*^-17 - 
       9.3709827696325172071700400219965201862515`23.400172989587052*^-18*I}, 
     {-9.13259368770531951063723431929740343569`23.51586720923113*^-20 - 
       4.42743909945053527389919046300829291351`23.201421474553225*^-20*I, 
      -7.797674376653667118803612107004132241`23.55350491446157*^-22 - 
       3.780276403455605003707569197704375258`23.239058646886523*^-22*I}, 
     {-4.0833141162027399269644070911832068`23.157054946157437*^-24 - 
       1.9795717614977596020300311984610502`22.84261106124066*^-24*I, 
      -1.293464259438205088063784580588178935399268666257671`23.1920271586274\
86*^-26 - 
       6.27065479075024842503702361086757621054845648002743`22.87758331765624\
2*^-27*I}, 
     {
      -8.16636651177212614115914335833367995563002795857`22.92108966761549*^-\
29 - 
       3.959016642045220576340723232930453483590874536717`22.60664556714665*^-29\
*I, -8.894442946270046679382084908134594748407816867`22.95676185667203*^-32 - 
       4.311984723590792842960020076808165511462258401`22.642317567164977*^-32\
*I}, {-7.344344505638299094354726990070506485192508`22.90265760676437*^-34 - 
       3.5605041827133332832437429037154519721726212`22.588210855660652*^-34*
        I, 
      -2.5492572672151339922022921810195841382961`22.94384906404114*^-37 - 
       1.2358681099128250430407765089265066711182`22.629401779967168*^-37*I}, 
     {-2.98074811040612465304195845774019997698`22.60925184250695*^-39 - 
       1.44505287116745123492335968224364022445`22.294786345201636*^-39*I, 
      -3.0564002972837637454215985690801795`22.645941133023143*^-43 - 
       1.4817287007942404605584439019317019`22.331473491290485*^-43*I}, 
     {-5.47220616994776763525221142654944`22.339226798079572*^-45 - 
       2.65290019304095988368678315126142`22.02479692758385*^-45*I, 
      -1.53654459989991133843192433478008552931138391083`22.372610169739502*^\
-49 - 
       7.4490970169887214862441803609513299523054933312`22.058181221390267*^-50\
*I}, 
     {
      -4.551219764035154444660165343408162089543697577`22.23445334112538*^-51 \
- 2.206410251296346511680596812225629175137329441`21.919995705023137*^-51*I, 
      -3.2440859778930531065635628004035503970765`22.266739601946107*^-56 - 
       1.5727178490198429575461744401387733348297`21.952280692850447*^-56*I}, 
     {-1.716523022350291303638341404887368232735`22.333005636391768*^-57 - 
       8.32162406884436246824271185080734347645`22.018564173283128*^-58*I, 
      -2.879277226415668954543207070370403`22.36597326914253*^-63 - 
       1.395860256823662495538694034889561`22.051530708958094*^-63*I}}, 
   1 -> {{3.20841410745383949932199126736299693414`27.26542218270107 + 
       1.55542429153434089052430661766583702755`26.95092600987967*I, 
      7.39554433023060502584929245411735918287`27.265422183936067 + 
       3.58532562041642589239618443612156623513`26.95092601125159*I}, 
     {27.71558620100302708822182655678326615973`27.190614596051777 + 
       13.43638775649359293179768609343262526675`26.876170055631892*I, 
      58.99527524795403628692532661484651568362`27.190614597513367 + 
       28.60063605668538648419577464416134528451`26.876170057252263*I}, 
     {50.62795842855709083773532595934502711031`27.061747289192837 + 
       24.5441996367052341623021460467253297718`26.747297720593966*I, 
      92.03607455903604694063119307080274582366`27.061747291335312 + 
       44.61866245196032220559494956916135080768`26.747297722387565*I}, 
     {31.40495529936049083768855573197664259932`27.036620471742772 + 
       15.2249767988773339938966370705267415173`26.722175262698435*I, 
      45.16426449346695950909571130584808451066`27.03662047629854 + 
       21.89542613567726209377932747926495050533`26.722175265443674*I}, 
     {6.38975588733597399364264036298048299744`26.916584032176928 + 
       3.09772404411481773531215647823496957606`26.60214097394675*I, 
      6.73997002997807327249525789723825523389`26.916584043852673 + 
       3.26750623757882995695491371399399335718`26.602140982135012*I}, 
     {0.42452383065983304973314869293865934213`26.871547628161423 + 
       0.20580718586464932754188118538217514273`26.55710017489226*I, 
      0.30460564432100956273615701179653809311`26.871547667369057 + 
       0.14767140482727861610706297746124358312`26.557100218456057*I}, 
     {0.00971682817749061579055766859023640664`26.77056189243201 + 
       0.00471067327276166107663668205510672215`26.45612396023965*I, 
      0.0043986474450826847346540762498491787557494683577658376192`26.7705620\
05199928 + 
       0.0021324438980872758834443134031448415275466788839478001664`26.456124\
060325546*I}, 
     {
      0.000082459575777608554214455944387529598511572018372364427`26.75562711\
519509 + 
       0.0000399760202201250280396650043755410572314731368998081826`26.441197\
8712847*I, 
      0.0000218402617713718092647665210780731389719584954385611778`26.7556274\
99219194 + 
       0.0000105880576992037476545843203207716002670042245614933487`26.441198\
087224606*I}, 
     {2.761432245028440866804880652210055042597271141072041`26.71859512065382\
7*^-7 + 
       1.33872955594004272454754500980252844481513858809363`26.40416998115341\
6*^-7*I, 
      3.96820601196674940750085654256602014703492773854459`26.718596383626235\
*^-8 + 
       1.92376788597401949796773396217617819188108584018082`26.404170564577775\
*^-8*I}, 
     {
      3.811497095992045289712086135865787027494250802705`26.69947905749048*^-\
10 + 
       1.847796129697051562223007678376266712809411561753`26.385085606325102*^\
-10*I, 
      2.75537201137152274317902640867883911522716635429`26.69948305288138*^-1\
1 + 1.33579158274623172000955845695016761371151203997`26.3850874389366*^-11*
        I}, 
     {
      2.230702103804018882976017569479148479046894965`26.738158549912495*^-13 \
+ 1.081434042872674708033745807322098234255950137`26.423883889904715*^-13*I, 
      7.521420350720766744464776918764687512115452`26.73817158728579*^-15 + 
       3.6463497318418207740554956556429848136285955`26.423890200196173*^-15*
        I}, 
     {5.63897232534721272997857730219953465318611`26.632313202940864*^-17 + 
       2.73374765238627612027557893463930346864229`26.31798845102749*^-17*I, 
      8.221553349051479657757474572886408709444`26.632343979513813*^-19 + 
       3.985770965023152202470779218092257657598`26.318011012847457*^-19*I}, 
     {6.2338614391400969411041294239823927453`26.484722008627692*^-21 + 
       3.0221471380427895192136075107153415141`26.17028058450476*^-21*I, 
      3.643401601679598980741508464532423889426976255636545126`26.48478538690\
0665*^-23 + 
       1.766304213007237750086920698901711483794046030757280733`26.1703439731\
2973*^-23*I}, 
     {
      3.0399367683112073475352444840258202553280687182191866`26.3217841230066\
76*^-25 + 
       1.4737472582403181529222867818131403522414774574914084`26.007326358769\
33*^-25*I, 
      6.6022695532774221913083600493745811854223987057699`26.32190497108712*^\
-28 + 
       3.2007496845770031070679984192875320332991341085615`26.00746037462112*^\
-28*I}, 
     {6.58006067192318865806737991682138411133598793601`26.29801402213384*^-3\
0 + 3.18998292181220750130311802769265601336918955602`25.98360865263378*^-30*
        I, 
      4.92272875075623996097201689883243192446710316`26.29831899176584*^-33 + 
       2.3865160864902219599275884272683387115123069`25.98387047130391*^-33*
        I}, 
     {6.351392358514138419297663787301220969058654`26.42280372915848*^-35 + 
       3.079125583118205445615736252507351018331923`26.10909790515228*^-35*I, 
      1.517221465549022762557775200314719752962`26.423948287146327*^-38 + 
       7.35541935708882338917449412427895221918`26.10960412083244*^-39*I}, 
     {2.7436053441081453856126907351051045035`26.325614579326178*^-40 + 
       1.3300871569835662417437131918406059198`26.012040555634467*^-40*I, 
      1.9397807176252234527340603251535001444518632012250571`26.3276776059670\
22*^-44 + 
       9.403967029800244485456261638065332322288497338983231`26.0134417926799\
8*^-45*I}, 
     {
      5.31851194423031828610128132367170082151692191188006`26.180668037931078\
*^-46 + 
       2.57838994463104620923529666616817079752597380756588`25.86572423371682\
*^-46*I, 
      1.0315988221530814636240947955607228725761415618`26.184199571022923*^-5\
0 + 5.001143285610624033570074606710739443262682548`25.86964589573751*^-51*
        I}, 
     {
      4.63692559723862413306323255942146442323172531`26.162664409239085*^-52 \
+ 2.24796004207387197880755310399779286438467221`25.852028820160253*^-52*I, 
      2.287032616029338496390274629687607271396`26.170524152096842*^-57 + 
       1.108742814164472450063579191401048510769`25.856952310112018*^-57*I}, 
     {1.82143344114753418716353398558833785796`26.285538140107786*^-58 + 
       8.8302249176375082896632737018509915879`25.986602217369022*^-59*I, 
      2.117400641531144096705363631335559499940217870908448`26.30930084379299\
*^-64 + 
       1.026506019000641966606028118086420221355867641045204`25.9988046731210\
64*^-64*I}}, 
   -1 -> {{3.20808917990294178515795172043754193648`27.265422181951987 + 
       1.5552667681633767398495338383788371642`26.950926009047713*I, 
      7.39541371582587679574026991135089270956`27.265422183718925 + 
       3.58526229915827950771123035261159515693`26.950926011010544*I}, 
     {27.71282677405155969223051115218101726909`27.19061458846918 + 
       13.43504999909467877307563856716119445745`26.876170047225937*I, 
      58.99424618767636950537277600689667278586`27.190614595564178 + 
       28.60013717303142878991611055048121357426`26.876170055091823*I}, 
     {50.62307011923359675151360407988714102974`27.061747291588 + 
       24.54182980699758134654509664375566290441`26.74729772259828*I, 
      92.03450639636666104174863866502612940008`27.061747291889574 + 
       44.61790221396505424108437476681658393929`26.747297722850767*I}, 
     {31.40203869038155008584169520319228198278`27.036620477312905 + 
       15.22356284035988071488762998684362717864`26.722175266053107*I, 
      45.16351856604378462905750385400015739462`27.036620477589405 + 
       21.89506451351912722248890743079296920898`26.722175266219825*I}, 
     {6.38918640140283507805944337196514992503`26.91658404700523 + 
       3.09744795997342417769192851334204733177`26.60214098434446*I, 
      6.73986244372888222907535695266619283644`26.916584047277492 + 
       3.26745408026377575509486673229223744559`26.60214098453553*I}, 
     {0.42448742156929657340297890022798969492`26.87154767845847 + 
       0.20578953490627660970579088139729977527`26.55710023077812*I, 
      0.30460093693699183910704626758378876253`26.871547679012135 + 
       0.1476691227093207947291942430028252186`26.557100231393193*I}, 
     {0.0097160213603830040103667043141302203`26.770562037519852 + 
       0.00471028213156667339235068581424719847`26.45612408901016*I, 
      0.004398581301781777748738499018364108185636561021553292157`26.77056203\
8794544 + 
       0.0021324118321215035796968840883016101083464618496592183296`26.456124\
090141646*I}, 
     {
      0.0000824528964557318697984867612677758195278338458997300809`26.7556276\
10202655 + 
       0.0000399727821158311230315021028131997877548557068828889855`26.441198\
14962869*I, 
      0.0000218399400750250086019537781223453533656308007988257934`26.7556276\
13884716 + 
       0.0000105879017423055563865374871991250182720579953466080249`26.441198\
151700075*I}, 
     {2.761212346606241132686736768002570707229588925783654`26.71859675128373\
7*^-7 + 
       1.338622950203967409714140842879785291283607821372066`26.4041707344107\
1*^-7*I, 
      3.96814835884037749758083360484019668607251593113875`26.71859676154131*^\
-8 + 
       1.92373993600551841413527716141320320928016384474448`26.40417073915112*^\
-8*I}, 
     {
      3.811196612123924274546498393733256086543153401253`26.699484223478922*^\
-10 + 
       1.847650456510225770695704411586476509282949803432`26.38508797585951*^\
-10*I, 
      2.75533227246984880068240270961915667434743478051`26.699484250847348*^-\
11 + 
       1.33577231751084987049435976928866330552499155239`26.385087988416455*^-11\
*I}, 
     {
      2.230526974230724313405551491212860511670679008`26.738175428556456*^-13 \
+ 1.081349140867090213383368110145711532084688241`26.423892059400888*^-13*I, 
      7.5213120886048798814101190384575876842271837`26.738175503894908*^-15 + 
       3.6462972468697243984285821650724695791290893`26.423892095872105*^-15*
        I}, 
     {5.63852939061641931364377054661706520440532`26.632353091378288*^-17 + 
       2.73353291968134263912341049151673644403387`26.318017692520765*^-17*I, 
      8.221434737807406256649258003804224452445`26.632353241889213*^-19 + 
       3.985713462841668750980882008145991853906`26.318017802861956*^-19*I}, 
     {6.2333697844609024598701772398342539541`26.484804228467958*^-21 + 
       3.0219087861326389614221662411461443217`26.170362817774837*^-21*I, 
      3.643348747783096100118954067822995588491237167756127473`26.48480449286\
8363*^-23 + 
       1.766278589683137587852676178689280111477735610142826528`26.1703630822\
18433*^-23*I}, 
     {3.039695414595533036671814671715504760186975373392188`26.32194102645554\
8*^-25 + 
       1.4736302510773899813037008063266484782148426684740362`26.007500359424\
274*^-25*I, 
      6.6021730205807222005769786069349564660938936217767`26.321941459414752*^\
-28 + 
       3.200702885972974514497306411410903635845832698664`26.00750083956679*^\
-28*I}, 
     {
      6.57953382015930477716374797810180996970127581038`26.298410280844237*^-\
30 + 3.18972750651850246531770746691888015102826022841`25.98394883857867*^-30*
        I, 
      4.92265609104799128160985349781189137803696762`26.29841122480336*^-33 + 
       2.38648086140036737044811167565569010875244039`25.9839496489176*^-33*
        I}, 
     {6.350878892466817455508383817824521307625681`26.424292229105973*^-35 + 
       3.078876657157860833521950222762864597056639`26.109756094202734*^-35*
        I, 
      1.517198835338503972290805911765418176521`26.424295312233593*^-38 + 
       7.35530964687691001393743891049334089819`26.109757456258933*^-39*I}, 
     {2.7433812352729233794257197317765358207`26.32829982410304*^-40 + 
       1.3299785100587687417651354867709801927`26.013863992723742*^-40*I, 
      1.9397514627529925062441985894965964478353686021227116`26.3283046910701\
*^-44 + 
       9.403825203535336746192832000054824886120764689323585`26.0138672944366\
08*^-45*I}, 
     {
      5.31807282873119428508533290678258315481185429203424`26.185269185044948\
*^-46 + 
       2.57817706347192777880087693728950839140684200668743`25.87083436711631\
3*^-46*I, 
      1.0315830869093894449430716018797868496591263424`26.185276533407542*^-50 \
+ 5.001067001878374765329554355338037139163798953`25.870842533143424*^-51*I}, 
     {
      4.63653859465798089227993762396092067823352448`26.172924463095004*^-52 \
+ 2.2477724250161422714773108335622979087104077`25.8584492664383*^-52*I, 
      2.286997333594920149931705782329351156298`26.172939050092797*^-57 + 
       1.108725709403764888267191904585333998041`25.85845835420933*^-57*I}, 
     {1.82127978336772977197052700615045938849`26.316747213202206*^-58 + 
       8.8294799918415028222801318396424155641`26.002561621006098*^-59*I, 
      2.117367608808329657336759188006302054240553166874881`26.316787649556282\
*^-64 + 
       1.026490004889694837617511664029579245020541367368449`26.0025819356601\
85*^-64*I}}|>, 
 "IT" -> <|0 -> {{98.71529732353573371004084890134010820757`22.72770726264396\
4 + 47.85671869673745841189697029497744601495`22.41326727479131*I, 
      216.1894644425372379643210578219847650587`22.604677962879013 + 
       104.80765054189939454247899999771331447572`22.29023797978431*I}, 
     {171.38380715198702604155056211027989021131`23.84224396410952 + 
       83.08607551641393554432591577541858148374`23.527805380063782*I, 
      386.14406744323038919150563780883856500023`23.75816956279099 + 
       187.20085450868397832290523538128562818722`23.443730318111534*I}, 
     {317.50974028041752938494215269112560982702`24.315636466242193 + 
       153.92725075094638964750389686756466286695`24.00120086043346*I, 
      678.09677432613693108938937277366987417152`24.209200718961576 + 
       328.73817389955734554293863719420369315075`23.894764685486262*I}, 
     {158.18282805184471345815199640906478971828`24.098188577867898 + 
       76.6863020218716877728403557883763066074`23.783717347574548*I, 
      337.8824627398204938912621772699223791717`23.930778319724347 + 
       163.80385219227031248327706220156071197526`23.616308729298037*I}, 
     {-26.59321727674871400275938922612076586629`23.625570217822688 - 
       12.8922685030616087904724277158842233557`23.311127889833113*I, 
      -116.8215440593676720528984567559862715346`23.665898066637876 - 
       56.63454321010026101790089538315981805583`23.351455832533976*I}, 
     {-6.42340925671560429353243365607368337573`24.08352555371881 - 
       3.11403904164068063333790174121935008788`23.769134175593354*I, 
      -32.99259756042697813450302232851410425783`24.05182599707914 - 
       15.99465840992380925280506566933105376137`23.7374302934233*I}, 
     {-0.20248111907892413919607713720990746298`24.069037157596703 - 
       0.0981619082339567258431148277687170698`23.754647955054637*I, 
      -1.53020069169996495518100888910839953582`24.030255828987716 - 
       0.74183420440125304344115196263172112502`23.715863122193465*I}, 
     {-0.00181642620198866333855677382271373612`23.913185092799722 - 
       0.00088059500542302633499121486672648589`23.598747307771998*I, 
      -0.02210277032644282708270807244439343449`23.875741664961023 - 
       0.01071532063024011742025057320352471487`23.5613034591614*I}, 
     {
      -5.8323466492074408832505600559224833565558609058725889`23.849660950408\
257*^-6 - 
       2.827494628499003824047908297135279859457744135258112`23.5352174366509\
17*^-6*I, -0.00012331786058167859917333622351911705`23.805489524965665 - 
       0.00005978392735624991958427573288707335`23.491045166911015*I}, 
     {
      -7.4280525419033418432485720522532584070553144567836`23.781340640356817\
*^-9 - 
       3.6010854507926267809280707894224116785231561884308`23.46687116347885*^\
-9*I, 
      -2.934006003600876451566562556462777305578396209406705`23.7367903725157\
*^-7 - 
       1.422392514390862983944119800681635715216264016160474`23.4223220170975\
46*^-7*I}, 
     {
      -3.955095608423529398386743445607250195519406433`23.673614856493295*^-12 \
- 1.9174120230897373369189504366507357284560869668`23.359305384128884*^-12*I, 
      -3.132980729237204526421529162587796805890006504369`23.627113782559725*^\
-10 - 
       1.518854539332438149204497649896899535615056942937`23.312794530076605*^\
-10*I}, 
     {-9.071621637186756697391433003992983774978376`23.564658728849516*^-16 - \
4.397880131903046461294318711177287910105335`23.250281176330063*^-16*I, 
      -1.545961861549537238728594873493122556487501625`23.52207536355116*^-13 \
- 7.49475146507214119128580944333892815680121835`23.207693285599095*^-14*I}, 
     {-9.12925215845411714678369770862289290727`23.597111098180914*^-20 - 
       4.42581914155417048764517124308866190715`23.282414810404223*^-20*I, 
      -3.58904184823293168207555963919695572123235`23.55444742664113*^-17 - 
       1.73995085643882875623158537777348713114283`23.239768184663006*^-17*
        I}, {-4.0788874464318064553901317517611528`23.316949434502273*^-24 - 
       1.9774257325059584792293896743120284`23.002435634926627*^-24*I, 
      -3.9656212313560290026820813004085334011`23.272014146202388*^-21 - 
       1.922514796311744658773324013611168557`22.957508555570584*^-21*I}, 
     {
      -8.154441654777664405816685042973620046055866464954`22.885719296192022*^\
-29 - 
       3.953235526633986136166593165672165120492971159925`22.57135082439354*^\
-29*I, -2.101369506272508338036602003626852`22.843706889950305*^-25 - 
       1.01873419891533944716515684136876`22.52933279108429*^-25*I}, 
     {
      -7.3325035497495925971184569844574692509235899`22.685976806709586*^-34 \
- 3.554763742169376607580654637089809480265308`22.371536485405827*^-34*I, 
      -5.3672452712172850958673370938129786982846450288`22.64471242550966*^-30 \
- 2.60201563572441925870696881132850364092671247897`22.330272029842533*^-30*
        I}, 
     {-2.97590691327864853840517817480901394554`22.576013433492836*^-39 - 
       1.44270588123412013033193796992451444158`22.261557243345592*^-39*I, 
      -6.630100616361827013010085806012582866071905`22.53244514898934*^-35 - 
       3.214242054991163235113955173859248549670332`22.217990620908882*^-35*
        I}, {-5.46369952957149092375167620868676`22.347542308573818*^-45 - 
       2.64877621320625474554160188707071`22.032854636186666*^-45*I, 
      -3.9698444415113934029974235251546750403`22.302707561922816*^-40 - 
       1.9245621890245381475561724754025881609`21.988039108421415*^-40*I}, 
     {
      -4.544653238537670157809755587050188357928031141`22.075228134314134*^-51 \
- 2.203226830164412307719319496489092763241510856`21.760666688259192*^-51*I, 
      -1.15383495091567005200566672732652`22.033347811743894*^-45 - 
       5.5937383734404146713343016464309`21.718795797958652*^-46*I}, 
     {-1.714266803190684762640222928423755298286`22.16295725446479*^-57 - 
       8.31068602291173475445683955080797830725`21.844509046522006*^-58*I, 
      -1.629459896832422777060362208717061629712259684`22.12182738227074*^-51 \
- 7.89954607083066182502741970804776903016604506`21.80365580295801*^-52*I}}, 
   1 -> {{3.33171378720931068181357800713129250918`27.366281677823466 + 
       1.61519940491029531514850609947291260899`27.051918133226835*I, 
      7.82821811070087343301717948525188468236`27.366281606020145 + 
       3.79508386418238736671793021613942658238`27.05191807496217*I}, 
     {28.52598657604030062137575167521157734849`27.298146277656556 + 
       13.82926610292433053667977308775384193461`26.983687945546507*I, 
      72.15742609699790356780474119187671725412`27.298146201933196 + 
       34.98158579502483758445443339567177668824`26.98368788969468*I}, 
     {51.29481913826940798571041430734354717121`27.14847283941971 + 
       24.8674906185478241101230208287008315476`26.83403782113437*I, 
      150.0906193962860052569319068540947534895`27.148472759550575 + 
       72.76323676487180214393842567928598449012`26.834037732524138*I}, 
     {31.31986136063748601377424012703022102859`27.11690631486804 + 
       15.18372365170889272043804435104348720775`26.80241218585823*I, 
      113.6713675441293165773794296598403480751`27.116906164019895 + 
       55.10735223339956473510297211810453571819`26.802412118678102*I}, 
     {6.31632159854128873243842624502199377951`26.98596993387611 + 
       3.06212344120092319468941670225256633859`26.671544300797937*I, 
      30.45721785435490206964314079215863556831`26.985969656143393 + 
       14.76551807734458274958147350824851624523`26.671543994073502*I}, 
     {0.41916429608927377456196856910996716297`26.987040489994083 + 
       0.20320890834087244821233748321702729127`26.672649320795394*I, 
      2.87549324209469016324322368073825325335`26.98703963940679 + 
       1.39402579876022669886405893312997090531`26.672648658481748*I}, 
     {0.00961829151019534934198103211624813686`26.865327110868098 + 
       0.0046629031530748587810799997928704158300000000000000000001`26.550923\
654953507*I, 0.10051910690125303555343210359697308241`26.865324948975765 + 
       0.04873119722117904176931027811919609885`26.550922701175764*I}, 
     {
      0.0000818557019712126212173175186117653019049573823577544833`26.7838894\
999539 + 
       0.0000396832649971295333589644020035485919907529939710511186`26.469477\
648565704*I, 
      0.0013957234242933684043439167607930608505358693084809120293`26.7838841\
45056508 + 
       0.0006766402483288640995457110576149427115684365788011711745`26.469475\
240245036*I}, 
     {
      2.746957229372505206766022821285363258345595546827886`26.736748752346*^\
-7 + 
       1.331712135427124678678415305875228501668189103148384`26.4223389634207*^\
-7*I, 
      8.1853592783980421718365301521385346058684456775903353`26.7367353215129\
85*^-6 + 
       3.968224247293331584085492078611731216708202360554155`26.4223324846403\
93*^-6*I}, 
     {
      3.796718332023194191286179219297426380863958528323`26.68714916085263*^-\
10 + 
       1.84063145340959879337924127553167121810508518298`26.372764525993826*^-10\
*I, 
      2.11794319990190364709236665237670978866027318687999`26.68711420904847*^-8 \
+ 1.02676904878457606604855017450073988501401239904965`26.372747206781693*^-8*
        I}, 
     {
      2.224023475105666940402955993213503443008281366`26.67495209197628*^-13 \
+ 1.078196274628413101427975059336100708468297826`26.360699561217725*^-13*I, 
      2.48821845653287745192321328712745357926448461902`26.674850111891704*^-\
11 + 
       1.20627677734739060167561443168209978370527128856`26.360652535708628*^-11\
*I}, {5.62541813776086032237334213391630135930674`26.66305992056946*^-17 + 
       2.72717664505438385688602831370990788104977`26.348921258456873*^-17*I, 
      1.35238427631356205542951677050322684289546645`26.66277028706467*^-14 + 
       6.5562963022143760607989933605555533802291547`26.34879460145578*^-15*
        I}, {6.221449944936347765900294734291479695`26.671222521691007*^-21 + 
       3.0161301031675534556933170915509911891`26.35702753921821*^-21*I, 
      3.4435733190915186039351443099543345150693`26.670477029645376*^-18 + 
       1.6694283876108239474715102481032675121704`26.356681755301572*^-18*I}, 
     {
      3.0348016723451642792934119942946644271683236736803723`26.48579352400676\
*^-25 + 
       1.4712577875119644544394346276252630786684561203037353`26.171415176265\
718*^-25*I, 4.143956736042109304845402031931763144`26.48458817630296*^-22 + 
       2.00897102257863471650205084642045155`26.170399920006535*^-22*I}, 
     {
      6.57045540771700537873934375284587637661689983351`26.37691578548016*^-30 \
+ 3.18532633423574929595953018057125810297312696573`26.062364818263553*^-30*
        I, 
      2.371686318814752701183732827260978048492920629425838`26.37456358586326\
4*^-26 + 
       1.149782536990418777416855269742120654776882311229421`26.0597622619283\
24*^-26*I}, 
     {6.343265261382332989513268390578480943484144`26.405617082054995*^-35 + 
       3.075185604089594000733616557779988613362734`26.091011622875904*^-35*
        I, 
      6.4859486685791305005008280523949658100234581413`26.399532537317725*^-31 \
+ 3.1443578587051019431630983748051913450924283692`26.085566793223137*^-31*
        I}, {2.7404930526878162820564050321890527326`26.36307018040732*^-40 + 
       1.3285783325253183902240542612686678844`26.051556816007444*^-40*I, 
      8.50590253947229067463817590847670510428261`26.348854137963002*^-36 + 
       4.12362213486782183922060917182008793081034`26.04521117961377*^-36*I}, 
     {
      5.31311420437943384582127215520390159169383962426185`26.312195781316174\
*^-46 + 
       2.57577314536441058148738227734043432840288901948235`25.99995938223479\
2*^-46*I, 5.364295935794548472931378149461486376`26.28632905167044*^-41 + 
       2.600585811578820359822084881432422501`25.979421994818203*^-41*I}, 
     {4.63268334437186824032957254737366593585930476`26.1692648854668*^-52 + 
       2.24590341754262660062095760258335423136548355`25.853420037069032*^-52*
        I, 
      1.6304827807607514455054043489558797203775222353327`26.12859130810773*^\
-46 + 
       7.9045049647171253422343058261450263800999295911641`25.809431444630455*^\
-47*I}, {1.81992166973227679488559266233130776919`26.226093983321537*^-58 + 
       8.8228959198716784987176937287454830473`25.93482375092664*^-59*I, 
      2.39282387607235343647453054266779212272541566`26.126950317278922*^-52 \
+ 1.16002992679767208374942884593702946245725496`25.8841374250994*^-52*I}}, 
   -1 -> {{3.33138724472480025142325282631461663494`27.366281667695237 + 
       1.61504109862699930605587648196769208911`27.05191812500915*I, 
      7.82452088461680732925760630626137777634`27.366281582029085 + 
       3.79329146610974127113968236839364238859`27.051918055496028*I}, 
     {28.52323679986161920180805032656963473437`27.298146173834656 + 
       13.82793302417534143357020165539964552476`26.983687868973714*I, 
      72.12411684168619134538543662027972846417`27.29814586471272 + 
       34.96543762240447957712020291084323743232`26.983687640976804*I}, 
     {51.29001902606298290931594095870479234705`27.148472866924326 + 
       24.86516354639382178106355888266786347608`26.83403785164854*I, 
      150.02401090273197864624342173260464071458`27.14847286329568 + 
       72.73094527585991119862726515239291593534`26.834037847623748*I}, 
     {31.31703757106202961482208678127268397541`27.116906368032115 + 
       15.18235469160812445685702262752029469008`26.802412209537916*I, 
      113.6232656008313694429896921526476062357`27.11690636383108 + 
       55.08403263419265004513057876133202809804`26.802412207660968*I}, 
     {6.31577393611753681928938437183387095247`26.98597003149029 + 
       3.06185793699575052892747399536500391216`26.67154440860164*I, 
      30.44493951132195595755736703124530748916`26.985970022547917 + 
       14.75956559353993080085689354163501102577`26.67154439872764*I}, 
     {0.41912924149410961837691036935124905261`26.98704079281594 + 
       0.20319191403557951300727826651346325476`26.672649556588823*I, 
      2.87438409350911748558114354133020150699`26.98704077326672 + 
       1.39348808866572465385594488876879548959`26.672649541361253*I}, 
     {
      0.0096175109582065967161803502430326283099999999999999999999`26.8653278\
86157065 + 
       0.0046625247450877817135018930470304791200000000000000000001`26.550923\
996991607*I, 0.10048173041594593684648814489894890831`26.865327848018463 + 
       0.04871307727430442401587896585689375031`26.550923980150372*I}, 
     {
      0.0000818492075947193940172985032618557246203707856874356492`26.7838914\
30647405 + 
       0.0000396801165535004933290858535851136392244459762724917611`26.469478\
516872186*I, 
      0.0013952187606260085170069277551380893883813540638251531288`26.7838913\
5280129 + 
       0.000676395589721534475528273381319642686490272847981253813`26.4694784\
81841296*I}, 
     {
      2.74674254600255250931210135048245743599889790338484`26.73675361883227*^\
-7 + 
       1.331608057924212226622527333777082926819980019288083`26.42234131089089*^\
-7*I, 
      8.1824564895363233057787529849509838633416690878161725`26.7367534594682\
25*^-6 + 
       3.9668169887046651886190667143485565095234631140240438`26.422341233990\
654*^-6*I}, 
     {
      3.796424049726212952841967769094305003375670053938`26.687161881545943*^\
-10 + 
       1.84048878671572354620526238196794457157381006654`26.37277082912918*^-10\
*I, 
      2.11720089558629413461647858101618692793263486742193`26.687161543662683*^\
-8 + 
       1.02640918309219944028430766885631383461860890823335`26.372770661669385*^\
-8*I}, 
     {
      2.223851537413597655511886767716407176857781851`26.674989355156605*^-13 \
+ 1.078112920032055478722326536941297695435455485`26.36071674267693*^-13*I, 
      2.48735108938335936329623667449201312090598023528`26.674988549271102*^-\
11 + 
       1.20585628177267503512662367187634907834204176581`26.360716371036585*^-11\
*I}, {5.62498241384513991812335607852239590883333`26.663166138695093*^-17 + 
       2.72696540811918292617430992660629523431301`26.348967695795423*^-17*I, 
      1.35191303901970044317198287101413512826515382`26.663164254907247*^-14 \
+ 6.554011765650824612232745811347506708238061`26.348966872165608*^-15*I}, 
     {6.220965501863093828689743999627694733`26.67149690465744*^-21 + 
       3.0158952474105443629538191907558419519`26.357154726957823*^-21*I, 
      3.4423693248861297198327663689884858678793`26.671492861962385*^-18 + 
       1.6688446967993486709028932920798858030166`26.357152853144772*^-18*I}, 
     {
      3.0345635300874475210872794981233686061496786381075398`26.4862385927267\
07*^-25 + 
       1.4711423372489722398973175640708011355793612409887356`26.171789942234\
337*^-25*I, 4.142498899724618892484470411679441892`26.486233089028655*^-22 + 
       2.008264270287514459002204516144925716`26.1717853082048*^-22*I}, 
     {
      6.56993495050677874982382248654377514322089966464`26.37778779656784*^-30 \
+ 3.18507401899202499725710151812086490388232998951`26.063330023920155*^-30*
        I, 
      2.370845174613737972002444168139698438817960782792026`26.37777866690634\
*^-26 + 
       1.149374754179620755198800048746544759088184543724981`26.0633199175282\
44*^-26*I}, 
     {6.342757506482963076584503370101751944632083`26.40789046060658*^-35 + 
       3.074939446867310654907853456350480482720952`26.093043918834187*^-35*
        I, 
      6.4836266566611775583065240735745317230824345577`26.407870114359497*^-31 \
+ 3.1432321580874586472207867145165577908852421731`26.093025735145474*^-31*
        I}, 
     {2.7402712373712622069534275022332531394`26.368460125798812*^-40 + 
       1.3284707974877429603837016090023993441`26.053932700311407*^-40*I, 
      8.5028262230895572234076907372165347013199`26.368418464122936*^-36 + 
       4.12213075094109239109982735434699837740937`26.053914398540876*^-36*
        I}, 
     {
      5.31267923830586288457870901117118231527608038764823`26.322204006882075\
*^-46 + 
       2.57556227582757186771128028123491792911792006126968`26.00783728924618\
3*^-46*I, 5.362335181726492153924015739640244921`26.32213654555095*^-41 + 
       2.599635247092741638966839110046346658`26.00778431682522*^-41*I}, 
     {
      4.63229972914199538816880608243626035811455117`26.185410037435265*^-52 \
+ 2.24571744265685342768595554929812565478758602`25.870977256230187*^-52*I, 
      1.62988037707427431267928847953337352057177051953607`26.185314251012205\
*^-46 + 
       7.9015845395604115268409976073676462815723049762566`25.870872922887344\
*^-47*I}, {1.81976926128157654284467108574068182519`26.269651436900457*^-58 + 
       8.8221570507652762270205043004321159186`25.955305515549462*^-59*I, 
      2.391930326740166721574872903624772461790557`26.269416660964254*^-52 + 
       1.15959673822212674303631694462301106646646043`25.955198030366752*^-52*
        I}}|>, 
 "S0" -> {178.8620942405726278800406939102033370587`23.44607812138438 + 
    86.7115144426517383213212762173149969013`23.131641097933997*I, 
   449.9964927485320177462681838300253068741`23.592110635731203 + 
    218.1562144051860894979399063443344993556`23.277673403990622*I}, 
 "T0" -> {178.14268572231527843591324859403677757817`23.46499773752461 + 
    86.36274852673254259973172232530981001192`23.15055660144564*I, 
   366.73655006458233985578049285385340582795`23.31246385665981 + 
    177.79218001775922483804434069972484478025`22.998022643985042*I}, 
 "Sc" -> {59.88762266398732925068742392340793924809`27.075253896884657 + 
    29.03324194884921582494236391627999542255`26.76080617770753*I, 
   105.3191808849831683231055707692881812709`27.08805095593946 + 
    51.05825084499598575026554790829895564905`26.773602777814652*I}, 
 "Tc" -> {60.60596265840446269462045333760447176247`27.163804780411947 + 
    29.3814898493622039149767305168033694151`26.84935092070927*I, 
   188.5498470672450553147305256528644786235`27.148866975548188 + 
    91.40809212007163136268814895568714828813`26.83441213887393*I}, 
 "kappaFit" -> {1.00148749039246094583312345646766768852`20.679632037200495, 
   1.00035175137999831819915076679649048575`22.372430447275864}, 
 "kappaFitIm" -> {-1.8587101616415277055629`4.948212786709827*^-16, 
   -2.294921284142896783928`5.733060132783492*^-17}, 
 "residual1" -> {4.47549783124173157537131434295319`17.85150164981826*^-6, 
   0.00005272046707457283747224238647349903`18.918551635559286}, 
 "residualMinus1" -> 
  {0.01208451269942381559688784567640317646`20.972417529793518, 
   0.483033269483435016448871067673634163`22.47812871032866}, 
 "neutralOnly" -> 
  {0.00402214075213573430964012648182393606`20.677053628267647, 
   0.18502353690671356567597126188370645139`22.287046821808786}, 
 "residualP2measure" -> 
  {0.06354709230363496612630195409369160772`22.4616631587771, 
   0.07906663033302768548857904821131322062`22.53121104443296}, 
 "chargedFractionS" -> 
  {0.3348256818654791956111337946110225303`22.888934031173875 + 
    1.82052399176074795406`5.691468763608114*^-18*I, 
   0.23404444830604014021137913208927499532`23.034954270596153 + 
    1.44866632758004316851`5.893779310544769*^-18*I}, 
 "chargedFractionT" -> 
  {0.34021022200639572485226870583892619674`22.907857340973642 + 
    1.60228239000022488365`5.648006416852473*^-18*I, 
   0.51412886725918485708034419404184703129`22.755331299633063 + 
    1.22703996080069275545`5.200276696514624*^-18*I}, 
 "time" -> 992.180849`9.44813583355767, "kernels" -> 8|>


==> anc/paper_scan/point_D_b0.750000_N6_h0.125000_P5.000000.m <==
<|"b" -> 3/4, "Ps" -> {11/20, 7/20, 3/4, 3/10}, "ws" -> {-2, 1, 0, 1}, 
 "lams" -> {0, 0, 0, 0}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 6, "hstep" -> 1/8, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.0625`40., 0.1875`40., 0.3125`40., 0.4375`40., 0.5625`40., 
   0.6875`40., 0.8125`40., 0.9375`40., 1.0625`40., 1.1875`40., 1.3125`40., 
   1.4375`40., 1.5625`40., 1.6875`40., 1.8125`40., 1.9375`40., 2.0625`40., 
   2.1875`40., 2.3125`40., 2.4375`40., 2.5625`40., 2.6875`40., 2.8125`40., 
   2.9375`40., 3.0625`40., 3.1875`40., 3.3125`40., 3.4375`40., 3.5625`40., 
   3.6875`40., 3.8125`40., 3.9375`40., 4.0625`40., 4.1875`40., 4.3125`40., 
   4.4375`40., 4.5625`40., 4.6875`40., 4.8125`40., 4.9375`40.}, 
 "IS" -> <|0 -> {{58.37428870564670679379772109700261732`21.796516197944708 + 
       22.36485445508723435266833686448465806784`21.379860523430903*I, 
      128.13825699473148825512558680322726924639`21.939242021244578 + 
       49.09341991756924563182056263986096810342`21.522586345288016*I}, 
     {64.00359581265934429593967357077062151872`23.091294361449588 + 
       24.52160251871113066393357183527923088107`22.674643612128914*I, 
      133.96150746873115973055996812420939792342`23.21164568898029 + 
       51.32447321507901547032020588864917693222`22.79499491104927*I}, 
     {73.81488873630878568502210258475234246383`23.66192797519301 + 
       28.28058859150281798671010064244086380742`23.245298535107104*I, 
      146.49857325219163346595541448097520414416`23.753571925835423 + 
       56.12778059163339274023672341332392788942`23.336942493671852*I}, 
     {95.1996478930697280673486235417944329181`24.01979530457964 + 
       36.47369957756933237337583393332612476517`23.603230072193217*I, 
      196.14951610851263304135645737126122671292`24.108490128834834 + 
       75.15047251921925847614079167690524621184`23.69192394906792*I}, 
     {136.74172920443648509534003453134951254591`24.05996073712695 + 
       52.38965543572172812781346880502338112802`23.64328975464418*I, 
      305.01853481176992875771328284966944919275`24.179117208739445 + 
       116.86129781499696144116682411937229829082`23.762447806817075*I}, 
     {165.50349121327566583642485937834929781676`24.17189846135522 + 
       63.409106558169787508996606065794260985`23.75526599322438*I, 
      372.4538992187647065351272570778501250104`24.31332973496307 + 
       142.6977087337362171173785067369315343452`23.89668784799492*I}, 
     {124.95580557235092904634765753066452411249`24.218808389526842 + 
       47.87413203500800288185924394152542253505`23.802146504800128*I, 
      270.2204899530700905305198703974559569807`24.38550228272386 + 
       103.52917461756027848856140033135084566046`23.968808229836817*I}, 
     {38.92020395975755110003227370905357297943`23.751643790590368 + 
       14.91143988600047668444112893709044142762`23.334962516393112*I, 
      86.52230496933861396319996840167418015998`23.99076542623327 + 
       33.1491620825650482282101534984637638497`23.574078295765915*I}, 
     {-12.62516580215013265109689456115945778422`23.507823700410064 - 
       4.83706100574924699276779596300510131166`23.09115907241877*I, 
      -10.0786519371723342047736905084557964349`23.390881149175655 - 
       3.86141893419830133809685549738331739371`22.97421621877761*I}, 
     {-16.03341228071476605032045393356992122017`24.02357204941572 - 
       6.14285741252907211483237732669973652486`23.60689578939617*I, 
      -17.59884075865282660977022401833633749949`24.09643208196753 - 
       6.74261769818282753921709876044671226772`23.67975033027395*I}, 
     {-6.59938887886556208690780492749696342128`24.214145418750206 - 
       2.52841405079206344917099259803518593015`23.797328580397146*I, 
      -6.35242154184812727718328525684705781979`24.295974753485016 - 
       2.43379382209159598354705120802004481081`23.879103608901666*I}, 
     {-1.59367846229550053940510834646582429829`24.011889481222077 - 
       0.61058366016540946316324903729565814902`23.595225812905483*I, 
      -1.27173895098920929342479915848098337184`24.084223759106703 - 
       0.48723945378006254729744070106432909645`23.667557948820914*I}, 
     {-0.26023382821782206403306278405554891601`23.95781714939713 - 
       0.09970299975267652246438186260311561756`23.54114274366242*I, 
      -0.16701471579084149667723944473230232538`24.026636078060342 - 
       0.06398809978405109371746005832278561606`23.609961064716238*I}, 
     {-0.03077500375588173963099044554875826385`24.035413585956125 - 
       0.01179078144019386766424422907930115587`23.6187187420645*I, 
      -0.01550927452316059854103315620857153421`24.100151396494372 - 
       0.00594204529263799095251071742573689243`23.683450209250715*I}, 
     {-0.00274339772895564757550529601420326257`23.881983959643875 - 
       0.00105107389367769306034903984464406751`23.465326242251773*I, 
      -0.00106246216224945437145346149281984574`23.941310695543855 - 
       0.00040705954881207418083157729247383054`23.524653957620238*I}, 
     {-0.00018902046128239833491326389384532209`23.841154633054426 - 
       0.00007241912834143632196472456014434179`23.42450152388479*I, 
      -0.0000551132785190242329370968465973611`23.8979198142957 - 
       0.00002111546846996404443376719052900029`23.481267776027398*I}, 
     {
      -0.000010231960052548131498656145558964133539823911993895551`23.8026509\
95553805 - 3.92015564454097328366075865111642`23.38600076150662*^-6*I, 
      -2.2017095027429434303876579015435650262351559109883112`23.853577581658\
786*^-6 - 
       8.435376888192408681256462541150425816090912095254259`23.4369281120496\
85*^-7*I}, 
     {-4.40004392627327943222820528660612561927508357316649`23.68703666320741\
5*^-7 - 
       1.685782288557002033049250744737920004088533287059663`23.2703765723644\
02*^-7*I, 
      -6.85140518418559048279715450440809258963617883976793`23.73270050355378\
3*^-8 - 
       2.62496868321271909188462278510731320604200471003245`23.31603976752472\
5*^-8*I}, 
     {-1.51493153173313418157714886183888439211646774651388`23.62642910659707\
2*^-8 - 
       5.8041346572084888457783787477167817640854521326921`23.20977179503895*\
^-9*I, 
      -1.6741288666057526751735430900950897210450571885159`23.669187710502644\
*^-9 - 
       6.414065039746833237660512026076157516355873990197`23.252530294788443*^\
-10*I}, 
     {
      -4.199813795671203598046366478398375159951442023386`23.702732122995293*^\
-10 - 
       1.609068416272927054802912019974518268658965471217`23.28607738010388*^\
-10*I, 
      -3.23076991598204998812221902170240827575872025171`23.741960619177597*^\
-11 - 
       1.2378000751865807213979528974968266041781608165`23.325305830068636*^-11\
*I}, 
     {
      -9.4147270700723012849843322608184588709898581485`23.57611497498843*^-12 \
- 3.6070503868284013075755998451400914334616949005`23.159458882561836*^-12*I, 
      -4.945484805095749835760185910241370017283804764`23.615291946642078*^-13 \
- 1.894756241631294785922325026727036178869776872`23.19863583097791*^-13*I}, 
     {
      -1.712105134811655389240433976588841677552172785`23.642202107258917*^-13 \
- 6.55956295158520832903287696910561399483966032`23.225558496615285*^-14*I, 
      -6.0246175979419180495902966115990455586105224`23.68502927875058*^-15 - 
       2.3082027843620392760093259829786604607676077`23.2683873509343*^-15*
        I}, 
     {-2.532143331140533507236167994696899495648647`23.45654253235829*^-15 - 
       9.701363102844826258363483878919659746062132`23.03988592744258*^-16*I, 
      -5.855703727309845177537299564701490377323`23.491628461319465*^-17 - 
       2.24348706420686432070703479088711716933888`23.07497184054782*^-17*I}, 
     {-3.05167341414876854296132875001522677350154`23.47624024451624*^-17 - 
       1.16918309867634342481169068483581706932698`23.059567998600926*^-17*I, 
      -4.550205553586545251449680686277897083347`23.51258065453014*^-19 - 
       1.743313489605697822599163758023235557912`23.09590787916483*^-19*I}, 
     {-3.001641477096258186211548383073760159434`23.154827723182205*^-19 - 
       1.150014437008737007828709389446179218045`22.738173157384033*^-19*I, 
      -2.8312467736949032897811489263487662745`23.186317278911773*^-21 - 
       1.0847313675960151878665993121886332222`22.76966274660181*^-21*I}, 
     {-2.4126355462517892081112758787844819995`23.15830730017212*^-21 - 
       9.243494703151813543874484026526324218`22.741659724098593*^-22*I, 
      -1.41244455980799307115800432765732496`23.19317431180394*^-23 - 
       5.4114778451988484227969965059726573`22.776527429953905*^-24*I}, 
     {-1.58624095049687080945883276797793459`22.878772457340347*^-23 - 
       6.0773413732626929495880542663285597`22.462115847771265*^-24*I, 
      -5.655274232011675529124263586443064728023438046416282`22.91372650756854\
*^-26 - 
       2.166696809623107599412433489579643379517028852301824`22.4970698283583\
67*^-26*I}, 
     {
      -8.537618839298597389645804668515330010565539574841344`22.9681718868017\
98*^-26 - 3.27100521424335449457792206515278`22.551504921626623*^-26*I, 
      -1.8187702086329742924401403509829063383871535191459`23.00320720099176*^\
-28 - 
       6.968227263279518703572706823183328018114275141449`22.58653929327671*^\
-29*I}, 
     {
      -3.7641802217163062997629033082867540542734370591654`22.735810842989192\
*^-28 - 
       1.4421647726776672721785930458791877415307029211758`22.31915508222391*\
^-28*I, 
      -4.7013887498936317275895978956252983858138145564`22.77403512536075*^-3\
1 - 1.8012360828643371591497403912102672513561921785`22.3573793547828*^-31*
        I}, 
     {
      -1.3601587244740768081933322259882451855965016933`22.922969952424438*^-\
30 - 5.2111559015425854528376631526712150801210218285`22.506315866133498*^-31*
        I, 
      -9.7728988232544473555250758621037676256380601`22.95972155857476*^-34 - 
       3.7442761981821657605679457222887098803994741`22.543067529213598*^-34*
        I}, 
     {
      -4.02965772086022276017805778131249150553501961`22.576111273116066*^-33 \
- 1.54387677227719953476531506881959187358581635`22.159454051875716*^-33*I, 
      -1.63435954843710121445017574667842692632613`22.61384189328912*^-36 - 
       6.2616974422404484238731711757382840899859`22.19718453820158*^-37*I}, 
     {-9.79136025874154502480750921472935803436767`22.5211533478906*^-36 - 
       3.75134930051624632903762088940649713332072`22.10449469095257*^-36*I, 
      -2.19957595164944269859546050620095790399`22.557358138890233*^-39 - 
       8.4272026456036244680840374208521423371`22.140699149085247*^-40*I}, 
     {-1.951737250370049466982060042062719423506`22.35223343439054*^-38 - 
       7.47766191365536395935518804359653339889`21.935617910430167*^-39*I, 
      -2.38290677724283333734586758276069997`22.38781679090187*^-42 - 
       9.129595312382124868538083049433692`21.97120461163004*^-43*I}, 
     {-3.192172794458526061967948802699789402`22.33732770618094*^-41 - 
       1.22301241739393950717682785966276543`21.920674980744856*^-41*I, 
      -2.07843679884105670435597929866311`22.37320420126136*^-45 - 
       7.9630840102510872155125981177849`21.95655157327315*^-46*I}, 
     {-4.284522453573836921923580569652211`22.324188424354077*^-44 - 
       1.641522718450659179612194126737892`21.907387096427613*^-44*I, 
      -1.459800693277923738581265513642915341348901271385`22.357876693464785*^\
-48 - 
       5.59291269538549972680432267099928002160732368079`21.941063596990453*^\
-49*I}, 
     {
      -4.719747187217953331791376493937542788725159913317`22.113145807995647*^\
-47 - 
       1.8082697236652671289846521216034919823672307782005`21.696488820294242*^\
-47*I, 
      -8.25709016468104707891121402028968262229426655`22.146170886255412*^-52 \
- 3.16352668015849190275836129416154733812203028`21.729513794383553*^-52*I}, 
     {
      -4.2674942768548724239499825290169072242082410213`22.047611930749085*^-\
50 - 1.6349987384175525410958725593755462681270336487`21.63096098911478*^-50*
        I, 
      -3.76161897986288842097904131567629988195415`22.075904337143943*^-55 - 
       1.44118348789352084964800870674142582090481`21.659253602483552*^-55*
        I}, 
     {
      -3.1673327378839139954811365975942627420315492`21.790254150841253*^-53 \
- 1.2134954834444799344963259170450932215618478`21.373598901171768*^-53*I, 
      -1.38027340076064617865235139549522581235`21.819941975555206*^-58 - 
       5.288220961781962223886719961565471995`21.40328668126566*^-59*I}, 
     {-1.9297577393201588199771096247593536725737`21.81458745505377*^-56 - 
       7.393452139706115604144540272915500109764`21.397937945161527*^-57*I, 
      -4.0796141106952840570645289817726315`21.843969549276267*^-62 - 
       1.5630164896512522664406550445505421`21.427320365104364*^-62*I}, 
     {-9.651993377351169027045760194127256319`21.77352368048414*^-60 - 
       3.697953874424752327588348707394022405`21.35686881324339*^-60*I, 
      -9.7129804270287064985832704500326902177963286404789`21.80424511720577*^\
-66 - 
       3.7213197521069722873652487206938912890282110808416`21.387590138199894*^\
-66*I}}, 1 -> {{0.46712541299609545654706512030808267618`27.349323923455152 + 
       0.17896906507264394187039137020299794782`26.932483311991707*I, 
      0.93965941253903955032283550870159874761`27.349323924473065 + 
       0.36001031386880983924493935552938020774`26.932483313053066*I}, 
     {4.19624672408099903534795435784855141246`27.31284707629421 + 
       1.60770176943723382084162829070803116885`26.896147713910718*I, 
      8.27299021285375735430470559257672498661`27.312847077426415 + 
       3.16961844197919171759893840280889319245`26.89614771512273*I}, 
     {11.28502290321270822085789158950092372015`27.2262112808649 + 
       4.32361404907815232291828865848701657144`26.809543073119404*I, 
      21.37462030695153127976326317297934834785`27.226211281847043 + 
       8.18922650361101295781275293761515839064`26.80954307416822*I}, 
     {19.84258400759210167844945556499462444208`27.162798983130564 + 
       7.60225971369671170379148879655063550944`26.746133915664323*I, 
      35.40189371121371085475802775791326643262`27.162798984266136 + 
       13.56347491064458557487426074341518221089`26.74613391687532*I}, 
     {25.95795713917847626053571206618695368637`27.129446966321577 + 
       9.94523353075069518950741768352713001352`26.71277593498217*I, 
      42.78460774853027535115107262258524448992`27.129446967823434 + 
       16.39200316493648858846804863420637869789`26.712775936431356*I}, 
     {25.90993771821836416280476679605190488446`27.125341888316132 + 
       9.92683592138185355314758449079849084988`26.708659872998947*I, 
      38.70197468353513490735692197837943738588`27.12534189288827 + 
       14.82783002781164015766133855874088058379`26.708659875775563*I}, 
     {19.71386854319238325936345158683562649311`27.10271183290422 + 
       7.55294514916412152056192872793431924762`26.68603475148926*I, 
      26.18350603195079886285969931834753044738`27.102711836344913 + 
       10.03164774274727094146177843153842005265`26.68603475272197*I}, 
     {11.36297092823442186206261596398761092926`27.04397826981654 + 
       4.35347816003053964803613883510186408137`26.627317690954886*I, 
      13.16825800943989309957979695692332447204`27.04397827451345 + 
       5.04513511579065376258890795346180986555`26.627317694635796*I}, 
     {4.94005664386289331020639619312122950396`26.917020188044187 + 
       1.89267655828743196521357938246451654366`26.500365703794195*I, 
      4.90196391753224771391873006012902565971`26.917020195095276 + 
       1.8780821486753804934652003026057768156`26.500365711292496*I}, 
     {1.619772342918956320220224133090737919`26.95966001792093 + 
       0.62058096985863348156312769936904955537`26.543002280978158*I, 
      1.35060866772519388015547124142963384039`26.95966003300236 + 
       0.51745669110879136725209304288183880086`26.54300228870361*I}, 
     {0.40231209863034599504828616875320283991`26.926573659607428 + 
       0.15413723628838017340698115879624503899`26.50991892523394*I, 
      0.27664060059883010738206224542163916841`26.9265736871055 + 
       0.10598890206540992963393344802277122139`26.50991894015755*I}, 
     {0.07628457625286632915855848107440085004`26.814048635302676 + 
       0.02922679629839025717606857905457309094`26.397390387826544*I, 
      0.04245267251298351079639395228384043864`26.814048676312098 + 
       0.01626482931158210288748646592627178399`26.397390431665603*I}, 
     {0.01114872042115010742113653378633053215`26.843593147040426 + 
       0.00427139268174691618917352537165897183`26.42693758922149*I, 
      0.0049276752086274057038232448474811573857528404667015364609`26.8435932\
32093554 + 
       0.0018879328774113687528207506278081677182967150308671619073`26.426937\
621630515*I}, 
     {
      0.0012682375354888498881734990505171169984333370190749475268`26.8064540\
892923 + 
       0.000485897961664463684236929947069407201503246225967509428`26.3898113\
87877607*I, 
      0.0004369113102762112303119807277826320540518009416987867425`26.8064542\
37636725 + 
       0.0001673931808125604363251889548822548832323401138435233119`26.389811\
508847025*I}, 
     {
      0.0001133217812254796732703084022839039052077666911633667315`26.7375457\
36877856 + 
       0.0000434168055816314900291383768292815909946196157835184339`26.320869\
05300082*I, 
      0.00002986082064513324139141025775265795434903706597571295`26.737545976\
490956 + 
       0.0000114405318239581000595627267233669643375196019691506786`26.320869\
269902794*I}, 
     {
      8.0162535098257773727691398578230763946937510323666291`26.7802199923838\
74*^-6 + 
       3.0712552906018234401346195873089229345402236302210395`26.363632327037\
802*^-6*I, 
      1.5855091155079237838736116387138811715233752036788981`26.7802204992228\
46*^-6 + 
       6.074537504748849561679339744664982128318980904759054`26.3636325174607\
72*^-7*I}, 
     {4.518467010144122140027601353508187466598430479352979`26.68899585801309\
4*^-7 + 
       1.731153548637778081512958086627695702681028414075132`26.2722997371947\
18*^-7*I, 
      6.58270410585264141453790857317635268302813164409486`26.688996607763794\
*^-8 + 
       2.52202163851048964281564149994826868091416547767373`26.27230053594559\
*^-8*I}, 
     {
      2.04006092019358210773830043940624231302656755446535`26.720573367844178\
*^-8 + 
       7.8160550768693650240148564100990293128029674861145`26.30408040340028*^\
-9*I, 
      2.1481937327960563013801049446639372492405806227428`26.7205749550716*^-9 \
+ 8.230342714337335050383974076860907880849447483056`26.304080972730013*^-10*
        I}, 
     {
      7.408624307113346291996730102458935265421742672028`26.691254294900634*^\
-10 + 
       2.838455217442051220923607620666401179299309904111`26.274565334588054*^\
-10*I, 
      5.53325799889101039005892041560303359315511369997`26.691256825823892*^-\
11 + 2.11994891161173085541984187638372493678382846001`26.27456799380656*^-11*
        I}, 
     {
      2.17127179168497213053858242262416730034185381845`26.723821186265514*^-\
11 + 8.3187613382899396031259480341517176836491968214`26.307578718467127*^-12*
        I, 
      1.1286566753909839738632719518763200555564887982`26.723826241822945*^-12 \
+ 4.324205542300722268667483984414156722828281196`26.307580604822626*^-13*I}, 
     {
      5.148998476391735506752375412881795863177995863`26.68796633879633*^-13 \
+ 1.972728131980264636325090662107848220617408796`26.271309574848143*^-13*I, 
      1.82793966847663671166713845585679260875962586`26.687974415762245*^-14 \
+ 7.0033580784695368574290415126890628837664881`26.27131772893914*^-15*I}, 
     {9.9012167063783281915979522875421055499191319`26.699342374436096*^-15 + 
       3.7934384379917775717222515168368022628955826`26.28328104510855*^-15*
        I, 
      2.355605186646526196317546967773641320620568`26.699357018697704*^-16 + 
       9.02499513418516525170716135154493737891608`26.283286655362794*^-17*
        I}, 
     {1.546548130075586892803775706287401587525562`26.549432903221405*^-16 + 
       5.9252668604391913951597053841489621430303`26.13277868983596*^-17*I, 
      2.4195373749466417161513560229359951638569`26.549450964451857*^-18 + 
       9.26993757683098077680350477633477645635`26.132796842393414*^-19*I}, 
     {1.9650097616058093971914653673902486362399`26.65142171967842*^-18 + 
       7.528512688650279058426968226163180523536`26.235271435610702*^-19*I, 
      1.98365320482953845075930742214090511585`26.651461875152904*^-20 + 
       7.5999410355279428785410675686678696895`26.235286550368617*^-21*I}, 
     {2.03331456910671193026540043023099623351`26.44629566355262*^-20 + 
       7.7902078822385932846841585610836451239`26.02964034174711*^-21*I, 
      1.2996078068608128858588231930670611511977061202209538048`26.4463375920\
9045*^-22 + 
       4.979168071015075326404548359344941540989364121529034137`26.0296839165\
42844*^-23*I}, 
     {
      1.7151900108246482415307591037021998893544122569682164234`26.5476857316\
23815*^-22 + 
       6.571381991195395803411822362580246198999669925849595904`26.1310511934\
82357*^-23*I, 
      6.8108120717697357614279030904408357215694884231349398`26.5477804304534\
15*^-25 + 
       2.6094163043968137098525390883475961860251103734163981`26.131085442564\
245*^-25*I}, 
     {
      1.18045856890251511064602479566799481483038651146662705`26.442384376646\
398*^-24 + 
       4.5226733668467801093253462494990531005439455528814917`26.025657929760\
836*^-25*I, 
      2.85750131243928866345074831039952938326300926792208`26.44250154277591*^\
-27 + 
       1.09479022999630117880817578641987596402194334647213`26.025783345913485\
*^-27*I}, 
     {
      6.63330227475855472466387665599995734239584816263317`26.48711521203529*^\
-27 + 
       2.54140723974635030117685901877456489985580381868924`26.070575024370857\
*^-27*I, 
      9.60467616887933562219065264080954920988626462136`26.48734334473586*^-3\
0 + 3.67982530268419879184393206899212587678978853089`26.07065729232637*^-30*
        I}, 
     {
      3.045198305068108737465251688727054852796595731707`26.51767983726656*^-\
29 + 
       1.166702299759903729634422997409249562283803310453`26.10046115695946*^-29\
*I, 2.58792851853415669215433646086491514207670167`26.518056809670515*^-32 + 
       9.91509206202750338061957196489490859733013659`26.100846528526024*^-33*
        I}, 
     {
      1.142716752488262553362899303308185283427265985`26.566763243672405*^-31 \
+ 4.378073706672466134800845740515115422219564067`26.151108534805793*^-32*I, 
      5.592732067868636811070411084684796684929746`26.567447225342445*^-35 + 
       2.142735123247535621731686592514248780628273`26.151457365643875*^-35*
        I}, 
     {3.5067081952217071168433204735628314807402274`26.44531638579349*^-34 + 
       1.34351989791369652696821314452652644529132`26.028693919263088*^-34*I, 
      9.698338397711258579686777922964085470304`26.446146122260913*^-38 + 
       3.715709973182332021467831808161076185242`26.02936461196463*^-38*I}, 
     {8.8038906142329454770829575133260767293243`26.437019033566454*^-37 + 
       3.3730215235458948823011426632328889728917`26.020708789270195*^-37*I, 
      1.350040876778943715806453771481349295`26.43831329802656*^-40 + 
       5.172391542076081444835702598801779576`26.02184279716929*^-41*I}, 
     {1.80891696288462285180852738892688726896`26.388683059384505*^-39 + 
       6.9304766693182147231294305248012054627`25.973747181655664*^-40*I, 
      1.50912987524678259554089987274734706112877736720208825`26.390518255128\
093*^-43 + 
       5.7819068569572779584763772525602693391435219325716651`25.974447973530\
3*^-44*I}, 
     {
      3.042767906483003037792273345816379598507730074048734429`26.21846025860\
4633*^-42 + 
       1.16577114476291819961503784542805620790946493865386715`25.80163307997\
9894*^-42*I, 
      1.35510387915570800226085989872276732941043316958906`26.22038398276719*^\
-46 + 
       5.1917893478177624798605631757013915658081121707454`25.803688213460937*^\
-47*I}, 
     {
      4.191285451542196962079023160193909157101577403667156`26.31550902324721\
*^-45 + 
       1.605800964464656977880346289564744325847342706511986`25.9018695846798\
44*^-45*I, 
      9.77700599526253132288347112269846408511143873`26.319389278130814*^-50 \
+ 3.7458497728882837482926576181203911721998857031`25.903304217241242*^-50*
        I}, 
     {
      4.728929258294959131438409507921287340160725042689`26.293898820564973*^\
-48 + 
       1.811787636907681140591921695717325874095577242714`25.877509075244028*^\
-48*I, 
      5.6693668020311374820319160462789758741349303`26.299350363225745*^-53 + \
2.172096075025314394452070895861245180510917`25.882447822919605*^-53*I}, 
     {
      4.371326171652291189677708064061159917937794317`26.271488670182524*^-51 \
+ 1.674779697919645561520770785043616447737758503`25.856518233192126*^-51*I, 
      2.6427461800170123939334257580879741418539`26.27938616934132*^-56 + 
       1.0125114153570987304278518554641276822555`25.863186898811875*^-56*I}, 
     {3.31120656164623381651502434364959815905582`26.297717400035534*^-54 + 
       1.26861764766624631622993254640551619080845`25.89141820901097*^-54*I, 
      9.905027223477968963001312934601282112`26.310726653236465*^-60 + 
       3.794898355743612092420701246153453187`25.89636849795774*^-60*I}, 
     {2.055707360979558391778398549504225877584`26.171419525224955*^-57 + 
       7.8760010528594160291947852020852689222`25.75342061457051*^-58*I, 
      2.9854776144563467319446383671323872288531147760039779`26.1856946993276\
66*^-63 + 
       1.143821600344029712108186862233120597073943727990171`25.7686341862807\
74*^-63*I}, {1.046188782253743184185062317939122245`26.199484188387057*^-60 + 
       4.00824752925624547795754012378797041`25.798100618934832*^-61*I, 
      7.237707906739792402000277241433993805231280364587`26.222336552737474*^\
-67 + 
       2.772972271043902010225775628226456995215498103515`25.809460333964513*^\
-67*I}}, -1 -> {{0.46707677754058075181710559468616075`27.3493239239113 + 
       0.17895043144287196963497733467749470498`26.932483312467358*I, 
      0.93964220317221337287297322996644774854`27.34932392455908 + 
       0.36000372046968043050908304535318773516`26.932483313142782*I}, 
     {4.19581139967634177372388424650623166587`27.312847077451682 + 
       1.60753498424521202292009998935038588086`26.89614771514999*I, 
      8.27283904557243217897912073847351524011`27.312847077690357 + 
       3.16956052548341638260629333434808960238`26.896147715405483*I}, 
     {11.28386042333364904191927306465510052374`27.22621128194735 + 
       4.32316866989018097515206342135252632254`26.809543074275634*I, 
      21.37423155162107637267934049638439148485`27.226211282095484 + 
       8.189077560359162724992091220205927792`26.809543074433826*I}, 
     {19.84056079916479823845497990260924485833`27.16279898432595 + 
       7.60148456485957357625228610867872033636`26.74613391693944*I, 
      35.40125432913200132710021381677504600615`27.16279898453907 + 
       13.5632299451380981094197708412526456359`26.74613391716672*I}, 
     {25.95534443388316979492994607775667594649`27.129446967968153 + 
       9.94423252885483975527328377246438217779`26.712775936570804*I, 
      42.78384216616584253979085011596116299627`27.129446968203922 + 
       16.39170984850328526434918260200719305871`26.712775936798305*I}, 
     {25.90736895845259940543423218096160541516`27.125341890437685 + 
       9.92585175627140389926181256229023144667`26.708659874285004*I, 
      38.70128992588376246049697334868472085985`27.12534189345662 + 
       14.82756767763060110844568274030293752688`26.708659876118396*I}, 
     {19.711946314988170442448519198909212835`27.10271183705805 + 
       7.55220868872974324647736828476913596928`26.686034752973704*I, 
      26.18304868341283513861364343754133461219`27.102711837310594 + 
       10.03147251948179556793570822835175127807`26.68603475306431*I}, 
     {11.36188215925035680169993014386728089897`27.04397827575551 + 
       4.353061021588191950377820285035365159`26.62731769560799*I, 
      13.16803117008892600846597099403379212838`27.04397827589102 + 
       5.04504820716732736483299518642443504054`26.62731769571424*I}, 
     {4.9395915814656465437264582078635219058`26.91702019553779 + 
       1.89249837962251657119009239756177399479`26.50036571176336*I, 
      4.90188067511061011626672890114269780589`26.917020196846526 + 
       1.87805025613012308482129888998961234891`26.500365713155094*I}, 
     {1.61962245851967304460135745266042929824`26.959660037053723 + 
       0.62052354487154778233230456430398549388`26.543002290776094*I, 
      1.35058605499473395024715475844024239856`26.9596600374458 + 
       0.51744802752698536694171040427869000809`26.543002290977142*I}, 
     {0.40227547195268413358065365906032987723`26.926573694940284 + 
       0.15412320356381522829523336625045197983`26.509918944407058*I, 
      0.2766360310601174624764698569871383202`26.92657369531922 + 
       0.10598715134483583372727367823340459454`26.50991894461298*I}, 
     {0.07627773424940532176930295026998607518`26.814048687353168 + 
       0.02922417493177526951802243861985109667`26.397390443468865*I, 
      0.04245197995711712384335577884710493423`26.814048688378623 + 
       0.01626456397368253782159505148528473487`26.39739044456502*I}, 
     {
      0.0111477337240142655874128364386477418699999999999999999999`26.8435932\
56548722 + 0.00427101464994004263639507294402896843`26.42693763094522*I, 
      0.0049275957074103613535750230465538460674021711772666298369`26.8435932\
57558638 + 
       0.0018879024182282656411978119379560955446371262305149124608`26.426937\
631330567*I}, 
     {
      0.0012681265812029625876503511779210439363791579816736526702`26.8064542\
8052215 + 
       0.0004858554519138515525697014463728927965660716092543383509`26.389811\
543817352*I, 
      0.0004369043283184167572199906862936866079480242494276428988`26.8064542\
82115265 + 
       0.0001673905058254497180458118279862114388429102678945872323`26.389811\
545116736*I}, 
     {
      0.0001133119627372906743989018732689358891284669068559503982`26.7375460\
46046763 + 
       0.0000434130438388473811866697744880869466268885737642139088`26.320869\
33286521*I, 
      0.0000298603472227366890359814298582093240984029564830093801`26.7375460\
4841247 + 
       0.0000114403504423390783306890006282827207009963765579874456`26.320869\
335006865*I}, 
     {
      8.0155643962956285944378227117838750952552198368004327`26.7802206468931\
56*^-6 + 
       3.0709912715594240771055356430824001731942741545416425`26.363632572936\
943*^-6*I, 
      1.5854841352679039843647373195716822194837609521007649`26.7802206515124\
26*^-6 + 
       6.074441798326607209138287993773397590885661681763296`26.3636325746737\
05*^-7*I}, 
     {4.518080936014867480798888706873995548874183942805249`26.68899682697002\
6*^-7 + 
       1.731005632630557941254527880823019949382508622629096`26.2723007694787\
7*^-7*I, 
      6.58260087454891689749051478855697526971804605670695`26.68899683326633*^\
-8 + 
       2.52198208765455288522713667439268994787617131279055`26.272300776186352*^\
-8*I}, 
     {2.0398873764607756909560862139034059055488184258833`26.720575420678855*\
^-8 + 
       7.8153901813456902983647335462780530773663604249922`26.30408113973431*^\
-9*I, 
      2.1481601497420810903990573560936963997743141609535`26.720575432939658*^\
-9 + 
       8.230214048081871062468267087797431584011614647387`26.304081144134454*^\
-10*I}, 
     {
      7.40799587580146173316593677781370662942936721147`26.691257570572315*^-\
10 + 
       2.838214447487727852294713377783164754588265821476`26.274568776308005*^\
-10*I, 
      5.53317164587659425394917977851968679484801654474`26.69125758854848*^-1\
1 + 2.11991582730968627878935240836030467281005675536`26.274568795195066*^-11*
        I}, 
     {
      2.17108788688708039818199839146448346273164606134`26.72382773382111*^-11 \
+ 8.3180567465716266456711178721111992558393676678`26.307581161513202*^-12*I, 
      1.1286390693747636172827396433572303760463814468`26.723827766824172*^-12 \
+ 4.324138088632500682119350532451854023669948638`26.30758117383151*^-13*I}, 
     {
      5.148562464740086525522367506497469977993868903`26.68797680591697*^-13 \
+ 1.972561083484324532693594568739103702573570813`26.271320141917393*^-13*I, 
      1.8279111349000680590620582736241014556322712`26.68797685440189*^-14 + 
       7.0032487582017972570341430745730489929971187`26.27132019086518*^-15*
        I}, 
     {9.9003775700624189901263784003267510788884036`26.699361363251683*^-15 + 
       3.7931169409424872393180554096044711130813133`26.283288319737963*^-15*
        I, 
      2.355568354753969557276780691334291661152295`26.699361444125632*^-16 + 
       9.02485402070274007564630142202560425582557`26.283288350727407*^-17*
        I}, 
     {1.54641682388629598352648388031821114138243`26.549456329684393*^-16 + 
       5.92476378898810247587684705646102691047473`26.132802234756216*^-17*I, 
      2.4194994473937494807806649170403112973627`26.5494564256114*^-18 + 
       9.269792265561399445881208465506096485232`26.132802331168225*^-19*I}, 
     {1.9648424929666106902798395281777718747523`26.651473842421392*^-18 + 
       7.52787183479946070865210477861838979523`26.235291054732258*^-19*I, 
      1.98362200816649163868882431497423006051`26.65147403069845*^-20 + 
       7.5998215122165678041034392126424447852`26.23529112560904*^-21*I}, 
     {2.03314091760997530359894206678444345237`26.446350112900955*^-20 + 
       7.7895425738405747181468734502338697426`26.029696928996525*^-21*I, 
      1.2995872884830168511596509330718034110551231979715559424`26.4463502943\
80746*^-22 + 
       4.979089459259242758995847743529486976693979801787716763`26.0296971176\
01536*^-23*I}, 
     {
      1.7150429634051459653371398472282194719105014983448714775`26.5478087645\
59623*^-22 + 
       6.570818610603000432827720433296137283812965262144045056`26.1310956890\
16835*^-23*I, 
      6.8107040676127810790572020496982573489948662044431898`26.5478091434794\
3*^-25 + 
       2.6093749249247139973778876652145549811359655280139024`26.131095826059\
56*^-25*I}, 
     {
      1.18035692757377676664171161904228416646024722992711296`26.442536660784\
146*^-24 + 
       4.5222839499349411738486728561584127630028081157958299`26.025820937155\
21*^-25*I, 
      2.85745578006089782837621723123613486752853251419222`26.442537094841057\
*^-27 + 
       1.09477278524385477375013834301659882784815983143478`26.02582140177974\
4*^-27*I}, 
     {
      6.63272843827936738224275078065092614036608124442706`26.48741184336536*^\
-27 + 
       2.54118738662911988664826556190704176235496624062951`26.0706819884961*^\
-27*I, 
      9.60452233429210761656546726531670821969130205852`26.487412627150224*^-\
30 + 3.67976636426747800772556609287203875437739770126`26.07068227108914*^-30*
        I}, 
     {
      3.04493355079261910315723904555343892584899857849`26.518170191888068*^-\
29 + 
       1.166600864847907706158566665795996022989238826848`26.10096243842552*^-29\
*I, 2.587886843692141098846705623824302267070387729`26.518171395071178*^-32 + 
       9.91493239382480931700990631236426835363704769`26.100963668433543*^-33*
        I}, 
     {
      1.1426168823696540725190474958547414672940538535`26.56765332556135*^-31 \
+ 4.377691075771667695973814660868491709049274942`26.151562423977396*^-32*I, 
      5.592641498507208650255908016779909361918163`26.56765535742492*^-35 + 
       2.142700423542728168219040079748540459518011`26.151563459627287*^-35*
        I}, 
     {3.506400060271541752791610120347851198577983`26.446396517401052*^-34 + 
       1.3434018426282998365314225813465290446548951`26.029566963115702*^-34*
        I, 
      9.698180436191922425417034687429706402057`26.446398814646084*^-38 + 
       3.715649453620247562151463956625541537415`26.029568819497705*^-38*I}, 
     {8.8031127335685731585989245857862976728855`26.43870461608523*^-37 + 
       3.3727234952833178586164222832921044824161`26.022185579546864*^-37*I, 
      1.3500187591834070546808870420730167515`26.438707963169122*^-40 + 
       5.172306803261092498583970183405266455`26.022188511338936*^-41*I}, 
     {1.80875623631604450153429856452214286892`26.39107419186507*^-39 + 
       6.9298608800053125373316506168393735962`25.97465990350834*^-40*I, 
      1.50910500516081230153991213457063995432739659172014577`26.391078632641\
925*^-43 + 
       5.7818115725666079736597773047177769352582673515668706`25.974661595782\
575*^-44*I}, 
     {
      3.042496020917051105214849410617390842467678306251650888`26.22096742066\
97*^-42 + 
       1.165666977650208425521477762199201913188481737097803904`25.8043116289\
98533*^-42*I, 
      1.35508141497569550795715846122573052578241830094041`26.22097177967118*^\
-46 + 
       5.1917032811388234497216261045186307840578846643006`25.80431628688814*^\
-47*I}, 
     {4.190908819902145171132090238124714425937447938397536`26.32057071800457\
5*^-45 + 
       1.60565666614428833417442873753518089012658564610816`25.90373942322641\
*^-45*I, 
      9.7768429582705701654470758265240292430642465003`26.32057899260297*^-50 \
+ 3.745787308767917450845362811071129517278976365`25.90374246880014*^-50*I}, 
     {
      4.728501914781906392979677209340565719482928422354`26.30101566754503*^-\
48 + 
       1.811623909422795733391759525688257328859923212773`25.88395531575225*^-48\
*I, 5.6692717061947648217543838771908781387007659`26.301026617497403*^-53 + 
       2.1720596410988903178504173942328465388883501`25.883965226250954*^-53*
        I}, 
     {
      4.370928929623268041721589202007380891132154541`26.28180963927664*^-51 \
+ 1.674627503171588839693617305815020014103285984`25.865229485812293*^-51*I, 
      2.6427015933860661986704370281160957761794`26.281824627362962*^-56 + 
       1.0124943329474648827417233546754885752795`25.865242112779157*^-56*I}, 
     {3.310903988097304732784275545594853020582769`26.314753016047945*^-54 + 
       1.268501723112237941964160938066803045918167`25.897882033298618*^-54*
        I, 9.904859151436204987211479708626990485`26.314776495534613*^-60 + 
       3.794833962552099729680900227482952588`25.897890833920208*^-60*I}, 
     {2.055518484789856659735719120277580597041`26.190124705481836*^-57 + 
       7.8752774143215639926301250530358641033`25.7733621559202*^-58*I, 
      2.9854266688584855385623832635859504920727287233031995`26.1901490657781\
15*^-63 + 
       1.143802081632854687939437789042249191907814113237012`25.7733881636509\
4*^-63*I}, {1.04609214146347016125286152798255117`26.229526991010694*^-60 + 
       4.0078772708330928727735306341968861`25.81297247708376*^-61*I, 
      7.237583711588937925093917649612761317975477605727`26.22956443077956*^-\
67 + 
       2.772924688340378304704217882800716147736644294932`25.812990686795107*^\
-67*I}}|>, "IT" -> 
  <|0 -> {{61.44002363336268470024843459728807920699`21.885948575417018 + 
       23.5394249205533561448273485984213497414`21.469292611265175*I, 
      119.2335382054124343485598090070306219837`21.75391324391173 + 
       45.68176824518943896538066537940251906153`21.337257285415504*I}, 
     {68.54025977232461401714487543061718224926`23.089095387649195 + 
       26.25972783756814341561110140201477798617`22.67244934033154*I, 
      137.40572914050412600527922451896449487155`22.982990254195407 + 
       52.6440527441535744156726994551504459014`22.566343858797374*I}, 
     {81.69069682926415715066499155738674250505`23.571388017817597 + 
       31.29803523831919962107924182274019404329`23.1547407354855*I, 
      169.646583426945746095960543632881038183`23.49602032613168 + 
       64.99644331905049625736402941638283948774`23.07937196161774*I}, 
     {107.15024531482521736506004694988045680015`23.85128177721224 + 
       41.0523142025223243079513673003835656674`23.434618410715878*I, 
      218.77424038037773545975254283112140046594`23.772262549431762 + 
       83.81864949655681466938302508636817000311`23.355600163514215*I}, 
     {147.29649468012725427164140570083933431059`24.100909190874496 + 
       56.43348704216268672711881039986579695646`23.684253138304122*I, 
      284.36833554642402972314665524195487673836`24.005449304878457 + 
       108.9496176681631479024339758887757378055`23.588793382324983*I}, 
     {163.73167759399992314879873236318242343829`24.2539953513758 + 
       62.7302742401186013260799032638592548705`23.83734244312773*I, 
      307.38770743902160254049758305004360943339`24.133969523124055 + 
       117.76899540176575346756226378439339552914`23.717316454604912*I}, 
     {110.16369415677356128311059927956988266543`24.1293844862667 + 
       42.20685237767453795972768806217118104868`23.712711687210792*I, 
      202.85848494048747701026925924011745358464`23.967566860394722 + 
       77.72086977454923380254360135036581345988`23.55089507395371*I}, 
     {24.13579004120477062660195364255706996882`23.569542342879693 + 
       9.24710935925927395801980761019579671879`23.152837329771774*I, 
      23.99619099116035375946945705326225291436`23.094646749779795 + 
       9.19362498273770082909711847937158195076`22.67794497604918*I}, 
     {-19.8182012566973694857629045673164988269`23.65151069974501 - 
       7.59291798659276125578883675702489563243`23.23485479467679*I, 
      -75.91726507397096275975054048333328627779`23.70980430578228 - 
       29.08606891244907539560451444929703097396`23.2931481607181*I}, 
     {-18.1472254870052200310752954899296589137`23.842636672708203 - 
       6.95271952395132627992545787833253934868`23.42598050193615*I, 
      -67.32121998677407670649986742556136730358`23.83075551598577 - 
       25.7926789367022831269279874079613943888`23.414099333943856*I}, 
     {-7.03367007699918544523964766877198395711`24.013350005264524 - 
       2.69479956064924577834618123449717333204`23.596725919969384*I, 
      -29.55150878389231609993747515556275852295`23.98198785314561 - 
       11.32202563037057321519697603079342633864`23.56536112314842*I}, 
     {-1.66110237727308269493676018886108642182`24.115231972364846 - 
       0.63641568448127808989769727060690084661`23.698653659671987*I, 
      -8.2678754549305455406905588288917664193`24.077118017500464 - 
       3.16765883237944990831010552949817855575`23.6605339390472*I}, 
     {-0.26824091836334871647384543955189033119`23.90215398781958 - 
       0.1027707442971362856822657835241957966`23.485499606099648*I, 
      -1.62604964916737718996084578316497359738`23.862797071065955 - 
       0.6229859848700172187963360615646504774`23.446142604740764*I}, 
     {-0.03149853774847606256620850141900656586`23.971524507992562 - 
       0.01206798794320201310331429550299114511`23.554886088684214*I, 
      -0.2377943451252509643176820664171864938`23.927893183534767 - 
       0.09110579395299029605539419125880892449`23.511253377129773*I}, 
     {-0.00279324512994966656051304271940334262`24.03709204401929 - 
       0.00107017185431952895965018441648298597`23.62045819406315*I, 
      -0.02679523307792430547542616636528586288`23.996579646569895 - 
       0.01026601781650397342599557746265017797`23.57994443867308*I}, 
     {-0.00019165835990091145096242494405790205`23.887245693842623 - 
       0.00007342978251776061222443372160266142`23.47058473378947*I, 
      -0.00238112732950133890526961036702525365`23.842992516421504 - 
       0.00091227777407035993306459980732121515`23.426331058101624*I}, 
     {
      -0.0000103399440338586333725511246422278545876690866781814784`23.916393\
179097707 - 
       3.9615273867761233882133540368525181943617272984633344`23.499703351632\
15*^-6*I, -0.000169470502926743097519637468451555`23.871010033745186 - 
       0.0000649289818587614557231074279939722`23.454322405279566*I}, 
     {
      -4.434351919905478547922700584828197025703841071170816`23.8180807735693\
53*^-7 - 
       1.698926659156518745180288871569737324134887972228452`23.4014097416163\
8*^-7*I, -9.76316962802843011089688630818248`23.772227836659614*^-6 - 
       3.7405486660784231748493931035866729342084778876207104`23.355557401234\
58*^-6*I}, 
     {-1.52337078861087515275574153304124418957226091790849`23.82548915942821\
2*^-8 - 
       5.8364678566298153116715479767577413302037536335995`23.408782879509275\
*^-9*I, 
      -4.58689260507855030946308360809895301502460961522534`23.78001091402316\
2*^-7 - 
       1.757369345106453738860192848766764203559845063077047`23.3633107611620\
4*^-7*I}, 
     {
      -4.215699579196248147949077656409315239688161022522`23.75339159370488*^\
-10 - 
       1.615154712899755122054021540280381701112034599568`23.336752796981923*^\
-10*I, 
      -1.76700355114242458100311317419544542001244348499528`23.70661598150225\
3*^-8 - 
       6.7698944379770582708627817186064572766473680793434`23.289975463441223\
*^-9*I}, 
     {
      -9.436916143002530368332099448007476092319632409`23.76928144355296*^-12 \
- 3.6155516533548395675643443359773047576568722388`23.35263326034449*^-12*I, 
      -5.604139524430174391675122262031616360804062875469`23.727370273608688*^\
-10 - 
       2.147105645122112046957522931787756735823526930679`23.310722275814655*^\
-10*I}, 
     {-1.714212305070459012418103827828390473872103838`23.626753809786656*^-1\
3 - 6.56763612167347871900847085973502268495538819`23.21011523892301*^-14*I, 
      -1.46783156819906289842967539075326886490006181673`23.583734566008786*^\
-11 - 5.6236812670881829343275924888613413885649336545`23.16709432411367*^-12*
        I}, 
     {
      -2.5330337265707082237206950476957479693181617`23.662234140398652*^-15 \
- 9.704774461620225048669910668378289206271359`23.24568386410999*^-16*I, 
      -3.182586453662751485192488417548892129751518432`23.61977188876307*^-13 \
- 1.219339616895644874248200075331722393441740206`23.203215523181377*^-13*I}, 
     {-3.05068344398155507078715085440834443047451`23.53726150326667*^-17 - 
       1.16880381287782696849332254967058471113449`23.120618869850553*^-17*I, 
      -5.7231789025217495417293449790044233794402563`23.49395843900045*^-15 - 
       2.1927130250915022502610155178275591432891882`23.077314830042276*^-15*
        I}, 
     {-2.999137647138997080500169478415260472803`23.417986240322332*^-19 - 
       1.149055148359298756621715606783942691956`23.001464576775195*^-19*I, 
      -8.54856362537906805639794451203839752251226`23.376547017166494*^-17 - 
       3.27519847386437974222827581506763186931462`22.960017024478248*^-17*
        I}, 
     {-2.4097198809974734590836665729296142382`23.23419801184336*^-21 - 
       9.232323958205992674057412537876686234`22.817383188127053*^-22*I, 
      -1.0618441493564660404848560929796704023561`23.189911512499066*^-18 - 
       4.068227704510872302211918280636071204158`22.773105375846438*^-19*I}, 
     {-1.58390379220121764155907069732905088`23.03890199736051*^-23 - 
       6.0683870534277584140406503567511108`22.622092365700563*^-24*I, 
      -1.09786517679041403109858283602809709248`22.998023394598924*^-20 - 
       4.2062345314454282684239784308114591737`22.58122288357423*^-21*I}, 
     {
      -8.52352621022694199161698629905974029916146830934016`22.92899995670779\
*^-26 - 3.2656059262166353108361181552039`22.512358369040285*^-26*I, 
      -9.45548182909143410336722351131343629`22.885141060416792*^-23 - 
       3.62266469706703264864273266006309176`22.468499045356754*^-23*I}, 
     {
      -3.7575607478183600505460060122514674309725883730487`22.72776408245681*^\
-28 - 
       1.4396286634833767427662319264001765576018585907026`22.311113418236182*^\
-28*I, -6.787722321894804238962823359498573`22.68721178461358*^-25 - 
       2.600569962851354321350770136131284`22.270560841036293*^-25*I}, 
     {
      -1.35769368994885356039508472244075374325031520611`22.681839397348757*^\
-30 - 5.201711651410260813398299242129352803782919074`22.265177272177993*^-31*
        I, 
      -4.06327335866283656884858144888358088642695593923442`22.63892294041161\
8*^-27 - 
       1.55675588161697988011275057061605904756889533678736`22.22226142480238\
*^-27*I}, 
     {
      -4.02230523856547165502320065357330600336275609`22.452353802546828*^-33 \
- 1.54105982666550296071648278948656564912302365`22.035698590452395*^-33*I, 
      -2.029094644403542074793349836597554413086940546209`22.408235438539062*^\
-29 - 
       7.77404014745442593919185964466227755591662162513`21.991580188969284*^\
-30*I}, 
     {-9.77367946344497238527018788799802363623173`22.475896507087487*^-36 - 
       3.74457528369780283264466508460635960314188`22.059291330988696*^-36*I, 
      -8.45533676065187859989897538635074782193522336`22.433566653389555*^-32 \
- 3.239480603768291403803172985089658549910243641`22.016958966196217*^-32*I}, 
     {-1.948293916831363441683586703246665206486`22.228808160773646*^-38 - 
       7.46446952105576706039391833477932127264`21.812154287840745*^-39*I, 
      -2.9407771829677312412528411617554524538211531`22.18377187447024*^-34 - 
       1.1266955904774243229391999396313991863109188`21.76711787103984*^-34*
        I}, 
     {-3.186724292346792680677436897260048451`22.318847126554893*^-41 - 
       1.220924940879391124721770908334046887`21.9023054490495*^-41*I, 
      -8.5383521546049503147748053531828814159609`22.275607304897267*^-37 - 
       3.2712861682462778589597753759337233742091`21.85905660827431*^-37*I}, 
     {-4.27750051640023443294828262438366`22.121432323669115*^-44 - 
       1.638832414099864868017356066607862`21.705636020877005*^-44*I, 
      -2.06979512208496656612208205724145803218`22.078749444621238*^-39 - 
       7.9299752825587861864941587672293312624`21.66288818087552*^-40*I}, 
     {
      -4.7123623527393016785618323465330360550509798431815`22.121380475304647\
*^-47 - 
       1.8054403830094629901080762035681494287650757045411`21.704180699176913\
*^-47*I, -4.18956486860732781976763376018017255`22.07853891482774*^-42 - 
       1.60514176008227315302133792644385156`21.66137509894818*^-42*I}, 
     {
      -4.2611471023486458375219415735003824540378234679`22.222341980794432*^-\
50 - 1.6325669548844451625470644828972681102254661053`21.793231941650273*^-50*
        I, -7.08165934257336978566828285447331`22.180964472537063*^-45 - 
       2.71318561662930530512042708448139`21.752631337215796*^-45*I}, 
     {-3.1628689724762133349389656174828295366631607`21.81081136904649*^-53 - 
       1.2117852876394929548730146102662088991438383`21.394161138988053*^-53*
        I, 
      -9.996635598958633053947877752014948733437679185185`21.772577686423766*^\
-48 - 
       3.829996136459422973980233722813576033005405515147`21.355927165611277*^\
-48*I}, {-1.9271865631251242959919716764842542663473`21.77602582777006*^-56 - 
       7.383601230572252026004209389031240145987`21.361345239703496*^-57*I, 
      -1.1785484780077947923773959383209516679901824578`21.737955680200074*^-\
50 - 4.515355263994971972160050267246788088026138743`21.323177455626123*^-51*
        I}, 
     {-9.639853247180144898199694262414855102`21.324387979268998*^-60 - 
       3.693302644399426105286343438505917371`20.907722565477957*^-60*I, 
      -1.1604683709001552365185857964615852836983569`21.287989245877778*^-53 \
- 4.446085218404303992238476108493656034460899`20.87132445477556*^-54*I}}, 
   1 -> {{0.48586615040970863128336462743897005849`27.430081350333502 + 
       0.18614917593874726870522045466339385658`27.013629179849236*I, 
      1.0245500301218053309537711407752312659`27.430081304292944 + 
       0.39253432998855353727564618593222723212`27.01362913881144*I}, 
     {4.35465048606434847361715070234453456059`27.40440046721291 + 
       1.66839076728969412156629264959353507838`26.98790078824504*I, 
      9.35614860251398464744007419424913365217`27.404400414287544 + 
       3.58460730563303403913720720390327164384`26.987900750363504*I}, 
     {11.65745717410706348651457807577143075605`27.34408879935175 + 
       4.46630423764113617676258072659442412394`26.927469918283773*I, 
      25.99649847341447457623251907039935544972`27.344088755395802 + 
       9.95999981484264322904504598988705105751`26.92746988867554*I}, 
     {20.36004035634106172004881366752653423987`27.274183992580095 + 
       7.80051199536454605887676476288654416573`26.85753490364692*I, 
      47.99036575236763418342060670162780638379`27.274183947437287 + 
       18.38647749029072234704106944557820690223`26.85753486747345*I}, 
     {26.41441725620392475711508663357329967606`27.213835517013024 + 
       10.12011641683267548774843168710932738157`26.797184612552567*I, 
      66.99207382806770596507462189052424807239`27.21383547118498 + 
       25.66657365821163889951730445080622377015`26.797184566758432*I}, 
     {26.13126551202864388460214055294189746827`27.183687930688087 + 
       10.01163291000800600380254567733145518607`26.767003209863923*I, 
      72.5703655818334798170158404804519271683`27.183687874340507 + 
       27.80377628538329457157882649272521847197`26.767003150217306*I}, 
     {19.71680787145905984601384967834930848292`27.1591239645445 + 
       7.55407128963345432653870888423134026477`26.742350631635308*I, 
      61.00490063344551108977128221438149763314`27.15912388956804 + 
       23.37271689243022856546696538473571799515`26.7423505760612*I}, 
     {11.28843722249118649520837600604961535554`27.181863672919334 + 
       4.32492217214773549847093063123226562165`26.765038296880714*I, 
      39.58615202865260352375513075024389031672`27.181863546005687 + 
       15.16658357966647893319272823662448526533`26.765038251486722*I}, 
     {4.8857131168637320704098220952243210895`27.045685194351364 + 
       1.87185600357299349888336175685889686658`26.62901380776435*I, 
      19.75325693483175763122886270610582036081`27.045685040470744 + 
       7.56803596509982592056402207398305786615`26.629013681550123*I}, 
     {1.59845994902110915465752946802365806621`26.996440842089402 + 
       0.6124155840666395205308158609962652107`26.57978963809955*I, 
      7.57916037512672594922701569549988066682`26.996440604273584 + 
       2.90379244766843260816491165903182258242`26.57978939170378*I}, 
     {0.39689234336502494192267792168906605293`27.026647945678732 + 
       0.15206077351035281776770153056920992431`26.609898587674127*I, 
      2.24495297656326550960517103376239692507`27.026647476197596 + 
       0.86010549666013374103846400466887468151`26.609898412681975*I}, 
     {0.07532408008547487428542966246976159803`26.935155279264304 + 
       0.02885880282960986512774830042104008014`26.51848195606818*I, 
      0.51700645973508339070893538593934889059`26.93515462439343 + 
       0.19807991635873345426487526339609211048`26.518481446417308*I}, 
     {
      0.0110246590187407784473525871440632683699999999999999999999`26.8655158\
1671365 + 0.0042238612210661755083531599292095811`26.448860719128053*I, 
      0.09340629711986904921712449832732719039`26.865514822155617 + 
       0.03578661576175109247461830326395791439`26.448859739459643*I}, 
     {
      0.0012561609975029671538075749933303941088538540963031438928`26.9221736\
2065776 + 
       0.0004812710956183944473827949712423623419580706259183099702`26.505427\
00395811*I, 
      0.0133639917557347012122344976707726971500000000000000000001`26.9221714\
6286891 + 
       0.0051201262950392139334783972371741375700000000000000000001`26.505426\
23117894*I}, 
     {
      0.0001124124934915398541599897207992956443913610998748628664`26.7829935\
02555087 + 
       0.000043068431523835168253390347944889723296009317035803979`26.3663485\
34294048*I, 
      0.0015276577250446093206353696927219767256925722455277799707`26.7829908\
99324314 + 
       0.0005852892332460644345721701054309498940149777241079381087`26.366345\
835066173*I}, 
     {
      7.9622422820203952700604290312390098057139090526124583`26.7959731427174\
15*^-6 + 
       3.050562049183515883737865722046531542292450615308831`26.3792679874229\
85*^-6*I, 
      0.0001406102752520014085588889335280689910295415859895866547`26.7959683\
9447654 + 
       0.0000538718057321110914096693869106426505798998662893072088`26.379265\
52040941*I}, 
     {
      4.492792002821391792415809562003650866817639880413104`26.75598784122227\
*^-7 + 
       1.721316721249582129051134120195149260684667971116354`26.33933039150899\
*^-7*I, 
      0.000010488799509471623489632932612394249774450271292147037`26.75598021\
4839692 + 
       4.0185581638655858716829192557298617450430305393715067`26.339324228203\
175*^-6*I}, 
     {
      2.03019681709187453446145453397451792997142012501053`26.69679726344517*^\
-8 + 
       7.7782628852913074253690746067292676283593196420402`26.28014270451672*^-9\
*I, 
      6.374411252951252899800600363076257584655050455722589`26.696785614963453*^\
-7 + 
       2.442218707417578096180123599268160785638766559092211`26.280133068283032\
*^-7*I}, 
     {
      7.37779950276532600978640371038208183440196562182`26.761041332914697*^-\
10 + 
       2.826645355975022725257684229122040578030214917955`26.344397588397758*^\
-10*I, 
      3.16950962796691833693278784645018107148480534291421`26.761017852451587\
*^-8 + 
       1.21432951210625807080654526277933491652747401857179`26.344384224283868\
*^-8*I}, 
     {
      2.16340614667377949916028220312672845557040532965`26.64535455556859*^-11 \
+ 8.2886258094858533698685094048444080758516670331`26.228741285653477*^-12*I, 
      1.2937273572911310271665392807485845777474493369362`26.645323510396455*^\
-9 + 
       4.956638391994987621490849472891980124844407837547`26.228711638392472*^\
-10*I}, 
     {
      5.132572454966964340749380435213659133134741306`26.719149834754607*^-13 \
+ 1.966434854810009104245461965149234813621329684`26.30252617797493*^-13*I, 
      4.34670453681897870460158638138022661489487427764`26.7190868370055*^-11 \
+ 1.66534644756742203252088788446751308635660925987`26.30249901423106*^-11*
        I}, 
     {9.8731096131521866763570995352712041521924548`26.599348721027887*^-15 + 
       3.7826698091468420101323755641968138629794998`26.18276600041623*^-15*
        I, 
      1.2047147973540266696133923342113029699011475896`26.59926753407086*^-12 \
+ 4.615605894330395639013596309047764828894148457`26.18268564991765*^-13*I}, 
     {1.542604973679909342368024333150021609927509`26.631732493355624*^-16 + 
       5.91015950395769920967772382231101406765354`26.215094193785387*^-17*I, 
      2.75917191898097142493146923769040867735887141`26.631585222741066*^-14 \
+ 1.057117435652863729267785163489569867473912`26.215032483126826*^-14*I}, 
     {1.9604731216226995258971654483446258832744`26.640533833743024*^-18 + 
       7.511131527322729203651721560457152982482`26.223958926415115*^-19*I, 
      5.229622115487993445762695143113081851259083`26.640283003679393*^-16 + 
       2.00361734697557930052120918071009300987889`26.223716075514005*^-16*
        I}, 
     {2.02903366413583866632828514740380553873`26.572552316016836*^-20 + 
       7.7738065146617788312727007104397179776`26.15596133068811*^-21*I, 
      8.2125582483100170089415598814649616138074`26.572197460452962*^-18 + 
       3.1464652332391080774878215461070020543444`26.155775485183295*^-18*I}, 
     {
      1.7118766587421993929137652659167773065092357333834662907`26.5464469083\
99226*^-22 + 
       6.558687594616776671729331663844825506768783779911696384`26.1297435590\
2954*^-23*I, 
      1.069641778886133748963723477724615332296`26.54589897104161*^-19 + 
       4.09810264661176153373520131520820633501`26.129261758013808*^-20*I}, 
     {
      1.17835507342611884733421870349763072084724228619353623`26.511154134159\
685*^-24 + 
       4.5146142758977222441177456473779813357119765990849517`26.094696237722\
53*^-25*I, 1.1564259554245754693593767652807631137`26.510333095299995*^-21 + 
       4.430597572087246636926745711826773941`26.094109080721957*^-22*I}, 
     {
      6.62234835366587041866469922073224235208885982731584`26.451113362328652\
*^-27 + 
       2.53721048024173818318488891699188515009585248480186`26.03453635295768\
4*^-27*I, 
      1.038557430076231079825306647326915589525465365423439259`26.44996142247\
3788*^-23 + 
       3.97900964310294294061262107970845028968937482206932492`26.03374928124\
6806*^-24*I}, 
     {
      3.040519145799171535337632095377246359305594919862`26.529195988371917*^\
-29 + 
       1.164909580425032760126769628515780468900791653219`26.112693926862544*^\
-29*I, 
      7.752574325645106747343686604484614460337812265774011`26.52699555403934\
5*^-26 + 
       2.970232276740818714663222063018994641224509297232376`26.1106456816101\
62*^-26*I}, 
     {
      1.1410770803242406066464883487025323092817354844`26.500641085598744*^-31 \
+ 4.371791655085110095427641293549434619152449224`26.08536559642413*^-32*I, 
      4.812794950045779104711329462307496371864505813985`26.497328453801217*^\
-28 + 
       1.843918974717042106018831108092787143486862570588`26.0841096831692*^-28\
*I}, {3.5019944959262631165291956257085501569136211`26.380685146614198*^-34 + 
       1.3417139453098157258735675776625069798171342`25.96390253635455*^-34*
        I, 
      2.48592468338914428919227255533330966704869564099`26.376802571320823*^-\
30 + 9.5242862847815636129142651881913822033239113238`25.959768385109236*^-31*
        I}, 
     {8.7927730446831457884726641066418251483399`26.52635920578778*^-37 + 
       3.3687620656511809063727405419255741575758`26.112212073470527*^-37*I, 
      1.068798394437883545418311386406329760710670318`26.51744164262015*^-32 \
+ 4.09487140031257103690874414830109267013405613`26.10894977135813*^-33*I}, 
     {1.80676551830239760321449707800670593411`26.427105900986767*^-39 + 
       6.9222338716727850532263558728039472581`26.01058668131239*^-40*I, 
      3.826288051228617463492336449727044128380833`26.416780063983595*^-35 + 
       1.465960053071953762841427809741404424831803`26.00041628450987*^-35*
        I}, 
     {
      3.039351631651127298446134472248675223124623147615041587`26.36195470624\
846*^-42 + 
       1.164462272465068894880200943806778688771035629681402674`25.9469512171\
44523*^-42*I, 
      1.1409651910342333015928426069709703503805`26.348379524392882*^-37 + 
       4.371362975311603174544699125837438549178`25.9376309967919*^-38*I}, 
     {
      4.186833936315078806522776868568338093047596025199087`26.358092762837682\
*^-45 + 
       1.604095462053122297008477711865993290465871525169393`25.9442141962715\
67*^-45*I, 2.8346760523291940048341724629729032931`26.337781841751887*^-40 + 
       1.0860452220213706856852263176218928285`25.932144411942335*^-40*I}, 
     {
      4.724169060298191709393508848624868718247942263058`26.3628327346103*^-48 \
+ 1.809963869325485266628246499905401419205755223103`25.94565828471098*^-48*
        I, 
      5.86922832481177559146662471185587740347450459866613494`26.332198752984\
663*^-43 + 
       2.24866872314271560427189020226335631492538877200112886`25.91398124466\
435*^-43*I}, 
     {
      4.367148511193318335070754304033496326194482845`26.358990119001366*^-51 \
+ 1.673179117078329668672166193104637326128670753`25.955081802612124*^-51*I, 
      1.012987085378422078508665927289163469477651332850559`26.31140017505308\
*^-45 + 
       3.8810423615799749984076933603527447273995979315061`25.936865728645405\
*^-46*I}, 
     {3.308197299141746904083863673208015245397783`26.22273418950745*^-54 + 
       1.267464713396342470525555047709132396310861`25.80659583646864*^-54*I, 
      1.45767609810750652847347072405088159086559408179`26.174272914177244*^-\
48 + 
       5.58477276549329268482417442054777320464914161407`25.759724503757234*^-49\
*I}, {2.053928129386103544374368573769521902279`26.273894730025912*^-57 + 
       7.86918430930470417747184097522768498243`25.864136877000377*^-58*I, 
      1.749172384502269838557414622139708224770651676`26.196077884170816*^-51 \
+ 6.70157815429911454455739917097065074751250714`25.800638728748474*^-52*I}, 
     {1.045325255570584880944210725847499211`26.320038425094033*^-60 + 
       4.00493911231187738069136689559188271`25.93737396859815*^-61*I, 
      1.750617651337653818887562715611348550565157`26.198561776548093*^-54 + 
       6.70711538364080595433088507574089937570185`25.883263198546146*^-55*
        I}}, 
   -1 -> {{0.48581736173960238867967289778734695357`27.430081357736537 + 
       0.18613048360809660278699033656782158542`27.013629186448025*I, 
      1.02405967261024693500138544996674220003`27.43008133595115 + 
       0.39234646004409455776509395221914706409`27.013629167029787*I}, 
     {4.35421470721273419257548396776091882415`27.4044004828999 + 
       1.66822380798608524209799631032821129948`26.987900799474257*I, 
      9.35169400077206034439860694719753099722`27.404400472988687 + 
       3.58290062068966995915377462324453680249`26.987900792379786*I}, 
     {11.6562983756539335861942114451504065857`27.344088813218818 + 
       4.46586026891240846404757811578724215067`26.927469927626355*I, 
      25.98424441257705671112874459640160112844`27.344088807139823 + 
       9.95530493473036317422714854094024570247`26.92746992353075*I}, 
     {20.35803593535406910621424603254577061233`27.274184006356162 + 
       7.79974404453148561735687913790636408149`26.857534914687168*I, 
      47.96805977426350307174536528440966575155`27.274183999126016 + 
       18.37793143405879436944975811398932608546`26.85753490889288*I}, 
     {26.41184826829360162514795836746107558353`27.213835532575196 + 
       10.11913216431354033369253057486092111531`26.79718462810323*I, 
      66.96146564819062483056716138923622167543`27.213835529645305 + 
       25.65484679175613669700422713502882680777`26.7971846251755*I}, 
     {26.12875979975552751305172692412521841589`27.183687949798 + 
       10.01067290018969103477872771102438258195`26.76700323009217*I, 
      72.53784375775808851583391077235429657402`27.183687945890515 + 
       27.7913162472708349633503388290773304672`26.767003225956305*I}, 
     {19.71494637528725414248509996462746467746`27.159123990633034 + 
       7.55335809737237056222619470955645717973`26.742350650974952*I, 
      60.97811957204112267810598849043453277647`27.159123987049146 + 
       23.36245630418593939057441252706383645099`26.742350648316663*I}, 
     {11.28738864923656225743027750652218875488`27.181863718134263 + 
       4.32452043383545522041049305186130880491`26.765038313058614*I, 
      39.56913606792304429971313812816837573413`27.18186371491356 + 
       15.16006427992735835244166127156401531203`26.76503831190125*I}, 
     {4.88526664953662941501269765810000174486`27.045685232765003 + 
       1.8716849492096597865486143234118784411`26.629013839272666*I, 
      19.74494088076259788260535835151490681009`27.045685178248625 + 
       7.56484984766659709122362633090584240209`26.629013794556663*I}, 
     {1.59831618019764637314915851584216590392`26.99644092610058 + 
       0.61236050213102677519572548437976872629`26.57978972514152*I, 
      7.57603255049059612432099350971937136627`26.99644091759332 + 
       2.90259408886528177950915747949137424946`26.57978971632779*I}, 
     {0.39685717525339773324162781294039356144`27.026648114463036 + 
       0.15204729960402448763697302040262386166`26.609898650589706*I, 
      2.24404357438973710113049536915051197429`27.026648105196845 + 
       0.85975707875726796399044263098391679239`26.609898647128*I}, 
     {0.07531749598678002989213080854110512642`26.935155511671642 + 
       0.02885628027366454736422652366553586014`26.518482136938886*I, 
      0.51680053475655913394823762876098170528`26.935155491915385 + 
       0.19800102062783067298917287506143223812`26.518482121559998*I}, 
     {
      0.0110237068832156361879977894150445040999999999999999999999`26.8655161\
75646224 + 0.00422349643079783147936771319070724261`26.448861072687027*I, 
      0.09336964576430301219348435589309575616`26.865516157885686 + 
       0.03577257358237740569316501527383689042`26.448861055192086*I}, 
     {
      0.0012560536228806677345561189879945201234247135150540959999`26.9221744\
01812335 + 
       0.0004812299573389713667218069513079038522948115440001413592`26.505427\
28371753*I, 0.01335881520920660180835131215499042158`26.922174367521116 + 
       0.0051181430124631346588145170673775108400000000000000000001`26.505427\
27142234*I}, 
     {
      0.0001124029661316397565603667278778551880817413786916499402`26.7829944\
472781 + 
       0.0000430647813205996073609471494533361349908441217664426856`26.366349\
513855017*I, 
      0.0015270723658575065075594497824663864488680099027803815956`26.7829944\
0937781 + 
       0.0005850649654508795278217001839401650729770439846991830076`26.366349\
4745582*I}, 
     {
      7.9615719820155771984039083766750121415733315199153975`26.7959748700214\
07*^-6 + 
       3.0503052381391090966810067332114396824617858521396541`26.379268884863\
865*^-6*I, 
      0.0001405568692349864564436638890510572096538365044877319419`26.7959748\
06973426 + 
       0.000053851344364203240960571117710150827980795380516530209`26.3792688\
52092363*I}, 
     {4.492415670783137597848276643301061970987434503369119`26.75599062197178\
3*^-7 + 
       1.721172537715204823298202362340111956350901603892705`26.3393326387816\
6*^-7*I, 
      0.0000104848429422932074011160515726617022407447562002115505`26.7559905\
29847175 + 
       4.0170422901641819299246170028483789787197389698131761`26.339332564322\
83*^-6*I}, 
     {
      2.03002733917010742929368222319665021800674790665142`26.69680152018662*^\
-8 + 7.7776135670490270159095443106849156196546432889541`26.2801462259037*^-9*
        I, 
      6.372018830332710328757800497061283552872022720923184`26.69680139240627\
5*^-7 + 
       2.44130210209620845890636803476562779589209734950953`26.28014612018928\
*^-7*I}, 
     {
      7.377184801797123473784651966651731149080635721458`26.76104993165539*^-\
10 + 
       2.826409846506863311594578444999328988025847724134`26.344402482364252*^\
-10*I, 
      3.16832409641546715764283450397035846025802033109236`26.761049697947684\
*^-8 + 
       1.21387530116531080078050800452405159187095182012677`26.34440234932357\
*^-8*I}, 
     {
      2.16322600422116904162049591708735222728199946379`26.64536594722882*^-11 \
+ 8.2879356323850871536741960384557918528503082355`26.228752164341994*^-12*I, 
      1.2932443729284647324479568427580981447355208836434`26.645365666859426*^\
-9 + 
       4.954787941186142073254234031380906548494317988201`26.228751896594467*^\
-10*I}, 
     {
      5.132144825270530898867881129264804065718370377`26.719172995183406*^-13 \
+ 1.966271017680110476049298231762601602630036355`26.302536163851624*^-13*I, 
      4.34508275435484305705868773231830895556104188952`26.719172478747254*^-\
11 + 
       1.66472509646280980788612861867943246495937561314`26.302535941139098*^-11\
*I}, {9.872285681941192765915637653506746958517394`26.599378621248675*^-15 + 
       3.7823541376067946181129570383096866229068089`26.182795592539684*^-15*
        I, 
      1.2042650585116276851157749918019922393410799147`26.5993780164659*^-12 \
+ 4.613882816589136629454989560692740619749451439`26.1827949939877*^-13*I}, 
     {1.542475915996853247755005723883124310839496`26.63178681293128*^-16 + 
       5.90966504717512240910728154137174509355594`26.215116952176146*^-17*I, 
      2.75814026915822275759764972744009705915974348`26.631785788417336*^-14 \
+ 1.05672218118988029248202039575570309510885901`26.215116522882205*^-14*I}, 
     {1.9603085660661612900699112930114233859042`26.64062652599648*^-18 + 
       7.510501068065176396680086446246118623038`26.22404866890129*^-19*I, 
      5.227662043656969453077891498411429064966275`26.640624976219847*^-16 + 
       2.002866387568717568806440906399008245425408`26.22404716844196*^-16*
        I}, 
     {2.02886268582067136422260880953219803422`26.572683656109238*^-20 + 
       7.7731514479845684503242313089104477764`26.156030097960862*^-21*I, 
      8.2094705030251209390517977538911771417814`26.572681654022595*^-18 + 
       3.1452822299782151974702467666892020296974`26.156029049696127*^-18*I}, 
     {
      1.7117317634563007579524655432121948149409636701455754117`26.5466500398\
41225*^-22 + 
       6.558132459461864239177525764416896031530356624689463296`26.1299221537\
3723*^-23*I, 
      1.069238111176847735002277412308513064408`26.54664721069591*^-19 + 
       4.09655608051792459634475157264945829085`26.12991966636941*^-20*I}, 
     {
      1.17825484861761197311078205179214580740366856940134048`26.511459012257\
08*^-24 + 
       4.5142302860787887582297159554615980407266337154228537`26.094914187420\
688*^-25*I, 1.1559876859566167156822131347620911323`26.511455124216404*^-21 + 
       4.42891843678978169571631148693883075`26.09491140815445*^-22*I}, 
     {
      6.62178214313005300372687007831138165375311550905876`26.451541824139635\
*^-27 + 
       2.53699354884085468951491020010411828393667194495556`26.03482893397049\
*^-27*I, 
      1.038162003468373584770601711027983518090674950301716964`26.45153680985\
656*^-23 + 
       3.97749465101850041798026050556197819928502752195144359`26.03482551033\
4457*^-24*I}, 
     {
      3.040257750904378822530836401138954353728956907828`26.53001666174992*^-\
29 + 
       1.164809432587569237312669630652177623375584815853`26.113457655829453*^\
-29*I, 
      7.749607911538469375850365950674804210898526289834361`26.53000782572573\
*^-26 + 
       2.969095758913886378041699787263060923405424593244969`26.1134494334121\
43*^-26*I}, 
     {
      1.1409784215709538650626317207114175347090220055`26.5018799641977*^-31 \
+ 4.371413665270261200305253859302510996409082034`26.085833763266113*^-32*I, 
      4.8109438025388040562879666382859230904262367542456`26.501867665276322*^\
-28 + 
       1.8432097473245310305066083224570627278236623834077`26.085829119366274*^\
-28*I}, 
     {3.5016899376402888094211180302275750682655395`26.382139828279108*^-34 + \
1.3415972603464536399125374159687862812964039`25.965452094351047*^-34*I, 
      2.48496335908590363141417982985326441541283376309`26.382126486284914*^-\
30 + 9.5206031772691913527335537133824840940345330962`25.96543788067556*^-31*
        I}, 
     {8.7920038134884979232520930508410454850388`26.52973012362386*^-37 + 
       3.3684673512470814827471680152985857981291`26.11343420628213*^-37*I, 
      1.068382796510147706292089530280970221486676465`26.52970144363261*^-32 \
+ 4.09327912615013678121818806655805243377323306`26.113423833291908*^-33*I}, 
     {1.80660650536327717085682832510979870272`26.431021105413276*^-39 + 
       6.9216246477629509097716798480347519408`26.014441989898284*^-40*I, 
      3.824791855386075411904902269027925037451472`26.430990187595864*^-35 + 
       1.465386817782981021849295667160973261786035`26.01441154713888*^-35*
        I}, 
     {
      3.039082528083654569403029505190374777385726323571384227`26.36713272555\
6846*^-42 + 
       1.164359171215300858738127004209068786207335307335967825`25.9504821150\
83844*^-42*I, 
      1.1405165105738249547791007049206750607388`26.367094664326785*^-37 + 
       4.369643952533531443631425984468292838477`25.950456209654334*^-38*I}, 
     {
      4.18646100633023149331027667720237220846252306991539`26.365930118874385\
*^-45 + 
       1.603952581942409423420619373107746652415718937167377`25.9488101585044\
97*^-45*I, 2.8335549925885785222481971094471687884`26.365876302161126*^-40 + 
       1.0856157120694678747759920328810440978`25.948778715980026*^-40*I}, 
     {
      4.723745754281977655856704432470077345669409849897`26.37486175051246*^-\
48 + 
       1.809801688720761695615432781423589750291417225218`25.958118152204452*^\
-48*I, 
      5.86689399865200082961802887546685796509655910886339309`26.374784301630\
232*^-43 + 
       2.24777437623122998058376948372413619875013823725750161`25.95803788962\
203*^-43*I}, 
     {
      4.366754879737988087345210580719162230007660528`26.37822084619021*^-51 \
+ 1.673028305644004584132146045284801001436392691`25.962096120769623*^-51*I, 
      1.012581927448486485203585059113889116932934107812299`26.37810412834877\
*^-45 + 
       3.87949008602591630698136483519050829685385456950898`25.96205414130623\
3*^-46*I}, 
     {3.30789737319148278946602759868124875641408`26.242357260756183*^-54 + 
       1.267349803212874799561338213166318092016838`25.825524738147056*^-54*
        I, 
      1.457089827919167543694530961113346486270770998728`26.242245663659403*^\
-48 + 
       5.58252659723595002527217823279150375542172088964`25.82541717487513*^-49\
*I}, {2.053740845399412300351035339911644885811`26.307039084567144*^-57 + 
       7.86846677095057721843282323423562557754`25.890524722857215*^-58*I, 
      1.748465000236045444743008117987138502904636556`26.306859451299403*^-51 \
+ 6.69886796347559931378883968019668591317584667`25.890382822013475*^-52*I}, 
     {1.045229400139733670037142639845470713`26.376005613804136*^-60 + 
       4.00457186282460274850044802744013754`25.95951761580313*^-61*I, 
      1.7499058410794827897990797676669556670241`26.37571287228569*^-54 + 
       6.7043882355801404727061149517691458654662`25.959406254799156*^-55*
        I}}|>, 
 "S0" -> {90.04600671697149529625551210634071650808`22.835047691728946 + 
    34.49919269495215506461040628736185268977`22.41839317498766*I, 
   200.43472321884531181723815303011562699488`22.98458715610129 + 
    76.79225754919641338753120477438874579561`22.567932425481757*I}, 
 "T0" -> {89.64824345815769186934736106450275170525`22.884769079191077 + 
    34.34679824890057727976358704414879805194`22.46811336512008*I, 
   160.08996758818228536376033382592234414927`22.71724775567801 + 
    61.33503129919917307763357632541865794506`22.300592005596144*I}, 
 "Sc" -> {31.4451042475814781663026898703332347339`27.119744005895463 + 
    12.04751604543622214300327199636589224496`26.703072335721302*I, 
   48.35071273829164723477942785316381412378`27.132288072316683 + 
    18.52453669533145700840550935685329678917`26.715615642046668*I}, 
 "Tc" -> {31.84290009404839052106138502179790891821`27.208300914390893 + 
    12.19992297674689222937035315558505836084`26.791609501968903*I, 
   88.66109113557924048332305309792375101656`27.19489408703551 + 
    33.96859204700928548499143800223342633377`26.77819521914867*I}, 
 "kappaFit" -> {0.99991807945357301338345633608673330094`20.12283041058364, 
   1.00085281346249396645658366834453689907`21.81286358427968}, 
 "kappaFitIm" -> {-1.7901449536092814486177`4.3757594398629305*^-16, 
   -2.501582594999450795423`5.210713470393702*^-17}, 
 "residual1" -> {2.6823076067238463658675900655169`16.036273872789646*^-7, 
   0.00013818024854700756795800818105133457`18.74329036668062}, 
 "residualMinus1" -> 
  {0.01357588487133407816352026211810139835`20.414623937769456, 
   0.53033276656170010960992122697269055523`21.89835117891428}, 
 "neutralOnly" -> {0.0044173336865901754894475604002021143`20.11981537328356, 
   0.2012862591009865690886315828607634918`21.718182119562098}, 
 "residualP2measure" -> 
  {0.08708067190507859666042095034216498334`22.442849438899284, 
   0.18470138600048759738287506795153915191`22.73394325896156}, 
 "chargedFractionS" -> 
  {0.34921153523685172238728396979526952579`22.276539600789942 + 
    1.22784373160489342358`4.931174774913311*^-18*I, 
   0.24122922396784394779148166221563926099`22.426076218631277 + 
    1.12909623764249121456`5.204957084261957*^-18*I}, 
 "chargedFractionT" -> 
  {0.35519826006307313315611253778111366152`22.3262612993981 + 
    9.7228625358390291577`4.872165226877405*^-19*I, 
   0.55382040780751667793837161994276200444`22.15874201900337 - 
    2.4300331935550538643`3.9095664578124336*^-19*I}, 
 "time" -> 2135.467178`9.781037894230472, "kernels" -> 8|>


==> anc/paper_scan/point_D_b0.800000_N6_h0.125000_P5.000000.m <==
<|"b" -> 4/5, "Ps" -> {11/20, 7/20, 3/4, 3/10}, "ws" -> {-2, 1, 0, 1}, 
 "lams" -> {0, 0, 0, 0}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 6, "hstep" -> 1/8, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.0625`40., 0.1875`40., 0.3125`40., 0.4375`40., 0.5625`40., 
   0.6875`40., 0.8125`40., 0.9375`40., 1.0625`40., 1.1875`40., 1.3125`40., 
   1.4375`40., 1.5625`40., 1.6875`40., 1.8125`40., 1.9375`40., 2.0625`40., 
   2.1875`40., 2.3125`40., 2.4375`40., 2.5625`40., 2.6875`40., 2.8125`40., 
   2.9375`40., 3.0625`40., 3.1875`40., 3.3125`40., 3.4375`40., 3.5625`40., 
   3.6875`40., 3.8125`40., 3.9375`40., 4.0625`40., 4.1875`40., 4.3125`40., 
   4.4375`40., 4.5625`40., 4.6875`40., 4.8125`40., 4.9375`40.}, 
 "IS" -> 
  <|0 -> {{42.55553737242477468895959902533603212132`21.80604351323042 + 
       14.11303654800668414256059248631290634889`21.326707456179868*I, 
      83.77523759713749248991173799209588502788`21.948962487358894 + 
       27.783058634161889328865745604470612993`21.46962642872146*I}, 
     {43.67367939245307475313917357977984872736`23.052684706689423 + 
       14.48385501650396654250955015901940196774`22.57335268988627*I, 
      80.28257161607178936443629411787121158843`23.16378772473985 + 
       26.62475760721491668093238831383069464832`22.684455705866693*I}, 
     {44.42075741786107478059232728537777194711`23.58581484246417 + 
       14.73161453565946413170356839471992656863`23.106505673703637*I, 
      73.69376139780211176430384055043845459819`23.645329541923804 + 
       24.43965726164685686180046214470672248927`23.16602056497909*I}, 
     {51.59539775925848035116621626626614175563`23.849620703275807 + 
       17.11099845627132753132569397896953627442`23.370337268988198*I, 
      88.83247077612181997806933062787703892553`23.910532894862037 + 
       29.4602297167915779917820939767864215286`23.431247934098735*I}, 
     {75.45190608961959029284548546590407243948`23.966840990686528 + 
       25.02272498501162484753929745021838135417`23.487515498941764*I, 
      149.66297883700067172274991105469418203541`24.075078845274138 + 
       49.6339423874555160834165538179276340962`23.59575407418942*I}, 
     {94.50476548801358947015047991941173300052`24.106359817928514 + 
       31.34137862297051098914087374778697973414`23.626998616837035*I, 
      193.82104410399811514450479536339964286406`24.257611623173112 + 
       64.27843820355640025870817345778009843377`23.77823423697934*I}, 
     {67.75757844091587855480871806565381138487`24.10414625976616 + 
       22.47099296555277945068771646711175525434`23.624697727204623*I, 
      135.76592239475570507982133083778834166593`24.280224799390325 + 
       45.02514932340168272774832398716078783713`23.800739958040182*I}, 
     {12.96674845514247191266473912985637930441`23.402738729655006 + 
       4.30026751289047879171879780092400928604`22.92335539335323*I, 
      32.04773368515198612692981130342151314998`23.749295806087385 + 
       10.62824874753928609050451352658515890759`23.269900592258924*I}, 
     {-15.05837986358142546925645028951826433835`23.702922409227973 - 
       4.99393212941076265949623713641201327544`23.223583001409523*I, 
      -14.99266425621093558149196323716735365354`23.739656365295527 - 
       4.97213833180276558557958221422665724783`23.26031690703665*I}, 
     {-12.26563506795705149887785558896488621047`23.97193539071411 - 
       4.06775161793067761688914139501743809759`23.49258587875558*I, 
      -12.41051612421533817445749579829114478707`24.047818825679784 - 
       4.11579969271334852287823845816560177757`23.56846768312948*I}, 
     {-4.39281528390874545409531616761017594866`24.092859513083493 - 
       1.45682481008026803445817253111911758893`23.61348213978822*I, 
      -3.82937563711984411909227840262205356571`24.16799085222214 - 
       1.26996676953581018192611909522634551069`23.68860035611476*I}, 
     {-0.964018444247176813767301405661316264`24.027141905414496 - 
       0.31970522232034813643029094628463919233`23.54770405917349*I, 
      -0.69319087814537453513978789108282099189`24.094910755485998 - 
       0.22988848930268103431301700866928550015`23.61544985654616*I}, 
     {-0.14570568886923546673704008827912582487`23.879492519601893 - 
       0.04832155435537955889550660152143425237`23.40015856820772*I, 
      -0.08407238418057957065672107014652571116`23.94412813340342 - 
       0.02788160375545908287684563183176831437`23.464796186544266*I}, 
     {-0.01614719085117962308867604044282995156`23.92832955215425 - 
       0.00535502331073847536915068965494120301`23.4489988026294*I, 
      -0.00730648539992518307647545960400221891`23.988493519104516 - 
       0.00242310876218517799281480691249769554`23.509166047787232*I}, 
     {-0.00136182695014341938112331296340644655`23.785319798651088 - 
       0.00045163366993195195771192828729108592`23.305985841635973*I, 
      -0.00047313272231549361490611302833731454`23.84138238721226 - 
       0.00015690882583997750739979412257091435`23.36204874731735*I}, 
     {-0.00008945349655367413427512699571212293`23.762540181314485 - 
       0.00002966618551096109870955633085713472`23.283201907861336*I, 
      -0.00002338276102158273999976822341939455`23.812467651674197 - 
       7.75461388262807181945074329937905`23.33312934864154*^-6*I}, 
     {
      -4.6451208071610719116894142401412017961204172724371457`23.636180107747\
848*^-6 - 
       1.5404989284390990549865369424438095595752339535822849`23.156843723644\
297*^-6*I, 
      -8.956113563522802501610053117666310579660514417607148`23.6829040411246\
6*^-7 - 
       2.970188272889701026927274434724691168690038269751674`23.2035675700996\
97*^-7*I}, 
     {-1.92601876399134468502261793061630781379717315433767`23.62077988535954\
3*^-7 - 
       6.38741157712882531608447995405730698370149977990967`23.14144543976015\
8*^-8*I, 
      -2.68602413593497610971626655416808003001236056158024`23.66383307052768\
*^-8 - 
       8.9078787720448275587489821638305420169681934998833`23.184498721572556\
*^-9*I}, 
     {
      -6.4211346222192755466809793079708444636745648782942`23.66924637546149*^\
-9 - 
       2.1294927334597038688848082860444734626911799060319`23.189911197496468*^\
-9*I, 
      -6.352777557397152928475377102525998698970055812042`23.708704469308103*^\
-10 - 
       2.106822927983949256014264542188525918182346443028`23.22936942383397*^\
-10*I}, 
     {
      -1.729942232538230758332089014207513009115628860967`23.446681404877715*^\
-10 - 
       5.73714714023856443321573974253295867249070440308`22.96734523234663*^-11\
*I, 
      -1.19099670719064096426580002702508757606802207484`23.492921055264677*^-11 \
- 3.949798567936475244589367397510949886503444735`23.01358483612576*^-12*I}, 
     {
      -3.7803932542188554910284389780158866953921520211`23.58098377617913*^-12 \
- 1.2537223463003424056326862477061730213230921362`23.101643327903513*^-12*I, 
      -1.776652250182412147783473940320506216570425122`23.61886102446246*^-13 \
- 5.89205534417009048577409754368665351212475096`23.139520531495002*^-14*I}, 
     {
      -6.71973405559612386686326967902543708798375744`23.384466367499698*^-14 \
- 2.22851967511434632420577585164126749781037057`22.90513282888106*^-14*I, 
      -2.1148980305956037278776411738796871281671232`23.422014951403163*^-15 \
- 7.01380714333162089459462129240913454358877`22.942681541621415*^-16*I}, 
     {-9.736824039791932284835471157053886334978691`23.255337469262013*^-16 - 
       3.229101593348350292842024351129485736633084`22.775997334441154*^-16*
        I, 
      -2.01340996470906963350976639618290666641277`23.28847652041937*^-17 - 
       6.6772340740014381215739716177369497250605`22.809135935094314*^-18*I}, 
     {-1.15202488907022992770505023495951202002896`23.062485565224534*^-17 - 
       3.8205531800419764885860281804366892990151`22.58313144139544*^-18*I, 
      -1.5355932698633860623860671604165304183`23.09637726712601*^-19 - 
       5.0926119792104273091378916324315181681`22.617022252498774*^-20*I}, 
     {-1.114432877379734336441552734234591841859`22.945097092269243*^-19 - 
       3.69588375564765575666699611160763569541`22.46575518292729*^-20*I, 
      -9.395132618761111340903405799213540573`22.979478349236086*^-22 - 
       3.115783707806289958187355709515475352`22.50013614323379*^-22*I}, 
     {-8.823418230143821365989396931295037082`22.843292857621172*^-22 - 
       2.926181447800381273160167211213296656`22.363955755925147*^-22*I, 
      -4.6160100631909450771021384278835351`22.87692446329952*^-24 - 
       1.5308446973105842381478432316473189`22.39758724249156*^-24*I}, 
     {-5.7221086049811676035314329130788428`22.771801289735706*^-24 - 
       1.8976690898536010550226184683144433`22.292461827466536*^-24*I, 
      -1.82272930547143122811081070695113093476173956274461`22.808481816802907\
*^-26 - 
       6.04486440392342256260197824629487742192104187393444`22.3291420924746*\
^-27*I}, 
     {-3.041441589961167578541318488476563511197919296356352`22.7025110394108\
6*^-26 - 
       1.008657837923620430001549566316521246164348856958976`22.2231750620815\
77*^-26*I, 
      -5.788213071682406370307593259653203034505742227165`22.738748613128053*^\
-29 - 
       1.919591848021962574105659682175387030012343730792`22.259412608181623*^\
-29*I}, 
     {
      -1.3256026471555143211737646117219799179181673678274`22.429818456207357\
*^-28 - 
       4.396203117754979457700910120947515894447176199657`21.950476985137847*\
^-29*I, 
      -1.4789246784698749911249434331359285878435544316`22.46712877647282*^-3\
1 - 4.904677352874429956691915822717779389238115448`21.987786794682094*^-32*
        I}, 
     {
      -4.7393116632064635868045821352868418510948927155`22.42305313764824*^-31 \
- 1.5717362027383039258755319119958414213952804267`21.943728342401492*^-31*I, 
      -3.0415081192406972981940253267315303723220228`22.459352444392778*^-34 \
- 1.008679901565873957569662350406082175866673`21.980028635472117*^-34*I}, 
     {
      -1.39028594175033829489501886917544826353629597`22.343989670369865*^-33 \
- 4.6107175516046954883714009233306115154789744`21.86468684552849*^-34*I, 
      -5.0361153020178258769860224521521422911525`22.380620927794755*^-37 - 
       1.6701675905378852325745115808094188526736`21.901321067367906*^-37*I}, 
     {-3.34709910754355981347751583780075147228693`22.370395986059815*^-36 - 
       1.11002550904614620981499975544945499403183`21.891009345527127*^-36*I, 
      -6.7151718594058586187706620957611260261`22.407579332901154*^-40 - 
       2.2270066771461252241934692988513412703`21.928187810509776*^-40*I}, 
     {-6.61414398151906872388850504708890685011`22.24618717783718*^-39 - 
       2.19350198607600841672561574577494642005`21.766831685926785*^-39*I, 
      -7.2117375755968677177036455363085714`22.280609938865716*^-43 - 
       2.3916867759957004519836867935232672`21.80125269707652*^-43*I}, 
     {-1.072917425561442047152307726428489858`22.161820690000308*^-41 - 
       3.55820270989020409102277552456847869`21.682486698825194*^-42*I, 
      -6.23866491580798279945640313886018627364836394822807`22.197208482115474\
*^-46 - 
       2.0689788310511211286574456144531815908792316947887`21.717874641633202\
*^-46*I}, {-1.428827473126405755961044579391182`21.935657979429287*^-44 - 
       4.73853594481733847391151745265992`21.45632202634088*^-45*I, 
      -4.34756084999005063768917335398500129750872268488`21.964856234777066*^\
-49 - 
       1.44181671667338778970656652990949246288712426006`21.48552039843946*^-49\
*I}, 
     {
      -1.5622021156040493849575746852480335610940484178743`21.78582659981006*^\
-47 - 
       5.180857043336178415145825777434026160672257814104`21.306487362138085*^\
-48*I, 
      -2.44075708581738707178593552178824137790170982`21.816212203057237*^-52 \
- 8.0944798453561365838033611062643149693813663`21.3368728342536*^-53*I}, 
     {
      -1.4023432163353467051147203075393313313184901859`21.714577812950612*^-\
50 - 4.650704065085764331582670950842413553176368148`21.235244467871716*^-51*
        I, 
      -1.10393414801097621665730225405031234233659`21.74610730304578*^-55 - 
       3.6610659715373918270370098975351811318462`21.26677400032229*^-56*I}, 
     {-1.0335741216015976096412269652248973333239513`21.61000924951284*^-53 - 
       3.427725333503692706246700014655643442373667`21.130673205646126*^-54*
        I, -4.0226369925913187391716503162187932647`21.644139669438474*^-59 - 
       1.3340595936775296683757825459290708147`21.164803563610274*^-59*I}, 
     {-6.254695698151514124026876375401741729506`21.62458350793453*^-57 - 
       2.074295248867799364743240802823340547414`21.145247786733375*^-57*I, 
      -1.1809546140996874311940611548018394`21.65850564272633*^-62 - 
       3.916495163592763913421564320792119`21.179169942146753*^-63*I}, 
     {-3.107798010104305295854096014149741772`21.594028138041594*^-60 - 
       1.030664153446314788668402509712540456`21.1146930662093*^-60*I, 
      -2.7932737281971631463195446611252423265043265009691`21.63425028497217*^\
-66 - 
       9.263559256605408908172086978365852816363833036325`21.154915194871187*^\
-67*I}}, 1 -> {{0.30597218714265283614052730057983271519`27.412205690132538 + 
       0.10147202753021547686516384688862350786`26.93263322580008*I, 
      0.54571743175335226127342001201806486969`27.41220569097652 + 
       0.18098067924316676249566078245020038206`26.932633226654918*I}, 
     {2.7266452326548200288509618990576056744`27.317357719001883 + 
       0.90425937957584856174766696881911997982`26.837961591801328*I, 
      4.76568795515445043728181471683617057428`27.317357719749676 + 
       1.58048358545866206373711683146164981151`26.83796159258794*I}, 
     {7.21720325966643240997530535983144821887`27.23680293901578 + 
       2.39349940494622025903059906044718739063`26.75744493827982*I, 
      12.11615203345677559006689049718237492683`27.236802939769287 + 
       4.01817735193688624001921720530331617834`26.75744493907363*I}, 
     {12.40446421042202862740673248154496913647`27.177501794548743 + 
       4.11379264766530066465570234417673074163`26.69814854007561*I, 
      19.61036403576968323728252452121510196486`27.177501795607217 + 
       6.5035434033990150565619038139371444197`26.698148541177098*I}, 
     {15.78312788968461571484114336840010014316`27.143982953282045 + 
       5.2342861705541336028470244477026905745`26.664623543322637*I, 
      23.04420243218578002209218731902653186495`27.143982954545326 + 
       7.64233496334231569786392660600638971641`26.664623544499815*I}, 
     {15.2768898922519096570856068223518969385`27.156761286093747 + 
       5.06639837496053270213223854192716889475`26.677390621350156*I, 
      20.20836742689519732474800135599805434526`27.156761288153696 + 
       6.70186409762328900852187656073880752002`26.677390622586092*I}, 
     {11.25540671051191876502184336734368489137`27.174073519133735 + 
       3.73272142889364693372389753090675260976`26.6947066331589*I, 
      13.23543435774220425516226939529039451618`27.174073522283383 + 
       4.38937398874434329010223919771551453265`26.694706634150428*I}, 
     {6.27907200213864116526549291050623223164`27.09497919763299 + 
       2.08237935942903231399501138313528798359`26.61563490099033*I, 
      6.44111931492484677981997412231279908501`27.094979202086535 + 
       2.13612041850304867247264069049839097206`26.615634904059036*I}, 
     {2.64234720358689784447205285015659653636`26.94353829011976 + 
       0.87630294338403535129696151070943471263`26.464203792664048*I, 
      2.32050766892274945951008233748862464687`26.943538296440625 + 
       0.76956869924658941880977364575900430227`26.464203799314134*I}, 
     {0.83903865764179775359926270324986395815`26.94122261796738 + 
       0.278257166320314486622266761716265826`26.46188385472959*I, 
      0.61908982772583381567788904340942061145`26.94122263053599 + 
       0.20531375949338681453945077231718893453`26.46188386363887*I}, 
     {0.20199404663431859946284342587929289947`27.004542513254876 + 
       0.06698891703990417536124087882628902195`26.525196815614304*I, 
      0.12289729926520812236876164691566417227`27.00454254281476 + 
       0.04075742390472297004948003527490476371`26.525196825147248*I}, 
     {0.03716983912238917658916420582813492091`26.847315952953743 + 
       0.01232693394109799502471733495076485384`26.3679802927534*I, 
      0.01830105292359894800474811010692193495`26.847315992245445 + 
       0.0060693259849450183095112739543591717`26.367980331909703*I}, 
     {
      0.0052797393105264086758101266802881711035328903048274640897`26.8215335\
24626506 + 
       0.0017509625880482948682466474203441210697970728406997794816`26.342192\
274861265*I, 
      0.0020645340403766942035585316701833857257967715386009926984`26.8215335\
96648823 + 
       0.0006846780975046585939021546887458272849596831503732810468`26.342192\
33043981*I}, 
     {
      0.0005847258238551248969520133113802193859451621665153284579`26.9107227\
3506746 + 
       0.0001939173473574325224051237751742090054299596701104163391`26.431383\
518755087*I, 
      0.000178205190872903740073445489547639545136471223772095611`26.91072290\
597603 + 
       0.0000590996266789826317744841239275912561133156506394359085`26.431383\
57525524*I}, 
     {
      0.0000509546406502643232722875876315219966415811598415958712`26.7238044\
77519053 + 
       0.0000168984990013005307898847230887965732631979945207260689`26.244467\
294034894*I, 
      0.0000118778079054543124533059922644998090012033636194410943`26.7238046\
8864317 + 
       3.9391333638404933744646245586478343164412919923535404`26.244467515770\
66*^-6*I}, 
     {3.5212466908973317308941637268012653709259745612500885`26.7970850432790\
4*^-6 + 
       1.1677794785734140547684963688660075240346373783925913`26.317772565168\
042*^-6*I, 
      6.161004013615206582271716708645772966513720152978333`26.79708551627285\
5*^-7 + 
       2.043223518848328070882097503896474064412901211404969`26.3177727698981\
95*^-7*I}, 
     {
      1.94205227693021425257288831968628750258549633477182`26.734901968994787\
*^-7 + 
       6.44058481099471903612245205816053218744871994785987`26.25559072199451\
*^-8*I, 
      2.50281723962030712213861073431100286699010047390541`26.73490273655583*\
^-8 + 
       8.300294945548225557476627703055764742315875847389`26.25559132705175*^-9\
*I}, 
     {
      8.5918849562571716083241140914286791603546969763375`26.720103168092486*^\
-9 + 
       2.8493961982606525823410978176001529852142943899674`26.240807596411244*^\
-9*I, 
      8.003389943430337722971490837974665505604187133501`26.72010454213367*^-\
10 + 
       2.654228844323617051603114403245244245887108875682`26.240808805375067*^\
-10*I}, 
     {
      3.061442851634063576446589888865865910623813325035`26.809109902656818*^\
-10 + 
       1.015291017867447316761222048426831185527202490999`26.329944751227416*^\
-10*I, 
      2.02268036206468057792474803060641248546382125665`26.80911299170159*^-1\
1 + 6.7079782414524580293393960492424977744953083859`26.329945888563817*^-12*
        I}, 
     {
      8.8135991036875614713670994419229330146181474707`26.69527087606946*^-12 \
+ 2.9229250515920361755331770238035121934589503879`26.215983272254423*^-12*I, 
      4.052873777257371020770364084764948083148651409`26.69527517996705*^-13 \
+ 1.344087262776634271650376167733244185360104736`26.21598774477481*^-13*I}, 
     {
      2.055249698202568351160113629989961335766732227`26.711069054625384*^-13 \
+ 6.81599056126778044504195574173563629067864934`26.23193407568439*^-14*I, 
      6.454633906852530090366767253540588458887884`26.71107747249872*^-15 + 
       2.1406023717712591108079026904004844721862102`26.23193672675969*^-15*
        I}, 
     {3.8898852319831123058608120213882976870913431`26.56310600377071*^-15 + 
       1.2900340551709753016963593068191494743159689`26.0837914689737*^-15*I, 
      8.18701486258754377050094579103771009764126`26.563116061752982*^-17 + 
       2.71512585926460733017674492753228717140001`26.083801992316697*^-17*
        I}, 
     {5.98521285475148352440049776318956109170575`26.57850339491437*^-17 + 
       1.98492447710087778735390609612093038946161`26.09925485361644*^-17*I, 
      8.283829364155142638914266769095257560048`26.578522163425163*^-19 + 
       2.747233234317658389698662170978624526789`26.09926090154727*^-19*I}, 
     {7.496768068980445969746429790987832805055`26.492525714440507*^-19 + 
       2.486213740494519821251136799114461230105`26.01319097257023*^-19*I, 
      6.6952410450326509288954614333719193087`26.492551591411512*^-21 + 
       2.2203968602095061826363070733094634912`26.01321715187205*^-21*I}, 
     {7.6524621832790104435862077971000901329`26.523347057030943*^-21 + 
       2.5378478370440558713832957157268284619`26.044043623419846*^-21*I, 
      4.327220131174573607876233620341088769483057857126154295`26.52339458072\
287*^-23 + 
       1.43507095981613524147698957788047582655991497970800609`26.04405955853\
2*^-23*I}, 
     {
      6.371816354557885904836830819878130226497714934910551251`26.46630536483\
5303*^-23 + 
       2.113136918048469693145065198634197509116416029004356494`25.9869752758\
56345*^-23*I, 
      2.2385112265916954525379786885377950338240855516305657`26.4663758761170\
24*^-25 + 
       7.423755568525153488693894156345308320255127862218822`25.9870453402446\
38*^-26*I}, 
     {
      4.3311174759146243018692553990753732590275785635560322`26.4946317059847\
16*^-25 + 
       1.4363634677282115263149013556661801656322758042720001`26.015652860873\
96*^-25*I, 
      9.2758684053576847501837290772921288636177980252254`26.494757683266243*^\
-28 + 
       3.0762311535076808234261073460693550660199536381735`26.01569575533339*^\
-28*I}, 
     {
      2.40492030761319760219293162774913044369061760006402`26.469871520580885\
*^-27 + 
       7.9756314435313695955891815803734039109491668013308`25.990537231327323\
*^-28*I, 
      3.08093309381497552573423459596169919184481316224`26.47006860267909*^-3\
0 + 1.02175472428998564440913156485464023991532531878`25.990735909650674*^-30*
        I}, 
     {
      1.09147508660029420915206505173345857191955035653`26.5845408292081*^-29 \
+ 3.61974697995712461430501743401678236833512435687`26.10664153805028*^-30*I, 
      8.20708548413739272235113787631897387377782083`26.584971633778526*^-33 \
+ 2.72178204158455553376391849362940119112205903`26.10678148658181*^-33*I}, 
     {
      4.05092425252064302649520511740712985458373219`26.364532719971464*^-32 \
+ 1.34344072614334260311619780441157938061434199`25.88519374621775*^-32*I, 
      1.754235063116367919011844077027806477837591`26.36494403990049*^-35 + 
       5.81771141623477256795363781465733074101691`25.885621676631867*^-36*
        I}, 
     {1.2300093610600053351745525360168645544628664`26.410935109447443*^-34 + 
       4.079179382723206769995711307070531429520989`25.93246055555684*^-35*I, 
      3.00998372518365829497938700124196304628`26.41170886396382*^-38 + 
       9.98225212165892232058052608126456332131`25.932704856272096*^-39*I}, 
     {3.0566113228440971509137014685847345350797`26.308465302591078*^-37 + 
       1.0136886989541928696674762200718787588632`25.829054164042738*^-37*I, 
      4.147441129069873377379217221499269694`26.309389998146475*^-41 + 
       1.375449397407857841497114345493076592`25.830026267892155*^-41*I}, 
     {6.2186107519190424317853980712045134384`26.341656957174234*^-40 + 
       2.0623281067184910086097040264244593127`25.8638336135848*^-40*I, 
      4.5906976479751472835289310869533125151972486702759689`26.34328103448538\
*^-44 + 
       1.5224501366231949480307538867350863437564648394657866`25.864357018448\
615*^-44*I}, 
     {
      1.036084207194202596724845661340638021216161764857209993`26.30067797707\
9847*^-42 + 
       3.43604973307640469210189717054392589692956101613462792`25.82118282652\
2392*^-43*I, 
      4.083058588213327617746663823553917673419863332167`26.30291807188595*^-\
47 + 
       1.3540976954140594535267346019435590707472728435861`25.82338485363191*^\
-47*I}, 
     {1.414028588103550916929797494444387023055583153798659`26.45307578510708\
5*^-45 + 
       4.68945720722187087298526698074853923898039774652517`25.97765614117245\
6*^-46*I, 
      2.9188577869510231379294788781176792912723831782`26.45801783691754*^-50 \
+ 9.680043813138789328866583532558619422615445944`25.980381902127185*^-51*I}, 
     {
      1.581187914023260076618553206346911552658093137848`26.303005987318972*^\
-48 + 
       5.24382117997566990022550183165507526179669173401`25.825621696317832*^\
-49*I, 1.6774920220936271031261086349352797296822021`26.30837908875266*^-53 + 
       5.563202271330652029667999250729158037755263`25.829794581431774*^-54*
        I}, 
     {
      1.448975671092049857166032450360267984423680651`26.23126127976537*^-51 \
+ 4.80535504095067230670905710393069381820925856`25.753190867369923*^-52*I, 
      7.752067026509718848320189050932508818395`26.238208732782073*^-57 + 
       2.570880595638342819519934705830979490605`25.759204191970152*^-57*I}, 
     {1.088358587738104009199917522172832455213655`26.26975789277395*^-54 + 
       3.60941148308418137568114408735484908711754`25.799714523427365*^-55*I, 
      2.881139865288977886280618990523558562`26.281283335902643*^-60 + 
       9.55495682333702786729331730816341303`25.804232372351592*^-61*I}, 
     {6.7017658396553430237315292819903913849`26.16246742328509*^-58 + 
       2.22256073054610684860354918977255704704`25.68229067721656*^-58*I, 
      8.613373006041911400436951350449795591648787379704397`26.17598857273325\
*^-64 + 
       2.856522453753643441603836106866828847763066464058025`25.6964058600261\
96*^-64*I}, {3.38359873693193885987471204952162821`26.214699340058885*^-61 + 
       1.122130175920483134829389853249366410044642770939962515`25.7569058726\
4787*^-61*I, 
      2.071617913972896554319767974013180422877659986865`26.23863820563396*^-\
67 + 6.87027379716506429863650196898824345706590336578`25.76475792256995*^-68*
        I}}, 
   -1 -> {{0.30593917263071047753740283438450041468`27.412205690093884 + 
       0.10146107866098655654972066838706331214`26.932633225760938*I, 
      0.54570697720388870676702575929320889208`27.412205690943154 + 
       0.18097721211649460125485821234133363532`26.93263322662113*I}, 
     {2.72635180555574660984332863088576574621`27.317357719369273 + 
       0.90416206797719202287000902426610687578`26.837961592187934*I, 
      4.7655967780628234318634644772860700601`27.31735771981703 + 
       1.58045334766339674778994239337873682157`26.83796159265894*I}, 
     {7.21643066850217887512490736142506285277`27.23680293975994 + 
       2.39324318429877891066475476140253794851`26.757444939064005*I, 
      12.11592088638244455149073539449449870096`27.236802939937032 + 
       4.01810069476582411159537602443411815844`26.75744493925057*I}, 
     {12.40314665166911184225018878178589332838`27.177501795778266 + 
       4.11335569501513604083703956445498951165`26.698148541355312*I, 
      19.60999163964496692319998571066787826216`27.17750179589712 + 
       6.50341990266461091397640512291505695402`26.698148541478986*I}, 
     {15.78146833340068483890335764582190000923`27.143982954135204 + 
       5.23373579850070096911091633288091791259`26.664623544117255*I, 
      23.04376767624599580691801346576297617004`27.143982954735215 + 
       7.64219078171880708573393787666111694309`26.664623544676378*I}, 
     {15.27530282456102979169412666545892673703`27.156761288112136 + 
       5.06587204288464962703456193371517941133`26.677390622558473*I, 
      20.20798935279881571390708646577948152427`27.15676128862869 + 
       6.70173871385728478080744816780572094261`26.677390622868437*I}, 
     {11.25425310729762455608256345903000953761`27.174073522970797 + 
       3.73233885014290175213662619508907014188`26.694706634361843*I, 
      13.23518918497049567494691036067392635585`27.17407352317483 + 
       4.38929268011798479896376958449399928957`26.694706634426183*I}, 
     {6.27843761337324182881771751273261539613`27.094979203244527 + 
       2.08216897195928020706142825478380026549`26.615634904854808*I, 
      6.44100130600196393416300002045092416769`27.09497920338973 + 
       2.13608128225088338565755284677366969275`26.615634904954938*I}, 
     {2.64208410928154742664817557615749383218`26.94353829812894 + 
       0.87621569129473641852677492674224165454`26.46420380109066*I, 
      2.32046564182484653365506513265862576533`26.94353829830852 + 
       0.76955476146069049169975118723845364946`26.46420380127958*I}, 
     {0.8389562984634539466045688145405300535`26.941222633959825 + 
       0.27822985288084695629388643733868636381`26.461883866064078*I, 
      0.61907874338512921085239980048574555988`26.941222634271398 + 
       0.20531008350395903181568540294936652896`26.46188386628505*I}, 
     {0.20197448352445609328784284435889661404`27.00454255086836 + 
       0.06698242916778389227438774404789175658`26.52519682773964*I, 
      0.12289512284514687923803816298865631106`27.004542551553808 + 
       0.04075670212096074589766780741711942816`26.525196827961043*I}, 
     {0.03716628291654064473197989192741700373`26.84731600353359 + 
       0.01232575456783163635087792985136402197`26.36798034315893*I, 
      0.01830073205255909121327281537338177966`26.84731600405938 + 
       0.00606921957189063563423852342188791657`26.367980343682916*I}, 
     {
      0.005279239563997546018711122021726878925409006809310305655`26.82153361\
703901 + 
       0.0017507968530708498804119382719246536316090516304558030848`26.342192\
346173025*I, 
      0.0020644981591003235661814500452607645057211927655743946412`26.8215336\
18245546 + 
       0.0006846661979071896152113956374756206068181980273183975243`26.342192\
347104294*I}, 
     {
      0.0005846709779639816894022068675794618944660058870585513478`26.9107229\
3887029 + 
       0.0001938991583716035325065349576933852459828130801630470307`26.431383\
586124426*I, 
      0.0001782021163667797639985468584430401287108458566421960161`26.9107229\
53214524 + 
       0.0000590986070556862552832604503885541648659642035697072613`26.431383\
59086716*I}, 
     {
      0.000050949896355729125627678428665599593218956270849081979`26.72380474\
859688 + 
       0.000016896925612587711026723536283937177459646115158752337`26.2444675\
78738174*I, 
      0.0000118776041744078766598381759479097871933068555808049143`26.7238047\
5194889 + 
       3.9390657988681808612767943923288283567899102690760814`26.244467582258\
572*^-6*I}, 
     {
      3.5209206913046707906215017938380799218449763720325106`26.7970856548178\
24*^-6 + 
       1.1676713646956454613395005873550397557714541280181672`26.317772829860\
537*^-6*I, 
      6.160898793183250247601516004468281017243423934054359`26.79708565919741\
8*^-7 + 
       2.043188623746691801992188556879223167809239957070625`26.3177728317572\
78*^-7*I}, 
     {1.941873207643728171637364739881547874084833544843019`26.73490296221102\
4*^-7 + 
       6.43999094905786070206796228904171232598863352308208`26.25559150493048\
6*^-8*I, 
      2.50277461638611429978162337098642490139802402254826`26.734902968730122\
*^-8 + 
       8.300153590674312641186268546374818870167677092702`26.255591510070005*^\
-9*I}, 
     {8.5910947360410849191843931777979142940731218647364`26.720104947462072*\
^-9 + 
       2.849134131148375162411417306912642125320026480743`26.240809162005664*^\
-9*I, 
      8.003253842226463117556493111941632667126770302331`26.72010495816852*^-\
10 + 
       2.654183707982188670065672483888459950108907554214`26.24080917142632*^-10\
*I}, 
     {
      3.061161604842111934282519484737495176666283830407`26.809113905845074*^\
-10 + 
       1.015197745722412786932351551539827502016200437164`26.329946225127493*^\
-10*I, 
      2.02264597164830429993237043232847276576163585349`26.80911392791721*^-1\
1 + 6.7078641897371731275272134633363225718359754912`26.329946233257264*^-12*
        I}, 
     {
      8.8127893451746482812653058621028871238803186047`26.695276457377766*^-12 \
+ 2.9226565048365859992253745121690831895840694217`26.215989072234372*^-12*I, 
      4.052804802536295960532626415047510268898039258`26.695276485588312*^-13 \
+ 1.344064388132827008497787767490420621191947204`26.215989101549876*^-13*I}, 
     {
      2.055060645889584762391508464703302127804549615`26.711079977809334*^-13 \
+ 6.81536359181389417611487772503587133066785556`26.23193751574962*^-14*I, 
      6.4545238415475611798763185081313986526835785`26.711080028443707*^-15 + 
       2.1405658699252572722298384957631853069642397`26.231937531701202*^-15*
        I}, 
     {3.8895266567254760147415614112966447617174021`26.563119062756414*^-15 + 
       1.2899151379623416948686425300856293322495957`26.083805132173072*^-15*
        I, 
      8.1868748609984087224373273961384463937392`26.563119118334345*^-17 + 
       2.71507942940691453876553922221913449922125`26.083805190322035*^-17*
        I}, 
     {5.98465950460113874340268408360523388543306`26.578527776550548*^-17 + 
       1.98474096512152439603982178151910700529037`26.099262710263833*^-17*I, 
      8.283687200799788598125994429620067375835`26.578527871919437*^-19 + 
       2.747186087535975427741873288696704512161`26.09926274100151*^-19*I}, 
     {7.496072458049211438975320271190113760255`26.49255934722935*^-19 + 
       2.485983049423466227756387544571870567043`26.013224998307997*^-19*I, 
      6.6951256624443442412240748596693931805`26.492559468316625*^-21 + 
       2.2203585949498873236125547314557626557`26.013225120809874*^-21*I}, 
     {7.651749150254468061875162579352911369`26.5234088532941*^-21 + 
       2.5376113681434934016140040157429698872`26.044064344008145*^-21*I, 
      4.32714520710057202769767696659287801006976998611464392`26.523409058367\
655*^-23 + 
       1.435046112140368490644414828229102699505472498872493406`26.0440644127\
77523*^-23*I}, 
     {
      6.371219887338270284060914945315009976666567992479803733`26.46639709209\
126*^-23 + 
       2.112939106807209751378880344164069468903155061078664587`25.9870664217\
3981*^-23*I, 
      2.2384722693638270066609231271442871702995377769628084`26.4663973731432\
73*^-25 + 
       7.423626371524089964388203677327493276140254998205499`25.9870667010104\
84*^-26*I}, 
     {
      4.3307100049761119998866484367843551149421184936666575`26.4947956558603\
*^-25 + 
       1.4362283348500352299959958656591862839054139494060228`26.015708683125\
375*^-25*I, 
      9.2757060973844693298851094476699044711839806069379`26.49479612043673*^\
-28 + 
       3.0761773260036835076221459593281465707959815406391`26.015708841303347*^\
-28*I}, 
     {
      2.40469285345625153572227071039101438504687565359283`26.47012810770114*^\
-27 + 
       7.9748771189409213613343137176653364377419046928498`25.990795896765256*^\
-28*I, 
      3.08087887738085651587164054360874486133376679178`26.470128781320284*^-\
30 + 1.02173674405607324193609673564004222871650123858`25.99079657584185*^-30*
        I}, 
     {
      1.091371286915324559157937799277798734690643873076`26.585101941793294*^\
-29 + 
       3.61940274067873695657611508889404679384314648072`26.10682379913226*^-30\
*I, 8.20694021308380915378449305799677643857768442`26.5851033092067*^-33 + 
       2.72173386417181016343803520994230340082837079`26.106824243140597*^-33*
        I}, 
     {
      4.050536824134066162165933440836618678798663166`26.365068618630016*^-32 \
+ 1.343312240138533330538279676657699952119083586`25.885751289504192*^-32*I, 
      1.754203825883697598829662247214900011474131`26.365069832608718*^-35 + 
       5.81760782167727075586580887087045747427473`25.8857525525436*^-36*I}, 
     {1.2298910448281419740229132237371639965686489`26.411943636845088*^-34 + 
       4.078787001047962774550272209424586754615486`25.93277892314098*^-35*I, 
      3.009929802001796963959146281523366225965`26.411945765368333*^-38 + 
       9.98207329185594422377500275062064456865`25.932779594574843*^-39*I}, 
     {3.0563155903640766263059823646611386075062`26.30967096032827*^-37 + 
       1.0135906228034340076196530964737369443598`25.830321655787515*^-37*I, 
      4.147366375461704213633980690628349035`26.30967333442037*^-41 + 
       1.375424606265051819728559207802419703`25.83032415181145*^-41*I}, 
     {6.2180055738464061146263294311731778549`26.34377555391417*^-40 + 
       2.0621274066266927802988147737603934132`25.864516127882926*^-40*I, 
      4.5906144007020774352419658316282656367198714157346449`26.3437794558683\
44*^-44 + 
       1.5224225286577009449556590026840146163374761956148681`25.864517382895\
954*^-44*I}, 
     {
      1.035982790273880320523644181524805802226971196299778887`26.30360148693\
3825*^-42 + 
       3.4357133959528551671346727042380143710187345081466924`25.824056616388\
596*^-43*I, 
      4.0829840974318105734042889770579499002717757221978`26.303606530922636*^\
-47 + 
       1.3540729914345787280548573388395457187857382253757`25.824061574312623*^\
-47*I}, 
     {1.413889374269540644164637180548898382915458938610437`26.45953315438645\
2*^-45 + 
       4.68899552114088433015273942754919999796666640418047`25.98121487956297\
3*^-46*I, 
      2.9188042157735307841295363928321489980897749365`26.459543640740147*^-50 \
+ 9.679866150716328826609961938021807733978452407`25.981220639509697*^-51*I}, 
     {
      1.581031350518345005532752862312842154704601148598`26.310029101493956*^\
-48 + 
       5.2433019557798588528988062641795617531335686521`25.831073703859442*^-49\
*I, 1.677461051663370142119841655553712256049115`26.310039816637445*^-53 + 
       5.563099561591541272452182648937354259870073`25.831082006934302*^-54*
        I}, 
     {
      1.448831387342121485907065799220157468849614579`26.240349058613656*^-51 \
+ 4.80487654109806745286914377985873201944678328`25.761054123262767*^-52*I, 
      7.751923069419564897699878267800696827962`26.240362127656276*^-57 + 
       2.570832853985901511491561025819549037338`25.76106541536374*^-57*I}, 
     {1.088249609960774061350302250585708552317011`26.28486151848377*^-54 + 
       3.60905007127990354050686509693080684071847`25.805620175173903*^-55*I, 
      2.881086055244052511570378469019474757`26.284882116169214*^-60 + 
       9.55477836873920770500638531047232821`25.80562814393827*^-61*I}, 
     {6.70109112478551513869945463451598492294`26.180202167739964*^-58 + 
       2.22233696940465937207086728530385564172`25.70080855576267*^-58*I, 
      8.613211233018348904209233272107149478185667614185844`26.180225047176865\
*^-64 + 
       2.856468803659319912530508742338368485938801697448021`25.7008324672219\
82*^-64*I}, 
     {
      3.383256263655693843090244799680121664073986255846465429`26.24622339199\
0718*^-61 + 
       1.122016598741981955156439029399890682764658002713840604`25.7671855350\
96157*^-61*I, 
      2.071578791763541991686090430588703004038571360889`26.246262421328566*^\
-67 + 
       6.87014405302257404686610881605626495258823147404`25.767197952117098*^\
-68*I}}|>, "IT" -> 
  <|0 -> {{44.87295685576116531614448640128786162261`21.83726297910241 + 
       14.88158108732630830436004809023875977507`21.357926783245603*I, 
      79.42750564857682998987256637663775496499`21.70454579854 + 
       26.34118517468742543799826939277809884911`21.225209607669942*I}, 
     {47.05875300241730586868777295794879126552`23.028918119424578 + 
       15.60647431647959314554705383640477197703`22.54958952228015*I, 
      87.13476383738218778211101108785499486766`22.92794340255813 + 
       28.89720545359046308432851488967652143268`22.448614506746164*I}, 
     {50.20316601668958466116262137612949515642`23.452265785483267 + 
       16.64928139947058770734448755150144199808`22.972935278791347*I, 
      98.59713049797184270442249106158867021521`23.392509920650475 + 
       32.69856268218883596651170878552134054611`22.913178719753926*I}, 
     {60.34019636173982376336201301918412646868`23.780220519935195 + 
       20.01110664199824800229357325837787539597`23.300882052984893*I, 
      116.7685089348134378677442504756384775171`23.727340849058365 + 
       38.72488366980684582817083687644819569139`23.248003796019646*I}, 
     {83.02833489525435093987368017431938919604`24.009965376652833 + 
       27.53535725896289697640192404764216149632`23.530625625158216*I, 
      146.89731499345270865723246275221946502572`23.91607279807132 + 
       48.71674295082509006994960909282536080239`23.436733697912715*I}, 
     {92.62711298183325773417274510114582791143`24.14351468983315 + 
       30.71867755795351768291769748697916327856`23.66417721985248*I, 
      154.88969176651069049799022054684711475655`24.013333227792515 + 
       51.36731940851299710683098494864303489201`23.53399603280506*I}, 
     {56.4811171149954574915535592960998007005`23.90774719253559 + 
       18.73128902450885811110299953386297716576`23.42840266395703*I, 
      87.74325518792247619988431829954820277897`23.712360774767717 + 
       29.09900435449884754595850001732265294187`23.233016937861716*I}, 
     {2.51756657041585544520762120779583614691`22.773675165083713 + 
       0.83492093424584369760529575695894697778`22.294307356833272*I, 
      -16.26661860156212624397344972778651750319`23.14922167394444 - 
       5.39463010012628332015422808630827672509`22.669855572511963*I}, 
     {-19.71088779749002040295040743548075189992`23.875165782752223 - 
       6.53688091035343316289976504314811995082`23.39583794875492*I, 
      -62.49240213802846570994856316500711660915`23.894229834624884 - 
       20.72486002534230475890171151330974842969`23.414900684538676*I}, 
     {-13.51878125600241344471193902816991747679`23.88981365351085 - 
       4.48334260899496772137224879942267615863`23.41048333251933*I, 
      -44.83563656088188663361481188264454371088`23.866773886801408 - 
       14.86920425652743275238791645165073453847`23.387443059768536*I}, 
     {-4.63491900951581497094638767103135708741`23.92198381418069 - 
       1.53711562389372937549895734512661578395`23.442654484845338*I, 
      -17.62464107778528748281076885857097914938`23.88604907500114 - 
       5.84500206164617439264675935819870219732`23.406719233526886*I}, 
     {-1.000038289693104916728751057073622758`24.07054546617573 - 
       0.33165077457088408421530843278679155195`23.59129961135464*I, 
      -4.52491096583648608361147882896828420949`24.031630160032865 - 
       1.50063276791581114181781225454155568693`23.552377668857577*I}, 
     {-0.14979656457670173274639920110205802525`23.958230096105737 - 
       0.04967824450518448544240129287408814829`23.478923696552698*I, 
      -0.82733405516900326457345221250355690197`23.913951673027235 - 
       0.27437547447295735576508112411484034177`23.434642858954994*I}, 
     {-0.01649750666639232177224265517214878104`23.89858770361861 - 
       0.00547120137377581845264536855229983147`23.419240636008368*I, 
      -0.11363375803283023495999516654880001168`23.843390992889674 - 
       0.03768528091114789616656748206154225036`23.364044748759305*I}, 
     {-0.00138453581492502264124340895819794575`23.986130785008616 - 
       0.00045916479416196066028000560597052218`23.50682368198014*I, 
      -0.01213009947403230716190191754976022203`23.94170021274772 - 
       0.00402280285429797330322551272437222972`23.462390901835338*I}, 
     {-0.00009057855405227820620280552289271175`23.88883286512297 - 
       0.0000300392974154696044989522032100137`23.409496680445322*I, 
      -0.00102856590104427874598301383139907285`23.84222490051181 - 
       0.00034111161671941532730050261673872193`23.362888249269755*I}, 
     {
      -4.688005602909037064666471496801691441269500053287181`23.8268867654707\
96*^-6 - 
       1.55472115960135950238278578516671716975360115474432`23.34756444237618\
*^-6*I, -0.00007027500866066216003808397611651625`23.78169307958517 - 
       0.0000233058686807248309565793071149764`23.302369685882866*I}, 
     {
      -1.93859430272063362699066362974542094932560147093357`23.762663150121337\
*^-7 - 
       6.42911685184880448156694211053806132359021594879124`23.282857537318343\
*^-8*I, 
      -3.906015602338426573425455296674297614811037739023472`23.7152397780843\
35*^-6 - 
       1.2953835001648203408210927839233250867880088685248512`23.235472079952\
174*^-6*I}, 
     {
      -6.4491929248521870454222750952475618043676269955888`23.734684250447234\
*^-9 - 
       2.1387979349677436013442381807513126514474674439275`23.25555425292275*^\
-9*I, 
      -1.777990003587771289444277320740451202346331484620941`23.68881307566427\
*^-7 - 
       5.89649184382861993365161674206398835916942753721326`23.209667127304122\
*^-8*I}, 
     {
      -1.734550863081201484300114024912378553905697256554`23.62940210458673*^\
-10 - 
       5.75243111391277726951319110983904049905727209935`23.15025064216775*^-11\
*I, 
      -6.6599534821330332815653374770831320320895119883947`23.58562146359151*^-9 \
- 2.2086941607338909130784785963658533061784185287468`23.106456605180476*^-9*
        I}, 
     {
      -3.7854352374234290027572485622667606392011893089`23.643299162310882*^-\
12 - 1.2553944599107960823035645665138321680996621329`23.163981824874174*^-12*
        I, 
      -2.060155574473802584432868231314455977164315044162`23.60004893204532*^\
-10 - 
       6.83226031495690204605520946537108948317109680406`23.12073025063782*^-11\
*I}, 
     {
      -6.72182566473849473221476659470547501410122872`23.649229757056904*^-14 \
- 2.22921333234659177151765282532378832684587367`23.170369566423286*^-14*I, 
      -5.2768889533762778823528761557358364601433885078`23.60212346038756*^-12 \
- 1.750017301086384260053516646017528701372451271`23.123226511454675*^-12*I}, 
     {-9.732341659136960292812598600774273721671125`23.425659613232153*^-16 - 
       3.227615065250914209528472728602372640800618`22.946421891024283*^-16*
        I, 
      -1.121487671933916345753013342896080010963890693`23.382814106238996*^-13 \
- 3.71928014059061703660917790606565921145351179`22.903571168310105*^-14*I}, 
     {-1.15083946171303459459352129059445135655429`23.429546673441752*^-17 - 
       3.8166218515592277446235855932491451895072`22.949201207239547*^-18*I, 
      -1.9807817618267407299414496543701891980255575`23.380955829859428*^-15 \
- 6.569026529647284396362030642569155080627066`22.90068235671098*^-16*I}, 
     {-1.112834003114636953103578963093327149438`23.03800820198641*^-19 - 
       3.69058127979322359895924965133887193033`22.558680303744794*^-20*I, 
      -2.91096745822193452329702234081523007276483`22.996673180617254*^-17 - 
       9.6538764787316112206788332367862774235973`22.51734491852812*^-18*I}, 
     {-8.808322499857861259263850242962343778`23.0078155833283*^-22 - 
       2.921175128848750562463460226385222154`22.528476012001757*^-22*I, 
      -3.562957987764769511761966025471258994466`22.961439780099774*^-19 - 
       1.181612532824426958256183470535485882195`22.482100877749318*^-19*I}, 
     {-5.7113207360063661359667173041859723`22.679468354108344*^-24 - 
       1.8940914217399571430938158301272714`22.200132554109302*^-24*I, 
      -3.6347763876597896289520419410849800831`22.636949621729823*^-21 - 
       1.2054302488050082119566235576478964906`22.157613852176702*^-21*I}, 
     {
      -3.035416622070011777430834011732684523820606430380032`22.6893938335068\
06*^-26 - 
       1.00665972916272795049675677130729000472186848739513`22.21005441066641\
6*^-26*I, -3.09233240098303919554688227114617367`22.646126354663643*^-23 - 
       1.02553516858975510482049694582088981`22.166787244953444*^-23*I}, 
     {
      -1.3229292533256117951990280344318449342201821290526`22.427275811576173\
*^-28 - 
       4.387337125886900772962191875166900805848969542805`21.94794014933563*^\
-29*I, -2.194958063910543451550950280370787`22.382440882577026*^-25 - 
       7.27931669766268944214568020614677`21.903105222626216*^-26*I}, 
     {
      -4.729795087198827825133414977808149650843941344`22.457439071709288*^-31 \
- 1.5685801437786448517633663598515099645083564352`21.978058922107035*^-31*I, 
      -1.30029682325292033774003124539015274563060493960939`22.41541445193304\
*^-27 - 
       4.3122793701849875148213910220668983378516804248921`21.936037441378115\
*^-28*I}, 
     {
      -1.38755105287993697061453669108388963488440823`22.211732732544945*^-33 \
- 4.6016476187673272792473192655753494334804879`21.732371494254306*^-34*I, 
      -6.43048848229993104351965722524229616179494249211`22.166575428009885*^\
-30 - 
       2.13259482962221931565159576668618228671740924469`21.687216378170515*^\
-30*I}, 
     {-3.34072632266427297276880757787929742871711`22.315352921584015*^-36 - 
       1.10791205092842757786666530660073240849945`21.8377983225885*^-36*I, 
      -2.655289152304354937087002210517563473041038175`22.272986717389088*^-32 \
- 8.80594986359546613914721410526465585370373157`21.795318274791065*^-33*I}, 
     {-6.60206521821572413180683984137200758752`22.08179619757812*^-39 - 
       2.18949620825061832639088125286922327217`21.602883425076303*^-39*I, 
      -9.15600193925021321997655466753258693226086`22.039341482117834*^-35 - 
       3.036478869280477368794047912482550488308029`21.560398408811356*^-35*
        I}, 
     {-1.071050810755707964387498040878243016`22.189070125631453*^-41 - 
       3.5520123044574941537925326610830695`21.70476095312318*^-42*I, 
      -2.6367542321044276524045192223566676077559`22.145538869060438*^-37 - 
       8.744481010809398049090015097693532952219`21.6615720886085*^-38*I}, 
     {-1.426471184695501639834865124695873`21.979863727685945*^-44 - 
       4.73072159519423111704039295041799`21.499202454500367*^-45*I, 
      -6.3421203308438294176430383971997858631`21.940236029397155*^-40 - 
       2.1032885858712782037951279133365838018`21.459643867065225*^-40*I}, 
     {
      -1.5597689145930052656369458616645785871423551191046`21.77633070763807*^\
-47 - 
       5.172787622311920109352114370526029954372938683271`21.29747813953358*^\
-48*I, -1.27415635989177424505456583466538462`21.734120336843326*^-42 - 
       4.2255876403704160143274488056296976`21.255234352210028*^-43*I}, 
     {
      -1.4002853782797004508222343583121536598293474967`21.609665354267698*^-\
50 - 4.64387949054575228828344599658536942354924143`21.130712634931786*^-51*
        I, -2.13820994579226353440573299006636`21.57260938027113*^-45 - 
       7.0911183304252487916748721970822`21.09364232179975*^-46*I}, 
     {
      -1.0321474051747726123952671517497031173881218`21.309886322535892*^-53 \
- 3.422993798592295658514821673929369364518506`20.830550235305054*^-54*I, 
      -2.997290326891580492698313598638139048746974347713`21.266590629151644*^\
-48 - 
       9.94015597974912087741311970608140712392163011321`20.78725457980946*^-49\
*I}, {-6.246580700726919847633179659299920764037`21.42135147440936*^-57 - 
       2.07160400673318416320436871883827650989`20.941999233328268*^-57*I, 
      -3.509672689581165693981711697107732814723278286`21.38479239376552*^-51 \
- 1.163941099041957764423743294837497955723541362`20.905441292453546*^-51*I}, 
     {-3.104008962019131668948172241735363064`20.993113592273453*^-60 - 
       1.029407560828559968317553241125018789`20.51377799499508*^-60*I, 
      -3.432972803394860242588508174448716916775819`20.957550762914487*^-54 - 
       1.138504496338404948509926442104589402395628`20.478215231768615*^-54*
        I}}, 
   1 -> {{0.31841173306090772370800611580819066439`27.471021707212845 + 
       0.10559745460797805677648445548981917109`26.9919846435658*I, 
      0.61954793321577216278067903920530265437`27.47102167626189 + 
       0.20546568471678986274641789909443784742`26.99198461648135*I}, 
     {2.8309675237380992131999610755666888892`27.41687601436999 + 
       0.93885662350077518584193640510230394891`26.937789227522146*I, 
      5.61329090498990775304844583490780037441`27.416875986223367 + 
       1.86158099716653088885440344841950688768`26.93778920718645*I}, 
     {7.45848478381416274616443544508382900128`27.359188720635167 + 
       2.47351754544941582680870179096005514832`26.879953342768584*I, 
      15.35409516603230929708991028162473752371`27.35918869259776 + 
       5.09200258343347479487051928605735621456`26.879953323554002*I}, 
     {12.73115175268019705626480427426338262749`27.29375891121138 + 
       4.22213467571487629884061096709792303943`26.814459773717758*I, 
      27.71150234944192267826347253029417150119`27.293758877118847 + 
       9.19018932918629977738233118158167787702`26.81445974652592*I}, 
     {16.06073850073818558677341890264994908522`27.235251135035007 + 
       5.32635241955072711179073912817743668203`26.755924981289215*I, 
      37.62935954953224543700486479194847737851`27.23525110487677 + 
       12.47932841155363272611161806563715174444`26.755924951820013*I}, 
     {15.40304926432923237386274339384151094339`27.202052531844345 + 
       5.10823762641725514125122981038288126507`26.7226681231997*I, 
      39.53095291455802845248968325142877064861`27.20205249467297 + 
       13.1099691769419215934122323827116441203`26.722668084223635*I}, 
     {11.25104689800393249507608779160494828691`27.21485684890365 + 
       3.73127554906068452884806100439321653883`26.735333304488787*I, 
      32.18006998702792334382057661395831560643`27.21485679540399 + 
       10.6721365041115573718276665574001578541`26.7353332614752*I}, 
     {6.23355022389789972544833149642703868731`27.231953820142042 + 
       2.06728260446576081792670508644648495225`26.752301158364386*I, 
      20.21264439588604900927303133218152111688`27.23195372841458 + 
       6.70328250339159905571088382997643305839`26.75230112915402*I}, 
     {2.61138270803473448809676836387033510677`27.096539908991105 + 
       0.86603393764704183825952468629629542788`26.6171476090746*I, 
      9.76450490800251544051527126553058186012`27.09653979503589 + 
       3.23828162323069361602157702270578396044`26.617147536486087*I}, 
     {0.82746588997452530821636592071450408466`27.00654927540048 + 
       0.2744191959142436898731735942831247171`26.52721442932489*I, 
      3.62919194895431737439210275481970926005`27.006549110694007 + 
       1.20357823629582059138695104011177207307`26.527214255908454*I}, 
     {0.199174005328054282463291135576108563`27.0510305742847 + 
       0.06605368396614710233920291831950394813`26.571511973552738*I, 
      1.0422287168835230571282568907460626009`27.051030245442465 + 
       0.3456427266805106321009696841068638345`26.57151176411267*I}, 
     {0.0366894632102275525347277691003562039`27.018352110484464 + 
       0.01216762299771152790816652694717412578`26.538870883717053*I, 
      0.23299224946475333554609955558480227517`27.018351558066943 + 
       0.07726910139381925654849468937238609749`26.538870672368557*I}, 
     {
      0.0052199251167177183379685984333935248019784863844518592512`26.8766302\
29080654 + 
       0.0017311259238810929202909784121314727033039842612311228416`26.397296\
799576928*I, 0.0409208647682590457881998967030175637`26.87662950695812 + 
       0.01357091687026140282313206182439323469`26.39729604422208*I}, 
     {
      0.0005790946061793363974442108121246511772904866476787113543`26.9344101\
456747 + 
       0.0001920498211604849589160159958654781980366844015384358964`26.454759\
13399999*I, 
      0.0057007649301666640214476114272532085297788833683667419137`26.9344086\
53428978 + 
       0.001890590714598057615643417020448719612046751833318752256`26.4547583\
0199678*I}, 
     {
      0.0000505431355958610818458291142498972590492664607579467008`26.8434206\
1721445 + 
       0.0000167620282566907908438249735853647834825986120197030844`26.364025\
579768036*I, 
      0.0006355986213857885031307261145256548468172082057275166674`26.8434184\
31071548 + 
       0.0002107887040639943135673378120073506444324515262760398302`26.364024\
235788285*I}, 
     {3.497440010950173444799180713283785682966315139565437`26.79284923747560\
8*^-6 + 
       1.1598842770338218255926503430613048104059380823239104`26.313414928416\
77*^-6*I, 
      0.0000571547821921385697715802889324035025424122955692653845`26.7928457\
39078505 + 
       0.0000189547020147298951526359451263294853377861120118550225`26.313411\
385847033*I}, 
     {1.930994087390702712424368364108412049504307248297818`26.82362896671802\
2*^-7 + 
       6.4039116439377243204679172977227035719272948832387`26.344036242627816\
*^-8*I, 
      4.1717497484535406116726499793356596724198418786743112`26.8236218976254\
9*^-6 + 
       1.3835110611765682699880070425677926500019583500203572`26.344034018107\
003*^-6*I}, 
     {
      8.5502542171236827597500177171761056130033668801657`26.74768017586114*^\
-9 + 
       2.8355898600215266648533919142549191267231706825024`26.268339247395808*^\
-9*I, 
      2.484349543109869542291738841880185706928275470132523`26.747670173946847\
*^-7 + 
       8.23904903211318853332492927948177121649944344098004`26.268329138032097\
*^-8*I}, 
     {
      3.048665735877890433678827461853909422179019278299`26.735096893658152*^\
-10 + 
       1.011053639778037258451013900374464424732853434238`26.25553026734654*^\
-10*I, 
      1.21201509524246530892323754255467091355109627245001`26.73507977714112*\
^-8 + 
       4.0195035457304756591437188237294356172683149463858`26.255521441297887*^\
-9*I}, 
     {8.7815210063603363532880070659644227547924264482`26.680099008268435*^-1\
2 + 2.91228673310465178989262837314715332832610839`26.200783672536797*^-12*I, 
      4.859667567463948095093522050014941075301479309682`26.680072657994472*^\
-10 + 
       1.611650803291772599459394793575203795124524238083`26.200762483413058*^\
-10*I}, 
     {
      2.048650072088186301070557936719919607487439954`26.633503353709727*^-13 \
+ 6.79410368818230349839443222770249758110574747`26.154103852025337*^-14*I, 
      1.60554440813102862552822671362401092852355960568`26.633462351185056*^-\
11 + 5.3245965884767941259878180083949011324611141871`26.154071110805173*^-12*
        I}, 
     {3.878749072374624195721147407528151052956582`26.65527743649597*^-15 + 
       1.2863408806215953043088809129282382483280704`26.175951969264602*^-15*
        I, 
      4.379731285658851074104629601312718647306463486`26.65520342316299*^-13 \
+ 1.452485658071005527604179665173020965317926604`26.175908966805466*^-13*I}, 
     {5.96979557202940311936548748978301934362472`26.590227624665623*^-17 + 
       1.97981151911791353737454698668260763523105`26.110887740696672*^-17*I, 
      9.8810667207391602028355019807467031773528887`26.590119232060086*^-15 + 
       3.2769379585709714644291028179367025397367502`26.110786845519684*^-15*
        I}, 
     {7.479254218116522092776086890093265211756`26.65192295506126*^-19 + 
       2.480405480686266050058686429298119540421`26.17260751120661*^-19*I, 
      1.846213671734277815339568073960031167388036`26.651712404486254*^-16 + 
       6.12274750441739032997352801351030222082319`26.172517180304*^-17*I}, 
     {7.6361369537111511958374394517303180356`26.508553015668713*^-21 + 
       2.5324337693158196144599542785883709676`26.029218550211866*^-21*I, 
      2.8600283021952860627018116000797401348298`26.508300314192812*^-18 + 
       9.48494284162665075909847494392090522019`26.02897113949739*^-19*I}, 
     {
      6.359330101833942560957722570311378297772906966785744297`26.59737319642\
493*^-23 + 
       2.108996001215520777273788587489112051529706337060991557`26.1181724258\
905*^-23*I, 
      3.67686108536418896870822136122556860419`26.596860489190984*^-20 + 
       1.21938713699132368578360407536877008523`26.117980310731134*^-20*I}, 
     {
      4.3232814789678762088716514665000984305036734337260355`26.45213638371424\
*^-25 + 
       1.4337647527752854525004546723152843805394331874657474`25.972819179159\
74*^-25*I, 3.925972066601507472290815680654265709`26.451535056939935*^-22 + 
       1.302001823581797855134279050089779594`25.972229261059972*^-22*I}, 
     {
      2.40088527237629355976637084708886523223509920672957`26.525331112525087\
*^-27 + 
       7.9622497302956622406827485779007699034000486389653`26.04628333092075*\
^-28*I, 
      3.48396381661061784344056244044139169326824220284683338`26.524176225247\
402*^-24 + 
       1.15541505786787072831928438501374157803359252010674604`26.04580057332\
8133*^-24*I}, 
     {
      1.089770179091746336414591664932876294492208803371`26.445890659288644*^\
-29 + 
       3.61409285749392232460346998308035187276811381608`25.96666764032631*^-30\
*I, 
      2.571036581173253059767824515605603816803504933030599`26.444343783591066*^\
-26 + 
       8.52653625750532531652404749731285392658610813794451`25.96521004176422*^\
-27*I}, 
     {
      4.045013119265572301435204105561921531099511144`26.432526265668386*^-32 \
+ 1.341480369282169275712570314301805766051323727`25.953564719594024*^-32*I, 
      1.5785874510439619506092428116524181967931861599346`26.43013666486368*^\
-28 + 
       5.235197054577513367541142228653831070729869248991`25.952259325866816*^\
-29*I}, 
     {1.2283275472925989594499519435441823127131137`26.420305811002642*^-34 + \
4.073601847898860462661377376496477893739923`25.94118989841406*^-35*I, 
      8.0675948732403741897049489802820276047042838925`26.416638937178682*^-31 \
+ 2.675521643731630220050874349617990214184882431`25.938098417106755*^-31*I}, 
     {3.0526844556965227171020570438822820045003`26.41470146100315*^-37 + 
       1.0123864002876791218960096348898993089436`25.93598944754843*^-37*I, 
      3.43320852299157625942695574836849012489073682`26.409041988592815*^-33 \
+ 1.13858266993251119951738587672776094488272192`25.931841377404563*^-33*I}, 
     {6.211085840707434995724337847181935549`26.329794839573612*^-40 + 
       2.0598325596403160240860444837114893134`25.851469937454084*^-40*I, 
      1.216977776934743017752242608906337384449889`26.322575422892456*^-35 + 
       4.03596168782519225954682905728203307440965`25.8467652744311*^-36*I}, 
     {
      1.034900702718922658896540082947627337354138313226292279`26.32545481050\
7445*^-42 + 
       3.43212478160224509707784121639151848338135417588983382`25.84647503572\
7057*^-43*I, 
      3.594349334795084141895026670310787886015`26.31448719244292*^-38 + 
       1.192023098764506292522030012803101082491`25.836325619947736*^-38*I}, 
     {
      1.412500746574180976652501900883948001765910781126343`26.40268667356147\
*^-45 + 
       4.68439030296570878359849513715161444444442190694236`25.92923857165911\
6*^-46*I, 8.847640682093267170447878722813764114`26.382861258339396*^-41 + 
       2.934214535167042555208680870245362452`25.922445005141274*^-41*I}, 
     {
      1.579568892347526512085250588125006837992354335779`26.22909379961329*^-\
48 + 
       5.23845188763618489412741096305684175362835507955`25.749425572461643*^-49\
*I, 
      1.81554172412859907746564756793101599794327345120297545`26.208938656122964\
*^-43 + 
       6.0210276474292877819507402329536669544687567984692202`25.728389664135\
836*^-44*I}, 
     {
      1.447567296347614531622085351849042647331813223`26.317317247162997*^-51 \
+ 4.80068433404182596175215386684155257087155607`25.848396969902875*^-52*I, 
      3.10633206059241270731113815904466525421556071581093`26.279133735726287\
*^-46 + 
       1.03017798877081092737449232546697530816979041372781`25.83566130593175\
*^-46*I}, 
     {1.087352816375484957311767491162622572953103`26.259832998390614*^-54 + 
       3.6060759622857108723354790840977856720141`25.780487697929015*^-55*I, 
      4.43235428967031114797612129795544095150786116412`26.212689771471137*^-\
49 + 
       1.46993744988790020663887787847253625601514186987`25.733436189249208*^-49\
*I}, {6.69586900560787802673360639969666681946`26.24872778291621*^-58 + 
       2.22060511584663579455600634416383866104`25.78134489959793*^-58*I, 
      5.27521274789353172803307060189125176700303737`26.182111808913703*^-52 \
+ 1.74946140752469915123393718983121806755403586`25.74079657120572*^-52*I}, 
     {3.38076017030687799720098685885917167`26.15889638939944*^-61 + 
       1.12118879914563844404779505079937726`25.68958782319294*^-61*I, 
      5.23758793651026854988949638460623559757937`26.08024442314158*^-55 + 
       1.73698358745825746041156118790783276123035`25.631777944920316*^-55*
        I}}, 
   -1 -> {{0.31837870158588773784936242715464408146`27.471021708212227 + 
       0.10558650011314670486634821486903299631`26.991984644440567*I, 
      0.61924525516921097105429387227059147206`27.471021684015472 + 
       0.20536530515170498246886482860102551837`26.991984623266642*I}, 
     {2.83067454008046814018872946385629329548`27.416876018798725 + 
       0.93875945896418551643625794614805332789`26.937789230723144*I, 
      5.61056003292054835435283844285845446389`27.41687600485308 + 
       1.86067533600696170787958913915506719084`26.937789220647407*I}, 
     {7.45771652436141903543253793225759125667`27.35918872882624 + 
       2.47326276136244646962673571568758746313`26.879953348384124*I, 
      15.34668537584754831032520814908964986502`27.359188723199924 + 
       5.08954521487117917458603795740126474482`26.8799533445278*I}, 
     {12.72984952234450381734692669057527689973`27.293758923413794 + 
       4.22170280655151166033958082074588289356`26.81445978345187*I, 
      27.69828006483674534636660922098231666786`27.293758922089697 + 
       9.18580431615619922136692290225766069827`26.814459782395243*I}, 
     {16.05911054056562426408536398080346470418`27.23525114210833 + 
       5.32581252597088608027962425557236794252`26.755924988201144*I, 
      37.61165408606749947548874164577618360141`27.23525113254745 + 
       12.47345660571105692116607225442548287017`26.75592497885864*I}, 
     {15.40150479420012921037054067588624220739`27.202052543440793 + 
       5.1077254213148126628859541632137178498`26.722668135358656*I, 
      39.51264483908626627229110759661647276029`27.202052537637634 + 
       13.10389752201261334273224461837033276924`26.72266812927394*I}, 
     {11.24993236170690215971806602360765170799`27.21485686780048 + 
       3.73090592638722578443999172203065382575`26.735333319684152*I, 
      32.1654169337820612292466176213217880135`27.21485686577659 + 
       10.66727699372190025308022847248804897895`26.73533331805587*I}, 
     {6.23294063835456655643287743371456356628`27.23195385281954 + 
       2.06708044268885955423424388090523282403`26.75230116877877*I, 
      20.2035992482987958990392462165999990662`27.23195384998448 + 
       6.70028278804635856887815417024055538324`26.752301167871977*I}, 
     {2.61113065935025474787321711508388347954`27.096539949117968 + 
       0.86595034870619945184068756546567917816`26.617147634638176*I, 
      9.76020966553317104194924896968938893422`27.09653994375774 + 
       3.23685715728112983619333323083500362781`26.61714763122137*I}, 
     {0.82738703495069730966227385063737800574`27.006549333998215 + 
       0.27439304458583866753846985587332399378`26.527214491021017*I, 
      3.62762149285861299778550817550290673161`27.006549327781787 + 
       1.20305741325740497117515408374401491488`26.52721448447633*I}, 
     {0.19915524980889436330925032913006476854`27.051030691860078 + 
       0.06604746392185382318147176104716428941`26.57151204844016*I, 
      1.04178451090440338118902147876015745881`27.0510306825956 + 
       0.34549541106413631410552699469775954942`26.5715120425358*I}, 
     {0.03668604527172851525995090382456453496`27.018352310818003 + 
       0.01216648947916296390396324034577003383`26.538870960366857*I, 
      0.2328942916985456152044759488044270537`27.01835230007604 + 
       0.07723661486868031012886887129038283182`26.5388709562504*I}, 
     {
      0.005219443354000276322696022101941023809556384732369745528`26.87663048\
8491575 + 
       0.0017309661530202711298868433744548715340364227330338455552`26.397297\
070925827*I, 0.04090386344682758616287099270831978931`26.876630465661673 + 
       0.01356527858472815337102216928172251706`26.39729704704598*I}, 
     {
      0.0005790415727960479469953482507615213468767702758264762038`26.9344106\
50907726 + 
       0.0001920322332712741099865753936988239633548817928010164619`26.454759\
415696234*I, 
      0.00569842002781644841289242308543292221781784225587920896`26.934410537\
792843 + 
       0.0018898130556936363129428232548257725318832584243604881408`26.454759\
352621704*I}, 
     {
      0.0000505385351085332241087821925231585203846565469030399368`26.8434214\
1189409 + 
       0.0000167605025599235642764075858363259114352019560701181658`26.364026\
06831533*I, 
      0.0006353392917085521078033261612386176688171197018046409432`26.8434213\
69629525 + 
       0.0002107027004687209146039812051423399663292919066131380263`26.364026\
042324852*I}, 
     {
      3.4971230986636317553029350737406537995738958058413232`26.7928505193979\
73*^-6 + 
       1.1597791768527729219110347448834444623138722224064743`26.313416226525\
43*^-6*I, 
      0.0000571316080470335907205921612539046578949040025139821646`26.7928504\
72646958 + 
       0.0000189470165858285247994399411354761602517431979992112045`26.313416\
179184472*I}, 
     {1.930819628669487958846034843947633192834077320475625`26.82363156316151\
3*^-7 + 
       6.4033330723908361003711739570954419141524535840897`26.34403705967767*\
^-8*I, 
      4.1700658592103403433265596467151253556231828476039582`26.8236314775642\
24*^-6 + 
       1.3829526193873340477642739379300839831412915649251061`26.344037032723\
083*^-6*I}, 
     {
      8.5494828814416083688663004906057856013742289214563`26.747683857661986*^\
-9 + 
       2.8353340557397799748577837774800631615404270337127`26.26834296875047*^-9\
*I, 
      2.483349641421461733325443575110509074523885072926231`26.747683747805215*^\
-7 + 
       8.2357329773893543807827908394022921880885006544156`26.268342857713968*^\
-8*I}, 
     {
      3.048390756456385554424786522215961995821356690697`26.73510320766334*^-\
10 + 
       1.010962446131680843705681640148442576265973796714`26.255533523087795*^\
-10*I, 
      1.21152796938706859781751858330264912623750703138294`26.73510303729624*\
^-8 + 
       4.0178880509147181294889264065205043714298112658603`26.255533435219817*^\
-9*I}, 
     {8.7807281439820711646865437161596560313803094591`26.680108747698434*^-1\
2 + 2.9120237897507923499830271949312780893183027328`26.200791504268082*^-12*
        I, 
      4.85771458884832675550666609566811883307037815154`26.680108509985523*^-\
10 + 
       1.611003121220729138911227282513656685770212439368`26.200791313105913*^\
-10*I}, 
     {
      2.048464726540119442672329291898709950269376421`26.63351853701962*^-13 \
+ 6.7934890117722782107684213125515042506118054`26.154115975998117*^-14*I, 
      1.60489850124048039255994111273027991883697102744`26.63351820156681*^-11 \
+ 5.3224545152906091055493522638885056554010836464`26.154115708124095*^-12*
        I}, 
     {3.8783971237528506643648100123717820939524656`26.6553048921741*^-15 + 
       1.2862241610577312371765862696962115915398121`26.175967920489885*^-15*
        I, 
      4.37796572517283322213819281660824634841864868`26.655304342420234*^-13 \
+ 1.45190013098791827630048834056289857805042824`26.175967601063412*^-13*I}, 
     {5.96925188543921803499785367483382039195147`26.59026789982834*^-17 + 
       1.97963121194306124097689817106723547324961`26.110925229613105*^-17*I, 
      9.8770719358922689275179727045871855106752814`26.590267167760828*^-15 + 
       3.275613135809312904321746285747470474194727`26.1109245481847*^-15*I}, 
     {7.478570112400765745613851818218901613517`26.652001317389995*^-19 + 
       2.480178605182740491413890733224908259048`26.172641123993216*^-19*I, 
      1.845464581844310922179813971491551502706039`26.652000022059994*^-16 + 
       6.12026323711691547055691175914343021406765`26.172640568332156*^-17*
        I}, 
     {7.6354351117229080622752255866818723401`26.508647201331023*^-21 + 
       2.5322010117890066793530879173905270696`26.02931076315519*^-21*I, 
      2.8588629977978525410650213617215357155246`26.508645782552517*^-18 + 
       9.481078248540537152681515468858321822365`26.029309374092858*^-19*I}, 
     {
      6.35874253319326254878372359443384452221415324524086167`26.597564613076\
646*^-23 + 
       2.108801141081860405947383853378022131569853992428606469`26.1182441147\
25034*^-23*I, 
      3.67535596775923709135611025062706240117`26.597561979712236*^-20 + 
       1.21888798268428635005527140649372567034`26.118243128512532*^-20*I}, 
     {
      4.3228797951897457889474513973522045969956195686246914`26.4523611839925\
44*^-25 + 
       1.433631539139845157944753632850374845108670858251179`25.9730397104314\
08*^-25*I, 3.924356854156934348481588350428788724`26.45235835332326*^-22 + 
       1.301466157633943397393985151515189283`25.97303693352637*^-22*I}, 
     {
      2.4006608978221510272683748621124049650988482068758`26.52576371134813*^\
-27 + 
       7.9615056188407078098161049032814013014838430422877`26.046463970370343*^\
-28*I, 
      3.48252278442682841246897309718969822196031958612891268`26.525758713446\
532*^-24 + 
       1.15493715672662342365764862365392162478186589994062982`26.04646188386\
3966*^-24*I}, 
     {
      1.089667720853769526717692978081894056357787741013`26.446471044316088*^\
-29 + 
       3.61375306696453564560528594658273305637607777601`25.967214451350305*^\
-30*I, 
      2.569967224830671251007630409800847197279910631641305`26.44646487832601\
*^-26 + 
       8.52298986470252191883466116647582320844703904152257`25.96720864225074\
*^-27*I}, 
     {
      4.044630475492157206755346294926111860997765156`26.433424896241995*^-32 \
+ 1.341353470037264576308754530485986200958816818`25.954054781098364*^-32*I, 
      1.5779271132094193092822565029474496366294144968708`26.43341609577324*^\
-28 + 
       5.233007122886280472031375931718909479833143061577`25.95404998390201*^\
-29*I}, 
     {1.2282106288521382914482287062365556021393743`26.42168880152294*^-34 + 
       4.07321410183213435676992916394152943749099`25.942354809545847*^-35*I, 
      8.0642004125315997163905948191398305319079205607`26.421676286225914*^-31 \
+ 2.6743959113122635892724047463839675257279481085`25.942344270286537*^-31*
        I}, 
     {3.0523920688108424942381140097122094142851`26.41684453431924*^-37 + 
       1.0122894336633911928239778087373335412395`25.937556422990248*^-37*I, 
      3.43175546794386165749445351973118577178167946`26.416826568790587*^-33 \
+ 1.13810078155180072694618797790712407006276695`25.93754329540275*^-33*I}, 
     {6.2104872246966313483444772884048344055`26.33253755485301*^-40 + 
       2.0596340357780802206721035977543216143`25.853250126078585*^-40*I, 
      1.216459658517969478070246410544158425118027`26.332516213879433*^-35 + 
       4.03424340987510379112556335053717972227031`25.85323628950659*^-36*I}, 
     {
      1.034800340752674759379839207771416338854015166431930127`26.32964960600\
157*^-42 + 
       3.43179194310809316356473199658886676353109778245659743`25.85035180532\
081*^-43*I, 
      3.592810023305223255455783260907131440165`26.329619217834956*^-38 + 
       1.191512604463258194404076439122153898537`25.850323731166785*^-38*I}, 
     {
      1.412362923121277930564641824162477338551885331436286`26.410383591902253\
*^-45 + 
       4.68393322791787880081566224234051645679398658974257`25.93182137394541\
8*^-46*I, 8.843829345536179215289538034631214305`26.41033145288265*^-41 + 
       2.932950550843305853255788169752081442`25.93180397958179*^-41*I}, 
     {
      1.579413831341341207093194955285299059759935923647`26.236927922934903*^\
-48 + 
       5.23793764629825693461770476565293414250442431738`25.75761372859185*^-49\
*I, 
      1.8147550880574993891856334019454595841342118940565545`26.236878392705965\
*^-43 + 
       6.0184188626959985090178949093811354991424569475023101`25.757561939058\
49*^-44*I}, 
     {
      1.447424344094826581198595675270145039617651715`26.332612898470053*^-51 \
+ 4.80021024994072293295402423412066427005417279`25.853291205595685*^-52*I, 
      3.10497843137861635757446933433833577473371574565362`26.332521707979875\
*^-46 + 
       1.0297290737823907278097906591939066220582895210921`25.853262372553708\
*^-46*I}, 
     {1.087244806367910755908316742744389945835933`26.279012450469992*^-54 + 
       3.60571775997443353099252306829909538476809`25.79962689776807*^-55*I, 
      4.43041192546014216649817455956899536643368193724`26.278904869262373*^-\
49 + 1.46929328795786151131530747377365182348155125401`25.79951954732163*^-49*
        I}, {6.69520006058081493432327230609045033707`26.2767533958695*^-58 + 
       2.22038326820474310299911436693892949914`25.797669677751212*^-58*I, 
      5.27288821498020468123153441466599930938172129`26.27660438215696*^-52 + 
       1.74869050390114188165860563064574664661070181`25.797584042143065*^-52*
        I}, {3.38042051908729203470516813611194613`26.192698232349457*^-61 + 
       1.12107615786857874368059058580074313`25.71355836688601*^-61*I, 
      5.2352674564274653247474719785861489867959`26.192528178355573*^-55 + 
       1.73621402790761848125990213153747862892653`25.71343913782406*^-55*
        I}}|>, 
 "S0" -> {50.01027659393834530042493285426469788037`22.725118929165266 + 
    16.58531192238025428537884433444869153477`22.24578268159622*I, 
   100.73301215052067402445051739853870441855`22.878842303209865 + 
    33.40690236453934450644606592173594826646`22.399505762669047*I}, 
 "T0" -> {49.76210042153773016235642379910805773509`22.721759065880253 + 
    16.50300725399404664628299915957352693351`22.242423170803054*I, 
   78.09497008478304850161759925441103036254`22.537734976640554 + 
    25.89926564377518400808480828765420707641`22.05839907831715*I}, 
 "Sc" -> {18.74283502640266433530226380699998830616`27.153509688888146 + 
    6.21583775164084177158229164539429587452`26.674149940236997*I, 
   25.76228191961821172490050586504613623672`27.163438052601272 + 
    8.54375361565095757683192879478051936742`26.684077186630656*I}, 
 "Tc" -> {18.99103566802294199861876765675784056953`27.241310741227554 + 
    6.29815053495198569710689822663888101853`26.761926418554307*I, 
   48.38069935278684685045466043900961002167`27.230099154465496 + 
    16.0448820610228115136394049948190465507`26.75069939228865*I}, 
 "kappaFit" -> {0.9999014135519440931875435413789220505`20.040103400475804, 
   1.00086763950780268882462964219744707265`21.719990108176017}, 
 "kappaFitIm" -> {-1.8221140573366930465985`4.300726004638924*^-16, 
   -2.750868134611453406729`5.1590874621189435*^-17}, 
 "residual1" -> {3.5589981436274201704330143608407`16.033974283515075*^-7, 
   0.00015514120674013975235922774254401769`18.657889101602628}, 
 "residualMinus1" -> 
  {0.0158751976220616101572031521232797296`20.330959263392057, 
   0.60365504456900478814144280069542778869`21.797964879743358}, 
 "neutralOnly" -> 
  {0.00496250349534551676222080886741703678`20.03690363824684, 
   0.2247330997301127826414435513524717391`21.62321365849563}, 
 "residualP2measure" -> 
  {0.12329350043430458529656649035750524904`22.40963447792802, 
   0.33762155259626891722051687170785270859`22.805095569179816}, 
 "chargedFractionS" -> 
  {0.37477967135807541809087676520893168536`22.168922558855556 + 
    6.5662015661955445369`4.548123665144536*^-19*I, 
   0.25574815415151913863863156364975507798`22.322643741032284 + 
    8.7437513198414540357`4.9921911084702755*^-19*I}, 
 "chargedFractionT" -> 
  {0.38163653678499787068097425701246604394`22.165563805443394 + 
    3.2512772373677949923`4.231631239997354*^-19*I, 
   0.619511081190796395074987201869513696`21.981541152068274 - 
    2.20378982027402678558`4.668326148978132*^-18*I}, 
 "time" -> 1462.96741`9.61677964510672, "kernels" -> 8|>


==> anc/paper_scan/point_D_b0.850000_N6_h0.125000_P5.000000.m <==
<|"b" -> 17/20, "Ps" -> {11/20, 7/20, 3/4, 3/10}, "ws" -> {-2, 1, 0, 1}, 
 "lams" -> {0, 0, 0, 0}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 6, "hstep" -> 1/8, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.0625`40., 0.1875`40., 0.3125`40., 0.4375`40., 0.5625`40., 
   0.6875`40., 0.8125`40., 0.9375`40., 1.0625`40., 1.1875`40., 1.3125`40., 
   1.4375`40., 1.5625`40., 1.6875`40., 1.8125`40., 1.9375`40., 2.0625`40., 
   2.1875`40., 2.3125`40., 2.4375`40., 2.5625`40., 2.6875`40., 2.8125`40., 
   2.9375`40., 3.0625`40., 3.1875`40., 3.3125`40., 3.4375`40., 3.5625`40., 
   3.6875`40., 3.8125`40., 3.9375`40., 4.0625`40., 4.1875`40., 4.3125`40., 
   4.4375`40., 4.5625`40., 4.6875`40., 4.8125`40., 4.9375`40.}, 
 "IS" -> 
  <|0 -> {{33.16521693970795868762012361314789487248`21.787523360254266 + 
       10.45328243043796945494972732998165512099`21.286092858496772*I, 
      59.66177587662749701254012790508915131583`21.930643505738594 + 
       18.80468307123245496132409483057184522189`21.42921300196468*I}, 
     {31.91715114481393516879307598508131350949`22.990875735388318 + 
       10.05990691688370242241721115512050907854`22.489449105233355*I, 
      52.28309431704550308112734894277449939862`23.09073830687027 + 
       16.47901029041529184073788202891991621439`22.589311712020574*I}, 
     {27.99707295964813244119812223500722717393`23.502530493512616 + 
       8.82434483708692596251219625990585213385`23.001126691083428*I, 
      37.87644881913469976810956783978255361476`23.509377822555756 + 
       11.93820675704376023258693738334915494899`23.00797445606534*I}, 
     {28.11582966754861529454729843228513486219`23.65659378196524 + 
       8.86177554078018218591786787945185464143`23.155214137822227*I, 
      38.38294162883437512973384737811662127054`23.651343501830123 + 
       12.09784727434843608920760958740444060799`23.149964675239787*I}, 
     {43.5354068246379435154912579327052911515`23.824098940352073 + 
       13.72184310114042103126913981527872644049`23.322647468764142*I, 
      77.80372498314205389518938464351337922801`23.92256797322913 + 
       24.52280993269052919199162611511734795463`23.42111704728615*I}, 
     {58.43816986771434787775672112204350783047`24.016683257074444 + 
       18.4190169916767941721884351311108269217`23.515203640994258*I, 
      111.77971648768395805721623060474974976889`24.175024866656205 + 
       35.23163887527802205875488615191846766507`23.673520874410073*I}, 
     {39.50882731118009532444698879888146802889`23.961687084314878 + 
       12.45271306772894537188931509388324692096`23.46009724121456*I, 
      75.570650925994258577248544523892330266`24.158651138761787 + 
       23.81897151517359407742071782357490331948`23.65702800183283*I}, 
     {1.07847987035984007536096148459663384752`22.405280175809825 + 
       0.33992404454667820311955562342232931597`21.903803898703437*I, 
      9.8004664549559908328129553211932713189`23.362152305156943 + 
       3.08899061296447102187182400661197771171`22.86066463040071*I}, 
     {-15.19016838928671728895642093591559927471`23.81448153440545 - 
       4.78776064175274116691303255301644537195`23.313051962470546*I, 
      -15.16205790189909302375421337042000776577`23.86982028482685 - 
       4.77890055003513552431022805830241922187`23.368387986165214*I}, 
     {-9.84931774879940670631113528184202076292`23.888799569442796 - 
       3.10438796050981864179397746631016486066`23.387369743133583*I, 
      -9.25809850715122595978270201803859760143`23.963406264397953 - 
       2.9180426782674945628112566733390458963`23.46197664080888*I}, 
     {-3.16314752943662836214201871419687778656`23.97465000804812 - 
       0.99698652821881199884493684682866569947`23.473157585729393*I, 
      -2.53646279420201449632767790777415660595`24.045232850627585 - 
       0.79946294367055595578781017948427345263`23.54372479837222*I}, 
     {-0.63887721721351004833294191494228606567`23.944738231591412 - 
       0.20136651004110368970057979041988952341`23.4432370983537*I, 
      -0.42116046959858621804244133459794555006`24.00783266402478 - 
       0.1327447773145388483894917146981132153`23.506317894397014*I}, 
     {-0.09013465578054114373771176381058595491`23.877215318439653 - 
       0.02840937284858300671737047663204192612`23.375786828041914*I, 
      -0.04759974729977696267460277328555505277`23.938589566917003 - 
       0.01500287494113484726132726562337273509`23.437162157108276*I}, 
     {-0.00942460214435575162540335679294210648`23.72790067848249 - 
       0.00297052264692134532694354742461777687`23.226470214681903*I, 
      -0.00389909044815884173659362623451515378`23.78398426474069 - 
       0.0012289469943924390721350140756235719`23.282555185572644*I}, 
     {-0.00075649957006720888233573831838085501`23.66591535173144 - 
       0.00023843967849791061852807402264807824`23.164484605468225*I, 
      -0.00024012770582304468867805641564280132`23.71714111551799 - 
       0.0000756854005479486312201410723346634`23.21571028104611*I}, 
     {-0.00004762745874182415618188149282304996`23.50391003175727 - 
       0.00001501160925850114671186891937358675`23.002481496600392*I, 
      -0.00001136795467203143067520787745681332`23.546866133176174 - 
       3.58304427977028696540110939787493`23.045437786189424*^-6*I}, 
     {
      -2.3840392249187806816390730917844377038558027043173361`23.677366686870\
82*^-6 - 
       7.514208451771352511651243113506785992896549255905281`23.1759383180091\
13*^-7*I, 
      -4.195249526504750215225882273509950661785305941301798`23.7207489660981\
17*^-7 - 
       1.322292817997812768021081378171624104258761957321757`23.2193208610617\
3*^-7*I}, 
     {-9.57362709904786315150265244781349740468853203351554`23.47628420196510\
7*^-8 - 
       3.01749354246566320360098609129423692371169714603624`22.97485406660067\
4*^-8*I, 
      -1.21806333836958199470047641849213538667315722908022`23.51585525389419\
5*^-8 - 
       3.8391909563825869845935619333509317465742521421645`23.01442511516874*\
^-9*I}, 
     {
      -3.1033698686480664179863685133828368088809786540517`23.48670275128638*^\
-9 - 
       9.781453195998591525612431751654846050442404801998`22.98526811205054*^-10\
*I, 
      -2.800080802572205147096103943965034140927080545003`23.532649562002323*^\
-10 - 
       8.82552208554686937815474960034324004717387325148`23.03121448173678*^-11\
*I}, 
     {
      -8.15648842454950950556689110542083061171315652193`23.45857276513884*^-\
11 - 2.57082826557155116021994532732996534813338850418`22.95718038643689*^-11*
        I, 
      -5.1194526098879804200448217275605113807425571539`23.495421225706515*^-\
12 - 1.6135906518473328032772448970724755034215031829`22.994031205467063*^-12*
        I}, 
     {
      -1.7437879221267228891475845921599198757467047776`23.26661023140945*^-12 \
- 5.496212396835778647030249742177782932517130326`22.765180173868156*^-13*I, 
      -7.46912463098433449845679195181416355188191727`23.3027303486841*^-14 - 
       2.3541793626062444838290512355120165935727699`22.80130032194896*^-14*
        I}, 
     {
      -3.03988856509466834860518432341461031344752489`23.31325266745234*^-14 \
- 9.5813676677469422392540235212975679740042314`22.811697366492382*^-15*I, 
      -8.717402688115244900172981976988469356564532`23.34607213479147*^-16 - 
       2.747621778696238517441700237285766595515928`22.844509213964493*^-16*
        I}, 
     {-4.329035798676287263872658570081505218723281`22.941816606978264*^-16 - 
       1.364460661822457524945709200925006838193144`22.440381437925595*^-16*
        I, 
      -8.154394842847502923626581650489082757503`22.976582888021014*^-18 - 
       2.5701683934874142176649611630709030540779`22.475147482966143*^-18*I}, 
     {-5.04311594901370824216297082633858312218`22.873495248216475*^-18 - 
       1.589530243095400388613038641462682298607`22.372067031687063*^-18*I, 
      -6.12215942297505139502459984189156346375`22.909046574501897*^-20 - 
       1.9296319288025708950853851093355690612`22.407618433178868*^-20*I}, 
     {-4.81105555238702061479031253079771317046`22.75661447820484*^-20 - 
       1.51638756257959545648418041434600903104`22.255182136564063*^-20*I, 
      -3.693163573656904662281038752681499884`22.792061596730882*^-22 - 
       1.164041289626504386930562810298300799`22.290629163698146*^-22*I}, 
     {-3.761514848310168786992094784207692524`22.617750371653567*^-22 - 
       1.185584799494980697424478397909930911`22.11632046237562*^-22*I, 
      -1.7915615400053095980225353061306067`22.654965330697184*^-24 - 
       5.646789165658420510543685860421812`22.153535431501773*^-25*I}, 
     {-2.4117181766372802943262004788579347`22.67695561638973*^-24 - 
       7.601449219777520051758202705873743`22.17551935879976*^-25*I, 
      -6.99315844221165161989549358430195134779026660850468`22.716153096557235\
*^-27 - 
       2.20416047361097868174156766597972213066083787323233`22.21471612438484\
*^-27*I}, 
     {
      -1.268599193749561330215409936320007305237314737662991`22.4484373747997\
*^-26 - 
       3.99847396970057706137938513367246289965238223634432`21.94700220673673\
*^-27*I, 
      -2.197470686656087707985379101316831136872008525602`22.485420720025104*^\
-29 - 
       6.92616658048184118348701117710749284786602010248`21.98398517819469*^-30\
*I}, 
     {
      -5.476419045122736124022779404200253042068247115424`22.353950718820574*^\
-29 - 
       1.726102232051262332025111228914965276559495876661`21.852546603502407*^\
-29*I, 
      -5.560660479838746665960419649387468203998143353`22.390887562863977*^-3\
2 - 1.752654131622206800854010827656225774891287223`21.88948639345883*^-32*
        I}, 
     {
      -1.9406318333516860099694014248953951780035249944`22.29288943510987*^-31 \
- 6.116641023154131851940195817605950701707127836`21.791487093808136*^-32*I, 
      -1.1334094164846151351478411241663237738706283`22.329643336049124*^-34 \
- 3.572371850113122757524050183177000070952924`21.82824443196895*^-35*I}, 
     {-5.645897399967024361764083017088138679105236`22.214874922743526*^-34 - 
       1.7795197963702899223594560732971965450518597`21.713451311664898*^-34*
        I, 
      -1.861126610046593168946384110001462622041`22.249483290548554*^-37 - 
       5.866050003226741471978846392285505498468`21.74806032412491*^-38*I}, 
     {-1.34869024730086106312757406946258790701168`22.15467749767325*^-36 - 
       4.250911456976512807885568916193645697808`21.653192295927408*^-37*I, 
      -2.4623003281215017321866770985069108295`22.19160099006683*^-40 - 
       7.760878152916436437059570870851692469`21.69010907549462*^-41*I}, 
     {-2.64551338640742150239858504818873169574`21.812473861258418*^-39 - 
       8.3383439498951648658200199338500404805`21.311043170826725*^-40*I, 
      -2.6248929259636294540098866234367677`21.843784085449027*^-43 - 
       8.273350707952420695284771975291192`21.342353386244135*^-44*I}, 
     {-4.26131059588901981868490134479104536`21.756931560202073*^-42 - 
       1.3431144823692121393882574318811697`21.255498451575477*^-42*I, 
      -2.25478017028861042453733065693478303971100294578017`21.78968380705855\
*^-46 - 
       7.1067992654540180306531776279315248137182957466845`21.288250711652786\
*^-47*I}, {-5.6366421434495256042039265135199`21.60774437146962*^-45 - 
       1.7766026494531961373641994244938`21.106314462689383*^-45*I, 
      -1.56072527857312220482012999743211548107492866084`21.641872493539765*^\
-49 - 
       4.9192206892252498843202204511323939394705451068`21.140442589351856*^-50\
*I}, 
     {
      -6.122725666208202235932174611695410946422728140491`21.631234669980994*^\
-48 - 
       1.929810401943160482922082921339989348747189378857`21.12980456726937*^\
-48*I, 
      -8.7052247104037251848802385914399440378356134`21.667579273530254*^-53 \
- 2.7437834247755244549258652327544177962411438`21.166149156850658*^-53*I}, 
     {
      -5.461548643140599032247393234868642695545965199`21.543826894657855*^-51 \
- 1.721415257982311933623049730508002956631633101`21.042399110124048*^-51*I, 
      -3.9125750279883646966622855820728353864922`21.580250499424345*^-56 - 
       1.2331971737794070617233059239406740292342`21.07882288979231*^-56*I}, 
     {-4.000656181714070803174789578775109643200848`21.665931567693214*^-54 - 
       1.260959307172489203430272016742855793403591`21.164595960250594*^-54*
        I, -1.4170018122390979458985700843294882444`21.702484601076005*^-59 - 
       4.466221395355280464487335187526639089`21.201157112759226*^-60*I}, 
     {-2.406512250795899614584498082728302219804`21.669653338620204*^-57 - 
       7.58504075990190720748684675586561850534`21.168224256393533*^-58*I, 
      -4.135215833159738944757573028990643`21.704024390822234*^-63 - 
       1.303370910957748939832205308428869`21.202595440944737*^-63*I}, 
     {-1.188730385168740326936548296841779443`21.768149877943063*^-60 - 
       3.74673697217039274839373274988081974`21.266409084557488*^-61*I, 
      -9.723911525895236356621649155549351532479452613918`21.806899878395928*^\
-67 - 
       3.064861408671222306219065436598168883447627638313`21.305132027722745*^\
-67*I}}, 1 -> {{0.21968766402736477427408018340592078281`27.44729706531307 + 
       0.06924294216847759665466691756906657237`26.945589814479543*I, 
      0.35365228479272799000168805905466537058`27.447297066046055 + 
       0.11146699935141812946999831574853717052`26.94558981520618*I}, 
     {1.94180449758665099024231287648647471191`27.326775365175877 + 
       0.61203371215296824785309574927741605761`26.8252632095271*I, 
      3.06293460920243952589437745904652409699`27.326775365841105 + 
       0.96540060612786650755270021549340723218`26.82526321021786*I}, 
     {5.05740701961586261938035700960327302437`27.25104659161159 + 
       1.5940346187944964450742383515032162554`26.74958067452352*I, 
      7.66073358367680648648894573682213606369`27.25104659223191 + 
       2.41457222849150518109021858053965565913`26.749580675170428*I}, 
     {8.4958720625061077308189963160147513017`27.19673348088616 + 
       2.67779795692860370250222236339094637825`26.695277021266822*I, 
      12.11578179165430953304657343265865313486`27.196733481624957 + 
       3.81875050490278776564071846202393481697`26.69527702201777*I}, 
     {10.51895380646304820406904286245164782895`27.16634108165595 + 
       3.31544929169569396981479986743523223947`26.664882006360543*I, 
      13.85033617652199301730635249146354398468`27.166341083196485 + 
       4.36546144332175888174887445816191398477`26.664882007731933*I}, 
     {9.88598541652693887975333494976662196048`27.177432285846127 + 
       3.11594517382514749437963606494681773338`26.675968941457274*I, 
      11.79030758527039096470545900567438101014`27.177432287440446 + 
       3.71616490115598119331213803151196980318`26.67596894235303*I}, 
     {7.06784225267731881691120281296157667722`27.22673756345421 + 
       2.22769992354735722558374357586589583069`26.72528494228744*I, 
      7.49162297629583979918261384326394680538`27.226737566381047 + 
       2.36127057380461384437638757658291841474`26.72528494316738*I}, 
     {3.82706370680261070469298409299486681599`27.142764604022556 + 
       1.20624502107776088564997488438993215858`26.6413311299566*I, 
      3.53804211483078932633326505774798702383`27.142764608351285 + 
       1.11514884839574206127864265574230099107`26.64133113276547*I}, 
     {1.56417069407864117081112377147778569824`26.97916151152479 + 
       0.49300802296401931817891019308350290405`26.477732407854663*I, 
      1.23778212084829676786725212002374442905`26.97916151757751 + 
       0.39013422164841365825099001384987740661`26.4777324141291*I}, 
     {0.48281289175937260750851170450662201845`26.95009981369163 + 
       0.15217688844889071629198898011511426956`26.448666224701533*I, 
      0.32097233370939109698760037872790745273`26.95009982510531 + 
       0.10116666695473741736700015360477127818`26.44866623402066*I}, 
     {0.11311050179242364119183175011868878447`27.05802243938424 + 
       0.03565108659576209881109678892762700166`26.556564136814195*I, 
      0.06199923296857698208702386997198532377`27.058022470058123 + 
       0.01954142178141781762549207386751151229`26.556564146034944*I}, 
     {0.02028017356203294126320585334625407712`26.90349322225009 + 
       0.00639206981120076777693227154862685092`26.402055535363797*I, 
      0.0089951729853095341295900021383402209439534336039630929919`26.9034932\
62838744 + 
       0.0028351716769115275260663132055999647079695022901770059776`26.402055\
5702299*I}, 
     {
      0.0028107784580608738063410318153268891913117217444406457869`26.8190963\
33508853 + 
       0.0008859239824939310519486302182856762966715828161785397222`26.317658\
494675396*I, 
      0.0009900787566949178365118800889380400165844449078258959534`26.8190963\
99302982 + 
       0.0003120610635812710736025997277495555391495940354664346276`26.317658\
558188633*I}, 
     {
      0.0003041947517698975387310886464178715393590999624820485604`26.9485542\
03176034 + 
       0.0000958785724178564610779381557790452056337753128786274749`26.447014\
933052895*I, 
      0.0000835104848460311412757111769879208970533749780934934986`26.9485543\
81586327 + 
       0.0000263215128544267136003571714939119679120255619075900338`26.447014\
986987284*I}, 
     {
      0.0000259430678715185718714469754699307252584163126346245702`26.7801643\
47175447 + 
       8.17694683155577340274832007714326505482678879137767`26.27872854445683\
3*^-6*I, 
      5.4473829253438323192105500605945841596760716857558352`26.7801645698503\
3*^-6 + 
       1.7169503919990306544457242457583577273474465327141922`26.278728740885\
24*^-6*I}, 
     {1.7571043986318465618409811744767741028832828605267846`26.8044752632916\
4*^-6 + 
       5.53818434899865112714897871169123275695997329201197`26.30298634824626\
4*^-7*I, 
      2.769258255185967575441328792423331789192603387065927`26.80447571110895\
7*^-7 + 
       8.72837307740393340818995399143838888809496319092068`26.30298674103655\
5*^-8*I}, 
     {
      9.51055794164840582935853803975252856275186460251967`26.855789100929155\
*^-8 + 
       2.99761489321260587110266945507341170323034842341563`26.35428101576364\
*^-8*I, 
      1.10404059223501217792017851198335408515706928032783`26.855790075453356\
*^-8 + 
       3.4798048046183556712745815197426269338703445526826`26.354281314580255\
*^-9*I}, 
     {
      4.1343315497575979027821413653445625901693817252367`26.771257017696357*^\
-9 + 
       1.3030921953338212250951168664938381156905738691952`26.269833578474245*^\
-9*I, 
      3.468998057371125673943954482130125100089537766745`26.771258469425515*^\
-10 + 
       1.093386981615816603498834005781344301018907511114`26.26983508492823*^\
-10*I}, 
     {
      1.449069327981832966408931087343160439080389478377`26.82746824040955*^-\
10 + 4.56729439587752441541133035175585853497100830828`26.32596173451068*^-11*
        I, 
      8.6239809646208185556145286803794298169646396935`26.827471278004236*^-12 \
+ 2.7181763611492937318221978182317346674883396151`26.325963124911205*^-12*
        I}, 
     {
      4.1075860632589259752207105030428862326902752344`26.710235609639405*^-12 \
+ 1.2946623356824178698420990260843361842297320051`26.208853686452972*^-12*I, 
      1.701452104805917479397953823538219872982533948`26.710239822812284*^-13 \
+ 5.3627749294487247213279156442957667594187603`26.208856987493114*^-14*I}, 
     {
      9.43946659416015636104716317197002808131571832`26.626471642686383*^-14 \
+ 2.97520774493415343861282453273464781644115778`26.125039629684068*^-14*I, 
      2.6704509504724903450166335542379917875737419`26.626477880372953*^-15 + 
       8.41694418965144542174150574802153133168977`26.12504502798341*^-16*I}, 
     {1.7620112635211137221576951266334531379265865`26.655245872925764*^-15 + 
       5.553650204273699126389941883150657684585252`26.153857167774124*^-16*
        I, 
      3.34068326741071736250416627539199158228797`26.655257699414992*^-17 + 
       1.05294368399177622623513904254426126716916`26.153861831019373*^-17*
        I}, 
     {2.67575166053434933286053414991887319723135`26.494431213653584*^-17 + 
       8.4336513981280875285267003892246610676249`25.99300015333561*^-18*I, 
      3.336134156629358708857728637571986171387`26.49444553597152*^-19 + 
       1.051509858309545935549108993771560649627`25.993014872968928*^-19*I}, 
     {3.309865229368469586943836460205037558401`26.60649732878275*^-19 + 
       1.043230204469141318154136678505560974599`26.105108471523263*^-19*I, 
      2.6629155525464931024542392170350080597`26.606530999626003*^-21 + 
       8.393193510471694122922315767596796257`26.105118602071123*^-22*I}, 
     {3.3385483302886858589000091392389131986`26.452081806040457*^-21 + 
       1.0522707771705004105011593635936472467`25.950648867619844*^-21*I, 
      1.700707021951472652004940722356575843160004942654941417`26.45212040821\
9628*^-23 + 
       5.36042651679526680956353665050869443648638137018426548`25.95068916356\
692*^-24*I}, 
     {
      2.748324902873059836942014532283229891269443757688198984`26.64024003851\
4623*^-23 + 
       8.6623936374562044347609630070203005376404826050284371`26.139078291448\
303*^-24*I, 
      8.698361323940196304370190175597492271379712620541242`26.64034366736695\
*^-26 + 
       2.741620166888794528996823591504812311525805313451466`26.1391101137243\
3*^-26*I}, 
     {1.8478299136980194620620011973416251274182920410499118`26.5218235401591\
1*^-25 + 
       5.824140395768297726803545185960126957394348786506753`26.0204192526027\
07*^-26*I, 
      3.5653270311078350297334288522211075058040164257363`26.52195233150349*^\
-28 + 
       1.1237487299057384299179956604119160040523803525187`26.020548709208267*^\
-28*I}, 
     {
      1.01534100068690240032362349879490239953796812485208`26.523474303455718\
*^-27 + 
       3.2002342281308060118589452586284637967183512839969`26.022357098095796\
*^-28*I, 
      1.17188696979826010120531816963833349378452391392`26.523688729737653*^-\
30 + 3.6936485276490440669674835448391957485098144203`26.02243459627839*^-31*
        I}, 
     {
      4.56195923330350133519057762007206755033027548411`26.416619076603222*^-\
30 + 1.43787536166454755651119676540116234312515160611`25.91521030860316*^-30*
        I, 
      3.09049608288639102833421463497336336915727269`26.416894242293377*^-33 \
+ 9.7408765524746637694965372209402356057216253`25.915476838916323*^-34*I}, 
     {
      1.676802802403504949100555047939063536804428092`26.377346200552257*^-32 \
+ 5.2850832562134462391768788230191255099153776`25.876231788686102*^-33*I, 
      6.54224347551588791645600325616098945125738`26.377754601363215*^-36 + 
       2.06203743224662498884836384071082515107031`25.876403814250082*^-36*
        I}, 
     {5.044043152602239912327984915821916932929801`26.33466907020403*^-35 + 
       1.589822486652856309715934636422481867070009`25.83327656788212*^-35*I, 
      1.112128184659317557264138445972003942513`26.33526456158534*^-38 + 
       3.50529593526502862251309748628644393598`25.83384842410986*^-39*I}, 
     {1.2422093510304014810813902550492259139645`26.406049127419774*^-37 + 
       3.915296320135028428047063688514278516619`25.90567374834831*^-38*I, 
      1.518673003647640654916550623085953072`26.407167742604386*^-41 + 
       4.78667691378898337856734651755070375`25.906124334937086*^-42*I}, 
     {2.5053267569630363045240302767734661094`26.351768630808348*^-40 + 
       7.896492345784262004164061924861875687`25.85039473759145*^-41*I, 
      1.6664341048877143021888587687634597670887708602697173`26.3533270791497\
07*^-44 + 
       5.252402353276679678950041782902309120738350575148858`25.8519269670678\
*^-45*I}, 
     {
      4.13910230463455477874822171900268149198955684574530708`26.420723140077\
442*^-43 + 
       1.30459588060221189543776273837182697124580748499931546`25.92225320547\
3464*^-43*I, 
      1.4697517280645684702753381213018088827675290759634`26.423589660827865*^\
-47 + 
       4.632482864204803091488793639364454980740810990824`25.92315883075739*^\
-48*I}, 
     {
      5.60306068676986482117029701833870167248786737310977`26.265467598144504\
*^-46 + 
       1.76601817320133836419595905028341386588861286592261`25.76396604521432\
5*^-46*I, 
      1.0421637225730031327462871487505449223715152736`26.26856857346288*^-50 \
+ 3.284776261411704477540042781156518971124467698`25.76713618043878*^-51*I}, 
     {
      6.21606472453645463985316825145610267771641595474`26.26552273940948*^-49 \
+ 1.95922976441215866676310884951135159445330555502`25.76862685778033*^-49*I, 
      5.942330479775875142280134399930105168160999`26.27048595887893*^-54 + 
       1.872951981982246144796837908243910959323764`25.770141667850382*^-54*
        I}, 
     {5.6527591898470476697920680656045076743581225`26.16519120096273*^-52 + 
       1.78168255103369869965277359929285005468772129`25.663373565489845*^-52*
        I, 
      2.725143735408759116077235758028796064392`26.170970976925922*^-57 + 
       8.58932935115524806894423843953693348441`25.669428531374713*^-58*I}, 
     {4.21439568883828777706442550001614342761296`26.334986087006744*^-55 + 
       1.32832746094000746351947996365412620826629`25.84649316584887*^-55*I, 
      1.005328833543792262534682170056377501`26.348576780096508*^-60 + 
       3.16867706657870578251482966075909825`25.850678702549022*^-61*I}, 
     {2.57636637747791015716991102648457455927`26.243199504920838*^-58 + 
       8.1204007912930314196711620334725871705`25.741528987519217*^-59*I, 
      2.983870012640697073188168310421831667009782496492069`26.2590551830655*^\
-64 + 
       9.40480384450709391257760921754098520299440841274585`25.757662968837572\
*^-65*I}, 
     {
      1.291631125380687569871905584476030870591601088163043055`26.20297106401\
269*^-61 + 
       4.07106788238233530143400669078836748902727623539845992`25.71833971989\
2313*^-62*I, 
      7.12631694059806925320015733511236665298493374683`26.22461971698849*^-68 \
+ 2.24613045059557578522951257414608152953570721729`25.727370092513112*^-68*
        I}}, 
   -1 -> {{0.21966283822712342339550092397174553522`27.44729706604076 + 
       0.06923511737113174335161711750395010477`26.945589815200936*I, 
      0.35364512338505473831233812862574671905`27.447297066216155 + 
       0.11146474216078542243316462540117470117`26.945589815374817*I}, 
     {1.94158541897959130823356105963875108574`27.326775365766053 + 
       0.61196466117832137544276461653334684751`26.825263210140022*I, 
      3.0628726050188779980695084295501939945`27.326775365971887 + 
       0.96538106314571699664005011040469688403`26.825263210353754*I}, 
     {5.05683834717545518347521263361912698459`27.251046592277444 + 
       1.59385537999618579310456157325803476816`26.749580675218095*I, 
      7.66057865797845643400430556210758026173`27.251046592381293 + 
       2.41452339775165113335891212038347928328`26.74958067532639*I}, 
     {8.49492176383473934332707444322775692177`27.196733481580193 + 
       2.67749843407539449373788800225988740039`26.695277021972366*I, 
      12.1155373013820012578536063798505355558`27.196733481780832 + 
       3.81867344447310388271897718196020023903`26.69527702217631*I}, 
     {10.5177856478377522443590356903120213146`27.16634108295062 + 
       3.31508110197282950802108065254763783839`26.664882007512386*I, 
      13.85005773425378171548044329455357156167`27.166341083529264 + 
       4.36537368162626098014050727976891627786`26.664882008027508*I}, 
     {9.88489736296498756248898384579933157969`27.17743228765504 + 
       3.11560223226673110282943548565970803423`26.675968942470444*I, 
      11.79007185866265390581168730271760545198`27.177432287862008 + 
       3.71609060292927204400656639514915543914`26.67596894258677*I}, 
     {7.06707242363991265170878487298061913906`27.226737567098855 + 
       2.22745728257908651713702697788173550509`26.725284943377105*I, 
      7.49147425280646764391348538775574725825`27.22673756723022 + 
       2.36122369792735745190106519351290462181`26.72528494341671*I}, 
     {3.82665156870241117456189177779712845219`27.142764609505658 + 
       1.20611512004410982194053472364438853183`26.641331133511578*I, 
      3.5379724571432509120212476801716622198`27.14276460963227 + 
       1.11512689312005024317273138727467190946`26.641331133593827*I}, 
     {1.56400421147355171993246353662719868843`26.979161518725718 + 
       0.49295554962443831002498782747901183244`26.477732415319604*I, 
      1.23775796834423061864371790478941664377`26.979161519252926 + 
       0.3901266090660245625478828009201807683`26.477732415866125*I}, 
     {0.48276209335014491060281643080214419424`26.950099828312283 + 
       0.15216087739370481410758527194029485085`26.4486662366379*I, 
      0.32096612721484134504858883898829378465`26.950099828533325 + 
       0.10116471074137841914133849263581621309`26.448666236818443*I}, 
     {0.11309872977746452209291777023478473985`27.05802247781248 + 
       0.03564737619647941900306509670241924143`26.556564148359563*I, 
      0.06199804448435076452316968979603878384`27.058022479038414 + 
       0.01954104718530697782940131871397812853`26.556564148728437*I}, 
     {0.02027808352810712134709307582297543278`26.903493274323615 + 
       0.00639141105733356074979709075997223174`26.402055580094476*I, 
      0.0089950019086297982040310349185841726211667995270836125695`26.9034932\
7504802 + 
       0.0028351177555741881008020134141952238662599304034799058945`26.402055\
580716855*I}, 
     {
      0.0028104912363938431318264950033919762215715556446139294402`26.8190964\
1844305 + 
       0.0008858334536362102951652971003226065774024301217714775863`26.317658\
576664915*I, 
      0.0009900600541221369292869788507563955844738710535823527033`26.8190964\
19245632 + 
       0.0003120551687524867464519612823983881172785395260878949455`26.317658\
5774397*I}, 
     {
      0.0003041638845865751421699116412824714829404559576120250499`26.9485544\
33698995 + 
       0.0000958688434483252894496891736588930694693493689929685477`26.447015\
00273401*I, 
      0.0000835089159951434412809373365914806145420152341931868441`26.9485544\
35695474 + 
       0.0000263210183712623132357631066187333936957880790994019294`26.447015\
003338365*I}, 
     {
      0.0000259404497093215559731745152271876799216149986824917096`26.7801646\
35032495 + 
       8.176121617930792237182338635309325984245093957614422`26.2787287983834\
55*^-6*I, 
      5.4472810106686524855915496560484238499516346245592272`26.7801646374265\
02*^-6 + 
       1.7169182697039949287299853025313109786809173042185956`26.278728800495\
468*^-6*I}, 
     {1.7569277646736206254536126495913605490993775659862155`26.8044758430420\
1*^-6 + 
       5.537627619743570863566402219116070657760788946174322`26.3029868567564\
2*^-7*I, 
      2.769206586725166521312354856046683841963543521319366`26.80447584722763\
6*^-7 + 
       8.72821022455286317242382251115609821977041407797326`26.30298686042800\
7*^-8*I}, 
     {
      9.5096042081698823321990232663258762194156543898086`26.85579036363659*^\
-8 + 
       2.99731428774898130689816073504290423173518677529861`26.354281402937673*^\
-8*I, 
      1.10402002170607981754575646920798822598033177672591`26.855790371977903\
*^-8 + 
       3.4797399687546058977448304181235887114489636508421`26.354281405497147\
*^-9*I}, 
     {
      4.1339173897056911676638286950597331285366857832711`26.771258900207915*^\
-9 + 
       1.3029616570050095555082425702475454801024650341743`26.26983553195015*^-9\
*I, 
      3.468933430987346143642764774974732057228432325377`26.771258911583104*^-10 \
+ 1.093366612147305861587789335555615681571214824286`26.269835543753977*^-10*
        I}, 
     {
      1.44892413837288169775399684817757123552847431361`26.827472182278314*^-\
10 + 
       4.56683677547627947774486938824419538321458181566`26.325963538815884*^-11\
*I, 
      8.6238201385117007616618306075908474362317866287`26.827472204060587*^-12 \
+ 2.7181256706700529969366202517138382006875020734`26.325963548789026*^-12*
        I}, 
     {
      4.1071739684887697652528724558914678387819433643`26.710241080770995*^-12 \
+ 1.294532448305881770047834999737452137923888216`26.20885797310449*^-12*I, 
      1.701420310187032850142932935222773381604716219`26.71024110843653*^-13 \
+ 5.3626747165866851423127625340168305685235071`26.208857994781948*^-14*I}, 
     {9.43851743210464016492187770461595919399233107`26.62647974790999*^-14 + 
       2.97490858032875968870060577305237299242047946`26.125046644207217*^-14*
        I, 
      2.6704009022740947041675513894518761278193421`26.626479785445614*^-15 + 
       8.416786443675016167878409569534448994110526`26.125046676692776*^-16*
        I}, 
     {1.7618335412082832549985389724324113921404307`26.655261249172668*^-15 + 
       5.553090044654184247424439641515315785552164`26.15386323068149*^-16*I, 
      3.34062042721301154642384299644835635746917`26.655261314459505*^-17 + 
       1.05292387750789892704625601699878240279591`26.153863256429165*^-17*
        I}, 
     {2.67548075352398302537662869711315513086076`26.494449832725227*^-17 + 
       8.4327975314107695819492497737113856222892`25.99301928892201*^-18*I, 
      3.336071130718569628899777194120689634506`26.494449914129184*^-19 + 
       1.051489993291110761646977279651069524703`25.993019372583927*^-19*I}, 
     {3.309528660294737289396168883608350921989`26.606541151424665*^-19 + 
       1.043124121894995322293510318680036294282`26.105121656320023*^-19*I, 
      2.6628650012845409236252165766568131752`26.60654130852255*^-21 + 
       8.393034178898690448337282707614990622`26.10512170359331*^-22*I}, 
     {3.3382072065670770269671597361855792229`26.452132069771178*^-21 + 
       1.0521632590254455566645652574432495784`25.95070133683053*^-21*I, 
      1.700674566772494459230111148519594364671136255447677631`26.45213223574\
4376*^-23 + 
       5.3603242219262761381289469688891357516425489647609`25.95070151008592*^\
-24*I}, 
     {
      2.748042628494971223952190148255917878186965283842575363`26.64037500803\
4397*^-23 + 
       8.66150394214608460127777739670287798074261704307854864`26.13911973673\
3374*^-24*I, 
      8.698194402172719169682327620508255947099077107005302`26.64037543744171\
5*^-26 + 
       2.741567555130445459415746125727715533273204195193838`26.1391198685953\
23*^-26*I}, 
     {
      1.8476390882353326245386752471927122014412806881145376`26.5219913796806\
14*^-25 + 
       5.82353893657687713840745544926515591110263694156897`26.02058795912501\
7*^-26*I, 
      3.565258213095198933325282349104863215757903658504`26.521991852376622*^\
-28 + 
       1.1237270392856018471686462283043311467239420445179`26.020588434263082*^\
-28*I}, 
     {
      1.01523555060395864345665386425698938901647289173429`26.52375385022544*^\
-27 + 
       3.199901861995125939712738805598736085502855633514`26.022458127329212*^\
-28*I, 
      1.17186421402600609277969551192295556073720113913`26.5237545793152*^-30 \
+ 3.6935768041579159040867589276719824590658094438`26.022458390793098*^-31*
        I}, 
     {
      4.5614826824884724617189134069141924476011694138`26.41697793595515*^-30 \
+ 1.43772515850830080942640039535747316167483776978`25.915557905011347*^-30*
        I, 
      3.09043570373955417553617917126378640073100045`26.41697880427789*^-33 + 
       9.740686244575896843646990822271494661456004`25.915558746072154*^-34*
        I}, 
     {
      1.676626604287148968632115124803113083937487101`26.377879008492087*^-32 \
+ 5.28452790068016913517767318542919925431334421`25.876456198067658*^-33*I, 
      6.54211486808852943635415907617210472625869`26.377880206818872*^-36 + 
       2.06199689671316913365091248026062393907337`25.876456702629074*^-36*
        I}, 
     {5.043509967148608030620192025496877853632322`26.335446233536526*^-35 + 
       1.589654432931249496480918389568403889122423`25.83402287926884*^-35*I, 
      1.112106186632800529380463237739454660414`26.335447861296927*^-38 + 
       3.50522660009845552515965724825238518559`25.834024442357546*^-39*I}, 
     {1.2420772589895604093962563692890461203515`26.407509665796177*^-37 + 
       3.914879981712688282139062895934078178928`25.906261925808856*^-38*I, 
      1.518642777973510788085226792438612876`26.40751252101583*^-41 + 
       4.7865816460544456340903228073726304`25.90626307453542*^-42*I}, 
     {2.5050587680151621254578160285087117418`26.353804264217317*^-40 + 
       7.895647676453300775513119438843525693`25.852396105599375*^-41*I, 
      1.6664007343581669164166882533784437059360467146521844`26.35380798455266\
*^-44 + 
       5.252297173331423704843764412162655300433804475860789`25.8523997631686\
98*^-45*I}, 
     {
      4.13865694974711409881789455939047929676987639067133447`26.424469965574\
257*^-43 + 
       1.30445551003178395078550343612751312672905092113975133`25.92343612681\
862*^-43*I, 
      1.4697221171420352995245994917948997659907135182611`26.424476386481334*^\
-47 + 
       4.632389534094275619327596113644475966404792654864`25.92343814808546*^\
-48*I}, 
     {
      5.60245431277797376187012190684049924644971248798906`26.269522090909486\
*^-46 + 
       1.76582705132183332510019628298592218277218259108215`25.76811106552343\
5*^-46*I, 
      1.0421426004241030771309956912140601483416492871`26.269528606324467*^-50 \
+ 3.284709686907340029292241761955572656582883439`25.768117727104944*^-51*I}, 
     {
      6.21538816488320696276635006079567981355171056479`26.272017707181295*^-\
49 + 1.95901652084588578401046823198104477358863099915`25.77060674230893*^-49*
        I, 
      5.942209334226997600740080806706820315529137`26.27202753400527*^-54 + 
       1.872913798344252473935800575180350033158121`25.770609722390702*^-54*
        I}, 
     {
      5.65214048915254479568760715337383810758336381`26.172758367775415*^-52 \
+ 1.78148754392395164025044485795068996654021656`25.67130180426555*^-52*I, 
      2.725087857837249105486230826494791297798`26.172769147262994*^-57 + 
       8.58915323168719725077092498957742354978`25.6713131028072*^-58*I}, 
     {4.21393188473071127491520177019111332309826`26.352833045014382*^-55 + 
       1.32818127539453950421799291360605562788054`25.85197093023635*^-55*I, 
      1.005308103582093833094507865195390875`26.35285727423223*^-60 + 
       3.16861172820181538468396772855752847`25.851978261372388*^-61*I}, 
     {2.57608132017135769473803838161178129062`26.264041503367743*^-58 + 
       8.1195023245229602739372544560984924319`25.76273896939379*^-59*I, 
      2.983808146326593832447794582614881318916032381130062`26.264068282994867\
*^-64 + 
       9.40460884923375466999056128371332069893623818219778`25.76276623348593\
*^-65*I}, 
     {
      1.291487466699219490703072379949585003446786823445753221`26.23149311019\
4847*^-61 + 
       4.07061508728266803533927659859729919866832961017310756`25.73018246549\
5123*^-62*I, 
      7.12616839389940682239375679952611865990207772802`26.231528033472408*^-\
68 + 
       2.24608363044065111116261892411409088261322242651`25.730196688111512*^-68\
*I}}|>, "IT" -> 
  <|0 -> {{35.02277225336877096377537944970014711002`21.808602526000108 + 
       11.03876180056110197467729560926827362759`21.30717166589133*I, 
      57.40993569796542978230792130705268470002`21.675224155713178 + 
       18.09492979512529246460139672326103692303`21.173793302347924*I}, 
     {34.61442378957607636726625698576713304183`22.946068453657745 + 
       10.91005521529074198403010511090271101876`22.444646639726*I, 
      60.22095271911617579127018256505723368031`22.85078513230798 + 
       18.98092896987140884362853717458570555991`22.34936279636055*I}, 
     {32.5523431975098557910338828593575945674`23.339520919085825 + 
       10.26011190684263628937446745173692184871`22.838093089121713*I, 
      62.18733095421206412699343148376262923915`23.300295635847046 + 
       19.60070803219116439511968839858791712524`22.798867483241285*I}, 
     {35.0440009012403323686671660190307569075`23.63191615395435 + 
       11.04545281820833040635091241133371153336`23.130483610519263*I, 
      66.6682905562965767731114181740801732369`23.60270438819614 + 
       21.01305327223966238074558600486482152502`23.101273108197702*I}, 
     {49.50971973339535072686035768691866674582`23.90699431194656 + 
       15.60487556483828963738934456712190379446`23.40555596212574*I, 
      81.69776531516715855890588950240655398101`23.818295083423205 + 
       25.75016519046479965069550355427974785676`23.316857641170564*I}, 
     {56.58929552423301491673862594046236754999`24.00986288043353 + 
       17.83627376023839495213197923028763856613`23.508435234256385*I, 
      84.80167514997730912108511227750097544964`23.865855353077933 + 
       26.72848070098502928051434822702617084691`23.36442777050274*I}, 
     {30.24861366619872163182516701430164376806`23.723514808585836 + 
       9.53400372314179300899925456283792240123`23.222080182030805*I, 
      37.7922994753595865159560456760149841683`23.46448032017615 + 
       11.91168388344349384991660235193662883581`22.963046023914224*I}, 
     {-6.93460506534078718398170620731651091176`23.29510396853555 - 
       2.1857051447404556096077457954081492634`22.79365027200644*I, 
      -29.60221540855238758395755660184207153186`23.525946402515693 - 
       9.33026667049401843439821054629834081425`23.024493685472635*I}, 
     {-18.45590193447263232672696717838363906955`23.95435904504598 - 
       5.81708106358033406116351447259257469689`23.4529699832601*I, 
      -51.79476820766292454011957724149449254741`23.952304771391123 - 
       16.32509570125964400592901046615916761957`23.450911310964486*I}, 
     {-10.65827986433763278430200328661869501001`23.91175995275926 - 
       3.35936321017028812421277044676271766626`23.410351458359635*I, 
      -32.33689582668303173265864311165953536965`23.88020601123977 - 
       10.19220545472316561430548786511780976092`23.378795583949213*I}, 
     {-3.31197935840624372445179735238193317387`23.903695614859622 - 
       1.04389655282942528157291984830581282965`23.402263804369706*I, 
      -11.6075904393039737206200577844855231687`23.863030974571938 - 
       3.6585746271305533398334539596439350668`23.361599318946556*I}, 
     {-0.66033324699371161306442974918162605735`23.98906926680999 - 
       0.20812919576500747044185772170333139247`23.48771355710289*I, 
      -2.76232601208945313652475544208118755543`23.940322609320784 - 
       0.87065234706017033727228978162766863641`23.438959889680824*I}, 
     {-0.09247471401944123174747232492154541232`24.045897353457164 - 
       0.02914693140938979474859403776156710366`23.54464182054284*I, 
      -0.473002836909468407524248719319224848`24.001050794171174 - 
       0.14908487568773307717794951545600049192`23.49978056886811*I}, 
     {-0.00961465848674254360647733999058638021`23.892440453870076 - 
       0.00303042614848073090901155183677163647`23.391010065050075*I, 
      -0.06140136282512626979956947626837173771`23.849193705872267 - 
       0.01935298021392924393920625571996495722`23.347762886061698*I}, 
     {-0.00076809083863792415460384805856456325`23.862477625845113 - 
       0.00024209310866593933209505399683814967`23.361043971734258*I, 
      -0.00624450503973158817650480427168584156`23.81530651289232 - 
       0.00196819381393687032626335229035709707`23.31387290277519*I}, 
     {-0.00004816451200142093776258855099997018`23.842662155094544 - 
       0.00001518088206660483874724154034639593`23.341094617538765*I, 
      -0.00050788045426464502507600489301883383`23.79713814596082 - 
       0.0001600778863885885097935473751563877`23.295580486970834*I}, 
     {
      -2.403033945973808109194652090480914675162402778439712`23.80733618615329\
*^-6 - 
       7.574077556272177391365761403691839582433283860791276`23.30663912770935\
*^-7*I, -0.00003347046192710268414808764391868276`23.75833044776005 - 
       0.00001054949202464965771898956656486423`23.25757286121649*I}, 
     {
      -9.62454236580782924464966095597487809352150219399276`23.83450544694082\
*^-8 - 
       3.03354142975765915970089760389578069327838109615557`23.332932515546542\
*^-8*I, 
      -1.8028119416992365148317097708500596765325028425305827`23.788019445104\
258*^-6 - 
       5.682249095432658430394569023728770853682703594179291`23.2864578501801\
56*^-7*I}, 
     {
      -3.1134110412953146054219372553364935113705855120654`23.59078147036729*^\
-9 - 
       9.813101779454353533933894365980088952467687734586`23.089606713323125*^\
-10*I, 
      -7.9835829934418636564423329229134208596822232767509`23.54661193134002*\
^-8 - 
       2.51633052752236241453510458709458920482370086517619`23.04541774499236*^\
-8*I}, 
     {
      -8.16975019098493152750068892547730002692853904797`23.649052892030163*^\
-11 - 2.57500821682373233683812211612662022904568829266`23.1488941072714*^-11*
        I, 
      -2.9189566958493940651633768291901980940784623902222`23.604546684646724\
*^-9 - 
       9.200204780629509874680982600007070232653905434484`23.104293285813693*^\
-10*I}, 
     {-1.7444927441026622669320370891223117299464937775`23.51577913549842*^-1\
2 - 5.498433911982528589123110976937442800795231324`23.01425883092873*^-13*I, 
      -8.83831984244968809618401244627680944536480621097`23.47004248914164*^-\
11 - 2.7857334294428883663561081067513118061039647451`22.96852927710729*^-11*
        I}, 
     {
      -3.03835806955395466555459282026022825096621685`23.414348767515698*^-14 \
- 9.5765437276006519537191836197909335644072061`22.91267048869495*^-15*I, 
      -2.2213249950297113564526754269501704663075779716`23.367243128673994*^-\
12 - 7.001352526971007171919786719276600154824658101`22.865591055551366*^-13*
        I}, 
     {-4.324015883564968431895530747337013031358554`23.17989765880345*^-16 - 
       1.362878444207816260371592606658553131256169`22.678179528338*^-16*I, 
      -4.64191358692371183917053700194325453548148249`23.133228867454356*^-14 \
- 1.46307602419764758610180124202751004395938004`22.631530084145307*^-14*I}, 
     {-5.0349641286150837561452439935707839684649`22.905480219855562*^-18 - 
       1.5869608861361534517982472418718841274936`22.404049672253343*^-18*I, 
      -8.075783680592678021879642343221179564570598`22.857237123630053*^-16 - 
       2.54539108891772712764267446327297756280058`22.355806644797315*^-16*
        I}, 
     {-4.80183135842996380794630471529928188326`22.87418485733231*^-20 - 
       1.51348020621278875972463717682412376676`22.372772893449678*^-20*I, 
      -1.17083962257045661029775504494007297155015`22.829276596216715*^-17 - 
       3.6903474135947921570704533700769606862158`22.327863346830178*^-18*I}, 
     {-3.753623741140626285534145709140168017`22.50675656697671*^-22 - 
       1.183097616248690814959795385796013985`22.005326457529964*^-22*I, 
      -1.415638139401508558453450255606535937873`22.46286890276283*^-19 - 
       4.46192326055492698206156959574048195493`21.961438813012407*^-20*I}, 
     {-2.4064431620546360579669437888052526`22.65107980818729*^-24 - 
       7.584823000399174652925459266196748`22.149648318735*^-25*I, 
      -1.4281867214045620537844364483377271116`22.60666675814481*^-21 - 
       4.501474900460610864700962261430019978`22.10523542688677*^-22*I}, 
     {
      -1.265796823431171426356184730871692287663544731517377`22.2781968213988\
86*^-26 - 
       3.98964123133314212632127902605935377327128253038592`21.77676643650402\
6*^-27*I, -1.202731797188636197684311628310103`22.234320052269933*^-23 - 
       3.7908677597184012115067335390184143`21.732889680434216*^-24*I}, 
     {
      -5.464469217278187642998553611750062025999911568459`22.42401209679269*^\
-29 - 
       1.722335788259230334466221216439281607760228370063`21.922084666852935*^\
-29*I, -8.45724214495756464281614051448648`22.37904219340817*^-26 - 
       2.66562226577790013750637063856317`21.877154543875463*^-26*I}, 
     {
      -1.9365153993843446022434000674528860870266544122`22.16462956987951*^-31 \
- 6.103666512254656783153738493384282210558167923`21.66325126668848*^-32*I, 
      -4.9665340256660984882692955303584925824063106371421`22.122209527322354\
*^-28 - 
       1.5653925305251328765678523123844404368155655941243`21.620828043029906\
*^-28*I}, 
     {-5.6343912599614702145193970254886993106539539`22.23067045133974*^-34 - 
       1.7758931977148216205778148156145617011521233`21.731894123631506*^-34*
        I, 
      -2.4361483179960650244427115884573151123265541116`22.18895820782748*^-30 \
- 7.6784501234356964800546419227258612901074980079`21.690013327698317*^-31*
        I}, 
     {-1.34607216650805854505965900837111076828964`22.075061470862178*^-36 - 
       4.2426595773031444551770900270069669492742`21.573382629987684*^-37*I, 
      -9.98206336746528471608329496967589668508789825`22.02986327609251*^-33 \
- 3.146227802710452032189392167608178982841906`21.52820280067048*^-33*I}, 
     {-2.64065233799715704383951144690675769574`22.016133090739693*^-39 - 
       8.3230225027197573961014660485839084948`21.51398302185541*^-40*I, 
      -3.416875033403737775225742697217848171695024`21.974762663503302*^-35 - 
       1.076958423598102965677401544480141329300235`21.472625441044432*^-35*
        I}, {-4.25393192230164410446667828878744911`21.655799867828243*^-42 - 
       1.34078881210115519385873850515653997`21.15438150569236*^-42*I, 
      -9.771147301158593762795406757354044088357`21.611996372456154*^-38 - 
       3.079749563951026284214333980536434567851`21.11057712862879*^-38*I}, 
     {-5.62747231705359921429090058909699`21.571152451577824*^-45 - 
       1.77371242909588233124359273745949`21.06957532968772*^-45*I, 
      -2.3344157174857548830395330436629974481`21.532439368306946*^-40 - 
       7.357801050808488680932714420677055859`21.030873764545596*^-41*I}, 
     {
      -6.113384974756197497528637491693241774410276255068`21.24139519923406*^\
-48 - 
       1.926866326949778409009276365596542146578737763343`20.739965667328523*^\
-48*I, -4.6594104437793019764341170224650551`21.197538725562076*^-43 - 
       1.4685908256439398715911120762609151`20.69610915521047*^-43*I}, 
     {
      -5.453742632886830092097055342773160497235131818`21.29860743363988*^-51 \
- 1.718954896273094181818774897291826463022791288`20.797170044667237*^-51*I, 
      -7.7697161904782242314268577975105`21.26080077058992*^-46 - 
       2.4489222516181065113486198499772`20.759363820346607*^-46*I}, 
     {-3.995300369455481620466114682752659986135257`21.057914322195185*^-54 - 
       1.259271218766971791247767383286262856924811`20.55648415008398*^-54*I, 
      -1.082432178859194182259467688963718417328552862346`21.022621885590905*^\
-48 - 
       3.41169765238546873818626901891000620190938987604`20.52119173509508*^-49\
*I}, {-2.403493594126129785868269626161642884815`21.17200027759748*^-57 - 
       7.57552631264644627624398615686236536724`20.670645918366166*^-58*I, 
      -1.259844934839097020706130857261191777895233518`21.137330994737006*^-51 \
- 3.97088158547722785791089862525563723502726042`20.635974041080726*^-52*I}, 
     {-1.187332137497551515736865923013617232`20.935675441887437*^-60 - 
       3.742329861600072345942283616586455`20.43423297423537*^-61*I, 
      -1.225050642564671381217108711161274307802936`20.89909065311042*^-54 - 
       3.86121410922525498350356509853293733861682`20.39764929287603*^-55*
        I}}, 
   1 -> {{0.22868428319417876485956993203341369932`27.481490466271524 + 
       0.07207856966462103939155361536293179114`26.980399097868315*I, 
      0.41730156129715628225290977624366746927`27.481490445222807 + 
       0.13152849525549670263362091301159077358`26.980399079630278*I}, 
     {2.01665116313945743578629327894939975835`27.4307497058557 + 
       0.63562449207828442131094949125799445374`26.929638275341553*I, 
      3.75064853213768467464614574249145379298`27.43074968430989 + 
       1.18215986571164755364073210455017196357`26.929638259453125*I}, 
     {5.22767116076274760645576073615568323885`27.374810137935434 + 
       1.6476998536222960019041696608839142266`26.873535469384624*I, 
      10.09694935450168337700923956215256840337`27.37481011853667 + 
       3.18243850116554815085753619160271132203`26.873535455598017*I}, 
     {8.72064368258670018601554689863289066349`27.3136518205521 + 
       2.7486433016559108041942603916709489353`26.812285332698902*I, 
      17.81526400617998355183133349549253905953`27.313651801229152 + 
       5.6151595983214766726683652236969164588`26.812285316962143*I}, 
     {10.70336778908947829159054354426646710691`27.258577034163554 + 
       3.3735743884806911949960104218394455254`26.757159209466696*I, 
      23.54409694464815454760562328692331066448`27.25857700979005 + 
       7.42081969128786943906398855283694101059`26.757159185663472*I}, 
     {9.96502546138968234944874685954677873288`27.224932592063656 + 
       3.14085765709841447376529008916015022751`26.723434963600454*I, 
      24.01864093458062991055442578921356480986`27.224932565970505 + 
       7.57039032010205738503941800044455492475`26.723434936325603*I}, 
     {7.06197258686958689394282583499552645073`27.25247910117965 + 
       2.22584987460686484677430815673670173893`26.7508045310632*I, 
      18.97494255096555838190394320386052854422`27.252479061981045 + 
       5.98067650053866046042213940964147022699`26.750804498177157*I}, 
     {3.79721128902270020879145249404204705152`27.27997760923979 + 
       1.19683589359181294373448185516480296786`26.77808310946435*I, 
      11.56945236020013172388003860810528214136`27.27997753914236 + 
       3.64655395761551377631183343890586247997`26.778083087668968*I}, 
     {1.54495819465556800295075520398110632597`27.148554475972016 + 
       0.48695247135918248150669311852701818041`26.647021714047003*I, 
      5.42920858595563730998687815862290146104`27.14855438454518 + 
       1.71122205610553088601729855759507817608`26.647021668847913*I}, 
     {0.47591366216890818876713887424415521371`27.033450025051675 + 
       0.15000233323362805635706148907068916427`26.532021128007948*I, 
      1.96195939320071852316670847153806796247`27.03344990044131 + 
       0.61838629584306904441632010970166350339`26.532021001446477*I}, 
     {0.11148793032212725111323231859182821587`27.07922619939988 + 
       0.03513967134184069592452451257524544315`26.57755622403121*I, 
      0.54841245290869074089425889012733729312`27.079225946150743 + 
       0.1728530909068218345386150980201693921`26.577556011992076*I}, 
     {0.02001269666477607968417065734808101963`27.0558666569977 + 
       0.00630776427037689298651642818969496035`26.5540956056658*I, 
      0.11947854178327880879013899044713377105`27.05586619507832 + 
       0.03765821715889837167287714689175557764`26.554095466844114*I}, 
     {
      0.0027784659577912656312922530445777601943279663309471147806`26.9118398\
5478422 + 
       0.0008757394662290182499886837522096197682248127466542637942`26.410422\
425325525*I, 0.02047837248600001033452322929262951217`26.91183926928894 + 
       0.00645453975775360096650273214338626769`26.410421895078404*I}, 
     {
      0.0003012352635243826691152622616452760150029203348648912669`26.9495153\
25328182 + 
       0.0000949457768767879848595688650843106607589335166904519455`26.447707\
594539285*I, 
      0.0027881586596297441551030717246552733690795156962852166882`26.9495141\
62548397 + 
       0.0008787944907149377909596155291056058371507484305295628541`26.447706\
545728195*I}, 
     {
      0.0000257320674428313407102070446330252879001915816701614774`26.9106980\
3239768 + 
       8.1104420027762473983707131459954168916463752687233946`26.409002838533\
54*^-6*I, 
      0.0003042537591840875282839102341146023687014136364873222371`26.9106959\
95469812 + 
       0.0000958971708538968202166746472228581940499458831508418968`26.409002\
225045224*I}, 
     {1.7451611273257940598367545356641574493394345012877589`26.8486317483395\
9*^-6 + 
       5.500540576508793892499201469461463211441190806686702`26.3472209492888\
1*^-7*I, 
      0.0000268155225471722026938533277119599163041160921046616988`26.8486286\
7153143 + 
       8.4519341819760376525291730062944345357206053625933332`26.347217918145\
027*^-6*I}, 
     {
      9.45614062551766910583913810655035054180006413158436`26.81425434320982*^\
-8 + 
       2.98046320155760691844654791769622477504014825812959`26.312340430330796*^\
-8*I, 
      1.9208968447202840162706031560564040054402830355642411`26.8142491967010\
52*^-6 + 
       6.05443868318477278678686907124676810099646378143895`26.31233683665320\
2*^-7*I}, 
     {
      4.1141925324206072150769012595602099193453588980196`26.81258730330795*^\
-9 + 
       1.2967446162880468851419075730221983811159359882684`26.31133039552745*^-9\
*I, 
      1.124016507990389445486952832030105333239068403612201`26.81257809123285*^\
-7 + 
       3.54276651826467471518332885918169525115647099590787`26.311325780549645*^\
-8*I}, 
     {
      1.442982666860276961776726174995141109662853666391`26.70723809392204*^-\
10 + 4.54810996301894908600933283588184781576542308178`26.20566337748917*^-11*
        I, 
      5.3940269490639901335692636573682014126482213643848`26.70722521375386*^\
-9 + 
       1.7001332220580385338278821865567480043224159560055`26.20565011969608*^-9\
*I}, 
     {
      4.0925183052219552841926764055775458046943133513`26.75250673694485*^-12 \
+ 1.2899131573296787971466613042776604481715085072`26.251209619026906*^-12*I, 
      2.129505832018530599196706049225309272087818384724`26.75248035953656*^-\
10 + 6.7119494317863830411521938440838335741783406707`26.251201658149473*^-11*
        I}, 
     {9.4088697238721842553090691837034538431762056`26.6602799814834*^-14 + 
       2.96556397486055220356442596341455022723593439`26.158846929086735*^-14*
        I, 
      6.9332933467001948843858542771199148191307373599`26.660244250632598*^-12 \
+ 2.1852917066060298745211934056283132160641429106`26.15881147791867*^-12*I}, 
     {1.7569117974259313508406385945098749080719725`26.722213586271703*^-15 + 
       5.537577292875504184991966783051582723515617`26.22075992656107*^-16*I, 
      1.865298687439376906064563880003837854013380996`26.722142166517177*^-13 \
+ 5.87919989559421259630426326598849878767117598`26.22072119597029*^-14*I}, 
     {2.66877468663180852269168670866114313728851`26.613176888225095*^-17 + 
       8.4116608051385588126655421939168356180314`26.11171519058294*^-18*I, 
      4.1532979125842713586227064083472439042514854`26.613081525562922*^-15 + 
       1.3090701676071762165713296411244118886357848`26.111640674137995*^-15*
        I}, 
     {3.302029117672771699931018139974495587951`26.61104066099038*^-19 + 
       1.040760355142948142208410506354467816653`26.109401613453304*^-19*I, 
      7.66363482386307248334693942165740719112858`26.61087940208822*^-17 + 
       2.41548666493619083373575564172947405336415`26.109270369574084*^-17*
        I}, {3.331323997141669606955124124046432516`26.56826803935629*^-21 + 
       1.0499937531759152987723072649312265957`26.066821533832655*^-21*I, 
      1.1731042087217896741421340941847871213019`26.568022162149887*^-18 + 
       3.697485120147778060232054948653420478379`26.06668724768931*^-19*I}, 
     {
      2.742858117555725543975980992465942276151068196898068266`26.58010632763\
671*^-23 + 
       8.6451629795013495100166805171448812739590844891911866`26.078298461581\
053*^-24*I, 1.49102425407843242768532750749538215718`26.57968541782539*^-20 + 
       4.6995313393696143763677394751588741087`26.077899256195252*^-21*I}, 
     {
      1.8444345457149137926248441357919770137659231756442348`26.5523162492184\
03*^-25 + 
       5.813438599200166297197252786398531659371359150653396`26.0511113129601\
03*^-26*I, 
      1.5747242797990394295584469899458571551743357878416599953`26.5516649951\
37735*^-22 + 
       4.96334387823616452326904486031358635468439769731734747`26.05087501907\
214*^-23*I}, 
     {
      1.01361015968467299304711432413453636216746977409818`26.43569321361082*^\
-27 + 
       3.194778822887602549251992569665842194482877741219`25.93420158071402*^\
-28*I, 
      1.38284206474547243348093562684689901354265527233785683`26.434879797703\
32*^-24 + 
       4.3585539288806774172304584263880494612756654716168986`25.933384440754\
114*^-25*I}, 
     {
      4.55471741234330295321929121332404536095647699689`26.56081186540204*^-30 \
+ 1.43559282571897427943731354948743497508352370178`26.059847190661905*^-30*
        I, 
      1.010242898842041772496470337817648421301012012553266`26.55902919851473\
*^-26 + 
       3.18416561668757440625828663296132792471033569578338`26.05929291246406\
6*^-27*I}, 
     {
      1.674315830402154716349501807203710583956365645`26.39337269481771*^-32 \
+ 5.27724461587710642123149567484831308577798445`25.89192923401843*^-33*I, 
      6.142832070736904038343213281158201917941388079464`26.391460000401832*^\
-29 + 
       1.936147701819628264133921227591759285083890816545`25.889976047446513*^\
-29*I}, 
     {5.037032735961931099079240609485333149830784`26.481167923645938*^-35 + 
       1.587612886600204418627949230491534103366131`25.9805409602418*^-35*I, 
      3.1101308438412031120840814997049878392030710132`26.477377139843604*^-31 \
+ 9.802762986713255529577801031539108076099055955`25.979365305492646*^-32*I}, 
     {1.2405872156855638624079095567435664834755`26.377376937726893*^-37 + 
       3.910183542211455819427875776369626432948`25.875817784845086*^-38*I, 
      1.3116289499859517844879383537441525897891909`26.37277846096167*^-33 + 
       4.1340986501210821644349583052200556841385508`25.871145666174847*^-34*
        I}, 
     {2.5022455354855958814764108889254626428`26.403499318579662*^-40 + 
       7.886780701686480409291940323074921169`25.904060750808725*^-41*I, 
      4.6089490798370797534754914978065815561546`26.39585906275193*^-36 + 
       1.4526860031288080077506397531243274991206`25.901640833045757*^-36*I}, 
     {
      4.13429751611059710743613785462604468836991781888634906`26.303922802102\
97*^-43 + 
       1.30308146833255107225130091680425968796311318054596703`25.80248038644\
8245*^-43*I, 
      1.349807053575751167770399431461694468858`26.29459228008632*^-38 + 
       4.25443149769696323460457899945207013752`25.793267653800118*^-39*I}, 
     {
      5.59690942604504142845254691238303626833335272486291`26.390251429030517\
*^-46 + 
       1.76407936888786940754524246026072687112073165635333`25.89268008135162\
4*^-46*I, 3.295543161572540233662777406894648424`26.372940519699632*^-41 + 
       1.038716058822788489576249415861285231`25.885160714214546*^-41*I}, 
     {
      6.20959903291675931405603867830000008414228628513`26.267651697886414*^-\
49 + 1.95719185521555486127368409640022480784346126909`25.76686814968266*^-49*
        I, 
      6.7090776984330044043608032556812943491617850912431148`26.2478345854586\
34*^-44 + 
       2.1146215975902641423014266946692576583908582378040275`25.748672402942\
724*^-44*I}, 
     {
      5.64717900527415062172634490136834103736868697`26.269662474417217*^-52 \
+ 1.77992374313985896281661319423790151220271887`25.77280464362443*^-52*I, 
      1.13910578225179361489109535502094267420298055988445`26.23993152621979*^\
-46 + 
       3.590326118375701460466274624514520381916902743412`25.75429686857823*^\
-47*I}, 
     {4.21044124283677172378175354802418386039602`26.282290868533313*^-55 + 
       1.32708106653273097553995714207699599346393`25.78486099338359*^-55*I, 
      1.61326940089470712442734810703955719338912023345`26.23722037548504*^-49 \
+ 5.0848335213948186362225469082782255656497306705`25.749359198099892*^-50*
        I}, 
     {2.57406522190185556936299518930375202517`26.201644262261155*^-58 + 
       8.1131478222572475084142135738494359864`25.704457326212783*^-59*I, 
      1.90616257724156036216266027574330973147925668`26.146593812417546*^-52 \
+ 6.0079980222837101596000707053084056996930363`25.658871057266925*^-53*I}, 
     {
      1.290531491254774735214976832864630411375803425074307013`26.18482619588\
113*^-61 + 
       4.06760196623614775670963718715647664886211952995766684`25.69855007347\
832*^-62*I, 
      1.87925254135173151740494086070691175957482`26.10852880663243*^-55 + 
       5.9231807856345474279799007876263145434391`25.65500252219195*^-56*I}}, 
   -1 -> {{0.22865950673056499422030343801234467124`27.481490472481507 + 
       0.07207076041759416030590253587881490704`26.980399103249233*I, 
      0.41709118049260588343078449498885965163`27.48149046795166 + 
       0.13146218572488497693967022541081871678`26.980399099324206*I}, 
     {2.01643294156250973072563150233698406735`27.430749711749865 + 
       0.63555571122934871706054904301971266754`26.92963827968918*I, 
      3.74876338716074849475596241521505258482`27.430749706857522 + 
       1.18156569040738045349160013746382269263`26.929638276081263*I}, 
     {5.22710695408574988977366741594334847251`27.37481014445479 + 
       1.6475220223795660709987569302976609772`26.873535474019903*I, 
      10.09190425254207896876614452471930066529`27.374810142998733 + 
       3.18084834495550512008360753639657085699`26.873535472984717*I}, 
     {8.7197064322229409974653378497134010257`27.31365182626443 + 
       2.74834789147426729484109020174208326162`26.81228533735279*I, 
      17.80643706354100275138413351228926345906`27.313651822816354 + 
       5.61237745085142444548191770189224260995`26.812285334544363*I}, 
     {10.70222419188714811400207567534632286204`27.258577043108826 + 
       3.37321394022659570024539593044774949043`26.757159218202908*I, 
      23.53255400380432883437152346698463366796`27.25857704210598 + 
       7.41718149344530134935756865081452138414`26.75715921722347*I}, 
     {9.96396869185601415044777845487761789948`27.22493260086052 + 
       3.14052457589410943163079837637911935098`26.72343497279517*I, 
      24.00700794495172734893848656459623263884`27.22493259839443 + 
       7.56672373995206651165998349630511480289`26.723434970217532*I}, 
     {7.06123024414759413808818128976345717138`27.25247911527499 + 
       2.22561589699871962159986844645018405429`26.750804542891*I, 
      18.96587348603091189384351190315310763071`27.252479114121037 + 
       5.97781803899703437406842974415488195774`26.750804541922218*I}, 
     {3.79681597848035988906916981580220754134`27.279977634287537 + 
       1.19671129640451502290542869213521871591`26.778083117263314*I, 
      11.56399835494818493083892363846104311797`27.27997763156299 + 
       3.64483491994483198601888823967411181238`26.778083116413228*I}, 
     {1.54479896303421721051818835933263979818`27.148554504044206 + 
       0.48690228344354597830296205740500137841`26.64702172793121*I, 
      5.42668401377410976731598804955521382474`27.148554487871504 + 
       1.71042634094173414048658820275980567326`26.647021719933807*I}, 
     {0.47586509432897516513163836831532832211`27.0334500701136 + 
       0.14998702522738829165052394911115227972`26.53202117377529*I, 
      1.9610589811649890209319603261457772336`27.033450066540432 + 
       0.61810249666484093504802714461903491628`26.532021170146276*I}, 
     {0.11147665768115141088567491795361228708`27.079226289067755 + 
       0.03513611833930579306067858664635612683`26.57755629911003*I, 
      0.54816379800096712269854199096954991866`27.0792262777479 + 
       0.17277471783352414602322410238571712611`26.577556289630785*I}, 
     {0.02001068983963696329112155722713637889`27.055866823675576 + 
       0.0063071317429308695518974049358707358099999999999999999999`26.554095\
65576599*I, 0.11942494995917943253939911779805913337`27.055866809292965 + 
       0.037641325652526151786048471592101164`26.554095651437777*I}, 
     {
      0.0027781892906940397084798837532480490516522786297163391371`26.9118400\
6957003 + 
       0.0008756522640463287892196807823122433345885655205922383963`26.410422\
619844567*I, 0.0204692712897181410619407663320251865`26.9118400594047 + 
       0.00645167116879299852193456834172016851`26.410422610637397*I}, 
     {
      0.0003012054359722796319254839114427700933224599364966798942`26.9495157\
52577714 + 
       0.0000949363755866680234935721882087050170056567327198687622`26.447707\
979913407*I, 
      0.0027869288396644236865216731769105779190058043357861096088`26.9495157\
3389693 + 
       0.0008784068660701342617611731386500325116700123232711689683`26.447707\
963062026*I}, 
     {
      0.0000257295300629065505741590532709946822454189854518821976`26.9106987\
81590323 + 
       8.1096422507639094894438889777986409951502843046176013`26.409003064182\
333*^-6*I, 
      0.0003041203392072192874825931182961050418389018027022576643`26.9106987\
4850708 + 
       0.0000958551184620007669986651171880053942662856759037653764`26.409003\
054208345*I}, 
     {
      1.7449895018719424839478818110003730090841319430719934`26.8486328844230\
54*^-6 + 
       5.499999633464572569655991327026753880466134528305878`26.3472220685111\
5*^-7*I, 
      0.0000268038125990683451512419601983901526987422777465054538`26.8486328\
4338933 + 
       8.44824334542888276629125104880204507990464985018075`26.34722202808607\
2*^-6*I}, 
     {
      9.4552118636067779075872038537054328060066590357439`26.814256247918802*^\
-8 + 
       2.98017046683547835430519815073363766617436791674954`26.31234176033957*^\
-8*I, 
      1.9200602013086999288640537530406282943650968548436714`26.8142561856608\
88*^-6 + 
       6.051801682531120305376237890357250778864263023259161`26.3123417168590\
2*^-7*I}, 
     {
      4.1137884365510404591320156966869951053509507254654`26.812590720179145*^\
-9 + 
       1.2966172500699626225674986070622597210855077041668`26.311332107268417*^\
-9*I, 
      1.123527510603066483169628249589533120645154406074598`26.8125906191929*^\
-7 + 
       3.54122525658478708654540341893080533243471216614819`26.3113320566631*^-8\
*I}, 
     {
      1.442840767258055253732316123057809805701156905843`26.70724288125285*^-\
10 + 4.54766271232811631290520766615340577229812487862`26.20566830517944*^-11*
        I, 
      5.3916799570709398518716201544652974903187683847967`26.70724275337096*^\
-9 + 
       1.6993934780602853522859667183394666602130168495501`26.20566817354939*^-9\
*I}, 
     {
      4.09211495453430937996661463076118985581363896`26.752516560203315*^-12 \
+ 1.2897860259840844350674551192632354238651403444`26.251212583664152*^-12*I, 
      2.128578057056642099860553803793621696829936253489`26.75251632303058*^-\
10 + 
       6.70902519531112038103721267059012382541384611406`26.251212512058274*^-11\
*I}, 
     {
      9.40793948747082190659989541205216972721746316`26.660293312368005*^-14 \
+ 2.96527077539654168684863358335230221855555107`26.158860155618115*^-14*I, 
      6.930265716679623112164131890249724245929341513`26.660293021159838*^-12 \
+ 2.1843374335868771723719893081841988876320278587`26.15885986668905*^-12*I}, 
     {1.7567374150981156460618451542742657262362374`26.722240278805735*^-15 + 
       5.537027660492019817314145064961374580387163`26.220774401039908*^-16*
        I, 
      1.864481576491624907585719602155013491329234824`26.72223975062501*^-13 \
+ 5.87662445894641912140620207340818433398257051`26.22077411459514*^-14*I}, 
     {2.66850859040301134903331387746879550393345`26.613212564889764*^-17 + 
       8.410822101433303993044011570768293422249`26.111743067427238*^-18*I, 
      4.1514714733882255157410970718265105193668355`26.613211878348938*^-15 + 
       1.3084944956677163391997042944624231951062435`26.11174253096739*^-15*
        I}, 
     {3.301698208453465882620693265168315137121`26.6111011206248*^-19 + 
       1.040656056487687486930549116841558973649`26.109450817428332*^-19*I, 
      7.66024964441067550535846030539899929166699`26.611100133727845*^-17 + 
       2.4144196965832338590642971401883954554281`26.10945001424927*^-17*I}, 
     {3.330988315904590418623145219552233553`26.568360360682398*^-21 + 
       1.0498879504373363042454017148712459707`26.06687194631398*^-21*I, 
      1.1725834647171115104025346986837257457759`26.568358987802522*^-18 + 
       3.695843796900969806362501450540597146818`26.06687119663064*^-19*I}, 
     {
      2.742580123061402451376340945561690879486209123653625461`26.58026458421\
86*^-23 + 
       8.64428677387647785780092115335033610647877326004705125`26.07844855241\
7747*^-24*I, 
      1.49035886507405872873694015881122366951`26.58026237849835*^-20 + 
       4.6974341122652445147866762696708420258`26.078446460518308*^-21*I}, 
     {
      1.8442464739479108730817427330882064350137365414999946`26.5525615258002\
08*^-25 + 
       5.812845819330447056961534465212635280432752590777942`26.0512002478698\
6*^-26*I, 
      1.5740175995489703086322793814584276890123797236812768432`26.5525584779\
30933*^-22 + 
       4.961116506030092621450642223700769281490501886143549363`26.0511991428\
3447*^-23*I}, 
     {
      1.01350615980138465370523850891784088980487597596055`26.435999971322445\
*^-27 + 
       3.1944510276089761673749546992843306398412578461173`25.934509744671754\
*^-28*I, 
      1.38221788481214317771829611435999645471390078744841297`26.435996474752\
116*^-24 + 
       4.3565865878732707257712504934310786208089781121089298`25.934506232067\
868*^-25*I}, 
     {
      4.55424711503105915757366161177987146502316644323`26.56148585570215*^-30 \
+ 1.43544459359252392374529032187867421708207099964`26.06005634374202*^-30*I, 
      1.009784181915705302430932796364467925614739119548729`26.56147879020129\
*^-26 + 
       3.18271979542388881591605447252263964253832957956202`26.06005415214107\
4*^-27*I}, 
     {1.67414184099867735533205587923322023384355119`26.39409666499133*^-32 + 
       5.27669622194446347792233884471761837762669748`25.892668578374362*^-33*
        I, 
      6.140025938052861934896049759180303654724392445304`26.394089671229967*^\
-29 + 1.93526324212992079314325104021517996120951621389`25.8926614359766*^-29*
        I}, 
     {5.036505941909064954730842888552117435234589`26.48260829969631*^-35 + 
       1.587446847372199496436034105465815945168264`25.980985817007266*^-35*
        I, 
      3.1087014320398355235733388791422438739440866708`26.482595439114768*^-31 \
+ 9.798257650506270936850730580393431059855656195`25.980981849289336*^-32*I}, 
     {1.2404566393001117809116698370585977069919`26.379127866601294*^-37 + 
       3.909771980954866505867895098729526938126`25.87759696274608*^-38*I, 
      1.31102245057171106145480208350065833338412766`26.37911339157703*^-33 + 
       4.1321870360096837732244485158333205238203124`25.87758225372056*^-34*
        I}, 
     {2.5019804926379559912357467329541540689`26.406424805330285*^-40 + 
       7.885945318113508759390337856226646853`25.904979660914847*^-41*I, 
      4.60680495813004919759254322280498164775816`26.40640234215463*^-36 + 
       1.45201020143543845612860030548929764640689`25.90497262092409*^-36*I}, 
     {
      4.13385685607717786378752764570282034855693641444951582`26.307507695978\
575*^-43 + 
       1.30294257752434343717261266621719186385092539124626757`25.80601935574\
088*^-43*I, 
      1.349175335652693624524906525424886743851`26.307482090115176*^-38 + 
       4.25244039784132383706244403642742612786`25.805994079222*^-39*I}, 
     {
      5.59630918685221464664900573776975328667541695635297`26.39699297087865*^\
-46 + 
       1.7638901806241579711536074628531350885471742301993`25.895562622944738*^\
-46*I, 3.293991671820532753364637818061455449`26.3969479586187*^-41 + 
       1.038227047682136286514809745251380691`25.895543461035807*^-41*I}, 
     {
      6.20892904758332257916898861804914339521785497925`26.275405441802587*^-\
49 + 1.95698068379679413670693210922931944735201565219`25.77396881028599*^-49*
        I, 
      6.7059007221557914214770866308321807282419776542917851`26.2753570707612\
95*^-44 + 
       2.1136202524050093059701842558536898895917922118822093`25.773924546527\
592*^-44*I}, 
     {5.6465660833505800005150648069448950996203478`26.281491864703998*^-52 + 
       1.77973055743006732842281607602016320890798604`25.780034890310443*^-52*
        I, 
      1.13856328531325090903315254241353144732137553221248`26.28142254003817*^\
-46 + 
       3.5886162324652477145315286319662193997902285000234`25.779992741125074*^\
-47*I}, 
     {4.20998160560375707789453480647848134104052`26.300695504418474*^-55 + 
       1.32693619433662920538446211480415565020383`25.799129276401203*^-55*I, 
      1.61249677297188105817389170280779465252859823628`26.300593702429904*^-\
49 + 5.0823982899577301922685816419190101375910418577`25.799050728694485*^-50*
        I}, 
     {2.57378262965067366404324448005360280503`26.224516922667604*^-58 + 
       8.1122571250488957826654232664490469912`25.723098248312656*^-59*I, 
      1.90524467090784362137121651380747374297881757`26.224397588241942*^-52 \
+ 6.0051048905522119999932616011736525242330422`25.723001465853244*^-53*I}, 
     {
      1.290389029122954783472509921625368279696968452243130808`26.21772040278\
2742*^-61 + 
       4.06715294251884070722218942992088133464128605002577092`25.71630529905\
0564*^-62*I, 
      1.87834275255754761800466969626891729086261`26.217557201999494*^-55 + 
       5.9203132394234248163099312172260165799236`25.716218736704924*^-56*
        I}}|>, 
 "S0" -> {29.35178472911983684551432034145155060627`22.583065809301228 + 
    9.25133389504696112481195985635862249115`22.081634261744313*I, 
   54.46616113189602457966248833660802618719`22.740359938973437 + 
    17.16708701916501427381607225632672939268`22.238928059092842*I}, 
 "T0" -> {29.18214518320475481553653796703108344126`22.568042312876052 + 
    9.1978655252170481116741392910615578088`22.066612050014427*I, 
   40.26665775405682898138126925289495328912`22.36092114911307 + 
    12.69157222152780988109224531487625118895`21.85949090138342*I}, 
 "Sc" -> {12.29885430019228081047948419163100525301`27.18364118477654 + 
    3.87645278498963805115923045742501205441`26.68218396680714*I, 
   15.37340571810669242172403877708952674357`27.191514164755176 + 
    4.8455148712346819813240434100928535902`26.690054877009413*I}, 
 "Tc" -> {12.46851381138216942362030032505919929107`27.271449957072694 + 
    3.92992744763701506932589416456626905257`26.76996424601891*I, 
   29.5603131795469875412230640390671151482`27.26212835872506 + 
    9.31705958564200005778082649834672409998`26.760620018272462*I}, 
 "kappaFit" -> {0.99988232151167612625892284116839638519`19.9597633294189, 
   1.0008878549770720482026282890957088404`21.63597785795442}, 
 "kappaFitIm" -> {-1.9206194021657621459028`4.243258875416312*^-16, 
   -3.04119841913693263041`5.118640362150087*^-17}, 
 "residual1" -> {4.7935098408796659845715910163593`16.0305194368254*^-7, 
   0.00018035501889570858321585968063336645`18.583857943086045}, 
 "residualMinus1" -> 
  {0.01989681823420825715850704943397559344`20.248236368992544, 
   0.72612970200782129976157074661129966663`21.684919151704023}, 
 "neutralOnly" -> {0.00577953086943919371747696969036733317`19.9560806075909, 
   0.26070321613916350132061029188805574715`21.528023593662645}, 
 "residualP2measure" -> 
  {0.18655515020063834722418343674339373535`22.348775973808433, 
   0.57944648597991972312344685278956843312`22.795631541549785}, 
 "chargedFractionS" -> 
  {0.419015552672359860976303272700549334`22.02808614569983 - 
    6.798669485651602612`3.3836031631810597*^-20*I, 
   0.2822560907290351554578899743195669037`22.185378704415392 + 
    6.2105420295574092985`4.673187445922261*^-19*I}, 
 "chargedFractionT" -> 
  {0.42726515590629685684707674750134334017`22.013063722764254 - 
    5.4681763808684206692`4.2655326081493135*^-19*I, 
   0.73411390039116948866658819682843971753`21.805943611072045 - 
    5.6810388281476164446`4.839932189133863*^-18*I}, 
 "time" -> 2536.438086`9.855769259228158, "kernels" -> 8|>


==> anc/paper_scan/point_D_b0.900000_N6_h0.125000_P5.000000.m <==
<|"b" -> 9/10, "Ps" -> {11/20, 7/20, 3/4, 3/10}, "ws" -> {-2, 1, 0, 1}, 
 "lams" -> {0, 0, 0, 0}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 6, "hstep" -> 1/8, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.0625`40., 0.1875`40., 0.3125`40., 0.4375`40., 0.5625`40., 
   0.6875`40., 0.8125`40., 0.9375`40., 1.0625`40., 1.1875`40., 1.3125`40., 
   1.4375`40., 1.5625`40., 1.6875`40., 1.8125`40., 1.9375`40., 2.0625`40., 
   2.1875`40., 2.3125`40., 2.4375`40., 2.5625`40., 2.6875`40., 2.8125`40., 
   2.9375`40., 3.0625`40., 3.1875`40., 3.3125`40., 3.4375`40., 3.5625`40., 
   3.6875`40., 3.8125`40., 3.9375`40., 4.0625`40., 4.1875`40., 4.3125`40., 
   4.4375`40., 4.5625`40., 4.6875`40., 4.8125`40., 4.9375`40.}, 
 "IS" -> <|0 -> {{27.12360990445852658514005654906825582621`21.73899588954 + 
       8.82386696020867943802832798943599549121`21.251306838278023*I, 
      45.2500285721254936504697831129716725211`21.882080486685787 + 
       14.7207629615866123303700830910900519403`21.39439143283125*I}, 
     {24.49111180244723383148574415685571257026`22.900329961564456 + 
       7.96746130082293533625707910885203788073`22.412645130880097*I, 
      36.09404792296977531165786770108250394874`22.98703301719512 + 
       11.74213454807610589609036630470059812512`22.499348226087417*I}, 
     {17.81393582006062362402443620445047301385`23.37980394634461 + 
       5.79523891796101288862636407862239667343`22.89215005567345*I, 
      18.07039561914710452614164486007845176704`23.292785381436154 + 
       5.87867055393248336497686624606797495553`22.805132722859472*I}, 
     {13.93904398138865380438897066582998816603`23.389241827928693 + 
       4.53465707837263576662798216029632767144`22.9015565200215*I, 
      11.54921977712403248617964526529615899518`23.19135569032105 + 
       3.75719821832424415402703315911053320611`22.7036710924621*I}, 
     {24.96106563988598183786641659534958032758`23.698745521019244 + 
       8.12034692901202836392127244853276722346`23.21105569701236*I, 
      40.31507896758987380193780729331152892158`23.78014509220424 + 
       13.11532257517997663805716240185592764245`23.292453597609384*I}, 
     {38.04882343679204357670792537571575812186`23.910999486729185 + 
       12.37806314061223242889702632787972201159`23.42325316989648*I, 
      69.32459442878168484454194749170094584997`24.078953918869885 + 
       22.55271331746448385475176430365741453533`23.59118659344394*I}, 
     {23.88175481374664457166819543476658831117`23.791964030471778 + 
       7.76922496655521873769609325379852574187`23.304096550362413*I, 
      45.05551170134605582575675108146028909351`24.0218230212817 + 
       14.65748263144915016924303632012238551054`23.533924112550707*I}, 
     {-5.15364264403984723446908055113725206524`23.159299408892593 - 
       1.67658572039817620241357368129255080564`22.671579990979353*I, 
      -0.54756539998369665574459877690343986965`22.21917659567978 - 
       0.17813426230832845453584602571042261693`21.73144952169209*I}, 
     {-14.80723244180231905246981705620715672463`23.81005343667386 - 
       4.81709660239112963426887692779564649457`23.322368065229316*I, 
      -14.32438720880254327672394709303468801556`23.874729968334012 - 
       4.66001713865571292156568024986471308061`23.387041413518848*I}, 
     {-8.25455860623764817405487185406087138008`23.85024648309225 - 
       2.68537732304997334122777247949352018956`23.362557967350146*I, 
      -7.27443958882612810733337350292150748308`23.92356840587378 - 
       2.36652449168743068668855781793205284979`23.435880398609047*I}, 
     {-2.41811687450324206598876400910309358759`23.810920778420023 - 
       0.78666304632794741564909246157720536457`23.323225706762965*I, 
      -1.80655256029320715228580613057461994144`23.87538600900597 - 
       0.58770862377103098321235230549074316781`23.387691477918516*I}, 
     {-0.45333547289901411040629089947677838078`23.82684427639833 - 
       0.14747933314535120668826959495443369134`23.33915381804649*I, 
      -0.27775162884185548312193009216678116157`23.884843246331272 - 
       0.09035830516346303518613739611154707847`23.39715419805055*I}, 
     {-0.06007351679438936573952803652728308166`23.671077533334717 - 
       0.01954314790297952453154416942837507724`23.18339102739937*I, 
      -0.02944660683757115764507156553679253113`23.726263858931574 - 
       0.00957958553745414899519734505184937863`23.238577823070578*I}, 
     {-0.00595815138674180368068790138518901719`23.69303255261179 - 
       0.00193830892534516549766221853776215584`23.205347861160742*I, 
      -0.00228603264763757876818448235585904679`23.74492778971126 - 
       0.00074369333656180521793337642654767353`23.257244192259282*I}, 
     {-0.00045733425719765825652563423559409615`23.632367523004337 - 
       0.00014878021974481541393863174205266656`23.144679469555413*I, 
      -0.00013454439083060022868956844477342503`23.679375933697045 - 
       0.00004377005159392098193380504939593197`23.191688127558805*I}, 
     {-0.00002771510945887572854699222141925046`23.463333656936758 - 
       9.01629390461558302491069632500831`22.9756452215219*^-6*I, 
      -6.1280200930391792521417823216856846544284036232118273`23.505203070883\
535*^-6 - 1.99357070172192942511057526050992`23.01751464248106*^-6*I}, 
     {
      -1.3425481637606507996825821323907655357106093234438777`23.537873124676\
306*^-6 - 
       4.367584708091940490138358705254794384487275957128043`23.0501900515852\
75*^-7*I, 
      -2.18758577084734589938981357238541770292800293819633`23.57633457377310\
6*^-7 - 
       7.11666547115084062637725531153773519473712791355624`23.08865184948872\
*^-8*I}, 
     {
      -5.2403520554483542064331134419366613467407943489089`23.550516033177313\
*^-8 - 
       1.70479407146802328536518601852891844354136537145266`23.062817700191566\
*^-8*I, 
      -6.1713192377702632718360551860038055588990184208644`23.589003904518506\
*^-9 - 
       2.0076568021320017626800164403051667285950653325286`23.101304930821282\
*^-9*I}, 
     {
      -1.6572095443160645596855169630305790231618155135327`23.32847511980702*^\
-9 - 
       5.391242757045127230210277413328398822988825353732`22.840785743064565*^\
-10*I, 
      -1.383527953141588596779012166363740270892038665846`23.36385033413966*^\
-10 - 
       4.50090037323697950393103236965177867812295688479`22.876160917734012*^\
-11*I}, 
     {
      -4.26236174767691216772251089733561080001524863526`23.29513993836441*^-\
11 - 
       1.38663375303893824697568409537173222402173073797`22.807495500545347*^-11\
*I, 
      -2.4746108401792938174815877794075401865992936255`23.330676220433435*^-12 \
- 8.050416927889419400129191288487018205874156707`22.8430337494473*^-13*I}, 
     {
      -8.940999195374130394330998808930992571614099794`23.05201801279311*^-13 \
- 2.90869053452745524146871275972660191388016136`22.564296218088774*^-13*I, 
      -3.54139077666760414871429930232044485280055549`23.08684407216279*^-14 \
- 1.15208709967061601756058202143593616134969782`22.599120154007828*^-14*I}, 
     {
      -1.53274634475430381913197225267986277929965065`22.83059706780228*^-14 \
- 4.9863384252679546146940776791530319311598279`22.342910214946034*^-15*I, 
      -4.063492671499738683501143420443408602086182`22.86603973337564*^-16 - 
       1.321937561165205785523986666898076092977825`22.378352955729998*^-16*
        I}, 
     {-2.150585084994409320707910676459183995250452`22.78547579995034*^-16 - 
       6.99629464641437767883860320019030663028711`22.297791138072334*^-17*I, 
      -3.7441881008486024138314950431503241127931`22.821192752071727*^-18 - 
       1.2180612312394787670470894530528869065818`22.33350829207089*^-18*I}, 
     {-2.4724449495501214808208401288010196216217`22.686106243406716*^-18 - 
       8.043370841166548804764173599273897113362`22.19841688004845*^-19*I, 
      -2.77361646627405180641797388926214511211`22.72567838305555*^-20 - 
       9.0231435945489622329728679325458490109`22.23798894294284*^-21*I}, 
     {-2.33094529207854214826364798803205269742`22.646021839589828*^-20 - 
       7.5830434154136976288804605516126073286`22.158338952521657*^-21*I, 
      -1.653220754404520558508494664046930604`22.683645399825718*^-22 - 
       5.3782664048427803153144618544049265`22.19596295461359*^-23*I}, 
     {-1.803126251174536533831906069825450106`22.686796952284393*^-22 - 
       5.86593975096514104413839151741975179`22.199159844950387*^-23*I, 
      -7.933681227417686773217740439000652`22.72685570918918*^-25 - 
       2.580989326348094455809617872242206`22.239222712382386*^-25*I}, 
     {-1.144951119133107578012351431556524`22.43349719624093*^-24 - 
       3.724760969044736407459946231706264`21.945834653178466*^-25*I, 
      -3.06665152690710356347111358526973145065826365903667`22.470732701580985\
*^-27 - 
       9.9764467864213537184147224892632684835579504948585`21.983072000113633\
*^-28*I}, 
     {
      -5.96947235827007339100957975581756380328475637908593`22.38120661100307\
*^-27 - 
       1.94199186972371148624897354639566850287851662587113`21.89344913897735\
6*^-27*I, 
      -9.55052726978829996341086745982231931337751070775`22.41865656121185*^-\
30 - 3.1069825264888781412161757217641142439035219732`21.93089172162907*^-30*
        I}, 
     {
      -2.555948997560923686506954902674022971168497976772`22.20838792629067*^\
-29 - 
       8.31502664689474222026228545032905084096276143756`21.720694142660147*^\
-30*I, 
      -2.396882132618532159776656030952764956703022079`22.24442031197914*^-32 \
- 7.79754948991854319751568845633354175524862559`21.756726791287715*^-33*I}, 
     {
      -8.988424489188269589401009426949549022241185087`22.05386349510252*^-32 \
- 2.924118955915087876806109849727600045379177974`21.566181396956704*^-32*I, 
      -4.84811397790089715315435355030392659937976`22.09240508782981*^-35 - 
       1.577190974933268720297292408778103764189756`21.604724794566522*^-35*
        I}, 
     {-2.5963049754012442642278759637000493759188174`21.84623972525573*^-34 - 
       8.446312925072936513067852003353354558943926`21.358551189640327*^-35*
        I, 
      -7.903737277759700222878679156525434363507`21.87959244457781*^-38 - 
       2.571247944984027046959081433431879115963`21.39190414090553*^-38*I}, 
     {-6.1599709836748155330520441718076858509784`21.675326426892703*^-37 - 
       2.0039649821741345284646689724234246211066`21.18763796292513*^-37*I, 
      -1.0385701040995112107707503916185219153`21.710447956479552*^-40 - 
       3.378681694547143512386857095054588579`21.22275948412951*^-41*I}, 
     {-1.20047264044478574212853938384646242839`21.705285304128306*^-39 - 
       3.9053838725620930359905695692705929974`21.217596520622173*^-40*I, 
      -1.0999723369969747378633603625729146`21.741356863450633*^-43 - 
       3.57843575975274508496115185428058`21.253668149433114*^-44*I}, 
     {-1.92163080214752191887883797843858756`21.573661125083014*^-42 - 
       6.2514593759876864595577330030043573`21.08597218355332*^-43*I, 
      -9.3899290071764106783610944495025056351370589105412`21.611096384751576\
*^-47 - 
       3.0547366157000908897021235310182038690997329591259`21.123407416787515\
*^-47*I}, {-2.52651376813390442593144216914252`21.633208208862047*^-45 - 
       8.219267804570478165976730919901`21.145532548348786*^-46*I, 
      -6.460490332042364398318015959324510220386890767`21.670403492818092*^-50 \
- 2.1017300937613704831544581189491637262645553428`21.182729466333463*^-50*
        I}, 
     {
      -2.728323792274603221631339723061140057265893804305`21.602170092567814*^\
-48 - 
       8.87579723060378678575255651296372787983459824527`21.114528382426805*^\
-49*I, 
      -3.5824287236252521056820276924244117626407744`21.64035436779484*^-53 - \
1.165437586038106952245731656242030517280375`21.152716891915404*^-53*I}, 
     {
      -2.419809081670603600786659067793270468296455087`21.66620203034162*^-51 \
- 7.87213556048443627408391581846480549766504798`21.17823266818069*^-52*I, 
      -1.600975163721409532592582235782780807088`21.70204338403439*^-56 - 
       5.208300775978034733108067021119723089518`21.214050684456637*^-57*I}, 
     {-1.762651747056475152957556942555774016116798`21.529644106640145*^-54 - 
       5.73426788247802665148392832295277235372561`21.04192993849785*^-55*I, 
      -5.765983870829050455434431885594567599`21.567009351768576*^-60 - 
       1.875792888560986845829625656186065676`21.0792924055847*^-60*I}, 
     {-1.054490824090985692120843875377982055733`21.370685177975176*^-57 - 
       3.43047506409019671974783569645691828802`20.88302111501576*^-58*I, 
      -1.67352526685247906579295688451036`21.40576961823451*^-63 - 
       5.4443211509320505601898600511914`20.91810658094403*^-64*I}, 
     {-5.18086512374437639159647476275805935`21.11843482542157*^-61 - 
       1.68544175173254282442338416472406659`20.630742248763553*^-61*I, 
      -3.914272927427018413258419334277399723322038909336`21.157023387889065*^\
-67 - 
       1.273393315978432288429561836525117043801265033121`20.669330750744493*^\
-67*I}}, 1 -> {{0.1701103944412276643209590277103141385`27.45355778278479 + 
       0.0553404024901301332962036093161727634`26.965562598526276*I, 
      0.25058867111786809330715046553022620075`27.45355778341724 + 
       0.08152163755002570105323960147775391841`26.965562599141723*I}, 
     {1.48879578658350709873660343716915830918`27.33666658723896 + 
       0.48433582395581778731254531754707145122`26.84887016983171*I, 
      2.14873171274652435255657442557546753114`27.33666658775561 + 
       0.6990265246124202252236795500166794635`26.84887017036024*I}, 
     {3.80571539440313319967329004698671456456`27.265067496738983 + 
       1.23807732255843090689969738270349881088`26.777327809102644*I, 
      5.27367861628212435214691197428782361405`27.26506749726691 + 
       1.71563588566880455031236569410457538825`26.77732780964472*I}, 
     {6.23521160425915649607358096112737479931`27.216313043333606 + 
       2.02844230021492319314441883542020305081`26.728591270634734*I, 
      8.13261098580241090083443308975945196993`27.216313044004192 + 
       2.64570525938938843594006514789990697386`26.72859127129396*I}, 
     {7.50459546380978139439218018742707472608`27.190932251367396 + 
       2.44139892131238838458385403759130541823`26.70321595009983*I, 
      9.03537575325142420305455538134708693099`27.190932252538524 + 
       2.93939316569659443485080218962706941767`26.70321595107406*I}, 
     {6.85019264799988218450492958385990016947`27.204218046012222 + 
       2.2285082550097692409910036298137633392`26.71651096154012*I, 
      7.46863921400102324784056427670923823664`27.204218047466213 + 
       2.42970161531889826627759484400039945422`26.71651096225756*I}, 
     {4.75886776236273259036025440279493941899`27.240588609098946 + 
       1.54815734941727741098629151842933383361`26.75290798374041*I, 
      4.61042935113610671165012083228965784431`27.240588611696342 + 
       1.499867287841322114373841039940913569`26.75290798454492*I}, 
     {2.50649589246360268820647424870167719415`27.179207826181383 + 
       0.81541455467447950065216957937134229479`26.69153378383064*I, 
      2.11759648990680087673795858294518841018`27.17920783040938 + 
       0.68889759763397217784274191467786297732`26.691533786602058*I}, 
     {0.99767036373785310300981810431179718613`27.01127192661893 + 
       0.32456264452906566150580600178452308206`26.523585439805125*I, 
      0.7213916628804652419781558165204563601`27.011271932509803 + 
       0.23468351306787495888637522528966216062`26.523585445889946*I}, 
     {0.30026914748175353518895993607037454518`26.96763192363342 + 
       0.09768371610442409347015430449616956708`26.479940058191666*I, 
      0.18238192561557080655920010908888362924`26.967631934454182 + 
       0.05933258342997833631665449304488556963`26.47994006763259*I}, 
     {0.06867552894135773496487170961589516536`27.064052528547005 + 
       0.02234155899362389191183006663683492833`26.576317762857897*I, 
      0.03439040648970455480420893538554066731`27.06405255692422 + 
       0.01118790502597401683609197324346853709`26.576317771715164*I}, 
     {0.0120364096398767911871302385129043024`26.95808458109912 + 
       0.00391569107928321350458937201507478754`26.470371056500014*I, 
      0.0048771421198336506546789401334046348643558258264320310818`26.9580846\
23691356 + 
       0.0015866344252491339010841944705287562943507125477188829184`26.470371\
087636096*I}, 
     {
      0.0016328823920272484698234206763006934891941701164268475783`26.8384046\
970084 + 
       0.0005312101537984197150892373292259361121380323278063375579`26.350708\
50302154*I, 
      0.0005254296532648277106012627234849730949064400195129940641`26.8384047\
60709725 + 
       0.0001709330496083895598049890173232542211546159358939832612`26.350708\
56923106*I}, 
     {
      0.0001732057018006864945298383404315228110769985514613818509`26.9809808\
35693163 + 
       0.0000563473694992054980468773186753760567482757638081063513`26.493038\
899568*I, 
      0.0000434369829590891328698015743198866428338423618542399217`26.9809810\
08157 + 
       0.0000141309420145012060512671523465215621172952255843969697`26.493038\
97284172*I}, 
     {
      0.0000144969360409642952727042745229098084838773841463713333`26.8594400\
0281175 + 
       4.7161508149804270837402282475753950052686105603012894`26.371694802128\
893*^-6*I, 
      2.780654406715976942523396505884569982749790618014837`26.85944025669987\
*^-6 + 
       9.04603945920435012585749035550464307155285988818784`26.3716949593846*^\
-7*I}, 
     {9.647757698349696038630579474865951162162871369490561`26.81872226540657\
4*^-7 + 
       3.138613580361706426875929078849508636373720443542185`26.3309713569093\
2*^-7*I, 
      1.388979817391267803202810219411506690898608502569853`26.8187227018306*^\
-7 + 
       4.51863640652819108783032484943238390195948698381111`26.330971810910388*^\
-8*I}, 
     {
      5.13684213409826106155942500159557720250352662435846`26.911981702667088\
*^-8 + 
       1.67112016971703883814934520604251209806125033459264`26.423883747944615\
*^-8*I, 
      5.4472957480545351650446192712692235660263194965451`26.911982730416874*\
^-9 + 
       1.7721171017815959872046221590032088758538219009556`26.42388408049151*^\
-9*I}, 
     {2.1988678997717597222490279227949409224425251853057`26.829052407892334*\
^-9 + 
       7.153368551975130824225040739853630150012526974634`26.341467366152585*^\
-10*I, 
      1.685417904759188184322729682774439053662575874655`26.82905398277473*^-\
10 + 
       5.48301034277304095448500822503490323975108114358`26.341468620869428*^-11\
*I}, 
     {
      7.59599376165087685266696409131167204484019760236`26.778788650491844*^-\
11 + 
       2.47113266336885358286037437041957269174016747148`26.290948714061802*^-11\
*I, 
      4.1296995408301786887931064431519451279101186716`26.778791236649713*^-12 \
+ 1.343476014523068501215542312207114096006698958`26.29095112342223*^-12*I}, 
     {
      2.123933230762752801396145279687408859307985209`26.736272672008777*^-12 \
+ 6.909590694834492464482076452028653637090538344`26.248688433161394*^-13*I, 
      8.03703386696442931982239742495559748273924436`26.736278134886252*^-14 \
+ 2.61461206110062472699992258133450035766324149`26.248690139121663*^-14*I}, 
     {
      4.81815868066365962193967641721533554180063551`26.632571890008972*^-14 \
+ 1.56744590196905200507610366088809507805555767`26.144887090277358*^-14*I, 
      1.2452243969725233194216544905165103353256057`26.63257794325529*^-15 + 
       4.050970520957643364430536870286267451647577`26.144893350953684*^-16*
        I}, 
     {8.88404059519946076291727403671667000114944`26.618851800426576*^-16 + 
       2.890160732928374501530615780054743966573415`26.131163497909576*^-16*
        I, 
      1.53877323656605603635518885833323588660107`26.618862227997596*^-17 + 
       5.0059451412316183289027258869365774003056`26.131168470504303*^-18*I}, 
     {1.33345034090047326992232563165424735794138`26.576964836138323*^-17 + 
       4.3379876231801221619811034208262402460113`26.089253128244884*^-18*I, 
      1.518869792837340217393262580709733746864`26.576981472427835*^-19 + 
       4.94119515399510406102070069166683695743`26.089266130320667*^-20*I}, 
     {1.631200826758807491883257527971563526716`26.582870194589237*^-19 + 
       5.30663106105804442762231861580128180687`26.09507801324862*^-20*I, 
      1.1989727853057648281050073051968070854`26.582899474707634*^-21 + 
       3.900504535979874279572618445877918815`26.095103400046067*^-22*I}, 
     {1.6279341124690859637600567582585318691`26.63734922425378*^-21 + 
       5.296003769045273978018344804453669514`26.149632319715675*^-22*I, 
      7.57656682131620572863301260057210303306434243835094332`26.637406197405\
01*^-24 + 
       2.46481268097857182071839217086008914694678738134653139`26.14965501864\
6914*^-24*I}, 
     {
      1.326560151044103327708527262987189499340117459417959497`26.64881828968\
8908*^-23 + 
       4.31557242150256306894767847121882783037117479888375842`26.16101787947\
33*^-24*I, 
      3.835916876252248501860267759128114120391617442586873`26.64891756564415\
8*^-26 + 
       1.247902484429452540462561058120020620402530377079088`26.1611201829697\
4*^-26*I}, 
     {
      8.832471451887089490519164377423095516039937080656714`26.53317272520237\
*^-26 + 
       2.873384232254491089882002007665375700571761823117369`26.0456595250593\
57*^-26*I, 
      1.5570464744709284331401060925657908716303115087413`26.53330690770174*^\
-28 + 
       5.065391734355762911346565609082991480862521421164`26.045701070145764*^\
-29*I}, 
     {
      4.8079624227988279109207619602461911334336312104585`26.43062913120189*^\
-28 + 
       1.5641288500276558391486209838391589255423471690128`25.94293263289797*^\
-28*I, 
      5.0702090082120295148380976943957662454332110458`26.43079651052714*^-31 \
+ 1.6494430463535186970913088857541951786649056363`25.94310751968084*^-31*I}, 
     {
      2.14084097121459703515239010033654465599758961666`26.484828759321385*^-\
30 + 6.9645950445026715027185166687371666071266631356`25.99738759083047*^-31*
        I, 
      1.32513814092816076766252450324144067811097912`26.485147142644212*^-33 \
+ 4.31094633075603396690893859395931778149282`25.997488977350102*^-34*I}, 
     {
      7.80086312238439903689719890309549279493344874`26.352904557102832*^-33 \
+ 2.53778087095269908657750717063243068705478759`25.865222218164526*^-33*I, 
      2.78096899530182999910354044415676308614333`26.35327841655226*^-36 + 
       9.0470628804371968873301013874132738579019`25.86559245122884*^-37*I}, 
     {2.32702416242037748858058260466729945044644`26.53334108502405*^-35 + 
       7.57028717590176372374880254066488535501041`26.046016105776282*^-36*I, 
      4.68807338014054071582010405010476805799`26.534253372722397*^-39 + 
       1.52512648396613774292418503625624865419`26.0464152589282*^-39*I}, 
     {5.68464158005730514211969611220974933013`26.431710472120336*^-38 + 
       1.849330571984477186868108305338452324911`25.94421214232886*^-38*I, 
      6.350362593062063738120530959415296302823997400375503456`26.43286154301\
41*^-42 + 
       2.065903280118129662520310794913365416204185170826146129`25.9452768736\
64778*^-42*I}, 
     {1.1375630686135018264278805440560099317`26.338750973792216*^-40 + 
       3.700726124453773103141357238040681955`25.851920019910608*^-41*I, 
      6.914066035187912363679148705223522806639996184683403`26.340218772813138\
*^-45 + 
       2.24928757873660217634957430032199894807843968834655`25.85272225443186\
4*^-45*I}, 
     {
      1.86521682568999292423028174286854879800855967431040864`26.338767012585\
837*^-43 + 
       6.0679331327228076883481267722055786766825967174320305`25.851449524871\
02*^-44*I, 
      6.052147794824886696588672739152746106625354441825`26.341065632122184*^\
-48 + 
       1.968887885984409345126694668380728368205332193255`25.853475268388777*^\
-48*I}, 
     {
      2.5064732807435417173666008979352038175499982696401`26.304411238345647*^\
-46 + 
       8.1540719861788296734165530377930884959844576229499`25.818455093744106*^\
-47*I, 
      4.260141137546618733370971991766680574850079357`26.307708098646433*^-51 \
+ 1.38591134298994271466133435184179569424614144`25.820397888939155*^-51*I}, 
     {
      2.76098651257123420096236407569852352551987317622`26.262965536738392*^-\
49 + 8.9820557631063798040090162338702705997947304891`25.77605256480128*^-50*
        I, 
      2.411923486110796993464954710797632122594824`26.267579137369076*^-54 + 
       7.84648209976874222657748696278175416008259`25.780082589208625*^-55*
        I}, 
     {2.49350972424743060649480378288283425155928212`26.38210047604491*^-52 + 
       8.111898876384166819801706745731388394209658`25.899468994341735*^-53*
        I, 
      1.098513577349133821424932972768884640356`26.391402792810815*^-57 + 
       3.57369011523732476147025242183490846887`25.904829256790805*^-58*I}, 
     {1.84660244377405828735449212672772380601972`26.268553370967226*^-55 + 
       6.0073767281176366249178552870638945007647`25.78232962312425*^-56*I, 
      4.02549150539463037469700828698495486`26.279401434477784*^-61 + 
       1.30957500193267427470116439899206593`25.792117518806336*^-61*I}, 
     {1.12153856900740249816356702947331108431`26.17300620350601*^-58 + 
       3.6485951385244650274698753441701075064`25.69385770338214*^-59*I, 
      1.187042296912307404563143375896262994935979616502321`26.18609889842861\
*^-64 + 
       3.86169220873987902062514187362774031425577645243297`25.70048764416128\
*^-65*I}, 
     {
      5.58714861637572119383752191594676641626240452522233324`26.116557301176\
947*^-62 + 
       1.81761411004917466467689363083758803957536325834616788`25.62988132121\
7596*^-62*I, 
      2.81710714288447442946302012694128685464525907259`26.13375243102914*^-68 \
+ 9.1646276911614599448064000206666680168383866882`25.646311893900553*^-69*
        I}}, 
   -1 -> {{0.17009004043846312975136417188695959419`27.453557782931128 + 
       0.05533378091530529959134321680684563635`26.965562598668665*I, 
      0.2505832500083409531906213881339965806`27.453557783445223 + 
       0.08151987395183900315642866880313995711`26.96556259916895*I}, 
     {1.48861775702230751710663759281127017422`27.33666658761509 + 
       0.484277907285855976130196031705134289`26.848870170216536*I, 
      2.14868519798952746904796359598013211081`27.336666587831953 + 
       0.69901139240734602274631711041553514764`26.848870170438403*I}, 
     {3.80526098793708796094139574361131007801`27.26506749731286 + 
       1.23792949480923507897819535522407658337`26.77732780969201*I, 
      5.27356436524308127962653669179157232546`27.265067497399254 + 
       1.71559871746102790167275437537090197639`26.777327809780704*I}, 
     {6.23446919049170658665149135919266794903`27.216313043959556 + 
       2.02820077777980188314878446464473063147`26.728591271249986*I, 
      8.13243477401721112480227120944665364763`27.21631304414073 + 
       2.64564793407926560800160207191398064921`26.728591271428098*I}, 
     {7.50370583695680892178038608735204691853`27.190932252263323 + 
       2.44110950743929003028780387226674153351`26.703215950844054*I, 
      9.03518021362972489966452366824026382257`27.19093225275448 + 
       2.93932955264459280704187782343750993491`26.703215951252655*I}, 
     {6.84938552939638185984211676446570700891`27.204218047629993 + 
       2.22824568276354232563995326363251575803`26.716510962334493*I, 
      7.46847804403244360756330084377860470774`27.20421804784049 + 
       2.42964918342042541625266723963661646293`26.71651096243839*I}, 
     {4.75831128480704561548757407704708856459`27.24058861214533 + 
       1.54797631584781448930764665220047643321`26.752907984677503*I, 
      4.61033030950489594876760717315207123834`27.240588612400966 + 
       1.49983506756605624099191912375869011139`26.75290798475678*I}, 
     {2.50620531958346692496694840549000986652`27.17920783147569 + 
       0.8153200253531393800416639151629903168`26.691533787297637*I, 
      2.11755126548970897049261431178173983623`27.17920783165229 + 
       0.68888288520295073137801216003207368986`26.691533787413473*I}, 
     {0.99755576443530895447503386809051004343`27.011271932695063 + 
       0.32452536302402469532767410858684129716`26.52358544608155*I, 
      0.72137635943625635824015089056889825484`27.011271933938744 + 
       0.2346785345434009739842120723884251502`26.52358544736618*I}, 
     {0.30023497229583259967313427372397440154`26.967631937444402 + 
       0.09767259821506611526372489248330544858`26.47994007024059*I, 
      0.18237808358060926600058458971711422911`26.967631937701523 + 
       0.05933133353715520101270644367247527066`26.479940070464966*I}, 
     {0.06866778042932573446225419222500425556`27.06405256510074 + 
       0.02233903824363704337578403972126441281`26.57631777426026*I, 
      0.03438968691847717921751837977379047076`27.064052565540514 + 
       0.0111876709346859795256747607657554931`26.576317774397843*I}, 
     {0.01203506219440186084210553168204861718`26.9580846353675 + 
       0.00391525272761657321120506502184970753`26.470371096169202*I, 
      0.0048770406964744720956498499497035618738888718547531496778`26.9580846\
3647988 + 
       0.0015866014301488798616985412302393199282941666471664680959`26.470371\
09698256*I}, 
     {
      0.0016327008106353895020516442530787119827038819972450671897`26.8384047\
79328954 + 
       0.0005311510816450501270596344774786814577394560028316515135`26.350708\
58858373*I, 
      0.000525418783061701721563775512163617487104174475215548778`26.83840478\
0122524 + 
       0.0001709295133082233195773251794174714291515909691933075924`26.350708\
58940852*I}, 
     {
      0.0001731865433728399435676211214433889474040094424423133519`26.9809810\
58827204 + 
       0.0000563411368694382879451712463436524478781457321430200788`26.493038\
994362315*I, 
      0.0000434360879358749093177671797911972385256101564426625244`26.9809810\
60782558 + 
       0.0000141306508450810431108911414893271208931466004190246125`26.493038\
99519374*I}, 
     {
      0.0000144953388120682378978394540444558253025798394307017761`26.8594403\
26729878 + 
       4.7156312036405849430302386017171510554190982762988912`26.371695002756\
642*^-6*I, 
      2.7805972696761049234207081805619129288379813978769913`26.8594403330782\
36*^-6 + 
       9.045853580687402438564787521541765253638210683153113`26.3716950066892\
86*^-7*I}, 
     {
      9.646697415368108934519960422105288534225093156671443`26.8187228311945*^\
-7 + 
       3.138268648547591222840234165931596951914038258910027`26.330971945484997\
*^-7*I, 
      1.388951319315787380645433941655759043168564901468574`26.81872283530356\
*^-7 + 
       4.51854369643998859578146635995765185120278124320022`26.33097194975945\
*^-8*I}, 
     {
      5.13627826097970484779993849344921050199955820924727`26.91198303523421*^\
-8 + 
       1.67093673021919529571048458054441579276146027982526`26.423884179110974*^\
-8*I, 
      5.4471840143708764032433106057165020376891016190675`26.911983044965172*^\
-9 + 
       1.772080752521189580439712207200670757143737869003`26.423884182261386*^-9\
*I}, 
     {
      2.1986265114068409671389585376495248820986936930875`26.829054453012155*^\
-9 + 
       7.152583266083876623106539613785733751988986844168`26.34146899550654*^-10\
*I, 
      1.685383303440698114839241778559599726673431760974`26.82905446539124*^-10 \
+ 5.48289777758275852297945901237564199917563968066`26.341469005369852*^-11*
        I}, 
     {
      7.5951588843436429510105292268215930532748534468`26.77879201133329*^-11 \
+ 2.47086106064660980558232478217496636723289179409`26.290951845144757*^-11*
        I, 
      4.1296145961843172657009235953684055124840243972`26.778792029908907*^-12 \
+ 1.3434483802864494282438248186751800202736583013`26.290951862450864*^-12*
        I}, 
     {
      2.1236992769064459941355245327668325588658218772`26.736279868349314*^-12 \
+ 6.908829594925538344347488138010812293661014059`26.248690680438834*^-13*I, 
      8.03686808282311698723698210542897493085455267`26.736279897577152*^-14 \
+ 2.6145581281170651899398381862251196175042021`26.248690689569464*^-14*I}, 
     {4.81762633620712642877860894096358532584679062`26.63257976685929*^-14 + 
       1.56727271939202779601245433697240938660144064`26.144895237049326*^-14*
        I, 
      1.2451986179558145968419335351736859048676253`26.632579803249577*^-15 + 
       4.050886656525658087468596543097178093473136`26.14489527468636*^-16*
        I}, 
     {8.88305531943596311596239144826345244834166`26.618865377298743*^-16 + 
       2.889840202501678157753298618259243108805679`26.13116997229086*^-16*I, 
      1.53874124372739328037869200279963562897693`26.618865434749324*^-17 + 
       5.0058410619615528885086475214016092197797`26.131169999690957*^-18*I}, 
     {1.3333018092524616889972997484818469882338`26.57698650852143*^-17 + 
       4.3375044192459661496706945923738978818901`26.089270066249163*^-18*I, 
      1.518838061011999020693542666429660984328`26.576986592649483*^-19 + 
       4.94109192385494145949591444350625855751`26.089270132001346*^-20*I}, 
     {1.631018246305966443736245680392409008014`26.58290835702379*^-19 + 
       5.30603708937393639161600160224018475756`26.095111101249483*^-20*I, 
      1.1989476044562754241177780880933483257`26.58290849316158*^-21 + 
       3.900422617508615401944212556776664854`26.095111219286554*^-22*I}, 
     {1.6277509426821339681901124397527031883`26.637423514783958*^-21 + 
       5.295407880136353894364326626749843214`26.149661917771464*^-22*I, 
      7.57640680353722730152119653615257078665156917752035509`26.637423758747\
76*^-24 + 
       2.46476062391102265130837986747630989574552933794671244`26.14966201497\
4904*^-24*I}, 
     {
      1.326410064933158108571119985966703359293300018851391103`26.64894779689\
8344*^-23 + 
       4.31508416058146125020602030697188555725885967188518909`26.16115133630\
6133*^-24*I, 
      3.835835385036149629494383031956287873851717283114942`26.64894818914950\
4*^-26 + 
       1.247875973664410020567247141263939106612093640062608`26.1611517405206\
1*^-26*I}, 
     {
      8.831466408807165951309256437851704224559638017214223`26.53334778181155\
*^-26 + 
       2.87305727111407644603865432471704174724624456741318`26.04571372364908\
3*^-26*I, 
      1.5570131956571355840901069639734632126715627266599`26.533348312468142*^\
-28 + 
       5.065283471544678392556624168223709131008991381527`26.045713887938554*^\
-29*I}, 
     {
      4.8074121026153475088111449567619411752281308493747`26.430847646506777*^\
-28 + 
       1.563949819577739565781493246660080753900871190897`25.943160949865895*^\
-28*I, 
      5.0700999727321467669749125145100790241060261557`26.430848212627364*^-3\
1 + 1.6494075748741759077499249165610769830354808631`25.943161541385095*^-31*
        I}, 
     {
      2.14059446443433213659057517993863809059341968397`26.485244569813794*^-\
30 + 6.9637931073558430809027997292749753158698800843`25.997519992059516*^-31*
        I, 
      1.32510946573772637383947375089055622926835851`26.485245569109825*^-33 \
+ 4.3108530444765368754506541821660441819218004`25.997520310176203*^-34*I}, 
     {7.79995948467954606947795214974340562315151257`26.35339297708453*^-33 + 
       2.53748689906193906572969808162092408761867476`25.86570589992001*^-33*
        I, 
      2.78090844001098808144730851168531264176093`26.353394067847056*^-36 + 
       9.0468658816483159161432548291903120669011`25.865706980095563*^-37*I}, 
     {2.326752981326516284986522390548188762077162`26.534533483591513*^-35 + 
       7.56940496814889311913682067608503816535234`26.046537721117616*^-36*I, 
      4.68797066080072533880616027306838922902`26.53453596442166*^-39 + 
       1.52509306725678511490762736141757257306`26.046538805565703*^-39*I}, 
     {5.683975151588322970927661172210191228066`26.43321549007768*^-38 + 
       1.849113769126394951515429525596338016137`25.94560422926808*^-38*I, 
      6.350222590598755147497499253570725431458959896153327769`26.43321841123\
2243*^-42 + 
       2.065857734443542540762675907275624505812209222099486673`25.9456069308\
8661*^-42*I}, 
     {1.1374289184738217427638533119177302539`26.34067079313932*^-40 + 
       3.700289706517738751204838730874615748`25.85296906121444*^-41*I, 
      6.913912673672959158407260948933541704967858214578382`26.340674275871933\
*^-45 + 
       2.249237687088347026724369344092827735182163141374451`25.8529709624073\
1*^-45*I}, 
     {
      1.86499558050384370051677069653690445555308796759989518`26.341775078058\
07*^-43 + 
       6.0672133767260786360869039700786394548449173217087893`25.854100236521\
23*^-44*I, 
      6.052012744517247067937376630174598943985028732756`26.341780191161845*^\
-48 + 
       1.968843951347694508237667936396262615258071697688`25.85410474035587*^\
-48*I}, 
     {
      2.50617426608662794503156287908263024973138817662768`26.308728088127957\
*^-46 + 
       8.1530992301330623791379124889020073509846062590249`25.8209977275025*^\
-47*I, 
      4.260045514261744802330770031904598314392041104`26.308734976788987*^-51 \
+ 1.385880234772894990284789915499117881903277496`25.821001776700452*^-51*I}, 
     {
      2.76065528336579767187192410340153066616301547748`26.269010541173902*^-\
49 + 8.9809782065228709360846779354701874257697167771`25.781331831064918*^-50*
        I, 
      2.411869035620574221663946926449116290389955`26.269019616340366*^-54 + 
       7.84630496114916456331516823354092490755811`25.78133974967215*^-55*I}, 
     {
      2.49320893949974464180826364525527791996554678`26.394311770291807*^-52 \
+ 8.110920361869841566012585951965345285695133`25.906495497911475*^-53*I, 
      1.098488638112431022405505043256524778485`26.394329133149448*^-57 + 
       3.57360898278204694139210304289539980612`25.906505429049165*^-58*I}, 
     {1.84637849916164517593691810669848421185006`26.282804265477434*^-55 + 
       6.0066481903332674536751113843191923534174`25.795182845456207*^-56*I, 
      4.02539961418247418304203325607478508`26.282823394639028*^-61 + 
       1.30954510783547502018439444395618776`25.79520007061973*^-61*I}, 
     {1.12140184538929325929559416774043181247`26.19022273156174*^-58 + 
       3.6481503485349452360327132248804886434`25.702555457098388*^-59*I, 
      1.187015055198212577169330863369572512465496270856062`26.19024460403906\
*^-64 + 
       3.8616035858531071216592775658109614714743962183997`25.702566398664967\
*^-65*I}, 
     {
      5.58646404344069728901818495694595036612681900988540633`26.139206017972\
388*^-62 + 
       1.81739140442390988095451059290402710330980088060384282`25.65151689344\
155*^-62*I, 
      2.81704215695357386883260608059142232202345171652`26.139233368104552*^-\
68 + 9.1644162785911672263716098609380893433274764907`25.651542989387814*^-69*
        I}}|>, 
 "IT" -> <|0 -> {{28.67477492451262399338470998977371429165`21.69106102767104\
7 + 9.32849277581727570089085059372281258787`21.203372037868544*I, 
      44.05005002383488320647228888275009874187`21.556858360305863 + 
       14.33038531264836448438101308817779975879`21.06916937879838*I}, 
     {26.74335508906816719363263526781854853959`22.911198390572498 + 
       8.70016226478641919461808769579539071256`22.423516510781326*I, 
      44.33354144222393486847397361578117793143`22.823266996138575 + 
       14.42261088914932491799902128035848656607`22.33558479760336*I}, 
     {21.58276675394750800092308651666472979817`23.202082976663775 + 
       7.02131696853312347092118693490948847977`22.714394605666506*I, 
      41.40620735888729921707748622285056615995`23.194993514580528 + 
       13.47028903411479470492340801564550994196`22.707305143238592*I}, 
     {19.74996407901778533753012027849616965368`23.42631657176147 + 
       6.4250686437393031691708815408091491997`22.93861526736211*I, 
      39.03622810703384108858618706231249411396`23.44395319814299 + 
       12.69928614436403634836497375392755279287`22.956255295321984*I}, 
     {30.01415817049724585339841160728116226629`23.76466157179872 + 
       9.76422163392026913825618567174631212311`23.276964377373556*I, 
      46.92534952662151419149957742138630482839`23.679220198543344 + 
       15.26577925072343296083100610262640313984`23.191524047893196*I}, 
     {36.2558435532592510519454514140141212508`23.841559844695702 + 
       11.79476998714363067237766699447462588531`23.35388097531221*I, 
      48.53069510972211086002587527910809771416`23.675455982716578 + 
       15.78803111543963412845598369526403800884`23.187776613211863*I}, 
     {15.85012651325106733389877050819774353487`23.46417264204587 + 
       5.15637144716544044567154636866375871197`22.976483194084267*I, 
      13.25371724169369226698280431466491615936`23.05571919250703 + 
       4.31170622497801163300312984465902380948`22.56802984936753*I}, 
     {-11.66872593743652840162805177355218884227`23.502859321077857 - 
       3.79607602490077555422550914689154310472`23.01516021083217*I, 
      -34.19421011167299248029515128279035080967`23.598824160184368 - 
       11.12407831765888373180956006790595367166`23.111125117591985*I}, 
     {-17.23078104112622078404227131048414310273`23.967979504266307 - 
       5.60552670027861478655379331990500667748`23.480360372074845*I, 
      -44.16901654833615172581410996477959197527`23.952636513851722 - 
       14.36908756462054810773735593839342480141`23.46501062266892*I}, 
     {-8.80799425821673683170644061799477614289`23.914518407877033 - 
       2.8654212988076802193440427161819584855`23.426896989859998*I, 
      -24.84784376231038765329655585055280805445`23.88040500636465 - 
       8.08351352858224709089274273540761442809`23.392777938131676*I}, 
     {-2.51648040538379565933288142682473483401`23.882737822750162 - 
       0.81866272163973957878688686751998929209`23.39505588273817*I, 
      -8.24219345930056058951970420339122896515`23.837278849146394 - 
       2.68135468698122637318102544639831662223`23.349596320595193*I}, 
     {-0.4672150716979308777606816034589343019`23.912914690223282 - 
       0.15199465148587128837412268801041149782`23.425231390933757*I, 
      -1.83075511000149326490361582337123797902`23.86942356399924 - 
       0.59558220990045868562603844066272938924`23.38173992338594*I}, 
     {-0.06153030312621160681442058045083052506`23.962504307359826 - 
       0.02001707039437094054512395062525219719`23.474808310082917*I, 
      -0.29520890513761606886617106050000533854`23.920513890247733 - 
       0.09603751541843999898084178910202900141`23.432818287450917*I}, 
     {-0.00607033628030055688529425160404868293`23.930609753033668 - 
       0.00197480497359222762074096334299358588`23.442929453538152*I, 
      -0.03639782268759393350714982049401883669`23.88363969059565 - 
       0.0118409587133827847104351604455202715`23.395958441567075*I}, 
     {-0.00046376609609349815415815472588063588`23.85117024114833 - 
       0.00015087262893836666693288234455233704`23.363598945272763*I, 
      -0.00354267473400200803842582661694555452`23.8045174608573 - 
       0.00115250479734218156602227583701575379`23.31693720770096*I}, 
     {-0.0000279932066816514916422403573570513`23.834265764235706 - 
       9.10676463857837658399605799926747`23.346355997589257*^-6*I, 
      -0.00027753106634048149599687181236374192`23.784074160738527 - 
       0.00009028655165515817712225192586811418`23.29618361350883*I}, 
     {
      -1.351619429136973659951897182053818659730473792509983`23.7884381644014\
45*^-6 - 
       4.397095396058391350187574962042607403772009060888783`23.3009642573336\
6*^-7*I, -0.00001771036356169015505986799744136349`23.741020954785718 - 
       5.7615447366979419276556229728762`23.253529826490734*^-6*I}, 
     {
      -5.26220623857683546327038783225875973567536492838604`23.653566621648736\
*^-8 - 
       1.71190368575347512885700857622542203038889958435503`23.16449289384252\
*^-8*I, 
      -9.277574639377599801311684137175740384105394409419863`23.6090732707303\
77*^-7 - 
       3.018185434005120906883393672807653422939988004704405`23.1201067291325\
16*^-7*I}, 
     {
      -1.6608196776894144448157274097636305477368998795621`23.57737131364195*^\
-9 - 
       5.402987261816896272165206057631875393285208822176`23.089845899419906*^\
-10*I, 
      -4.01040073939650021307574231993053556985468018299661`23.52878907101554\
5*^-8 - 
       1.30466566604544144829908683969176965525936166498702`23.04125034184034\
6*^-8*I}, 
     {
      -4.26525512824073895095970434818162298467762973514`23.48902150614356*^-\
11 - 1.38757502911724797353892054576999940785209421528`23.00179542301336*^-11*
        I, 
      -1.4356862064088437029362109001070284688413757187074`23.442241342640383\
*^-9 - 
       4.670581875562177361006792403178922785263379367876`22.954985096286347*^\
-10*I}, 
     {
      -8.937220795081621278586301615937601870790040217`23.40042898263615*^-13 \
- 2.90746134336813237493739910821360458197287456`22.911440953751434*^-13*I, 
      -4.26750896543027604797427432062889520508432554378`23.348010894669866*^\
-11 - 
       1.38830824861053952371230471026976020105676160209`22.85914345169773*^-11\
*I}, 
     {
      -1.53089584632984061567931854173137555511459998`22.983488321166917*^-14 \
- 4.9803183741150852180387307559864656223441838`22.495796279984695*^-15*I, 
      -1.0552353742640265532544442446684643592057917023`22.937870446644986*^-\
12 - 3.432897238608766350248367796305599278511056308`22.450178729493118*^-13*
        I}, 
     {-2.146834818261557239430276030082614321339191`22.86945436227992*^-16 - 
       6.98409425906456215304295273112688178535178`22.381810587793172*^-17*I, 
      -2.17360541742052264749702089618423719952975062`22.821411241119336*^-14 \
- 7.0711845122631060086748874554050751843351708`22.333764261100782*^-15*I}, 
     {-2.4672805480191661235125472535486358801146`22.658405934135413*^-18 - 
       8.026569983095391100098694500797694333621`22.170719939024007*^-19*I, 
      -3.73338708005769985435432440275646772748129`22.611007684552344*^-16 - 
       1.214547437506669055036616089346660984961901`22.12332149329629*^-16*
        I}, 
     {-2.32561123329072842711360608469867704342`22.42543101049476*^-20 - 
       7.5656906274671953122380449575921345176`21.93774208283253*^-21*I, 
      -5.3509359185356186818333208392590662815407`22.381802392263847*^-18 - 
       1.7407692716447068726765491934591645296069`21.894113508287198*^-18*I}, 
     {-1.798835007414392422042588863464033762`22.512002465935947*^-22 - 
       5.85197945432074631352249943306160197`22.024275381159853*^-23*I, 
      -6.40299834956180382472664546885407379356`22.467349737450057*^-20 - 
       2.08302677195193249369003280041590549055`21.979624826280805*^-20*I}, 
     {-1.1422111421037164747796658914588075`22.199977575918385*^-24 - 
       3.715847261442203450005634933370641`21.712288937310827*^-25*I, 
      -6.399088297585711936159952035994283475`22.156462183758904*^-22 - 
       2.08175475179803463085767611383138914`21.66877355244401*^-22*I}, 
     {
      -5.95543597981672135968416094917857712187869880408427`22.398934040240817\
*^-27 - 
       1.93742554774401811663947311536631132509351252980906`21.91232068447073\
*^-27*I, -5.342408804192728846527015240037239`22.353003954551873*^-24 - 
       1.7379952263468206936680326222006963`21.866318723287584*^-24*I}, 
     {
      -2.55013991388621364096261080392216514896342495731`22.025047599730215*^\
-29 - 
       8.29612850550175299224579249908146560515847440223`21.537397211039032*^\
-30*I, -3.72654358040267369940700807023961`21.982598724701496*^-26 - 
       1.21232110661958922992371498828702`21.494945951221585*^-26*I}, 
     {
      -8.968910113524913100982615097057039327113281479`22.199322058999385*^-32 \
- 2.917770529017962457329438087011672024453450679`21.708974976644264*^-32*I, 
      -2.1720215328338873165840910336662290169547552494658`22.152615237267952\
*^-28 - 
       7.066031810641507587602622654125074885522533186744`21.662489786073248*\
^-29*I}, 
     {-2.5909658678373255747076517006026768024002817`21.8453492946044*^-34 - 
       8.428943712421645244721413623935254626821779`21.357682049570542*^-35*
        I, 
      -1.05786608668565435875104548608455862837925862467`21.802015591184983*^\
-30 - 
       3.4414554860176082513180322366258072280749362338`21.314345632123178*^-31\
*I}, {-6.1480435939141778819380584479105666684878`21.70139938317074*^-37 - 
       2.0000847574989999820303319093876822372084`21.214034445831924*^-37*I, 
      -4.30539413373447340599267584596802477475256062`21.655609783553093*^-33 \
- 1.40063307137768754034115551462086709275696426`21.16821727835201*^-33*I}, 
     {-1.19829282388617399871572849164187769457`21.415868720024644*^-39 - 
       3.8982924819328584952957952949781253902`20.92811620824632*^-40*I, 
      -1.46423100669062104738234755596927477483993`21.368503287784392*^-35 - 
       4.7634439691322334374972532834436405395741`20.8807556638125*^-36*I}, 
     {-1.91836689507880358083541060235062002`21.300945428905905*^-42 - 
       6.2408412164410391026070779725626882`20.813254228687253*^-43*I, 
      -4.161163301336471473630794674254849400127`21.259885120299824*^-38 - 
       1.353711821546823627567608920070846699542`20.772194115083252*^-38*I}, 
     {-2.5225050933385365373021250629846`21.06465445291403*^-45 - 
       8.2062267627602824473889767639174`20.576965970434358*^-46*I, 
      -9.881435389389359938048341228591060864`21.025281466435008*^-41 - 
       3.214633729027354179063636910448342007`20.537592978074926*^-41*I}, 
     {
      -2.724281770698409266306788690611156983098328662622`21.086934667494543*^\
-48 - 
       8.86264770487183560851897673836587878816112539689`20.599245980369133*^\
-49*I, -1.9607235976291226184137052154224118`21.042616932769075*^-43 - 
       6.37863626270967316138457258120441`20.554928301875808*^-44*I}, 
     {
      -2.416460731930089709866845652391005097065784456`21.140437672562747*^-51 \
- 7.86124269159634766655233749511096402206718884`20.652790381591824*^-52*I, 
      -3.2508366866097316189955768826195`21.103692351936495*^-46 - 
       1.0575638911281669077142777105657`20.616043504124544*^-46*I}, 
     {-1.760371804074593907028059673649674687976451`20.949920060561254*^-54 - 
       5.72685076004504291147946473314141106814063`20.462231582549105*^-55*I, 
      -4.50348630154910378094622743056155917182756072966`20.912667927834985*^\
-49 - 
       1.46507651901621042344163525589299498228987481969`20.424979516792096*^\
-49*I}, {-1.053214252749723400134018986101279069607`21.210637053052494*^-57 - 
       3.42632211552623057704205864263638496479`20.722732795313785*^-58*I, 
      -5.21280436378118912929135220885589190637904643`21.17086485319996*^-52 \
- 1.69583224200626172667004322491960445310933019`20.682978096157843*^-52*I}, 
     {-5.17498600266332347803849352942117068`20.94806729317142*^-61 - 
       1.68352915298763983825320437210373506`20.460364594934177*^-61*I, 
      -5.04148535851730552150440080893501354893332`20.91125829180625*^-55 - 
       1.64009865361106559042352478472600362228724`20.423557005054334*^-55*
        I}}, 
   1 -> {{0.17709224447140680843438743830842098975`27.48480051268286 + 
       0.0576117415935694175865421078208918636`26.997452959316938*I, 
      0.30701816766157646799072205360582644687`27.48480049800774 + 
       0.09987931087917168706027144411336739682`26.99745294664439*I}, 
     {1.54631411549568058958546996691169482757`27.44283137064981 + 
       0.50304771680054992707299312621217868535`26.955493086197635*I, 
      2.73264664221815154192064665863159565365`27.4428313566644 + 
       0.88898603486515885238094021480989390876`26.95549307555753*I}, 
     {3.93408774369963942359265159360918002324`27.387921353113523 + 
       1.27983948237240211002162865052856093203`26.900415807690564*I, 
      7.22172615771185283973107039889278187894`27.387921339614106 + 
       2.34937573070735098262836824208902567888`26.90041579757842*I}, 
     {6.40016430323534156300557257728961221748`27.33088672797492 + 
       2.08210479851880684401015870026835680242`26.843272394010967*I, 
      12.4302367912384131190523010703567453208`27.33088671382882 + 
       4.04381113414219788104679573247988303078`26.843272382011996*I}, 
     {7.63532504686874393562946499855030598741`27.280154864302418 + 
       2.4839279376468335694109739312273593523`26.792471257793455*I, 
      15.97231041908958146647446781344533391202`27.280154848403857 + 
       5.19612037931700098599847381761458468315`26.792471242016457*I}, 
     {6.90330399497284885520271299288265440217`27.248261155664085 + 
       2.24578646618511520779815731591599681712`26.76048198704615*I, 
      15.82814588568432474466987939128125205667`27.248261135089933 + 
       5.14922069790920128983522234485766528378`26.76048196549702*I}, 
     {4.75322055905388202158629322514526765768`27.27133758484402 + 
       1.54632019828326273554834353725233976096`26.78336303630771*I, 
      12.15213731972037007243713879620767344275`27.27133755545587 + 
       3.95333966861739009019231727022712110737`26.78336301118382*I}, 
     {2.48588603872214216262167612129668246529`27.316946311323896 + 
       0.80870974627601801119645408339050563164`26.82868298301381*I, 
      7.20820748503802988405141048058702652261`27.31694625536092 + 
       2.34497782904261666777924047824760571576`26.82868296438361*I}, 
     {0.98499163003236573811928412135317997092`27.19224110410714 + 
       0.32043799224881205673014477715603638785`26.704412993661876*I, 
      3.29472787310292637324236352414915728246`27.192241028617023 + 
       1.07184259487424231016836801398410122825`26.704412963734445*I}, 
     {0.29586596648727155681932383002739323708`27.06222399871044 + 
       0.0962512709603637621108483619788325656`26.574541492647754*I, 
      1.1611199156455980281188070884094981453`27.06222389847924 + 
       0.37773613824247393976649113279437343488`26.574541395696674*I}, 
     {0.06767019355945952805872547028200675626`27.079775061862406 + 
       0.02201450276137797047479556051436033387`26.59182238991052*I, 
      0.31691058202408129022013833161525280015`27.079774870700682 + 
       0.10309751629347576362934780902295570533`26.591822208288196*I}, 
     {
      0.0118751263965583814154967149257444074215378223095091298304`27.0870873\
8779383 + 
       0.0038632223302131024524277032633717839772741157419418124288`26.598817\
93618378*I, 0.06750118298279566093837422154872683401`27.087087017114186 + 
       0.02195952015218239390379594492020356272`26.598817818649415*I}, 
     {
      0.0016138791214952317582974388502186672792365085536474181415`26.9616505\
25319445 + 
       0.0005250279998899237011656633675167878452855046424620733945`26.473998\
783569634*I, 
      0.0113258502803011053474042384907325579700327634263324229632`26.9616500\
21774172 + 
       0.0036845315367919206303814282901355728448891235815986823168`26.473998\
43129694*I}, 
     {
      0.0001715042950817769179853908650943127159460907467490902586`26.9785759\
03674038 + 
       0.0000557938669755463791112064512109649260707675707106298429`26.490551\
30864101*I, 
      0.0015115073196157554739447142386081093154605233956531014703`26.9785749\
3190666 + 
       0.0004917243517603709170545602128796651676373419812302372814`26.490550\
30044357*I}, 
     {
      0.0000143780868543746335273260398839201185558345844249038757`26.9310354\
1284677 + 
       4.6774867354390158976053422253096473905720101123344038`26.442828627587\
946*^-6*I, 
      0.0001618806976612536147149544151682542473584610213732099723`26.9310337\
80853994 + 
       0.0000526631132294033740171780117699078512605341096122550079`26.442828\
014860194*I}, 
     {
      9.581703714086553470457533593990939257568853660607645`26.89919690017583\
*^-7 + 
       3.117124863653910104122056511842331302246693206239892`26.41180078525447\
*^-7*I, 
      0.0000140194636399166370444262289285716417527427069966477476`26.8991941\
3317979 + 
       4.5608192437457519544175511565888092633335395545524747`26.411798862769\
99*^-6*I}, 
     {
      5.10723378314375882951489437770515685462245562838611`26.805438188688775\
*^-8 + 
       1.66148796549886985747079022965357854205730272189783`26.317458810452326\
*^-8*I, 
      9.879068840279846413545114407717034334489499096730491`26.80543409666554\
*^-7 + 
       3.213863842033921713721777066053009763309325955449814`26.31745467165271\
*^-7*I}, 
     {
      2.1880705697877669614259203110387356791958314479406`26.818787023418423*^\
-9 + 
       7.118242621599409249465765992143220496276678867504`26.33138508766472*^-10\
*I, 
      5.69232166256066986421309822876952638650612383256275`26.818779057002182*^\
-8 + 
       1.85182906044128017157131867323574027678582656652748`26.331382598494248*^\
-8*I}, 
     {
      7.56379708247973813350371089466066976534878903095`26.765780211944612*^-\
11 + 
       2.46065842286151056009649834610192871657339307802`26.278149916163144*^-11\
*I, 
      2.6923401970486773599226746643645046095569815569234`26.765768029478338*^-9 \
+ 8.758735210416974896596400037673800027344087180422`26.278138758053355*^-10*
        I}, 
     {
      2.1160617630318576422696173152623527693869086887`26.711903683900378*^-12 \
+ 6.88398319484328465427181522448234899609836439`26.224256477371217*^-13*I, 
      1.048458394133278248226130259209774658123126304329`26.71188035396784*^-\
10 + 
       3.41085033140273367419496781055413447929019334218`26.224237877844406*^-11\
*I}, 
     {
      4.80236162489089430574190081544702418602279779`26.809355737697512*^-14 \
+ 1.56230679552293825162891874325221511843800313`26.32157197686543*^-14*I, 
      3.3696677818718429766488124005673625255618478583`26.809313344113395*^-12 \
+ 1.0962220851897404439382492400468739227134843109`26.321554884703506*^-12*
        I}, 
     {8.858005584284191606239435467493987122139268`26.64501138966426*^-16 + 
       2.881691009560683928901345401703979180657414`26.157260330735188*^-16*
        I, 
      8.95486465255214204672008714264880147529980148`26.644960646929842*^-14 \
+ 2.91320125230848556131420089888799271542811418`26.157207270222003*^-14*I}, 
     {1.32992642271614591243678885075028860607435`26.69563439661689*^-17 + 
       4.3265235941122017223093226059326257838618`26.207400275904572*^-18*I, 
      1.970730673015559921243516942248644821630811`26.695531980139588*^-15 + 
       6.411191332696967830705984599649690940663275`26.20736823252351*^-16*
        I}, 
     {1.627283902194126340663185666279335678623`26.62897233287531*^-19 + 
       5.29388850157806957707568508794374515289`26.141331835537276*^-20*I, 
      3.59607716820348934556296219301250945271822`26.628827572087953*^-17 + 
       1.16987770516695230621359902216161188263131`26.141191273860283*^-17*
        I}, 
     {1.6243591681884127438348273526102042678`26.566903656936297*^-21 + 
       5.28437374161384637494350136583932396`26.07897058227779*^-22*I, 
      5.446360847271465372483956296563147221989`26.566691105008207*^-19 + 
       1.77181295936987936914866871678554803096`26.078843175753214*^-19*I}, 
     {
      1.323881229894110388638456394657208079242011762759048421`26.62646936499\
3618*^-23 + 
       4.30685734120621162593812254449444890469562450009343155`26.13907548777\
705*^-24*I, 6.85216093612356565628262764682758995`26.626060709079702*^-21 + 
       2.229148579531612729732669483001396484`26.1387746451833*^-21*I}, 
     {
      8.81599008043094611094995863086134552923571863127825`26.48751599107205*^\
-26 + 
       2.868022503872352524657540536746243426035224698362642`25.999869357556392\
*^-26*I, 
      7.166413052897620933293331231278750324420959142230417788`26.48702355597\
4446*^-23 + 
       2.331381242519529358599012237314438894794166830421029577`25.9994441688\
7326*^-23*I}, 
     {
      4.7996378994507500024243199237225140040603455210113`26.602173184899375*^\
-28 + 
       1.5614207117381976912260588477932494476200580026294`26.114588524147955*^\
-28*I, 
      6.2343576009378876970211380737567786035029922918050047`26.6011203939808\
78*^-25 + 
       2.0281644754077903658548256595857644075947825523034478`26.114094410453\
895*^-25*I}, 
     {
      2.13738906681649921537717365754753980571144141575`26.482888747847195*^-\
30 + 6.9533652910607568389830462938480060612574635133`25.99501767188738*^-31*
        I, 
      4.51358475834998393930104338991663199243967828020526`26.481587808102564\
*^-27 + 
       1.46836175426483957197672919773931020427866508796449`25.99372722656095\
*^-27*I}, 
     {
      7.78911143921601305260504289946018825375679466`26.496246193912896*^-33 \
+ 2.53395780723803784943817524652150379673487645`26.00897933205725*^-33*I, 
      2.720726069924705291198031236030873751695712266888`26.494036629588322*^\
-29 + 
       8.85108028052001243216000694655072974407961481729`26.00827502005977*^-30\
*I}, {2.32373945194314031645428118630541380445246`26.453097423078134*^-35 + 
       7.55960133859764438608155969586336857137986`25.965022613075412*^-36*I, 
      1.3659944804083450639306223281211414944024157216`26.4499807993404*^-31 \
+ 4.443860388038286643366454661290019931081185005`25.961783583483374*^-32*I}, 
     {5.677103395383490961893710785193141938901`26.449503744914832*^-38 + 
       1.846878245803798462949918975842093082252`25.963433586708984*^-38*I, 
      5.7142618412902214773720743012772149100482517`26.44439190827056*^-34 + 
       1.8589666508606491134103815845512505409319721`25.961834851723246*^-34*
        I}, {1.1361426126861956978338766346977961195`26.32594495297886*^-40 + 
       3.696105089801844699881874579969890176`25.83813607977137*^-41*I, 
      1.99226245413071853345318644228097935208215`26.320199861895478*^-36 + 
       6.4812386356355278257387537895766786049248`25.832100947272902*^-37*I}, 
     {
      1.86301896874359947808155386957235173889430693332502524`26.491344050185\
678*^-43 + 
       6.0607830530096503382462129491128569504410141792824045`26.006916653495\
55*^-44*I, 5.79056733405429839557568250081564833579`26.4777337163627*^-39 + 
       1.88379039367567549616051521956260259023`26.002628452962913*^-39*I}, 
     {
      2.50368072969864906539347378507641774060667141120544`26.31777230799049*^\
-46 + 
       8.1449872445140876066655177370911036940910037922599`25.829726177977232*^\
-47*I, 1.403407545591399645654766969573114425`26.304401892055868*^-41 + 
       4.56557276736823093123144690639223515`25.815690654928943*^-42*I}, 
     {
      2.75807276576596553092726066990728678785565278929`26.339788766446787*^-\
49 + 8.9725767467601088875150384169206523003234430744`25.858064244824423*^-50*
        I, 
      2.8367659391086523808524051734651481823622929918153584`26.3174330556517\
1*^-44 + 
       9.228581789856665283295035585773493257605400189448081`25.8509269621229\
9*^-45*I}, 
     {2.4910130047704486739080085948202157527319959`26.257247207531954*^-52 + 
       8.1037765355233992409866808214685503204950821`25.76891384366534*^-53*
        I, 
      4.7832109758347227729414308145197657135041307812143`26.230735890717924*^\
-47 + 
       1.5560766963558828201026326747378089920832399187882`25.74111784400725*^\
-47*I}, {1.84484544143165786387181925343909302146021`26.36367091768001*^-55 + 
       6.0016608389079308365559617368344914528263`25.89093923610852*^-56*I, 
      6.7288830313610862432605133565372293280285387066`26.311716506360163*^-50 \
+ 2.1890437470779286851495021490680205052121820671`25.87360857979606*^-50*I}, 
     {1.12052307807356728948418960017395008196`26.195565578022713*^-58 + 
       3.6452915381073291664335348507293042538`25.706879715683048*^-59*I, 
      7.8987382902329239547660316221959233879238151`26.14538211886475*^-53 + 
       2.5696216717474898561589916428745013460476894`25.65452864259178*^-53*
        I}, 
     {
      5.58232806878013993418533517062093789741782848445673501`26.238849707302\
55*^-62 + 
       1.81604588698415517757671956675380693200902823285508217`25.77541705917\
7737*^-62*I, 
      7.7378695580350492824751750847753708801223`26.156547295542573*^-56 + 
       2.5172877716519073571757162539590199322699`25.746461159520607*^-56*
        I}}, 
   -1 -> {{0.177071976841876781851709160042702538`27.484800513723254 + 
       0.05760514811773040862995213272632094042`26.99745296021556*I, 
      0.30685656335708982273723432682678773028`27.484800501580665 + 
       0.09982673768231440541525063455992908666`26.99745294973002*I}, 
     {1.54613716514440300987614314173134490247`27.442831373776222 + 
       0.50299015121972438594123402304720924329`26.955493088577235*I, 
      2.73121092238199270743830101924015046866`27.44283136853813 + 
       0.8885189657371547765667878042810659137`26.95549308459203*I}, 
     {3.93363780521104930418083825393265572853`27.387921357537728 + 
       1.27969310814796880657691366709680598766`26.90041581100651*I, 
      7.21794589408484759116635527434507410239`27.387921355798586 + 
       2.34814593336707412089209101476455587864`26.900415809703535*I}, 
     {6.39943342038390443069831489467308338797`27.33088673250887 + 
       2.08186702732731366775225012668402624954`26.843272397858275*I, 
      12.42376587742935837847656274366817676015`27.330886730929294 + 
       4.04170601307744276219889885650897969356`26.843272396518273*I}, 
     {7.63445559421397217344815990871540686735`27.28015486953919 + 
       2.48364508685444530483224962366533413379`26.79247126299028*I, 
      15.9640554338744656794293777877254211467`27.280154867768086 + 
       5.19343486320932765278769101880804986405`26.792471261232713*I}, 
     {6.90252132304321249989731024707895988356`27.24826116224229 + 
       2.24553184694361572799330956059938076395`26.760481993935446*I, 
      15.82003631165491068751450014248509983309`27.248261159374277 + 
       5.14658248704451286444935700308946617078`26.760481990931627*I}, 
     {4.75268475012902413695708028161984379617`27.27133759464233 + 
       1.54614588864359116443416905316540521848`26.783363044686716*I, 
      12.14597201681861665409945309226483813217`27.271337591690806 + 
       3.95133396905283772501154784725801492746`26.783363042163057*I}, 
     {2.48560771586544322921973679826915157453`27.316946331097984 + 
       0.80861920213870932206329559450645589869`26.828682989609373*I, 
      7.20458857039997326222859377393083898202`27.316946327817007 + 
       2.34380052183981272531648009775107721528`26.828682988515*I}, 
     {0.98488215873944491736657036689309803196`27.192241121405246 + 
       0.32040237899054378419147825443592514888`26.70441300052861*I, 
      3.29309122119050974078351350967414685366`27.192241089877417 + 
       1.07131015841809929542814027840056154176`26.704412988028462*I}, 
     {0.29583332733406993118919674924803599903`27.06222403499637 + 
       0.09624065277397339995370833529227365745`26.574541527746614*I, 
      1.16054902855514675703449431013851178302`27.062224031616662 + 
       0.37755041695562507561451108851767517719`26.57454152447735*I}, 
     {0.06766278050792997549660804105175777529`27.07977513208696 + 
       0.02201209114357722961523018915504868458`26.591822456631487*I, 
      0.31675624020815660315147139675785617694`27.07977512801254 + 
       0.10304730573319585815408316786639889083`26.591822452760045*I}, 
     {
      0.0118738335740656755143864396718947072269288910055731625983`27.0870875\
21936255 + 
       0.0038628017485236081254709306649038663127082972084502003711`26.598817\
97872814*I, 0.06746858313827518329154977709275238389`27.087087508468606 + 
       0.02194891475371274188975394364153946468`26.598817974453446*I}, 
     {
      0.0016137043228825717253787384683557427856439023328366201964`26.9616507\
11355322 + 
       0.0005249711343138306147369919510214366411834352440602253953`26.473998\
91372095*I, 
      0.0113204188184463482011738003293360696095590677699356524544`26.9616507\
02550127 + 
       0.0036827645707805879253292270284789126697191790835161628671`26.473998\
907558457*I}, 
     {
      0.0001714857918444477282848465328345927170828904384497481708`26.9785762\
63583662 + 
       0.0000557878474927009522986353025514049713975699127066159092`26.490551\
682042504*I, 
      0.0015107864785309287282655043568355152630764699278654410405`26.9785762\
47969606 + 
       0.0004914898473616434394431261052758083708423801616729856594`26.490551\
66584364*I}, 
     {
      0.0000143765396327729477169478335268439443461049931051339958`26.9310360\
10288754 + 
       4.676983392498333344581398621780586846850515035091632`26.4428288519033\
25*^-6*I, 
      0.000161803807976190995829495711059370989601436884575617124`26.93103596\
611497 + 
       0.0000526380994368442438642242353658705657508580139438389942`26.442828\
83531134*I}, 
     {9.580673929509559936515215438919493485875624029441189`26.89919792997652\
7*^-7 + 
       3.116789853596728443213655748365855062410065686879916`26.4118015007533\
13*^-7*I, 
      0.0000140128216749151326784837132936413309766748999986517942`26.8991978\
9315634 + 
       4.5586584762176065607976538674789948346060871372633634`26.411801475165\
6*^-6*I}, 
     {
      5.10668488591186582872379483192734946644481183626622`26.805439712603913\
*^-8 + 
       1.66130939796430822438209596061273941844046239870164`26.317460351787506\
*^-8*I, 
      9.87439378078666200991576689960276724131442005586172`26.80543965377458*\
^-7 + 
       3.212342949234466621565830564172995808545947282684889`26.31746029228596\
*^-7*I}, 
     {
      2.1878351317055642547208697110966869888192438704615`26.81879000160428*^\
-9 + 
       7.117476693199007845819379114198006780130410443849`26.331386018218616*^\
-10*I, 
      5.689627459104175129550934227074124427808177199648`26.818789914640117*^\
-8 + 
       1.85095258076370096764928621083992374369624275294654`26.331385991031585*^\
-8*I}, 
     {
      7.56298139744365795912299708809490129250445776197`26.765784775612047*^-\
11 + 
       2.46039306377895638411993358657748025316531175749`26.278154096090525*^-11\
*I, 
      2.691064211341480012766029501778951785164923254365`26.765784655238594*^-9 \
+ 8.75458416704070718820496407556206977923750091903`26.27815398583586*^-10*
        I}, 
     {
      2.115832845485034106826871757416926988110455755`26.71191269727618*^-12 \
+ 6.883238479082682233784923326183289713329314404`26.224263663129225*^-13*I, 
      1.047960330946114266048080222566001140666471960928`26.711912525632595*^\
-10 + 
       3.40923002963730012910406629616865022077510203199`26.22426352628171*^-11\
*I}, {4.80184004931063254271673503251537517030567232`26.80937167818225*^-14 + 
       1.56213711628237496209399673942625963973339047`26.321578403459466*^-14*
        I, 
      3.368061886002738527914601387669882557690580447`26.809371334575417*^-12 \
+ 1.0956996543056936609381080554363543582314801978`26.321578264901685*^-12*
        I}, 
     {8.857039093218720967780859690115548294979205`26.645030501329707*^-16 + 
       2.881376590181774434881423990594519035085565`26.15728031543928*^-16*I, 
      8.95058009706034167973470790733211580844903905`26.6450301282097*^-14 + 
       2.91180739847500068386646444452941438918249628`26.157279925277475*^-14*
        I}, 
     {1.32978056659304961963391350173985722694749`26.695673033516133*^-17 + 
       4.3260490942096935568702570786954370322588`26.207412363000124*^-18*I, 
      1.9697834467799799140578558843312677273547978`26.69567234929805*^-15 + 
       6.408109811353231293630028140059283926857506`26.20741214891201*^-16*
        I}, 
     {1.627104435652732807792589854725869985625`26.629027024626414*^-19 + 
       5.29330466008696886236161513725817600975`26.141384940477185*^-20*I, 
      3.59433997825260060738553858309035076419918`26.629026144163255*^-17 + 
       1.16931256162355051264335987128765971200867`26.141384085557966*^-17*
        I}, 
     {1.6241789616256326192867714253242251691`26.566984074869723*^-21 + 
       5.283787492681300367671660972685259657`26.07901877935838*^-22*I, 
      5.443715497228902720642609538220818146088`26.566982895635714*^-19 + 
       1.770952372710471682453249682104588990792`26.079018072591698*^-19*I}, 
     {
      1.323733450593513842091031372757291084021087893961825216`26.62662421409\
1407*^-23 + 
       4.3063765848126011031161012154435466713215357694969024`26.139189464407\
554*^-24*I, 6.8488136780583633416311301481032375524`26.626622140931783*^-21 + 
       2.2280596477871705674529583335819034494`26.139187938486884*^-21*I}, 
     {
      8.814999734886334856294624841434879425492782259771773`26.487702767547873\
*^-26 + 
       2.867700324141812723837712168789353817867296052265374`26.000030610802*\
^-26*I, 
      7.162891452520617437375959358522618885713495985756802074`26.48770036511\
27*^-23 + 
       2.330235593643028164299510175400323424713329582810184329`26.0000285366\
997*^-23*I}, 
     {
      4.7990952463886209054389391897036363351393099676208`26.602573387080195*^\
-28 + 
       1.5612441755602094539214001667815034508988616979884`26.11477618705715*^\
-28*I, 
      6.2312753472755388444869677111458456581360120943188964`26.6025688889686\
5*^-25 + 
       2.0271617550342861154708594605489961336971015648769088`26.114774078191\
388*^-25*I}, 
     {
      2.13714583588335008981009960211850810595865268637`26.483383954077134*^-\
30 + 6.9525740109168986644174940200178418984641788619`25.995508875186793*^-31*
        I, 
      4.51133946446640723956402552733512942606410191093575`26.483378836382933\
*^-27 + 
       1.46763131408430908930119782024642816933972910433293`25.99550379888157\
5*^-27*I}, 
     {
      7.78821926847391317472642126650052720552310622`26.497089245194694*^-33 \
+ 2.53366756578559807216887394343850388315885634`26.009247416653924*^-33*I, 
      2.719364228602832528817503819487867083070245720533`26.497081213594146*^\
-29 + 
       8.84664993120904379941754364051302204625987575465`26.00924486414367*^-30\
*I}, {2.323471560283864692963817676582026031748615`26.45428927526471*^-35 + 
       7.55872983205057186988880587327138284195583`25.96626151730076*^-36*I, 
      1.365306496701803556326680471266984320775453891`26.454278783735695*^-31 \
+ 4.441622235845898849599026523175243531040931628`25.966250611020396*^-32*I}, 
     {5.676444701617025797213868867330801783517`26.45146636634455*^-38 + 
       1.84666395920318443568681477556321096887`25.9640439682338*^-38*I, 
      5.7113661007809387458773676574784930824166854`26.451450360295247*^-34 + 
       1.8580246070436497536809669327809501323113084`25.96403899769131*^-34*
        I}, {1.1360099536426675054522460328895481039`26.32815454085279*^-40 + 
       3.695673522707610356663463453360486919`25.84045829668987*^-41*I, 
      1.99124670331133437407007842827014054900275`26.32813781893465*^-36 + 
       6.4779341897573648744775821972672800780285`25.84044072017528*^-37*I}, 
     {
      1.86280008071072980403950712310360576229788754492140322`26.496648847080\
355*^-43 + 
       6.0600709653162986129630264976981161166484720783640944`26.008563189590\
337*^-44*I, 5.78759728191488518011913386816788179235`26.49661139375458*^-39 + 
       1.88282417476029589317629300749193023631`26.008551612632267*^-39*I}, 
     {
      2.50338477110414519660270168621590528957034079337052`26.322984878330402\
*^-46 + 
       8.1440244304665359152930754412809842147116016100436`25.83520392831415*\
^-47*I, 1.402683472111929380708507233591346189`26.32295059901376*^-41 + 
       4.56321720773779590720869551689597684`25.835167894201767*^-42*I}, 
     {
      2.75774478663732445292416597464735021056360054897`26.34863764133824*^-49 \
+ 8.9715097633434294126345808581349570180052499259`25.860820635059973*^-50*I, 
      2.8352938781508709178617977514838109538366273458655412`26.3485830993868\
54*^-44 + 
       9.223792873449691798569688375474700903651488349141609`25.8608037631143\
83*^-45*I}, 
     {2.49071505559335734189860147100452821699746572`26.26781844049179*^-52 + 
       8.1028072457021629427736563093346438864514063`25.780020731615814*^-53*
        I, 
      4.780714839417473575969897130363742735076020851237`26.26775738678929*^-\
47 + 
       1.5552646519511032655185199169192192315790378103226`25.779956544829062*^\
-47*I}, 
     {1.84462352663019828490502049063702971699651`26.385295456016454*^-55 + 
       6.0009389045151719393305414973771047083996`25.89775055483323*^-56*I, 
      6.7253521922877013097805328318235239844091160228`26.385176951422313*^-50 \
+ 2.187895092663888692737326811824898850074983785`25.897713858199346*^-50*I}, 
     {1.1203875467593042887831864050490886775`26.216400960323835*^-58 + 
       3.6448506269269179005226025162581587936`25.728694827832353*^-59*I, 
      7.8945713607084933455766879074742217936734606`26.21629389748763*^-53 + 
       2.5682660840552300071479418893997264387765068`25.728582603858342*^-53*
        I}, 
     {
      5.58164924333374745876175134913134975479409163680691136`26.274980980339\
26*^-62 + 
       1.81582505113489800073263225998291772713415759266050353`25.78702664471\
294*^-62*I, 
      7.7337662028079448370856328156063064404966`26.274803321388536*^-56 + 
       2.5159528659833040498550592577333627683859`25.786971154212516*^-56*
        I}}|>, 
 "S0" -> {17.38824265563717779607787841223061098739`22.39543403420313 + 
    5.65675219506631162193805033499285452967`21.907743824014283*I, 
   30.17453838317121223037078473472768562726`22.55625977941961 + 
    9.8163966085888301894807237989602423006`22.068569284307717*I}, 
 "T0" -> {17.26396232062965948712141702814152334272`22.320284330159765 + 
    5.61632125148102418930774821921649744663`21.832595833983817*I, 
   20.48954052563320822815692075911283224913`22.075012971131326 + 
    6.6656680401627733190252136701065678531`21.587324571161652*I}, 
 "Sc" -> {8.67460236582064479972572431093196344664`27.208265703465386 + 
    2.82202617860724922856735470283344183141`26.72055416086314*I, 
   9.99520801171107531687523107430977452561`27.215197902980282 + 
    3.25164629802660941291577014211910327604`26.727482588606247*I}, 
 "Tc" -> {8.79890002063124775962424588182137562052`27.295680819174205 + 
    2.86246275667993472765424333656067075894`26.807929044805604*I, 
   19.67137593245807642152046082905047464764`27.287517526080094 + 
    6.39950230679761666746930559189491879408`26.79973862122812*I}, 
 "kappaFit" -> {0.99986065864950509214416934255003935549`19.832401943296016, 
   1.00091254480733744019371571915114015515`21.498848159296585}, 
 "kappaFitIm" -> {-2.0660781801951925918183`4.1476111373794*^-16, 
   -3.372840560737359114795`5.026449827708126*^-17}, 
 "residual1" -> {6.6454000207574096729826325370031`15.976547674188678*^-7, 
   0.00021981559714620813281891892063813485`18.458618048118772}, 
 "residualMinus1" -> 
  {0.02852745598284905870674082401490510712`20.11674751934807, 
   0.95945531501222301885672262686494981368`21.511501927350498}, 
 "neutralOnly" -> 
  {0.00714737753945636723255500511916670757`19.82816035495709, 
   0.32096589961221978144083260933178725974`21.379921321032164}, 
 "residualP2measure" -> 
  {0.32859723103437944575678859407356407488`22.234070453559365, 
   1.02163285474434262211145341345421169496`22.71049990375252}, 
 "chargedFractionS" -> 
  {0.49887746206534470232894996279673130415`21.839678938021166 - 
    1.34697026379574949584`4.410355867277258*^-18*I, 
   0.33124642653309159257754991928869043915`22.000503665994408 + 
    2.5464840794322177202`4.025605809729955*^-19*I}, 
 "chargedFractionT" -> 
  {0.50966862978593028228695967426221175459`21.76453035022118 - 
    2.14416623748069501384`4.527814368983198*^-18*I, 
   0.96006915859574418816843738898903214006`21.519259659363332 - 
    1.42052559359411450766`4.828719938917879*^-17*I}, 
 "time" -> 4266.655607`10.081632582683921, "kernels" -> 8|>


==> anc/paper_scan/point_D_b0.950000_N6_h0.125000_P5.000000.m <==
<|"b" -> 19/20, "Ps" -> {11/20, 7/20, 3/4, 3/10}, "ws" -> {-2, 1, 0, 1}, 
 "lams" -> {0, 0, 0, 0}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 6, "hstep" -> 1/8, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.0625`40., 0.1875`40., 0.3125`40., 0.4375`40., 0.5625`40., 
   0.6875`40., 0.8125`40., 0.9375`40., 1.0625`40., 1.1875`40., 1.3125`40., 
   1.4375`40., 1.5625`40., 1.6875`40., 1.8125`40., 1.9375`40., 2.0625`40., 
   2.1875`40., 2.3125`40., 2.4375`40., 2.5625`40., 2.6875`40., 2.8125`40., 
   2.9375`40., 3.0625`40., 3.1875`40., 3.3125`40., 3.4375`40., 3.5625`40., 
   3.6875`40., 3.8125`40., 3.9375`40., 4.0625`40., 4.1875`40., 4.3125`40., 
   4.4375`40., 4.5625`40., 4.6875`40., 4.8125`40., 4.9375`40.}, 
 "IS" -> 
  <|0 -> {{22.943155132958311509912930259692357436`21.702329856574455 + 
       8.18870893134681543511650806923187250987`21.2548920083161*I, 
      35.91607791014065124414865195203963745019`21.84524248607604 + 
       12.81891292881627649245255743945671169247`21.397804635838288*I}, 
     {19.42622268508651621699842833828523548963`22.828969466832607 + 
       6.93347023466639938293242005455083661104`22.381535461918876*I, 
      25.89380354923141044411436207679139109217`22.897622728911387 + 
       9.24183352992875383194682570243722788968`22.45018876165955*I}, 
     {10.90219716865889762598900793664381373154`23.209740673459972 + 
       3.89113523440617943580291101509872940903`22.76232859389685*I, 
      5.96276094270780831970664783603623572896`22.87981010940587 + 
       2.12818653337247203790110972338933376907`22.43239897844308*I}, 
     {4.47132762876540721861425645268126120849`22.946790600114298 + 
       1.59587468578163135270830136102704905377`22.49938891919249*I, 
      -4.35296010884877829524039667170380308589`22.8488765782981 - 
       1.55362778635103451873546775733086284838`22.401478141834914*I}, 
     {13.05857805342504571525124853307078228861`23.492139719470057 + 
       4.66077547386496518075710662772599174698`23.04469608293838*I, 
      18.66776096776615607657581224876071225112`23.547242568498422 + 
       6.66276543392241170391662104400485362451`23.099797429920944*I}, 
     {25.43746609988187734599993481735929923148`23.771648111173445 + 
       9.07896078964777394273407903967816619152`23.324146424290557*I, 
      45.10305445511871815022499860386067341594`23.957720223101266 + 
       16.09786372917358731053007144457907160307`23.510198781943178*I}, 
     {14.36043311919891669743190030280494573679`23.516046634213158 + 
       5.12542439170746135993095847389063565647`23.068508658866747*I, 
      27.92036571633984146620663151549082677878`23.794488368419803 + 
       9.96513978931464830974381643471476600863`23.346936685292363*I}, 
     {-8.85908356488391575001035268290713754653`23.434663035877186 - 
       3.16192155311285443572868982293080594645`22.987212031398627*I, 
      -5.9398901500356278430239785578050129535`23.32739903642461 - 
       2.12002365153968380040519344384729719603`22.879945179024382*I}, 
     {-14.38194169735663070080952927607000059466`23.78926478202741 - 
       5.13310108155416982984032532837125113707`23.34182669024416*I, 
      -13.39652209322034651564754638334768072436`23.86012515425513 - 
       4.7813920743686978550536008658237374665`23.412682428257483*I}, 
     {-7.15296506502032297156271352910778250612`23.737924118069316 - 
       2.55298578482789255569693939081427382947`23.290481914549073*I, 
      -5.96017596913622561801171331576125834966`23.808849681188107 - 
       2.12726392285747305736094378206337214535`23.361406221231206*I}, 
     {-1.9317711843332274172603793268114531423`23.727538243337346 - 
       0.68947413112087660171671023418286163607`23.280094246548735*I, 
      -1.35864757990311795377124636853144469684`23.7892244317345 - 
       0.48491890098076737063580039450643359789`23.34178232930318*I}, 
     {-0.33819734376234652246581153536389314918`23.72945840089673 - 
       0.12070700796710371602340453987939384156`23.282017431572466*I, 
      -0.19470413094455864975904812907950269687`23.786765819813148 - 
       0.06949242363555629298270058718486551696`23.339325493966935*I}, 
     {-0.04229740594090416610467617401624624387`23.57254386245458 - 
       0.0150964914718084605547638946678887598`23.12510793441151*I, 
      -0.01946128557337719520633680115236276689`23.62403633953831 - 
       0.00694598463318049830174794252017142296`23.176600565612492*I}, 
     {-0.0039962045008325126741758264104217376`23.54250253594262 - 
       0.00142629709374397139620769759129510476`23.095068183351284*I, 
      -0.00143816585173904250414209669444115865`23.588755373713393 - 
       0.00051330000109601268363291840812592265`23.14132163405834*I}, 
     {-0.00029445373769040713962667639562888691`23.68605764110943 - 
       0.00010509434895596181424369936120257995`23.238586841127592*I, 
      -0.00008120770460275869751601535468921335`23.730194286578893 - 
       0.00002898408052951344545613238667397878`23.28272076270486*I}, 
     {-0.0000172367721127545453051189735829994`23.430216610444642 - 
       6.15202699582248235142213272941522`22.982780414558935*^-6*I, 
      -3.571135328857994290425834825204397006000009798165012`23.4673267612019\
35*^-6 - 
       1.274584406242340155101620570114074222472472469340471`23.0198908842167\
14*^-6*I}, 
     {
      -8.10630642897788344816805044558893334870816425692863`23.31683570582295\
*^-7 - 
       2.893245653029155296734630089662498068379825520810118`22.8693977250194\
07*^-7*I, 
      -1.237167376249135005437786518089249520785457031351956`23.3548111859380\
36*^-7 - 
       4.41561044448898551400230855383381166084820286497963`22.90737318360302\
8*^-8*I}, 
     {-3.08468554148185413534604777514017556594341549552854`23.43509847926140\
6*^-8 - 
       1.10096418289230252849200209161145520116059610254593`22.98773672381843\
*^-8*I, 
      -3.4012576322819455213588144084860600380799896180467`23.47487308951999*\
^-9 - 
       1.2139528582652864727643199352082217155762619355925`23.02751605232512*^\
-9*I}, 
     {-9.542970796972904842828688794814258965467670519213`23.136227689385564*\
^-10 - 
       3.406009755149032016070459945028681108722702086147`22.688788329606172*^\
-10*I, 
      -7.45693049868792851138801095908207404487161725924`23.17291572582847*^-\
11 - 2.66147498115114830099052634303394398882402557882`22.72547612270596*^-11*
        I}, 
     {
      -2.40806806717266696073722812050281476019735270283`22.88921138717598*^-\
11 - 8.5947065147204131168232401471142278960611770509`22.44177691887329*^-12*
        I, 
      -1.3081548660536610192889096113926020257810351983`22.925677673542758*^-\
12 - 4.668973980762659319526615135169996834721974945`22.478243422151053*^-13*
        I}, 
     {
      -4.967931788933602832975095647280567562486972069`22.89193771608866*^-13 \
- 1.773119136169858546347792708593265438774501323`22.444494714295196*^-13*I, 
      -1.84067827076266365008949074775239837549260863`22.93001703810937*^-14 \
- 6.5696189160477693831654951448719693781032324`22.482573691265507*^-15*I}, 
     {-8.3931285124815527959457366761071689776299487`22.68989697170314*^-15 - 
       2.9956161658589086462327186549144141792349476`22.24246092531454*^-15*
        I, 
      -2.080948953797515315387994992639426603215932`22.726590845557453*^-16 - 
       7.42717607272753066600089403284004986199974`22.279154908873608*^-17*
        I}, 
     {-1.162586527587665101040806924252522650398453`22.635992003047328*^-16 - 
       4.14942174550556586262477234700229353447761`22.188555425370605*^-17*I, 
      -1.8925273295754804109170728882376234196793`22.67413098061832*^-18 - 
       6.754674915766154006812347416903163260456`22.22669446461719*^-19*I}, 
     {-1.321414216504411778710070125910946491175`22.596557620518457*^-18 - 
       4.716298318165510835752301446263420357973`22.149168362387236*^-19*I, 
      -1.38578469391933906875090803161340778776`22.63798949755761*^-20 - 
       4.9460448810370924331429880599338786021`22.190604489718478*^-21*I}, 
     {-1.23313550125134868469143790218582920408`22.47990681101233*^-20 - 
       4.4012201609323883904470389374736447576`22.032478580062975*^-21*I, 
      -8.17487553706185030930063476005417031`22.518125303453285*^-23 - 
       2.9177188549286566868084109345351957`22.07069825220887*^-23*I}, 
     {-9.45154109787306474608743428766468319`22.262580335042877*^-23 - 
       3.37337731251975285902184594717904125`21.815133476764213*^-23*I, 
      -3.886602573117900631936967906295716`22.302384515272426*^-25 - 
       1.387178747589349135225406738863584`21.854936758511105*^-25*I}, 
     {-5.951337286075284419940580005041555`22.254325973307136*^-25 - 
       2.124109282508112657843358639932435`21.806874618916577*^-25*I, 
      -1.48960117864702659155473960084238509035539993335023`22.293484618769*^\
-27 - 
       5.3165793479767314260116967287448961007831499503734`21.84603253349609*^\
-28*I}, 
     {-3.07894615573898910774883725870882315569738496162492`22.04483451612840\
4*^-27 - 
       1.09891572185799058121567296217473013789861379637168`21.59743815785915\
5*^-27*I, 
      -4.60300055769448672364441291620534251712290236034`22.078262247754935*^\
-30 - 
       1.6428704578490774956985805921172291402287988648`21.630866127124957*^-30\
*I}, 
     {
      -1.30884816732816081035349985141327118398409912777`21.783079437580366*^\
-29 - 
       4.67144846271825277416116411271687472457719175929`21.335642230922083*^\
-30*I, 
      -1.146858883217304699444715849035713485202559353`21.817214928175538*^-3\
2 - 4.09328774772772677164486615886214510387654252`21.369777620707225*^-33*
        I}, 
     {-4.571711525969069999211532922895219195610393`21.772009350019314*^-32 - 
       1.63170299757348547528276758204423566644637253`21.32457121750719*^-32*
        I, 
      -2.303990391716868396707432006759846700389781`21.811043248479468*^-35 - 
       8.22323982427573153185790035068181234943886`21.363605181401706*^-36*
        I}, 
     {-1.3120783810051748753886501856078918815960215`21.58380351427126*^-34 - 
       4.682977513292812812217824419033684768865668`21.13636579692899*^-35*I, 
      -3.732001800620607205280081539235845133412`21.619461687889842*^-38 - 
       1.331999731485985180857312362350910310936`21.17202396825786*^-38*I}, 
     {-3.093948967227408598157087927790379052056`21.617381473083515*^-37 - 
       1.1042704194014172899371179027106705181633`21.16994101312553*^-37*I, 
      -4.873862302823049937774359841253939674`21.654612794555256*^-41 - 
       1.739544519399818353300385130576659842`21.20717217861571*^-41*I}, 
     {-5.9939889660334138426641860145848488146`21.51045295845841*^-40 - 
       2.1393322189604535834733486016260653182`21.06303161061174*^-40*I, 
      -5.131566179578978879664193390121549`21.546851717162454*^-44 - 
       1.831522367477096907053533619846913`21.099432074531205*^-44*I}, 
     {-9.5399048762516715520142055195377695`21.50577407069629*^-43 - 
       3.4049154883727451280255826639477738`21.0583665982093*^-43*I, 
      -4.3555730679221647536999835384124845429801101434581`21.543286443776836\
*^-47 - 
       1.5545603852534823497470334150736838394407896461059`21.095881710072508\
*^-47*I}, {-1.24730911569560185374559938815708`21.622412897377217*^-45 - 
       4.4518076248250729087836055481415`21.174852754011027*^-46*I, 
      -2.9801165548214119203671735644081042563128111707`21.657750686140417*^-\
50 - 1.0636421585216006705795445872110245512734951208`21.210180760647624*^-50*
        I}, 
     {
      -1.339629346222329898829512690905933636759038303983`21.38190394617903*^\
-48 - 
       4.78131047300639705528293530662071805046797535171`20.934482568042412*^\
-49*I, 
      -1.6435747002791755466372111475750117104577545`21.418708218885932*^-53 \
- 5.866130769509849064366123024458078325865265`20.971288202512476*^-54*I}, 
     {
      -1.181834997549617939673042718563343834732535163`21.371517714310055*^-51 \
- 4.21812202538250572112665306210862285626460165`20.923901456152606*^-52*I, 
      -7.306209569788243418864062605499145069753`21.405616948603495*^-57 - 
       2.607680731428868830666031590018715758785`20.95798698901847*^-57*I}, 
     {-8.56396079670259918351281873309409591032598`21.019676531748225*^-55 - 
       3.05658841851691200851302410029339261053749`20.572238471673028*^-55*I, 
      -2.61771543076128133416687594661632078`21.053956074816874*^-60 - 
       9.34296508190309799039745794378297964`20.606517995146845*^-61*I}, 
     {-5.09712180182513557330550222570496011903`21.101088822133633*^-58 - 
       1.81922872337602478064958668247078676504`20.65364436134583*^-58*I, 
      -7.55900323228051175603776862082398`21.13336805776152*^-64 - 
       2.69790606050121776325093785201515`20.685923340973503*^-64*I}, 
     {-2.49171016828121352114715689362892453`20.72788980189471*^-61 - 
       8.8932359961297257340270757487802008`20.280452090416727*^-62*I, 
      -1.759160634481135844371103970071268503673063676069`20.763484931071183*^\
-67 - 
       6.27867192448539907338621945765566796325312782461`20.31604721639848*^-68\
*I}}, 1 -> {{0.14044538797988338145109477957566404857`27.460261102194192 + 
       0.05012677621070721077119406595103652037`27.01247851338497*I, 
      0.19136544136987015288220893317843922465`27.46026110273695 + 
       0.06830080212662215632614126683095428453`27.012478513903712*I}, 
     {1.21260708408243589432637648099916747508`27.344790197192417 + 
       0.43279515838586925452276410692961642421`26.897217448151203*I, 
      1.61865055291379708214221576989276748`27.344790197651122 + 
       0.57771732625972108066071873474864862121`26.897217448610224*I}, 
     {3.02696901666634376708879484540207722071`27.27728985227325 + 
       1.08036440838421520856010201747216984623`26.829788095176475*I, 
      3.87883316858293660423600738710796793301`27.2772898527707 + 
       1.38440574658154514053915129106702811197`26.82978809567256*I}, 
     {4.81721527926686788250450314262320512443`27.234775515635178 + 
       1.71932646372977915357738950298491111859`26.78730384683628*I, 
      5.8090281128250901558788433072581539754`27.23477551633486 + 
       2.07331729721874715862772598105768241513`26.787303847487642*I}, 
     {5.62429573052278531150961685541540538038`27.215707299879618 + 
       2.00738391969933156317473275617911174129`26.76825390142533*I, 
      6.25928810662101871025614617864468240347`27.215707300748637 + 
       2.23402091497567728402077460031155733716`26.76825390207645*I}, 
     {4.98461015165382043149548824605315367754`27.233754564448322 + 
       1.77907185962816591828408142811598828162`26.786330770878934*I, 
      5.02253777656994288103160095851665837972`27.233754565729882 + 
       1.79260871971107892020022902588478144277`26.78633077138292*I}, 
     {3.36802089457164273638486716622906957326`27.252543146518168 + 
       1.2020902365221179827034455733183903629`26.805157356588676*I, 
      3.01503939081926119744841390586683520096`27.25254314888782 + 
       1.07610657056044964846214935301852582207`26.805157357391884*I}, 
     {1.72854962602293268217935571189635855783`27.200963565683246 + 
       0.61694172745041630843434449465889450483`26.75356630047789*I, 
      1.34920937027136994567529485475287537066`27.200963569834663 + 
       0.48155028184100518108968120541913545526`26.753566303389*I}, 
     {0.67154894761826219233492173230732913863`27.034026901328392 + 
       0.23968450866195912325900423672688413874`26.58659299632067*I, 
      0.44857712627053062656465043345869211417`27.034026907025364 + 
       0.16010298056227926686835221885335208259`26.586593002274615*I}, 
     {0.19757326919043238673659129072118867164`26.983946467115405 + 
       0.07051645619965228561255261741279856747`26.536505892107442*I, 
      0.11085125241490553776077165268940287331`26.983946477528633 + 
       0.03956424630529331451190548804186151453`26.53650590145792*I}, 
     {0.04423237617371506348700863048853155884`27.06957078224754 + 
       0.01578710738472391775395201064746346404`26.622071898277312*I, 
      0.02045939155181495068144020635213239317`27.069570809546825 + 
       0.0073022215715047742267749611179819374699999999999999999999`26.622071\
90765175*I}, 
     {
      0.0075982934961002521835415309907123909833620836188017393664`26.9986866\
48933226 + 
       0.0027119292640413673852246364860757730928965748122300973055`26.551200\
014270837*I, 
      0.0028437109737919004801002379635758384476348824646093758176`26.9986866\
92762966 + 
       0.0010149572416832682407612836502182485545779783658410393888`26.551200\
04243493*I}, 
     {
      0.0010115597033596432056519634057042267079697405343024481421`26.8604221\
255229 + 
       0.0003610387468283478613367170807319779547334530176375242619`26.412977\
169348803*I, 
      0.0003006368402117384054129141077352232012774202251169260397`26.8604221\
88721103 + 
       0.0001073011782497727198240902870242685014323820047616459622`26.412977\
236443535*I}, 
     {
      0.0001054213686045469162275332239726124427333483599224509943`26.9697173\
80193668 + 
       0.0000376262505154210639840918440236266585146066123800352916`26.521959\
672269062*I, 
      0.0000244181100970522911584137102030705467451692032984741461`26.9697175\
39314072 + 
       8.7151394426612959751084129631945236210441244470646896`26.521959772193\
22*^-6*I}, 
     {
      8.6787019163643790671200756379748460878173985039566846`26.9381787891833\
36*^-6 + 
       3.0975410087752051260059458190814458619426973321098732`26.490577176569\
41*^-6*I, 
      1.5374823434514243176317555206160656586085405673794144`26.9381790752735\
35*^-6 + 
       5.487473420568439798775852512510793234309554271198258`26.4905772836421\
18*^-7*I}, 
     {
      5.686745223378586149543412360847194537091869668296853`26.86111198318379\
*^-7 + 
       2.029672951741474999866793291507430635434682876890077`26.4136618545457\
44*^-7*I, 
      7.56169841816548209294993819003799120850781647615987`26.861112441796696\
*^-8 + 
       2.6988680072180934300595338609191960280159984903753`26.413662333792193\
*^-8*I}, 
     {
      2.98401539629556939420617508481846482545593214904319`26.926549621807194\
*^-8 + 
       1.06503370549154433367842470911597383892409611950136`26.478608313683203\
*^-8*I, 
      2.9226406000536157785045373296234973498711033052521`26.926550631525878*\
^-9 + 
       1.0431282465765187538737623205876932310243472253399`26.47860898717693*^\
-9*I}, 
     {1.2599175184662064150814229561062758015171996840837`26.858603181192453*\
^-9 + 
       4.496808645731475146602049532306306951711463248431`26.41135416821743*^\
-10*I, 
      8.91959972671037305053839033414750756715455969529`26.85860479639704*^-1\
1 + 3.18352055429500992246733057986374574016889530274`26.41135487108217*^-11*
        I}, 
     {
      4.29635958388068257356206676427198370816530015363`26.76432385425236*^-11 \
+ 1.53342632662855032994939889193888352906667387025`26.316848585283623*^-11*
        I, 
      2.1574244982631703980496848970568998690252347143`26.76432625609167*^-12 \
+ 7.700127186193204308682119230685854608222831651`26.316851135018073*^-13*I}, 
     {
      1.1866763996622876793260743991443496933126895249`26.701616521221016*^-12 \
+ 4.235401615959040269869724490492295263537759227`26.25423674530619*^-13*I, 
      4.14758757192019565049308315330183243820725074`26.701620314824083*^-14 \
+ 1.48032767057992201946467958404490647552796379`26.254238395362727*^-14*I}, 
     {2.6608559592172150094334997752754837853978766`26.697258144154297*^-14 + 
       9.4969392099733912158936836006373835119858734`26.249820063103577*^-15*
        I, 
      6.351905202764130864173577779638639122224728`26.69726491353392*^-16 + 
       2.267077154973507021591343299518100601577636`26.2498250655357*^-16*I}, 
     {4.852298508416732323405187087742821161737779`26.58413547742599*^-16 + 
       1.731848122159717116685463611955168056357689`26.136650127543188*^-16*
        I, 
      7.7631135125165164252139829281105307502542`26.58414476635349*^-18 + 
       2.7707556605274275363502473160136798253377`26.13665914237115*^-18*I}, 
     {7.2066937090957505045556510143599095133757`26.69861191035052*^-18 + 
       2.5721622331001526722173371599715759341891`26.250857423977166*^-18*I, 
      7.58250286125913989345485500275922993064`26.698634400455315*^-20 + 
       2.70629338214954757789921931366201970105`26.25086500931383*^-20*I}, 
     {8.7276000693291418544165757157420278066`26.649892482460572*^-20 + 
       3.11499339226773160538385199180769220877`26.202457398441226*^-20*I, 
      5.925679875001117983997874070755101472`26.649925530156604*^-22 + 
       2.114951820511316458041721560301293933`26.20249170067017*^-22*I}, 
     {8.626629663850401310542679673702359542`26.636970976860983*^-22 + 
       3.078955748083487206734018875081579524`26.189340659206373*^-22*I, 
      3.70874473424344828201238294862597428982382057339814013`26.637026092985\
238*^-24 + 
       1.32369898356995864784723543571166117719699692014584487`26.18936828891\
2362*^-24*I}, 
     {
      6.96501049513463954613667546876957360320885018685691428`26.606378912125\
*^-24 + 
       2.48590236686767564383065186142225316696705988087263387`26.15913888972\
2637*^-24*I, 
      1.860470802769722917829596490339238677245947434927338`26.60646616575825\
3*^-26 + 
       6.64026102376182361110933509961779765322913548006865`26.15920673439266\
*^-27*I}, 
     {4.596504634074324436625134339842554602658393114198515`26.43389311328973\
8*^-26 + 
       1.6405519786575309791803806801244995794793546163647`25.986471354932636\
*^-26*I, 
      7.485391233183186947047974830841408038843457133939`26.43399163227329*^-\
29 + 
       2.671632985549568270685750209648929726496086986731`25.98655857737756*^-29\
*I}, 
     {
      2.48087759197681412293933436247624377982307467905`26.56671426155221*^-28 \
+ 8.854573129663208549837856266862267274098949944207`26.119283643485392*^-29*
        I, 
      2.4168301022728350696985095969469394843341696047`26.566936527318024*^-31 \
+ 8.625979351723787313288376870290933781891539379`26.119368706636255*^-32*I}, 
     {
      1.09563270128284885748639480143700031432790329406`26.45079275404885*^-30 \
+ 3.9104548761832250944248030318669853903934189891`26.003249759528607*^-31*I, 
      6.2650724626987555502984328631656336347244125`26.451072538423755*^-34 + 
       2.2360854265043384437158637881567345989548668`26.00354236354553*^-34*
        I}, 
     {
      3.96084135961233692189350781877100206337785948`26.552039801104662*^-33 \
+ 1.41367553107432240011988191245779625260147497`26.10491051336261*^-33*I, 
      1.3044682594651557457183817766516152921429`26.552650189970503*^-36 + 
       4.6558160048336039217256511208464955627247`26.105115745044227*^-37*I}, 
     {1.172544034595271637199274921674761631917131`26.505652163104006*^-35 + 
       4.18496137643022084984152695014991363550695`26.058166551653617*^-36*I, 
      2.18234433910395951376529863908049823045`26.506484425678785*^-39 + 
       7.7890693225637912393237001823868401051`26.0590382256066*^-40*I}, 
     {2.843323595109563782581320457983621590721`26.39707218119263*^-38 + 
       1.014818981219200373984526499504642473145`25.95058352855694*^-38*I, 
      2.934473292800335158328520028762199278775000673343563944`26.39811884220\
7673*^-42 + 
       1.047351487722535012542533488803787831166083463474109938`25.9509530720\
46076*^-42*I}, 
     {5.649343583853747600460494372868724661`26.299208231083867*^-41 + 
       2.016323822650502907095217241384861344`25.85182363381444*^-41*I, 
      3.172284175146694644388792369248437716709316027227417`26.300512386740657\
*^-45 + 
       1.132229268697117374952323652426339638927651684112283`25.8530816606488\
58*^-45*I}, 
     {
      9.199178726421027015915815774531848994297997243997498`26.48551605945149\
*^-44 + 
       3.2833059167998767353917461938935787783888724773954344`26.039259557631\
922*^-44*I, 
      2.75773619956053127065389873318024903291643216662`26.488657402783694*^-\
48 + 9.84271732321585177897044169276193945211043460908`26.0409751343161*^-49*
        I}, 
     {
      1.22792568682064901431701898599145335804815409736871`26.391927786104038\
*^-46 + 
       4.3826256591248110391704386295054585387844246723029`25.945367312266157\
*^-47*I, 
      1.928251339397114150913371250533199762662343327`26.395859575226005*^-51 \
+ 6.88217852919457871448060953768859538182196039`25.948740387246936*^-52*I}, 
     {
      1.3438451588862634891924880448968447650026646724`26.283478861444785*^-49 \
+ 4.7963572538944926740573335197745000224999763599`25.83787072086394*^-50*I, 
      1.08464117599260928644474814285344058948489`26.288193248571098*^-54 + 
       3.87122470021496293628799587049860672999614`25.841137539087658*^-55*
        I}, 
     {1.20601772759797074317444465094505444065800398`26.30783584237754*^-52 + 
       4.304433317960444050544537566499114935559717`25.862798665657866*^-53*
        I, 4.90899301873739315173400552121458292039`26.315464851665585*^-58 + 
       1.75208312647062019534245834612179446832`25.868630236208272*^-58*I}, 
     {8.8766872709924715889154207483346054468243`26.24212395629175*^-56 + 
       3.1682045435995840537776487022649660384823`25.79744436008224*^-56*I, 
      1.78791683713732345761617820095717923687601596551347461`26.2520688068718\
*^-61 + 
       6.38130653257016136261216515063791809948419004181553102`25.80517923644\
884*^-62*I}, 
     {5.3591961611693347640011299896267037393`26.261562980132886*^-59 + 
       1.912766453240136372386630648805726817`25.820264801831275*^-59*I, 
      5.2409356800175486170470926367740286914345765879486`26.27727220267523*^\
-65 + 
       1.87055775732970007844939347733521187668808212372662`25.831359188383068\
*^-65*I}, 
     {
      2.65431695069983042724484696013174628577904965419007869`26.227909918686\
233*^-62 + 
       9.4736006424842405853940129262759695140908804880782735`25.785549432959\
64*^-63*I, 
      1.2365999186217161831150341649774552001027404674`26.249708887360814*^-68 \
+ 4.413585114792673459522267012489961687748509159`25.803369006056617*^-69*
        I}}, 
   -1 -> {{0.14042740153817816389634742203034299891`27.460261102159457 + 
       0.05012035661693376830058283542745248802`27.012478513351752*I, 
      0.19136097249388918160579321723020798927`27.460261102715556 + 
       0.0682992071269611946017995410794473291`27.01247851388324*I}, 
     {1.21245173982447895623481196355198678464`27.344790197670108 + 
       0.43273971401018536832764416261678562709`26.897217448629227*I, 
      1.61861269625309569664593107585009844456`27.34479019776096 + 
       0.57770381472768462225182174163409323247`26.897217448720138*I}, 
     {3.02658116591548297147786313047744009355`27.277289852431966 + 
       1.0802259794327829366716692217653283313`26.82978809533475*I, 
      3.87874223887073173329736718859566295273`27.277289852805662 + 
       1.38437329259070814386796761174906190618`26.829788095707418*I}, 
     {4.81659841029491555931820816750513025164`27.234775516215894 + 
       1.71910629521194350792685265538790016623`26.787303847376517*I, 
      5.80889164073525134442180329528297214955`27.23477551647007 + 
       2.07326858856405400854124665484908445923`26.787303847613128*I}, 
     {5.62357691538453481261073611502647955266`27.21570730080306 + 
       2.00712736527564972372186616452066444327`26.768253902115553*I, 
      6.25914090244605995335221428311742567959`27.215707300966468 + 
       2.2339683759009410149579082275636017962`26.76825390223801*I}, 
     {4.98397536841367379508747511529646306086`27.233754565977534 + 
       1.77884529727621673413027196177984324261`26.786330771475445*I, 
      5.02241972924521960575356151379894571468`27.23375456608629 + 
       1.7925665870934558774971304139988990146`26.786330771518262*I}, 
     {3.36759418092359194971251483003437118483`27.252543149248798 + 
       1.20193793689982664753952868974846622318`26.805157357507664*I, 
      3.01496869324006798974112975459798235911`27.252543149524985 + 
       1.07608133767967064934384364014471911539`26.805157357601356*I}, 
     {1.72833201495183199003220740536043230863`27.20096357071716 + 
       0.6168640592434432242614225900002995023`26.75356630400457*I, 
      1.34917785475460414566891763516128362386`27.20096357102265 + 
       0.48153903354528819873004353758251756369`26.75356630421885*I}, 
     {0.67146500178798587692298570403593951963`27.034026908634647 + 
       0.23965454730894776204846311068150293239`26.586593003956878*I, 
      0.44856669884242734976997026755531925433`27.03402690875007 + 
       0.16009925887826739271025088116109641769`26.5865930040775*I}, 
     {0.19754875087658950536544119510760865757`26.98394648046451 + 
       0.07050770529619618894246727015673250061`26.53650590409338*I, 
      0.11084868925270074597907055845897721405`26.983946480689745 + 
       0.03956333147953734348829544929275517372`26.536505904295662*I}, 
     {0.04422692514799964390003158437269655247`27.069570817437285 + 
       0.01578516184311457145398539825632848473`26.62207191035395*I, 
      0.02045892095240275659213124639179179603`27.069570817940708 + 
       0.00730205360848541667890846265446615039`26.6220719105271*I}, 
     {
      0.0075973629438960318805055106882989748716918256098900705281`26.9986867\
04321027 + 
       0.0027115971379191481728794239311722882378515226880267780095`26.551200\
04985807*I, 
      0.0028436458732195026330214559577763483756678471763714714616`26.9986867\
0585921 + 
       0.0010149340064466348866078374349897982214954548670583039981`26.551200\
0508467*I}, 
     {
      0.0010114364660268463832156482763897496191803420908932251087`26.8604222\
0577246 + 
       0.0003609947618296891969747849319633830490405308577687857118`26.412977\
25454678*I, 
      0.0003006299846879311466989696592375588456797673582274233916`26.8604222\
076689 + 
       0.0001072987314246214172061932218034854929594443476092339286`26.412977\
256560097*I}, 
     {
      0.000105408577007358951366100782959588895675757186879721214`26.96971758\
6215516 + 
       0.0000376216850288725810362497566457883936411696817043639082`26.521959\
801640968*I, 
      0.0000244175548845775086495117025397417996398988679572862601`26.9697175\
88144444 + 
       8.7149412801450814725421548468566060255587250477498395`26.521959802852\
738*^-6*I}, 
     {8.6776517631669523334213211015636074696870861167294722`26.9381791577855\
2*^-6 + 
       3.097166195510978119255785514818286707339231123722539`26.4905773145159\
2*^-6*I, 
      1.5374474452878266745305146791247696175013741737076039`26.9381791625268\
15*^-6 + 
       5.487348864507042163614344026016284226689046705078084`26.4905773162912\
33*^-7*I}, 
     {5.686058119403892303233901235655318841489223839898921`26.86111257742386\
7*^-7 + 
       2.029427715442381296699865192966759286285106466447049`26.4136624755220\
74*^-7*I, 
      7.56152687851107431437711000032294048267588821651022`26.861112582675172\
*^-8 + 
       2.69880678249586195026414485677806125793729879531313`26.41366248100953\
*^-8*I}, 
     {
      2.9836549367205884392535881991559374356250785473494`26.92655093240723*^\
-8 + 
       1.06490505280520147547199594570723140083007630594533`26.478609187862226*^\
-8*I, 
      2.9225742616847452098623987526435676777769555762266`26.92655094223418*^\
-9 + 
       1.043104569554308279852264976738047768444808630851`26.478609194417952*^-9\
*I}, 
     {
      1.259765186868772718702116156825459002598807224538`26.858605281818832*^\
-9 + 
       4.496264954549855700182349249504309367038346949749`26.411355082307598*^\
-10*I, 
      8.9193969416883782421806945261521913866331536416`26.85860529453059*^-11 \
+ 3.18344817769679885788970325104923739966658414034`26.411355087841006*^-11*
        I}, 
     {
      4.29583912609854619143525638946986666640563074637`26.764326980247667*^-\
11 + 
       1.53324056851183660588538449279655638994532019541`26.316851903765766*^-11\
*I, 
      2.1573753239503810331720123026244885785921086768`26.764326997499648*^-12 \
+ 7.699951676708132369087271903259698810637250134`26.316851922079735*^-13*I}, 
     {
      1.1865322402863348378879535342156092424300441761`26.701621461987898*^-12 \
+ 4.234887092493300096431261904539441499759387225`26.25423889432172*^-13*I, 
      4.147492714812493144048574065758465831075008`26.70162148687434*^-14 + 
       1.4802938148508148482519344181192777974070152`26.25423890514868*^-14*
        I}, 
     {
      2.66053155276549855177858199766881433027025757`26.697266966101004*^-14 \
+ 9.4957813613718529676712246046929426774967168`26.249826582332258*^-15*I, 
      6.351759336051414177993538412581502630555054`26.697267006712792*^-16 + 
       2.267025093256350541141482867332679435486742`26.2498266123453*^-16*I}, 
     {4.851704421551367347764119493570450790300304`26.584147589866422*^-16 + 
       1.731636084870503061811498148273880269828123`26.13666188256569*^-16*I, 
      7.7629344022843816470879957364920150406855`26.584147640902767*^-18 + 
       2.7706917337680486250783566852479328552898`26.136661932096267*^-18*I}, 
     {7.2058071693240181489199417621789664892574`26.698641252314644*^-18 + 
       2.5718458155845708540667394149695335743425`26.25086732020692*^-18*I, 
      7.58232701422260357012461112337571429148`26.698641365658624*^-20 + 
       2.70623062006690065684186425914438357854`26.25086735844103*^-20*I}, 
     {8.72652088567223289923230016751804866467`26.649935619566154*^-20 + 
       3.11460821765688659680375924870704976243`26.202502173107437*^-20*I, 
      5.925541690282556476600610914332667176`26.649935772617948*^-22 + 
       2.114902500597272257529833317291316581`26.202502331968915*^-22*I}, 
     {8.625557115113693277959672203355020247`26.63704295247672*^-22 + 
       3.078572941561511981373128826231073077`26.189376740209813*^-22*I, 
      3.70865774413301109735715899810329774426257048936411587`26.637043187458\
99*^-24 + 
       1.32366793567396754531634745378082463280354857754392565`26.18937685800\
9645*^-24*I}, 
     {
      6.96413958463649802152113876086787377640025486415454067`26.606492903786\
688*^-24 + 
       2.4855915276420675464203770455005621631157719050051702`26.159227524116\
25*^-24*I, 
      1.860426901817874502171543759072916273813275469307609`26.60649324690351\
5*^-26 + 
       6.64010433558427677928384537322560161308096758603814`26.15922779090573\
*^-27*I}, 
     {
      4.595926505644400271902013152286889771044320023492627`26.43402187155027\
*^-26 + 
       1.640345637140413969794565223233783737366333217490001`25.9865853488513\
4*^-26*I, 
      7.485213515443415277523712512744681964349390631232`26.43402222955611*^-\
29 + 
       2.671569555788731388160679489446838279443527877235`25.98658566580337*^-29\
*I}, 
     {
      2.4805636936715528297186221323345039938508278885249`26.567004863119386*^\
-28 + 
       8.853452785996031180102368667660157490720177408885`26.1193948539405*^-29\
*I, 
      2.4167723646200542164095619231945208884388583548`26.567005611062285*^-31 \
+ 8.625773278570264329736924701889584654385930395`26.119395140134202*^-32*I}, 
     {
      1.0954932395314519141202631061732188448778339816`26.451158683430744*^-30 \
+ 3.9099571191473565201796348478126607948245984639`26.003632457435803*^-31*I, 
      6.2649218554541836071798026967901386918257212`26.45115955687836*^-34 + 
       2.2360316728300244791791302567006892972124601`26.00363337092386*^-34*
        I}, 
     {
      3.96033415328019780758302501792065612126838166`26.552838458672543*^-33 \
+ 1.41349450257157489304797480595821619940705017`26.105179008134833*^-33*I, 
      1.30443670562638584921782939036107608959525`26.552840230654176*^-36 + 
       4.6557033851002429450302531616714963644545`26.10517960352201*^-37*I}, 
     {1.172392985374844700202336867019754849994054`26.50674151539503*^-35 + 
       4.18442226221806691491609037086882869216613`26.05930750568571*^-36*I, 
      2.18229122396141504403049319830695536293`26.506743765931578*^-39 + 
       7.7888797477474143705868368147832011758`26.0593098629636*^-40*I}, 
     {2.842955143849442119624580966667643795381`26.398442615886*^-38 + 
       1.014687476197025369523193064004405755954`25.951067269748343*^-38*I, 
      2.934401436116286485200164174988301962402807420563528936`26.39844525691\
4915*^-42 + 
       1.047325841142235293088973010752383342883363355585992381`25.9510682010\
83245*^-42*I}, 
     {5.648607244037359929658672113241354853`26.300916376740624*^-41 + 
       2.01606101344243987803423271185405756`25.853471334130457*^-41*I, 
      3.172206029094104226188026060393171108073329460074476`26.30091945322637\
*^-45 + 
       1.132201377359806169481740665219863000550005052035456`25.8534743015469\
6*^-45*I}, 
     {
      9.1979728302688148082902500491567355311955407038562029`26.4896341192189\
55*^-44 + 
       3.2828755168599089491783578396665408048323596622725769`26.041507398729\
273*^-44*I, 
      2.757667865983979203355686559422897304813078140583`26.489641079475042*^\
-48 + 9.8424734318393693177528103018424455843139656379`26.04151118986618*^-49*
        I}, 
     {
      1.22776381873828066438674605196908566084739174403927`26.39708459029047*^\
-46 + 
       4.3820479309945219340390317008762281184015301115816`25.94979043729177*^\
-47*I, 
      1.928203284870114045255212862311466638379854389`26.397092770568857*^-51 \
+ 6.88200701636987914446275804028817831054786481`25.949797447816415*^-52*I}, 
     {
      1.34366704014728893061584102651710115242305336959`26.289665034068527*^-\
49 + 4.7957215250680829423560676647391779697970577857`25.84215517482999*^-50*
        I, 
      1.084613993802496254879596171015529038298062`26.28967425911058*^-54 + 
       3.87112768346131147453182360914168895867556`25.842161550001347*^-55*
        I}, 
     {1.20585702430337570896575713649172241723209694`26.31785893050914*^-52 + 
       4.3038597471084312764361312007153038554656763`25.870455268209483*^-53*
        I, 4.90886932325272467633133568356007848704`26.317873049636905*^-58 + 
       1.75203897795163045286514295038407780604`25.87046602434482*^-58*I}, 
     {8.8754983041308320563521010423111201453024`26.25520287237141*^-56 + 
       3.1677801859424718930438401182863471823215`25.80760865578125*^-56*I, 
      1.787871546843369886605344040644235799175730132900810952`26.25522028691\
2756*^-61 + 
       6.38114488565087249433579028430268068773509629960300532`25.80762214398\
5355*^-62*I}, 
     {5.3584747186898526966531114317431697297`26.282270012817797*^-59 + 
       1.9125089610843734847506808060983856773`25.834863992619553*^-59*I, 
      5.24080223721726232785732359999368426776598351274107`26.28229625139131*^\
-65 + 
       1.8705101298676445852649592664779009565143301754801`25.83488236119727*^\
-65*I}, 
     {
      2.65395788598814459369526474003777164410681908539014748`26.256713747259\
89*^-62 + 
       9.4723190940683954223857246876018943426319448697127408`25.809060165048\
287*^-63*I, 
      1.23656827577168388114048004438186601896491603253`26.256748550911805*^-\
68 + 4.4134721773665996775604120752874615633852844068`25.809088398623413*^-69*
        I}}|>, 
 "IT" -> <|0 -> {{24.27406695710474956343559063994417084305`21.65727768463261\
8 + 8.66372858222156255513016591279150302533`21.20983996895744*I, 
      35.27575462498666604019016441261467071565`21.522404025098684 + 
       12.59037326312062459420273252405981350255`21.074966312715166*I}, 
     {21.36804096281378966852605185951496354442`22.798983805317008 + 
       7.62653030342022676592506492222175307496`22.3515508414174*I, 
      34.15278098791563188482272495856996350119`22.71789048503873 + 
       12.18956944175166311174604956848220476036`22.27045724041522*I}, 
     {14.12096602240063443273779795345116676908`23.05529161256385 + 
       5.03995548636501904069448823799485507932`22.607853849965522*I, 
      28.41291118732737405969299080056384284796`23.0912864125439 + 
       10.14093564101841432481918491713296318737`22.64384874408076*I}, 
     {9.54083720060616452990966885858721201541`23.13455114085814 + 
       3.40524824699888006530430868546496767286`22.687103082243883*I, 
      22.20540013613671666967670526248822369573`23.246137392516683 + 
       7.92539462707571973717758661170089821949`22.79869200158905*I}, 
     {17.5577691309188076677503971690866189725`23.565429531245954 + 
       6.26659498502644316193369404610792031419`23.117989554599173*I, 
      26.45687339272007048743355278121206753952`23.485537878131424 + 
       9.44280044270197185130598245674318788403`23.038098539681933*I}, 
     {23.70024417996979693457547286196927241107`23.65794319136122 + 
       8.45892380829641033309358092887409913965`23.210514595026243*I, 
      27.82558662456617981385475859067217291019`23.456554655349702 + 
       9.93131190510193990592708553476359285918`23.009125648859218*I}, 
     {7.11741461795650898072877848125141278697`23.099976160744646 + 
       2.54029737027907437623457341679871881029`22.65253973327693*I, 
      -0.13513584042186691918550714640148887539`21.072005665487676 - 
       0.04823172998634190609238643457018875923`20.62456916158193*I}, 
     {-14.37393702349496381565051857970689839382`23.53722525254639 - 
       5.1302441098794507804699306073407521017`23.08978535556947*I, 
      -35.71741735320750897304508913862185228464`23.584936852237124 - 
       12.7480084055526964895636129310657909962`23.13749668217092*I}, 
     {-16.24298922630657559489760948065771211424`23.92718516382682 - 
       5.79733302496640655360269739039359715017`23.47981849009589*I, 
      -38.759104749045288065487904994499296225`23.904138352158615 - 
       13.83362599390617127632293399187912910986`23.45676522454605*I}, 
     {-7.54539423953651807502278457283370443127`23.996894569685555 - 
       2.69304883490358083713836341847605587615`23.54963171604931*I, 
      -20.03530952812922356572792218601729371972`23.955129215151306 - 
       7.15086121000024942362957982659341239655`23.50784991564255*I}, 
     {-2.00031965726187581498835972090408404485`23.856019701538063 - 
       0.71393996806649598571886831185588394493`23.408617527606808*I, 
      -6.189341177389984930284426819910107236`23.81899212696307 - 
       2.20905595088093271669371178915281258759`23.371587589759162*I}, 
     {-0.34775008645478240148918894198447183457`23.837131316463974 - 
       0.1241165054381832896558947689240939502`23.3896920947405*I, 
      -1.28965046438319497119755437369337228585`23.796521344871216 - 
       0.46029293768927866191082143555496007957`23.34908228977546*I}, 
     {-0.04326286704672634635702760388768671772`23.927472577782535 - 
       0.01544107703270008800055894010127097718`23.48001490099571*I, 
      -0.19667475690664501550463644993793630604`23.88232262576614 - 
       0.07019576553960415293348145777010937713`23.43486645254859*I}, 
     {-0.00406662989364308613635630314088414722`23.85668515995988 - 
       0.00145143282768115424157687332502832247`23.40919751031657*I, 
      -0.02312377372043193998319496834151021767`23.81061577478307 - 
       0.00825317404226295866023233388147153785`23.363131675498643*I}, 
     {-0.00029824423041632670176422058290948464`23.859165919841086 - 
       0.00010644722485550861215261109024720118`23.41254856888371*I, 
      -0.00216205200765300762093193450231148752`23.811389357444792 - 
       0.00077166433659648356262835469866481735`23.364706346180956*I}, 
     {-0.00001738921408057224513245204221446733`23.816173485916156 - 
       6.20643550660257448543864297286706`23.368103272950062*^-6*I, 
      -0.00016370529721779910015547766764958161`23.769063344704655 - 
       0.00005842853878063479098308383583064975`23.32104640547549*I}, 
     {
      -8.151732570212378769064558564214474478858877929069846`23.5509700922598\
14*^-7 - 
       2.909458830610349421028925526719015285821437747901751`23.1037520291128\
76*^-7*I, -0.00001014809506605530142117969872304574`23.505528918891226 - 
       3.62198643656420648688063370169581`23.05829334668959*^-6*I}, 
     {
      -3.09422988603455454512160721451094166119786677805381`23.612150075874315\
*^-8 - 
       1.10437068295864604863330676823358248110155796789509`23.16587606315841\
*^-8*I, 
      -5.185616402910597826471197636484351066965508007515479`23.5603028604242\
16*^-7 - 
       1.850813591547082729995072796905311728563857874681538`23.1139242609174\
36*^-7*I}, 
     {
      -9.554498650884838518906924655638910857582440721905`23.57754932972567*^\
-10 - 
       3.410124195370565529074076360701119971591287282707`23.129089376845386*^\
-10*I, 
      -2.19410845084876037039446785301950044877407180065368`23.52935431734936\
2*^-8 - 
       7.8310569595542984347140291541359956183762437708885`23.080978995545195\
*^-9*I}, 
     {
      -2.40766141648025662847355599798153490751258651465`23.133967240642587*^\
-11 - 
       8.5932551257821541128417222027381179274506781494`22.686538015784496*^-12\
*I, 
      -7.710498261712419166674230694528644734883632592205`23.081361010392463*^\
-10 - 
       2.751976596720030055415397962084536500996443665918`22.633931101731662*^\
-10*I}, 
     {
      -4.962262515966474490721887551978292544603738024`23.02666989741634*^-13 \
- 1.771095699292449200353372792373982594722039654`22.57952134334311*^-13*I, 
      -2.25525045332148846253049223533433726659892313006`22.97758552020186*^-\
11 - 8.049280677620684538851387511806700828016784164`22.53041543274868*^-12*
        I}, 
     {-8.3780320626804537517000086236231042015102453`22.79685287197094*^-15 - 
       2.990228047590019441490482094782503632205767`22.349429127129664*^-15*
        I, 
      -5.498461502363391351901994135894471736996908703`22.748956433776506*^-13 \
- 1.962472055484191260954297059331268924710427589`22.301531675432884*^-13*I}, 
     {-1.160010484610684367003594607357453972990873`22.526064266329193*^-16 - 
       4.14022751480325685939090055449239256758332`22.07862655824187*^-17*I, 
      -1.11859493114157391537291817649395199329747636`22.479156347978993*^-14 \
- 3.9924100456610152529084688758648719766528078`22.03171867743682*^-15*I}, 
     {-1.3181727781353569382104675656736175614058`22.564871450903862*^-18 - 
       4.70472920521253732890408516152079216796`22.117433066990063*^-19*I, 
      -1.900202130667826499293066321254476168822153`22.51758369666199*^-16 - 
       6.78206727391696561753164903580928203477496`22.070145379056974*^-17*
        I}, 
     {-1.22998030016140506620214025760165490786`22.280955727803143*^-20 - 
       4.3899588399869148942708062127295669537`21.83349361904729*^-21*I, 
      -2.6966775170819406408367989437568947544177`22.23625902241498*^-18 - 
       9.624790984989222985160221905012056045868`21.788798323168084*^-19*I}, 
     {-9.42724247341063265366005565223674715`22.15444817346973*^-23 - 
       3.36470481904613318458449367308166886`21.70699634788539*^-23*I, 
      -3.19810207811064985408114617937451842806`22.106044656902636*^-20 - 
       1.14144401232604664213903952985032816987`21.658593785366858*^-20*I}, 
     {-5.936345839849299085976417624503548`22.23224782042579*^-25 - 
       2.118758641373839339239937680586457`21.785484701187897*^-25*I, 
      -3.170059599284773865832174518762323572`22.185728494451258*^-22 - 
       1.13143528878789402978745717013685675`21.738914107751075*^-22*I}, 
     {
      -3.07147825169638228725850550414142616528845335911547`21.97205511527072\
*^-27 - 
       1.09625033027702991644935123918251624709439094381338`21.52465000951297\
*^-27*I, -2.6265993712425129122057876899141912`21.926571919928787*^-24 - 
       9.374673014987949106426206830098527`21.479163982000568*^-25*I}, 
     {
      -1.305828777565761621650383516308593520231393000989`22.017342651981824*^\
-29 - 
       4.6606718699735969117222870118020178949743708028`21.570413931849284*^-30\
*I, -1.81921873807275202487554547351204`21.971421498468644*^-26 - 
       6.4930270672010430506278348984917`21.524475719966798*^-27*I}, 
     {
      -4.561766364241241040821254804945812451811196699`21.626569982047144*^-32 \
- 1.628153440671122182244447894006711270832551838`21.17911642362669*^-32*I, 
      -1.0532633787137975793494536895859413525820606771466`21.579998536701797\
*^-28 - 
       3.759233281713663375428842166603089565618797010575`21.13254625428933*^\
-29*I}, 
     {-1.3094025702100310315501851541793607809565836`21.50355998692114*^-34 - \
4.673427198338420003473296213483861742766463`21.055991906660413*^-35*I, 
      -5.0972502240318088560610289618865964844533079701`21.453492329089585*^-\
31 - 1.8192745589239082554065872771489830955906870542`21.005934348831246*^-31*
        I}, 
     {-3.0880559925045003069044851162396306647424`21.309404653071375*^-37 - 
       1.1021671404728722246180468433115040343983`20.861963928893495*^-37*I, 
      -2.06187442584788557319963971948899220441549824`21.26613811133342*^-33 \
- 7.3590966143972774631093440193994382561426289`20.818697583860544*^-34*I}, 
     {-5.9833494569992452636191179115332958261`21.000767580536824*^-40 - 
       2.1355348405202217990838242386909970823`20.553329943431336*^-40*I, 
      -6.97098236832291675585787789913652320713997`20.958699986682074*^-36 - 
       2.4880338056790915431926194161700171470417`20.511262353580854*^-36*I}, 
     {-9.5241386279428203436521885880114474`21.118168937000224*^-43 - 
       3.3992883103498683741462483240625348`20.67072855819581*^-43*I, 
      -1.96974321195722998026696915463929711474`21.077026895527926*^-38 - 
       7.03026839104657956687966894089330474436`20.629586728267597*^-39*I}, 
     {-1.24538981886353927919378606200368`20.897263786508812*^-45 - 
       4.444957406091252213049552099015`20.44982872011269*^-46*I, 
      -4.651456864945905723032787256241584367`20.857123619837715*^-41 - 
       1.660165140889173631797136674559970495`20.40968840085707*^-41*I}, 
     {
      -1.337708683159880608339707232884935454616092297861`21.04310070250362*^\
-48 - 
       4.77445537801956691270502680744122785402679935787`20.595626917413764*^\
-49*I, -9.179402933237829099756825863420852`21.005159080963352*^-44 - 
       3.276247680330550411193658752081832`20.557687225087175*^-44*I}, 
     {
      -1.180254243510791586959171877464363454463070188`20.944887581208455*^-51 \
- 4.21248010968225102871119476727414554052271926`20.497481860093362*^-52*I, 
      -1.5138087286135260153303703014437`20.904280569164758*^-46 - 
       5.402979226051431968560631261091`20.456871965180746*^-47*I}, 
     {-8.55325727911740461019066326291684071533325`20.851321626291497*^-55 - 
       3.05276819459666002959250336969296781392584`20.403968432575393*^-55*I, 
      -2.08615556651322120488039759055520082558405324099`20.811853010797062*^\
-49 - 
       7.4457591471976604525689098670018473535177160588`20.364492212991202*^-50\
*I}, {-5.09115787932838862402009379229122908839`20.740129750796722*^-58 - 
       1.81710012226904010771136250311476563881`20.2927182491948*^-58*I, 
      -2.40232784489922019045099334413659027645592131`20.701857069811332*^-52 \
- 8.5742189186883886706659701835027202592296153`20.25444317297242*^-53*I}, 
     {-2.48897531058664534819317577735272093`20.536179870759582*^-61 - 
       8.8834749351514207739851984906689773`20.08873859584738*^-62*I, 
      -2.31164498333834854316941372397244127741183`20.4966264995925*^-55 - 
       8.250560052206620846504049962813284095116`20.049185413151523*^-56*I}}, 
   1 -> {{0.14619809020847532353538154841983070527`27.488787123356257 + 
       0.05217999007103538785078177906325734421`27.041668728491327*I, 
      0.24333879589859991447482317279395907447`27.48878711270922 + 
       0.08685076484775149248643443013029404184`27.041668719262155*I}, 
     {1.2593604941774334998635378007113812043`27.451044533996974 + 
       0.44948205539707654507755043897899885324`27.003940848460708*I, 
      2.13694584456276446643066841529505398833`27.45104452373248 + 
       0.76270362213774815203512972003538967133`27.003940840302253*I}, 
     {3.1288255380521090515288881088313017687`27.396851439992897 + 
       1.11671831880124283833443350950900337906`26.949585652514678*I, 
      5.51605814466636282566659825505829026661`27.39685142913499 + 
       1.96875252480732392415788419794663141247`26.949585643811517*I}, 
     {4.9441353873302335625478431322006392765`27.344136375935932 + 
       1.76462589253296903504325547195950428613`26.896759434809887*I, 
      9.22451370153145574206047490914840389496`27.344136365142965 + 
       3.29234829722924476902035075746894993821`26.89675942512479*I}, 
     {5.72137942609140192529493896211475069862`27.29845523883485 + 
       2.04203434682602027835548705999297218089`26.85100111384817*I, 
      11.50068678801021247133669455876417705631`27.298455225367572 + 
       4.10474392348575098149577602640385817196`26.85100110009971*I}, 
     {5.02215288915817156592231035758898156483`27.269695084331055 + 
       1.79247134841371070420232934438604172461`26.82213791442395*I, 
      11.06763329461316451650182950373121872776`27.269695068819328 + 
       3.95018152835827218990695050747153815039`26.8221378980883*I}, 
     {3.3630912182008643763126661009993867667`27.291483051901043 + 
       1.20033077123967942622329404427714885297`26.843719730124658*I, 
      8.26586872044487477038135848558851492508`27.29148302868727 + 
       2.95019549945045513460291018581754568967`26.843719710247846*I}, 
     {1.71380669537896502171140641341622752002`27.342748268261857 + 
       0.61167978474293489967226299132797651368`26.894670846606914*I, 
      4.77825029437718409160123677250519847674`27.342748221437255 + 
       1.70541935644976984950856158613738997663`26.89467082983807*I}, 
     {0.66281214333388520171580535340459301723`27.21990583436129 + 
       0.23656623016624630861562875885682982646`26.77231278330332*I, 
      2.13205143606715591591132205502777613098`27.21990577172912 + 
       0.76095674441629321019804666710053133104`26.772312761074087*I}, 
     {0.1946232909607442709019108547236000004`27.08533536525903 + 
       0.0694635707993341568969673240279743811`26.637910643831738*I, 
      0.73458473765901325591889539767537186951`27.085335282491553 + 
       0.26218279775558492771746278095062046583`26.63791056682698*I}, 
     {0.04357528735848444542368086187654868138`27.08600052261763 + 
       0.01555258388441259566707298955258404425`26.63827450454991*I, 
      0.19628070405712414888252020891049654505`27.086000367509875 + 
       0.07005512297891038815508096390517327274`26.638274347252846*I}, 
     {
      0.0074952244228548611692755066795105482558992359086562776296`27.0983498\
19543085 + 
       0.0026751425781762770408406651547418417231937763996795404288`26.650167\
801627347*I, 0.04098070572164548446535517144747974028`27.098349526347622 + 
       0.01462654412660391780279031470227674504`26.650167676118294*I}, 
     {
      0.0009996630951838319009369073273514063831145803429339036299`27.0110075\
6492563 + 
       0.0003567926934386788516825118427104092204245185352713239111`26.563646\
06871285*I, 
      0.0067482544866876298505285866718842626631549712723743866881`27.0110071\
14038723 + 
       0.0024085393428194548558051349030425739285129232088717701605`26.563645\
843115957*I}, 
     {
      0.0001043760530747923414793467984848016125232238270459570623`26.9922347\
7895573 + 
       0.0000372531638773814463028680691194772548604418158940218565`26.544590\
742067403*I, 
      0.0008848809026382648372741002787762660257637081208675270294`26.9922339\
6927596 + 
       0.0003158254437378195527932397642983181990335587045513197295`26.544589\
889841827*I}, 
     {
      8.6069172174398905312335096295570819411811316561362126`26.9177390889630\
03*^-6 + 
       3.0719201208977318047196806528602477980369314493839477`26.469795892977\
57*^-6*I, 
      0.0000932173402740338318066769246082265982253763315398115812`26.9177378\
1180171 + 
       0.0000332704748947906194003705109140436803954566149707759483`26.469795\
014770085*I}, 
     {5.647460830364606903396849350518621644223288795379077`26.93810371391848\
7*^-7 + 
       2.015651843569042419141605364737446048565214300687188`26.4911658162415\
23*^-7*I, 
      7.9487736208004440210674774845788862054519083581670157`26.9381012057859\
87*^-6 + 
       2.8370201554536484253787823563240885950892658957731805`26.491164924915\
374*^-6*I}, 
     {
      2.96665262826390859057269729096663184378026669054257`26.821329993762806\
*^-8 + 
       1.05883670892198702610010473394172708390461658336433`26.373816968391928\
*^-8*I, 
      5.52021257035278245073836506196631844920028457309929`26.821326468326586\
*^-7 + 
       1.970235293089447923278781105922835400055162998653532`26.3738132830620\
52*^-7*I}, 
     {
      1.2536672543786819238371122472460220947180381094831`26.7868236870724*^-9 \
+ 4.474500644473503155754426672426101698211202451272`26.339555606680147*^-10*
        I, 
      3.13738531795469861279573037415874194150099238791167`26.786817718232204\
*^-8 + 
       1.11977341500455479266221452096327413366797965345808`26.33955180149447\
*^-8*I}, 
     {
      4.27794500660867449731846893822800619196980705553`26.860574920570233*^-\
11 + 
       1.52685392573161992590962204504221523367133512705`26.413252543720006*^-11\
*I, 
      1.4648051460396825389715973792396985782991772792364`26.860562077258933*^-9 \
+ 5.228079099211188599919505718336104177235042432201`26.413246122376716*^-10*
        I}, 
     {
      1.1822251730541340778007245256717014849877906167`26.727158642035757*^-12 \
+ 4.219514612244684040548067159163555918345855626`26.279694610311655*^-13*I, 
      5.63473643438260299115180582661526102489830508382`26.727141660601774*^-\
11 + 
       2.01111034200049186067797697287336287963450090754`26.279676642855364*^-11\
*I}, 
     {
      2.65201881603838447317049382089756749784190427`26.828944566716352*^-14 \
+ 9.4653983025189815585251333193588406013572474`26.38074575844643*^-15*I, 
      1.790005661648974807729208514362957094501814942`26.828905783470553*^-12 \
+ 6.388761817527897711791592819417662178515085133`26.380732152337355*^-13*I}, 
     {4.837884081904981070325518083604467276187694`26.6764247947275*^-16 + 
       1.726703426827580372476047027928329984409041`26.22908557164819*^-16*I, 
      4.70455380092947405476740449494472311803377781`26.676377490548834*^-14 \
+ 1.67911612437000697830870604093075825878427668`26.229045526768594*^-14*I}, 
     {7.1873770972445705552620183318917242180366`26.674103404070912*^-18 + 
       2.5652678843903760076978663142534513476076`26.225948027228924*^-18*I, 
      1.0244806953591547966767871987597380459895973`26.674021491317568*^-15 + 
       3.656504160593277138621150564376529645845653`26.225876143089284*^-16*
        I}, 
     {8.70633541619845047616907564018643072146`26.68681166868012*^-20 + 
       3.10740376241934413907334541355962344871`26.239932820360988*^-20*I, 
      1.85066632470196855979583942900731038958432`26.68666401420333*^-17 + 
       6.6052675729241567490884242446455217355237`26.23988090936489*^-18*I}, 
     {8.607402259180869228012462589879832543`26.534592446618348*^-22 + 
       3.072093238571103702761352325104001967`26.08709935051646*^-22*I, 
      2.775981455080699815887089900868142738555`26.534418179723662*^-19 + 
       9.90783700094408432308937968231643791808`26.086914358206872*^-20*I}, 
     {
      6.95073234147781730148036210866740458679444624884394588`26.701048325768\
202*^-24 + 
       2.48080630908071481523940452274931352506940319513842282`26.25378340702\
4304*^-24*I, 
      3.4603660788852918973089190855120760045`26.700604561306307*^-21 + 
       1.235049427669710731873004052413765195`26.253629551028652*^-21*I}, 
     {
      4.587797344240328612932545280400050251225924492766384`26.526482879478486\
*^-26 + 
       1.63744423425105041961765441014725315376484162573375`26.07905714754825\
5*^-26*I, 
      3.58707625955351370232985906068769280452728132555949047`26.526002311549\
377*^-23 + 
       1.280273930669296574872860433735668821699651650218118937`26.0786047475\
46823*^-23*I}, 
     {
      2.4765170663209991561125150761946742583847969659797`26.582524679140963*^\
-28 + 
       8.839009849383660160873759987887464304790497241972`26.134258405138816*^\
-29*I, 
      3.0940177571517262130598562504341406432675418035692013`26.5816227419057\
3*^-25 + 
       1.1042949714156046924574519577211655522736463324129649`26.133644628263\
045*^-25*I}, 
     {
      1.09383947000494272813737596545557853636525097711`26.537146285276553*^-\
30 + 3.9040546017239088338060353959839410302539185809`26.09025806564651*^-31*
        I, 
      2.22168463075928048464726919769079278784366243381489`26.53581964715294*^\
-27 + 
       7.9294799137718617579139528934337065122108789678942`26.089373706263643*^\
-28*I}, 
     {
      3.95478543983847647230848592387589268024813563`26.409469756777987*^-33 \
+ 1.41151409494871761940705027357965059686329175`25.961926563384523*^-33*I, 
      1.328627357830269469108592723892157772212299199088`26.407871003367486*^\
-29 + 
       4.74204295287507165012166934171606787806007345982`25.960436794557808*^\
-30*I}, 
     {1.170864533621967944588486965104139484252459`26.598975834093245*^-35 + 
       4.17896702014373903507860369284598365650278`26.1528535968421*^-36*I, 
      6.619788670641714332186033466001232669158704584`26.595021152270665*^-32 \
+ 2.362688230837181318911550644941203268730133147`26.15143494670646*^-32*I}, 
     {2.839498432264650836757262803100814592659`26.420380837340712*^-38 + 
       1.013453731105583773171836512534662335615`25.97281328952058*^-38*I, 
      2.7488028275671457880966875931048915488471609`26.416226154211707*^-34 + 
       9.810832962671127162368550439796442581288781`25.96849068946483*^-35*
        I}, {5.642188676103146021948609281486800326`26.442621020842576*^-41 + 
       2.013770143496054409034088559834260492`25.996690009277774*^-41*I, 
      9.5153042207409107012335233345511789365488`26.435367000092935*^-37 + 
       3.3961351961105063345269109547567505819779`25.99422288650779*^-37*I}, 
     {
      9.1881871937951627168426102385405743554138879533511963`26.46611239699976\
*^-44 + 
       3.2793828965848711375649173179401742570871046678921605`26.017946705101\
45*^-44*I, 2.74655247473184239846157457526882713675`26.454896615358496*^-39 + 
       9.8028011622259220311014724962114258651`26.006074042700302*^-40*I}, 
     {
      1.22653884053789703546127059498911419709446897805076`26.37008125749916*^\
-46 + 
       4.3776758252958698558851867283032200427053508463547`25.92683816335607*^\
-47*I, 
      6.612008000918203421088548220308005986493612221194852966`26.35551142792\
1833*^-42 + 
       2.359911209137787951321999411037130441379889220619339167`25.9217977321\
9284*^-42*I}, 
     {
      1.3424079175931818218629538038502615010951958568`26.27279558387013*^-49 \
+ 4.7912275537530105333902331089414932205039634452`25.825091384484434*^-50*I, 
      1.32783039251346108960310064189742497978225876744872`26.2559062644531*^\
-44 + 
       4.73919848053902946339806013078780312913340625423948`25.807553830966672\
*^-45*I}, 
     {
      1.20479430309088564687081262342735411350285929`26.440375892035387*^-52 \
+ 4.3000667575942087816616998828020822400554352`26.002203160128968*^-53*I, 
      2.2247950998720327126523227513799384090442764110777`26.40264056663154*^\
-47 + 
       7.94058158050281776104996120518258787695721769126`25.98839505600579*^-48\
*I}, {8.8681329625152361990909916014852247867615`26.28208765091982*^-56 + 
       3.1651514002187764698000010371816031405926`25.83446639411673*^-56*I, 
      3.1105856690766826232209640280671259490865344594`26.243571914323425*^-50 \
+ 1.1102082735559352310112832708024499244272717231`25.79558980709114*^-50*I}, 
     {5.3542829414704699882979037756033368149`26.25463292605726*^-59 + 
       1.9110128615568387391485553840097964347`25.821421253164516*^-59*I, 
      3.6296001135164248100936783051856140331282381`26.20148666674663*^-53 + 
       1.2954512443701989946580764634885555675010523`25.800882630888488*^-53*
        I}, 
     {
      2.65199884372788268107354428830539992246134907066968274`26.188932555224\
86*^-62 + 
       9.4653270187585580771429917131292559410651539270680089`25.741732747439\
443*^-63*I, 
      3.5350344255434075456951231871284761747107`26.122206517391874*^-56 + 
       1.2616995267351993089928817209462750027996`25.67548084254018*^-56*I}}, 
   -1 -> {{0.14618021508091414028582933507428361048`27.488787123597163 + 
       0.05217361020672025905059167715464907775`27.04166872870034*I, 
      0.24320346448678717589487606252828543313`27.48878711469904 + 
       0.08680246331580522545380073715375582326`27.04166872098724*I}, 
     {1.25920637814140077958205941831914250349`27.451044537329228 + 
       0.44942704938968953146357264164230189956`27.003940851110123*I, 
      2.13575827799435392482098286942988097315`27.451044536075187 + 
       0.76227976426340798985252147888548517556`27.003940850113302*I}, 
     {3.12844215166036935426626570030161982277`27.39685144101116 + 
       1.11658148323734579529956196375841909123`26.94958565333243*I, 
      5.51299780838891677468227021509566084227`27.39685143216196 + 
       1.96766025119182421246573102489951716625`26.94958564623934*I}, 
     {4.9435290208160575308707438427984395878`27.344136379536828 + 
       1.76440947247820638095708542811668486998`26.89675943804227*I, 
      9.21941047087385613628337956254073836147`27.3441363784318 + 
       3.29052688817619878202501223773542935009`26.89675943705057*I}, 
     {5.72067786621035942497742628272800432733`27.298455243562795 + 
       2.04178395102690393498081964346087463446`26.851001118674564*I, 
      11.49435119284354986872416695809596070729`27.298455242556045 + 
       4.10248266759369973551894138265793440138`26.851001117646817*I}, 
     {5.02153809006897555584708734619078846776`27.269695089778896 + 
       1.79225191866381326219461758247965380604`26.822137920160408*I, 
      11.06157050339833232784777538457092492946`27.26969508872893 + 
       3.94801763972647414932761090236903876886`26.82213791905476*I}, 
     {3.36268081505920981809979341254586201739`27.291483059487767 + 
       1.20018429304816461581108005467044139593`26.84371973662345*I, 
      8.26137157861400622506754760621067213007`27.291483056389378 + 
       2.9485904113419296583997855193063832272`26.84371973397016*I}, 
     {1.7135984713683189612931203795375045347`27.342748284757555 + 
       0.61160546689929843928468141413424017088`26.894670852528357*I, 
      4.77567051358848146746942085320579477641`27.342748281707458 + 
       1.70449859930617108138745868375815337311`26.894670851434466*I}, 
     {0.66273202712133401314834126342394343314`27.219905857437023 + 
       0.23653763565335295460639839698699627628`26.7723127915041*I, 
      2.13090956913031592889563517046229747577`27.219905855946752 + 
       0.76054919733177390762364216560962458976`26.772312790973444*I}, 
     {0.19459989334672375745314819144372753343`27.08533539558732 + 
       0.06945521988814554047095129811634170331`26.63791067204945*I, 
      0.73419442540829477537417976034792083775`27.085335392913525 + 
       0.2620434902630037892418205906546288189`26.63791066956155*I}, 
     {0.0435700759042417571133354797565149941`27.086000580082377 + 
       0.01555072384896171282867253696871719991`26.638274562825483*I, 
      0.1961771804095649395140305536464868582`27.086000575821394 + 
       0.07001817404959090134292338616678154823`26.63827455850443*I}, 
     {
      0.007494332116905037101457919986980048871008906217504632078`27.09834992\
620356 + 
       0.0026748241026371249809974382180974986718650085630965448704`26.650167\
84729686*I, 0.04095923108683132262687723152737430065`27.09834991550119 + 
       0.01461887955157572009621033349659311607`26.65016784271244*I}, 
     {
      0.0009995445212359400607544066297803652145526951019047301315`27.0110077\
264847 + 
       0.000356750372862432904198814195597861205456558049540274514`26.5636461\
495547*I, 
      0.006744737069910290464236646964265275405395123366922261069`27.01100770\
2178873 + 
       0.0024072839312593206561233082398057303464856927874001340928`26.563646\
137390485*I}, 
     {
      0.0001043637044235187723954674337906185622032488325871983878`26.9922350\
80747044 + 
       0.0000372487564839611445703041120552953456605440545264159074`26.544591\
059715774*I, 
      0.0008844215255181514058008369241732587349331771078169858091`26.9922350\
66129787 + 
       0.0003156614860997122521890589341220563936957865929226113495`26.544591\
044331032*I}, 
     {8.6059003494408825304374018172682835195270565221027826`26.9177395637995\
3*^-6 + 
       3.0715571875515018474241618782597693734212389530420157`26.469796219491\
503*^-6*I, 
      0.0000931690761157109449769726370599239072460865841554868143`26.9177395\
38473747 + 
       0.0000332532487921891155268400357018730324629949363649085428`26.469796\
202073578*I}, 
     {
      5.646793734250270721921600029871137594862705274320844`26.93810465021502\
*^-7 + 
       2.015413748334194609186528762263919983185065640214069`26.49116614898507\
*^-7*I, 
      7.9446634824828781577622839429519016308519424326433939`26.9381046031394\
65*^-6 + 
       2.8355531939065082161054532879421161547592920796689314`26.491166132247\
81*^-6*I}, 
     {
      2.96630186081778273809711767557234880662190532804782`26.821331318298125\
*^-8 + 
       1.05871151548184023841252900213688542939202707589923`26.373818353000367\
*^-8*I, 
      5.517358299882647432644529418046244612009404686985738`26.82133127294046\
*^-7 + 
       1.969216567026889133986955417354953576823199702975971`26.3738183055863\
86*^-7*I}, 
     {
      1.253518724673185882798007831401867177124938085979`26.78682593674318*^-9 \
+ 4.473970522736140820745374463781957957783610103279`26.33955704086208*^-10*
        I, 
      3.13576126913237902369056340775433775718294199707857`26.786825871922296\
*^-8 + 
       1.11919377096609525194016684746689686476393919259154`26.33955699953149\
*^-8*I}, 
     {
      4.27743666327684951848721581337548281830239981401`26.860579771065893*^-\
11 + 1.5266724914189727506566963307260400603339003368`26.413254968829648*^-11*
        I, 
      1.464045245459272666093774291574103662198506166759`26.860579644918737*^\
-9 + 
       5.225366915715205932708032670537051534707483195096`26.413254905746015*^\
-10*I}, 
     {1.1820841559496751883335590139816665807703831219`26.727165067486553*^-1\
2 + 4.219011303952488275431622894962703670102166143`26.279701408865115*^-13*
        I, 
      5.63180425262809837571279451850659021187009704395`26.727164916608345*^-\
11 + 2.01006380839243757266223128872347516500067166886`26.27970124922808*^-11*
        I}, 
     {2.65170105410428893971255917143696646773326382`26.82895926772338*^-14 + 
       9.4642641690605749505355881530732376205513405`26.380750915712188*^-15*
        I, 
      1.7890705847087216442009933050752573517553772236`26.828958955590526*^-12 \
+ 6.385424406937342975527376962266851852523800421`26.380750806186427*^-13*I}, 
     {4.837301461871340052252866982072785998818781`26.676442754954145*^-16 + 
       1.726495482198979387997008731303631250607967`26.229100775521612*^-16*
        I, 
      4.70208511754954203909827175966438580799721516`26.676442409605418*^-14 \
+ 1.67823501932910190218084351070855082089634423`26.22910048316617*^-14*I}, 
     {7.1865067219153421625454488022785303355024`26.674134552728333*^-18 + 
       2.5649572361734776255012823367295510536639`26.22597536190501*^-18*I, 
      1.0239404012679885179150326183839827325324697`26.674134009372576*^-15 + 
       3.65457578107256701443299298082475233044164`26.22597488507355*^-16*I}, 
     {8.70527485867352825423307050093298978576`26.686867900564923*^-20 + 
       3.10702523571601107959510391915763711224`26.239952586824405*^-20*I, 
      1.84968500245991117133563288024598551985781`26.686867008925606*^-17 + 
       6.6017651068677244837337812656632849527868`26.239952273364096*^-18*I}, 
     {8.606347264857257945210280185813782558`26.534658901443375*^-22 + 
       3.071716697446301484766263390609558771`26.087169896569584*^-22*I, 
      2.77450101014125934833783741680981212961`26.53465794143803*^-19 + 
       9.90255310139857302974400782138624854283`26.087168877464038*^-20*I}, 
     {
      6.94987496947025812154925754873336093960337483682374875`26.701217824257\
622*^-24 + 
       2.48050030191757180328923319917254411549850252117097068`26.25384214611\
386*^-24*I, 3.4585096089849381910578692549311789036`26.70121558836522*^-21 + 
       1.2343868295411750096291141195810462245`26.25384137128216*^-21*I}, 
     {
      4.587227763769875924762168606234851850356137734170269`26.526666647671796\
*^-26 + 
       1.637240943611271911896146752240678680102142771323624`26.0792301366229\
1*^-26*I, 
      3.58514000401292168778037281463488769255409249318855044`26.526664429035\
137*^-23 + 
       1.279582856013403282668415292522467443524717464507239791`26.0792280481\
38418*^-23*I}, 
     {
      2.4762075880520829450103051796756595467420070092718`26.582870160694366*^\
-28 + 
       8.837905281398112497549316720502593150796346323114`26.134493400707495*^\
-29*I, 
      3.0923372517441753576421945590721547526418279624025452`26.5828663337690\
5*^-25 + 
       1.1036951772913771964655905323329053703431610965874034`26.134490797901\
105*^-25*I}, 
     {
      1.0937018806699085133790809894871710972908116485`26.537655269337364*^-30 \
+ 3.90356352758431316579759805833826215673307465`26.090597123868434*^-31*I, 
      2.22047037389163908629970269645461055682809575062771`26.537650084165442\
*^-27 + 
       7.9251460738970135413675214904350665854947415157794`26.090593670363624\
*^-28*I}, 
     {
      3.95428473355576317515835665904763562103447057`26.410083944691383*^-33 \
+ 1.41133538639771515035862524406574431462019291`25.962498783546156*^-33*I, 
      1.327896657362036711002023494450484505771606675892`26.41007817732724*^-\
29 + 
       4.73943498835768865269784242368594360267447172505`25.962493410506024*^-30\
*I}, {1.1707153340026205864122726885962905486147`26.60050205947283*^-35 + 
       4.17843450739716034637782537884523895260634`26.153398880848535*^-36*I, 
      6.616125393958026875052424203854848592317647307`26.600488807082154*^-32 \
+ 2.361380759989171666060848340491829971471154156`26.15339415111698*^-32*I}, 
     {2.839134296031199256985441083113954380891`26.421985974338188*^-38 + 
       1.013323766172259998729717007071738359838`25.97448374917622*^-38*I, 
      2.7472723489868728119543030323999721505901465`26.42197306939919*^-34 + 
       9.805370486587568404176535067484953124973049`25.97447031807718*^-35*
        I}, {5.641460591320046340453650989696246705`26.445439514663743*^-41 + 
       2.013510280616184786001323964434632291`25.997641266891335*^-41*I, 
      9.5099742735048655182581156579387177761322`26.445418461192045*^-37 + 
       3.3942328689770985595571128274236488105401`25.99763417604578*^-37*I}, 
     {
      9.1869942503531995109022345140075240543048218669248828`26.4705009748146\
66*^-44 + 
       3.278957119634787980671430168505174753815343283822599`26.0225972412678\
4*^-44*I, 2.74500488739267197399915168257838519057`26.4704704398182*^-39 + 
       9.7972776227681342682063732919462517635`26.02256487396123*^-40*I}, 
     {
      1.22637863961591399537591664790354064998245695229125`26.375816758286852\
*^-46 + 
       4.3771040474767119181948546865864083707708723764833`25.928792115443063\
*^-47*I, 
      6.608260757180038866492671405788123930434582793125627876`26.37577952097\
4458*^-42 + 
       2.358573769361575055521348616110150347364686977722926729`25.9287794839\
17907*^-42*I}, 
     {
      1.34223155933141892431164323711841484621782863147`26.279473075317792*^-\
49 + 4.7905981082975595990020939704291155896374837263`25.832032478330753*^-50*
        I, 
      1.327073608263204821536858731133087808787860709860178`26.27943256029703\
5*^-44 + 
       4.736497419628590922569592765791564509511140922731481`25.8319903512320\
2*^-45*I}, 
     {
      1.20463512516544801742628051482020215996594446`26.455824168593463*^-52 \
+ 4.2994986309820882349580427630053222605187402`26.00763813386784*^-53*I, 
      2.2235201103097534828177099832407681213467762551572`26.455735615323814*^\
-47 + 
       7.936030977782526741475038324331718458194402461147`26.00760733486894*^\
-48*I}, {8.866954841435958287031607578428804976969`26.297883975886883*^-56 + 
       3.1647309135617241248999416231890933803982`25.850420313919752*^-56*I, 
      3.1087934965470703074497743203312962161436040574`26.297799096933698*^-50 \
+ 1.1095686239909689454630354356676398448604184209`25.850334572609377*^-50*
        I}, 
     {5.3535678279645842581593580764676264742`26.276983627920746*^-59 + 
       1.9107576282936437762875605701903635481`25.82960236182707*^-59*I, 
      3.6274980300786784945803007545318911919633865`26.27687004257274*^-53 + 
       1.2947009835921431403040366921688054964586586`25.829561458099892*^-53*
        I}, 
     {
      2.65164281034517357821472943079055831679644244537297263`26.217667590650\
255*^-62 + 
       9.464056289548058366703408069323929344839757706080044`25.7702402477709\
46*^-63*I, 
      3.5329767820975972534285278232965966197326`26.21752926795551*^-56 + 
       1.2609651271652801130262543377287942605512`25.77010305650955*^-56*
        I}}|>, 
 "S0" -> {9.7361018611513259688436667355711835245`22.178714449533054 + 
    3.47494073090165519642005059238507496483`21.731275977319985*I, 
   16.02999239396962395466105501682890884923`22.344373177734955 + 
    5.72131169951232236620130673415231496359`21.896934562321032*I}, 
 "T0" -> {9.64016285765441033271537899162059539466`22.101415849807562 + 
    3.44069885918667247391774472143747212682`21.65397879291578*I, 
   8.99765160796895866976644624676185794315`21.77522756162602 + 
    3.21137828063938986172366169043558984317`21.327790637875125*I}, 
 "Sc" -> {6.45578670966026610915718601896506621902`27.230839621343684 + 
    2.30415380892073002448779810539298248521`26.783391311049254*I, 
   6.93167117735299082761998167675533902163`27.23725884989382 + 
    2.47400313296974423413631625643524839699`26.789804643379338*I}, 
 "Tc" -> {6.55174142163875970955828439260739036726`27.315922492816398 + 
    2.33840128719604198206384473530322073719`26.868406844516006*I, 
   13.95740414090060496961184256981357164722`27.308582850170275 + 
    4.98157813450973033600220005716962737786`26.861038682809504*I}, 
 "kappaFit" -> {0.99983629275463311573097331669279946041`19.75277824276779, 
   1.00094051716558758261639530017857956347`21.4173158977321}, 
 "kappaFitIm" -> {-2.2448733301679327277006`4.104042761272722*^-16, 
   -3.746671254642319185213`4.990554879029087*^-17}, 
 "residual1" -> {9.7014511366444012177409991349854`15.96692095866136*^-7, 
   0.00028777629427964098373843358313052044`18.39015692197972}, 
 "residualMinus1" -> 
  {0.05849856084351662720194606862681884643`20.02026721613227, 
   1.54512831706507008582632364530829646324`21.31945165152923}, 
 "neutralOnly" -> 
  {0.00985394410053661111354646736394461059`19.74694309153206, 
   0.43869894714648678244692788731445147151`21.26286184789152}, 
 "residualP2measure" -> 
  {0.97556343499625154497888062614715985526`21.957651922455646, 
   2.0996005337735044688365022641279600339`22.52605202657589}, 
 "chargedFractionS" -> 
  {0.66307715364194517030312685721478096235`21.62111268925159 - 
    4.66654936879040236623`4.590340665869291*^-18*I, 
   0.43241886876756343389365520415373621988`21.7867708111171 - 
    6.2140745752780240678`4.066038598113113*^-19*I}, 
 "chargedFractionT" -> 
  {0.67962974468181258448338742955228125871`21.54381486228876 - 
    6.3492523483038607842`4.636061674570962*^-18*I, 
   1.551227447897508877918397835474023588`21.217627068596162 - 
    4.93534613844871565151`4.842065983636712*^-17*I}, 
 "time" -> 5369.275813`10.181460707197953, "kernels" -> 8|>


==> anc/paper_scan/point_D_b1.000000_N6_h0.125000_P5.000000.m <==
<|"b" -> 1, "Ps" -> {11/20, 7/20, 3/4, 3/10}, "ws" -> {-2, 1, 0, 1}, 
 "lams" -> {0, 0, 0, 0}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 6, "hstep" -> 1/8, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.0625`40., 0.1875`40., 0.3125`40., 0.4375`40., 0.5625`40., 
   0.6875`40., 0.8125`40., 0.9375`40., 1.0625`40., 1.1875`40., 1.3125`40., 
   1.4375`40., 1.5625`40., 1.6875`40., 1.8125`40., 1.9375`40., 2.0625`40., 
   2.1875`40., 2.3125`40., 2.4375`40., 2.5625`40., 2.6875`40., 2.8125`40., 
   2.9375`40., 3.0625`40., 3.1875`40., 3.3125`40., 3.4375`40., 3.5625`40., 
   3.6875`40., 3.8125`40., 3.9375`40., 4.0625`40., 4.1875`40., 4.3125`40., 
   4.4375`40., 4.5625`40., 4.6875`40., 4.8125`40., 4.9375`40.}, 
 "IS" -> 
  <|0 -> {{19.84614321622560829951483416214175734234`21.668730759786108 + 
       8.07607191373081402476607830639856166269`21.278254936758128*I, 
      29.43083167917415519079951692938854642044`21.8114829493141 + 
       11.97640823873491840000400019182407703837`21.42100712490823*I}, 
     {15.73194675284826228582731970087136365188`22.763487522438655 + 
       6.40186518532791671979795604776537861441`22.373017203183295*I, 
      18.98800355231692793802375415448232139618`22.80993535822789 + 
       7.72686564416780846852522090680061924637`22.41946510488155*I}, 
     {5.8428749358025590942728220261952547583`22.989220466361747 + 
       2.37766490195927444096804736620247662478`22.598762385351193*I, 
      -2.0825397081336310587792059329616292316`22.493880760604608 - 
       0.84745636786177626535652565195934118496`22.103423856569684*I}, 
     {-2.40617474557632275206019586226839461253`22.692120070680236 - 
       0.97915449216298863056774944908853707001`22.301690409955754*I, 
      -14.68326539457299042822847865600118832559`23.41098175162153 - 
       5.97512100779442896841327257422196494939`23.020555597845682*I}, 
     {4.78682652908252361783298398308710512749`23.07504550653123 + 
       1.94792282138822285827967591328501614051`22.68456658087844*I, 
      5.05868827763693453329877284750027851402`23.023196004814732 + 
       2.0585526303136664056105544557592269305`22.632716148937014*I}, 
     {17.02493969356394505142733112649752049461`23.580837295491353 + 
       6.92802807044852909459132378214374346162`23.190300857756302*I, 
      30.12552623282060746583056891046037598265`23.79022412110887 + 
       12.25910312369065014235039076579574123873`23.39967152511745*I}, 
     {8.06387895957900374052573911945843554171`23.26877776838866 + 
       3.28146711790011918565099268849738532374`22.878188481219958*I, 
      17.44306208816990752337959087513644257401`23.615625792125417 + 
       7.0981763199491336076244374496357038653`23.225018738181046*I}, 
     {-11.31940358024337245108237976250665875712`23.479470080433114 - 
       4.60625101505103987188297603688766157115`23.088980056856087*I, 
      -9.0435263908885476122028758567274059748`23.47663010328838 - 
       3.6801190382837820884838998928264266222`23.086141180289736*I}, 
     {-14.01643390783149621794995175810424367044`23.76825984542448 - 
       5.70376455417066259718844938483112465739`23.37773356876989*I, 
      -12.57839857179296477204311349331058055074`23.840882568584348 - 
       5.11857897620716971159399431854864307054`23.4503332342206*I}, 
     {-6.34954598175841270077289064455036211886`23.69745617622908 - 
       2.58384661490787671675846778440142839052`23.306978069424137*I, 
      -5.03939503496474780160886423855111852735`23.7644234501837 - 
       2.05070155247088154482255505738696629345`23.373944587801134*I}, 
     {-1.59209751060413138936341561781962387337`23.666834247949446 - 
       0.64787872632091780335326588837951839489`23.276367247279243*I, 
      -1.06313472595821928331969331636210225705`23.72596555263578 - 
       0.43262574532886890001415253093016053946`23.335503029484663*I}, 
     {-0.26146904172955119460013557543640679099`23.607046352333597 - 
       0.10640066239649639336663184001319119521`23.216557900424664*I, 
      -0.14270700201382711905129283817501907714`23.656276410604654 - 
       0.05807234172906383951433723528799208579`23.2657875332439*I}, 
     {-0.03098242968406738409478680519810979058`23.47629231426888 - 
       0.01260780633619871487976701135118759573`23.085816329409425*I, 
      -0.01350215691908245020514142834557200885`23.521697956873176 - 
       0.00549448772393401402579175728353589044`23.13122196513961*I}, 
     {-0.00279814597216387179703585233632175273`23.447393217040833 - 
       0.00113866094031993936372348212060559032`23.056917271621693*I, 
      -0.00095319991693085683739116578157488262`23.493263034482894 - 
       0.00038788952560828495003925849763787891`23.102787128895486*I}, 
     {-0.00019854939752178403116762908855520272`23.460424121615947 - 
       0.00008079651523943859362384344038713826`23.069953455843958*I, 
      -0.00005180602193365188515922333564227865`23.498035505348 - 
       0.00002108163556727867467249737048343322`23.10756630420634*I}, 
     {-0.00001125970042467541701930339382286158`23.373339105979582 - 
       4.58195576672040391903818715613849`22.98286756035124*^-6*I, 
      -2.2060714455432327480036647021899509392882313073786881`23.411851543361\
67*^-6 - 
       8.977256410439018648634074323822420038934157026394113`23.0213804885048\
96*^-7*I}, 
     {
      -5.154769701522304856096253293921339344792284132600039`23.1579434290408\
84*^-7 - 
       2.097651435578632682969853101132158630258580568614406`22.7674670283354\
1*^-7*I, 
      -7.43683217314528233894458877819853166502611412097279`23.1985903294292*^\
-8 - 
       3.02630041445859594813215928607216365289756076346855`22.808113887157745*^\
-8*I}, 
     {-1.91702151282118506031262857724381015038466706479706`23.07136475850745\
3*^-8 - 
       7.8010137430910371870055513318567928432581687123465`22.680887169689235\
*^-9*I, 
      -1.9974442154584129991538731520325612001818101751297`23.106754070218763\
*^-9 - 
       8.12828112341701856153915261247665564710241820551`22.716276759159125*^\
-10*I}, 
     {
      -5.814956716956005859794371855860546557127990520296`22.942621803300668*^\
-10 - 
       2.366304027423014372662144161293144787112172169749`22.552142643442682*^\
-10*I, 
      -4.2924067194300276898107276015409017863082496292`22.977724737343326*^-\
11 - 
       1.74672655394104271123262995688996163172713574978`22.587245152034054*^-11\
*I}, 
     {
      -1.4426357637361929465534705920360331705596692462`22.778301053085166*^-\
11 - 5.8705764874900489475208147917609355719723009375`22.387827272937688*^-12*
        I, 
      -7.401108412124208833367963580958955453210355661`22.816105249621135*^-13 \
- 3.011763198844863466185090224941273305021865748`22.42563159458382*^-13*I}, 
     {
      -2.932714255716600034578938151378450809598241761`22.701834558587702*^-13 \
- 1.193421360187841142562379654863235050578186993`22.311357889951967*^-13*I, 
      -1.02590461227359447995374634636734488973980913`22.739686283306924*^-14 \
- 4.1747554348876376365022669929155814592852615`22.349209537944937*^-15*I}, 
     {
      -4.8914675735704402952409983440419452083367861`22.557907479679514*^-15 \
- 1.9905048279375400766035280678456383803985915`22.167431389969803*^-15*I, 
      -1.144751264168035346125208819124787818489865`22.59685123571531*^-16 - 
       4.65838295734797003123342232972550353503862`22.206375225988367*^-17*
        I}, 
     {-6.69938760826067742951718572998649713754865`22.556573831762048*^-17 - 
       2.72620909326278243942565957929177411463427`22.16604992484738*^-17*I, 
      -1.0292011073956827277746759537934047041661`22.599356429591435*^-18 - 
       4.188169996789741860460774828937603822289`22.20882796502258*^-19*I}, 
     {-7.538684539424553561400966959579799431801`22.462843154480183*^-19 - 
       3.067747612823151988103375600826414975168`22.072368757217415*^-19*I, 
      -7.4598272584711378321210739156348508007`22.504433257070403*^-21 - 
       3.0356578982139992848756109816706356767`22.113958708905372*^-21*I}, 
     {-6.9720967158557043702514257812048387316`22.185884474080936*^-21 - 
       2.837183721454808250294543405785468647`21.795422866168394*^-21*I, 
      -4.36065725859317705417582839593254699`22.228106866776518*^-23 - 
       1.77450002390075347258435507635499376`21.83764650662474*^-23*I}, 
     {-5.30046048195926284083771972642170085`22.11726801788141*^-23 - 
       2.15693797841752168782845431991858058`21.726880062659262*^-23*I, 
      -2.05614464627579880552892208878432`22.151175117144657*^-25 - 
       8.36715317804385640571934630287642`21.760791680061672*^-26*I}, 
     {-3.312637930390878830922143675810991`21.92983438118593*^-25 - 
       1.348025248962014683404417058964927`21.539359544573298*^-25*I, 
      -7.8210941712053695252901068190731636630060456555346`21.969742558996284\
*^-28 - 
       3.1826697148427694085178966669752056790603215242378`21.57926782959125*\
^-28*I}, 
     {-1.70192613457844148382119316526671495912747539891504`21.70788019908540\
2*^-27 - 
       6.9257173572522952779158839007825389174994371112275`21.31740093709179*\
^-28*I, 
      -2.39989884396253875102012813628904728966824800373`21.743339327898692*^\
-30 - 9.766006139507350293258512038635246990946712985`21.352860118304484*^-31*
        I}, 
     {
      -7.18770176709526354649116931359662514776268947746`21.65231244062998*^-\
30 - 2.92492076334760429501795629135096694609145893991`21.26183592456896*^-30*
        I, 
      -5.94028540681060630394971163734821552771079492`21.68728621883089*^-33 \
- 2.41730454178439645108350833640721484123628944`21.29680982499457*^-33*I}, 
     {
      -2.495093490342994180167152137264701104458368959`21.409628698212625*^-32 \
- 1.0153385592328022830696464384119741355961205`21.01915277389973*^-32*I, 
      -1.185973534773551217528467643794254560261553`21.446024796908965*^-35 - 
       4.82613042255053042644612178407158921920296`21.05554886944709*^-36*I}, 
     {-7.118533841632626469376581300413374712027518`21.628400294611048*^-35 - 
       2.896773977643427493232200183866806740098491`21.237935112865937*^-35*
        I, 
      -1.909650341930518771813657833675001593152`21.664150784543875*^-38 - 
       7.77101793707773298293520844410817501213`21.273686201738997*^-39*I}, 
     {-1.6690127921903883802232678742958507079856`21.45707619969488*^-37 - 
       6.791781752156668675476854563748682906875`21.066563917287155*^-38*I, 
      -2.479703830253745238031483095619285666`21.497650932442195*^-41 - 
       1.009075982153959484711660967144347674`21.107135118663063*^-41*I}, 
     {-3.2155423138489850390985527390386740978`21.533916791715836*^-40 - 
       1.3085137341473042773270807110476353586`21.143626588813742*^-40*I, 
      -2.596389957898139344542922517527967`21.56783261230458*^-44 - 
       1.056559543464745943919812045646377`21.177556266214143*^-44*I}, 
     {-5.0902326258971641708353680067070831`21.42980542886902*^-43 - 
       2.0713891004650457734320878422243579`21.039534587467898*^-43*I, 
      -2.191917737588806475909940676140724318926472605834`21.465050460528996*^\
-47 - 
       8.919660150025493472457308100483539514914235600387`21.07479770330668*^\
-48*I}, {-6.6202966704335284362152703437606`21.176091783546802*^-46 - 
       2.6940242957095850837423355373621`20.78559951638124*^-46*I, 
      -1.4918561982243129117853930075779264215130832614`21.20944781053803*^-50 \
- 6.070871206830741951182676774940666745636575316`20.818952587827855*^-51*I}, 
     {
      -7.07368651699385451825089605875734585569893230267`21.136971031493722*^\
-49 - 
       2.87852407311620185843646903863745406155858553856`20.746483460885806*^\
-49*I, 
      -8.185529353687053129511114609460717331947195`21.171218185649845*^-54 - \
3.330970808387034701444937562250394902166716`20.780729030042632*^-54*I}, 
     {
      -6.20896667207636815465047109741445493159095549`20.78084327413054*^-52 \
- 2.52664010368706020858704235653616573856798166`20.390368439369603*^-52*I, 
      -3.620403747841432714107258855532540515496`20.813246894945927*^-57 - 
       1.473265646918999657312968421840811355335`20.422771214987907*^-57*I}, 
     {-4.47691543553118491214632921179145744405246`20.843243568767143*^-55 - 
       1.82180943748652562621180234136393315842313`20.45277392751463*^-55*I, 
      -1.290730068150689142974930794836568225`20.877957344393103*^-60 - 
       5.25242045168438886043920061986613882`20.487486154895507*^-61*I}, 
     {-2.65160759301423162567138925463025632701`20.60941542578253*^-58 - 
       1.07902948068322164493243516675744328602`20.218944245360895*^-58*I, 
      -3.70906009161877629535490543943621`20.644947363481297*^-64 - 
       1.50934293408503988905062075169974`20.254475996486402*^-64*I}, 
     {-1.2900264373492374685887027330984999`20.828264790527374*^-61 - 
       5.2495571381967540364793525147205106`20.437695622638238*^-62*I, 
      -8.59068550215387698626012796801714725871646415396`20.863743741327532*^\
-68 - 
       3.49584265051976287349138883688378859460284980645`20.47315539789432*^-68\
*I}}, 1 -> {{0.12275653982099728730542145931879962346`27.46544817883591 + 
       0.04995381886917974786508979922364898188`27.074581877785835*I, 
      0.15602811670149281580158940433942315424`27.46544817934008 + 
       0.06349315720018712615804632883515603722`27.074581878258467*I}, 
     {1.03894701914994131954741220591743370388`27.35035931696226 + 
       0.42278294325475192817329775567080237602`26.95972500284779*I, 
      1.29358503742862614290977460322578326863`27.35035931738199 + 
       0.52640382944825920029413957829931437575`26.95972500325305*I}, 
     {2.51240191247269764193233900054891146086`27.287763479129843 + 
       1.02238194596598332382762671837985095638`26.897219592874333*I, 
      3.00255624805048898697176492626191915376`27.287763479586406 + 
       1.22184244667006072944698296561252835103`26.89721959330583*I}, 
     {3.86131567435755242017653649705049269919`27.252458367882685 + 
       1.57130091867080117841486554469401571457`26.86195975484854*I, 
      4.34187790450764177316496417610231430212`27.252458368896768 + 
       1.76685806483419006106273419385085287397`26.861959755710593*I}, 
     {4.36104667248649892193396625569981978708`27.24073693169978 + 
       1.77465848968289840673981265146746433795`26.85027379228827*I, 
      4.52486358870315144244850883908167949227`27.24073693260895 + 
       1.84132117480197276305573787996162779408`26.850273792865316*I}, 
     {3.75057959396438272537808864624271164377`27.244660672230747 + 
       1.52623863432888671137141612359069596308`26.85424468949175*I, 
      3.52271115331021254565866490304309288144`27.244660673460118 + 
       1.43351120141949293141541360404718206696`26.85424468996919*I}, 
     {2.46672672191858124994990437880199273285`27.26144271445149 + 
       1.00379515458946940381889882227744739857`26.871068113022194*I, 
      2.05809239506442241810011200664369918415`27.261442716633198 + 
       0.83750792315424233138094611130850030473`26.871068113869033*I}, 
     {1.23545649484777076139374906534305908595`27.20790304068701 + 
       0.50274934479556640757621672047956783761`26.81749140049431*I, 
      0.89867262656011857475415422931174668481`27.2079030446599 + 
       0.36570051318924075412311126783777784409`26.817491403588622*I}, 
     {0.46938507583655736486228979586977607534`27.0456337276499 + 
       0.19100878122197543369472845543984281662`26.6551625153496*I, 
      0.29216477797398841633805232002691051687`27.045633733120738 + 
       0.11889180340329476103424528540653821814`26.655162521210013*I}, 
     {0.13527868089520013142846489193055697701`26.995005421176423 + 
       0.05504950475269508959922722568436486167`26.604527501913953*I, 
      0.07072187109132278741676008254395071637`26.995005431486906 + 
       0.02877913912967050031549079600997628125`26.604527511219754*I}, 
     {0.02971129829050305760426152659701782389`27.069898706770257 + 
       0.01209053965952607512306286070411456031`26.679352252169803*I, 
      0.0128046412872147433176511725757226874994646583371592892415`27.0698987\
32498736 + 
       0.0052106448461244139210439397252008741183799054035031425024`26.679352\
262117643*I}, 
     {
      0.0050133847886492145510780776281856875712290071712467255296`27.0204182\
745194 + 
       0.002040117096969907677819111078544858473374782671472358372`26.6298697\
4963721*I, 
      0.001748163273389653185961997661875045334974257998891098933`27.02041831\
8287366 + 
       0.0007113872029954520601418817901187389844188266355671092141`26.629869\
776004167*I}, 
     {
      0.0006563530044298332750588347360112994960190846216311163247`26.8767592\
13220918 + 
       0.00026709240212651878762799688542122802753208879227991886`26.48627572\
2287214*I, 
      0.0001817453361302560969193349225727436189793744893943873993`26.8767592\
75780497 + 
       0.0000739583700763132592559257880573321628850270747567399441`26.486275\
789393204*I}, 
     {
      0.0000673376176669875301448494229325387046842534820253524238`26.9732049\
8523556 + 
       0.0000274019710959904897459157015026152521273211720203096622`26.582359\
884455705*I, 
      0.0000145316156954400703238084835702683729044157165150572989`26.9732051\
38786543 + 
       5.913409577893439525215848005196355014454142600923733`26.5823600003712\
9*^-6*I}, 
     {
      5.4623472921322045391596265596998967829794253314164317`26.9550421277713\
64*^-6 + 
       2.2228152376208760605989743508937169742461175649642774`26.564314998648\
253*^-6*I, 
      9.01588066575943797109533493421741309936143785066185`26.955042431120933\
*^-7 + 
       3.668869050726129887972342702988108125442012984058771`26.5643151146761\
*^-7*I}, 
     {3.529875463996741412995053239418691558317105748695978`26.91470952667948\
4*^-7 + 
       1.436426603555128692554386614320868823561563528046586`26.5243092945257\
4*^-7*I, 
      4.37312073984311502014844082210199753300735847614176`26.914710032043967\
*^-8 + 
       1.7795718391030285225073742344884062846626757330178`26.52430979493837*^\
-8*I}, 
     {
      1.82813996804192380955668682891429308140242543944643`26.900122360513848\
*^-8 + 
       7.4393244518165989841569354465499751577960518355456`26.509288041329253\
*^-9*I, 
      1.668264934057321903964631031693350933078559891023`26.900123275771755*^\
-9 + 
       6.788738462588128890884847057751432824835335758098`26.509288850214368*^\
-10*I}, 
     {
      7.623841204758155869748866210195600033602254217102`26.81965791744833*^-\
10 + 
       3.102400761582366044507387284573351152427278668938`26.429349916313548*^\
-10*I, 
      5.0287989683348933435736977023845310006399384819`26.81965944929666*^-11 \
+ 2.04638965190798423788648452641727178806611808669`26.429350496432985*^-11*
        I}, 
     {
      2.56943755573959790143721315887189448860697051395`26.762540204534204*^-\
11 + 1.04559169264829038981852046009100468812285605565`26.37211562402231*^-11*
        I, 
      1.2021732936942986598833750587978126975191251498`26.76254251642793*^-12 \
+ 4.892052761517984678656258392040175966099659846`26.372117928721995*^-13*I}, 
     {
      7.018310063035676161181361279132957013373947774`26.653024389454437*^-13 \
+ 2.855989507099626094781176111629806773010924848`26.26254281047638*^-13*I, 
      2.28558457174860951545035617198790773039005166`26.65302767223225*^-14 + 
       9.3008224143340181737204228335129517038316601`26.262545480662794*^-15*
        I}, 
     {
      1.55710876838572346171949494845402654389121323`26.765081933794175*^-14 \
+ 6.3364061490308686812289256906234244660783489`26.374389253177284*^-15*I, 
      3.463466191223493551191496624633771885896952`26.76508987659815*^-16 + 
       1.409402407628897973591758265314696356258052`26.374392371762827*^-16*
        I}, 
     {2.810974700385502359217517180670447946526662`26.622998759686187*^-16 + 
       1.143881386960418298641290594093731777380568`26.232501583855505*^-16*
        I, 
      4.1904711399069269618352468956412227116922`26.623008612072905*^-18 + 
       1.7052454932721253329310536248304998999601`26.232512142516764*^-18*I}, 
     {4.1347955150898854929589827593970392911488`26.763552779926677*^-18 + 
       1.6825891844384416928066210044416057635409`26.372349320733452*^-18*I, 
      4.05374395817709244113834154805904113127`26.76357675555326*^-20 + 
       1.64960654417348587160879443362592790707`26.372361783947422*^-20*I}, 
     {4.96137699475867730142364653568609145518`26.66286090200015*^-20 + 
       2.01895335351817876495722741397691751611`26.272637771915882*^-20*I, 
      3.1389156875786777498408252673810576886206601402161037312`26.6628939798\
45066*^-22 + 
       1.27733174893637376034001501030959735375684952289873264`26.27266101659\
6093*^-22*I}, 
     {4.860766166224152408060589189998143034`26.52093648054078*^-22 + 
       1.978011379166176971083402979568809984`26.130415290250912*^-22*I, 
      1.94730006895884570639256718715115991061951868494878213`26.520977497977\
22*^-24 + 
       7.9242275051542861020437839582719205870372793854875062`26.130456555655\
5*^-25*I}, 
     {
      3.89130870380653946144253985632193579792581011614052438`26.616093699567\
21*^-24 + 
       1.58350610433844409227827570133779521022078345790303602`26.22567060139\
2107*^-24*I, 
      9.68606411960044098496242607297718515747433469951257`26.61618726457125*^\
-27 + 
       3.94158953397787726725238227704482321022121725862176`26.22570592320563*^\
-27*I}, 
     {
      2.547151603115891134373072295204744549067658986706608`26.44752700662624\
*^-26 + 
       1.036522779152397387892475687096715149015536193663947`26.0570434791494\
85*^-26*I, 
      3.865451733848252607040000063076351293690021409125`26.447625949034652*^\
-29 + 
       1.572984022209984256332220227254199875068150511085`26.057147211617373*^\
-29*I}, 
     {
      1.3640123141616605616911425007823095165029496282105`26.62262161892848*^\
-28 + 
       5.550630880955107733578442417412313571557586520793`26.231474687841136*^\
-29*I, 
      1.2382994230754104784543185624067424190738471207`26.62286778707314*^-31 \
+ 5.039062291615535727040320669687998806841227497`26.23160595366993*^-32*I}, 
     {
      5.9784323196279813860976645778371318409770267003`26.54083659586239*^-31 \
+ 2.4328278204308225488207758117627150723859279988`26.150689247679942*^-31*I, 
      3.1858313687941066239888421937693917687160617`26.541171967692666*^-34 + 
       1.296423338231552322837524964699703965095121`26.150947994909096*^-34*
        I}, 
     {
      2.14552895078253645297166416980088541554338292`26.398901694158557*^-33 \
+ 8.7308883699603594459548064963674898155353216`26.008411742790297*^-34*I, 
      6.5850999272482719491687095676561513091155`26.399295367092133*^-37 + 
       2.6797015416114103359025893727462000210976`26.008772827873507*^-37*I}, 
     {6.30679040839180989533368634834267761700382`26.557359155728292*^-36 + 
       2.56644791524822856708764177750298380414347`26.16758520879693*^-36*I, 
      1.0939357095110738785136720717253780801`26.558291816788802*^-39 + 
       4.4515971505166742449627099517079496771`26.16795753943668*^-40*I}, 
     {1.518933304044842720052583770339561902505`26.34036373353477*^-38 + 
       6.18105717669000800319855285480715037173`25.949757720198534*^-39*I, 
      1.4609623144446923882026055689792288095754227547398575`26.34124847200798\
*^-42 + 
       5.94515346692629578287499821262811308064541274811917957`25.95070497886\
0415*^-43*I}, 
     {2.998045551556709374743063221227228243`26.480179314944415*^-41 + 
       1.220006890568913854144446561670145998`26.090972279082415*^-41*I, 
      1.568973806098719040666169707092120423563455487391998`26.48226074978868\
*^-45 + 
       6.38468903038735238036627584991364607020136947031467`26.09175947317898\
*^-46*I}, 
     {
      4.8507185165272454816238193719290793969980535652105466`26.4582551494745\
96*^-44 + 
       1.9739226481400976164396276801060371158602047260870753`26.067643213741\
72*^-44*I, 
      1.355251261446976421180813425143505750817732477525`26.461133178573633*^\
-48 + 
       5.51497917221104877510179543298861536919382104962`26.070663589688877*^\
-49*I}, 
     {
      6.4347196028310135439038908573409833574091796569222`26.32478313396061*^\
-47 + 
       2.6185066635349977547470443581479409453076176155595`25.9368887539782*^\
-47*I, 
      9.41754623310575202380646102380272427291680338`26.328068710064922*^-52 \
+ 3.83232045646355403444040554480763773737885188`25.938259023164363*^-52*I}, 
     {
      6.999810262718933725417015561930879059077158999`26.247320275553697*^-50 \
+ 2.8484613079870890859443470603596901804964312841`25.857230409353022*^-50*I, 
      5.26557709491938215385886221372143970449496`26.251553028938073*^-55 + 
       2.14274273961176549542413931154180422558411`25.861154356922512*^-55*
        I}, 
     {6.2451776820221493252761115806222831633889057`26.41302504925656*^-53 + 
       2.5413755974915178313363216841758184896581956`26.02579497717661*^-53*
        I, 2.36925841465853671825153079376303821212`26.422537753599325*^-58 + 
       9.6413197922257133124179675443139341914`26.032186790098617*^-59*I}, 
     {4.5705306615488333705984338909989319865513`26.313188740736127*^-56 + 
       1.8599046628063212625372521126639370630215`25.926474891269088*^-56*I, 
      8.58020723317960137245627968762137712477163605930049839`26.324649781458\
454*^-62 + 
       3.49157868583850428000952760661210911775887986575505331`25.93528226165\
083*^-62*I}, 
     {2.7441430998460969566248277172163249147`26.165818950962915*^-59 + 
       1.116685331475708476077474001192882863`25.777944883409617*^-59*I, 
      2.50124552848413724650132846767140455883677363225098`26.17808175815*^-65 \
+ 
       1.01784203317753050655074970904786436241263346367996`25.788243115011912*^-65\
*I}, 
     {
      1.35180677188491192898699527903113506249108512002275213`26.217570553412\
73*^-62 + 
       5.500962370504919352648093362695426066260384173554614`25.8376375777813\
65*^-63*I, 
      5.8699834950509225462982368673825047986491442578`26.238346683557296*^-69 \
+ 2.3886962984166185934415500425672550465452422302`25.85040357150526*^-69*
        I}}, 
   -1 -> {{0.12273954037381968848020368311595800434`27.465448179306957 + 
       0.04994690121488267954198235093755630185`27.074581878227402*I, 
      0.15602414521565211796792620790858808781`27.465448179447936 + 
       0.06349154106727382456276652473894220032`27.074581878359567*I}, 
     {1.03880298911763389752530641206447246235`27.350359317407648 + 
       0.42272433252691536202225456398735635849`26.959725003277796*I, 
      1.29355203819916793270646873907962001538`27.35035931748626 + 
       0.52639040093737430835341073520085079629`26.959725003353697*I}, 
     {2.51205306490518111438443467578829038851`27.28776347961836 + 
       1.02223998800410133016632904195141246107`26.89721959333596*I, 
      3.0024793761874131116567101986299398481`27.287763479702335 + 
       1.22181116488963723277789415288946804332`26.897219593415333*I}, 
     {3.86077887974833847845905624583273297133`27.2524583684025 + 
       1.57108247865353019043848492501687520619`26.861959755290176*I, 
      4.34176632067686802738511334615688196039`27.252458369034674 + 
       1.76681265757133197688253235302893392319`26.86195975582758*I}, 
     {4.3604403710281262515298539313261318311`27.240736932730055 + 
       1.77441176496032287392592391608879456193`26.850273792941437*I, 
      4.52474697004941786857460791481917712591`27.240736932857967 + 
       1.84127371869809537034686155715826908511`26.850273793022637*I}, 
     {3.75005896632939065406188713229295016161`27.244660673755693 + 
       1.52602677320430135669701865375357765558`26.85424469008246*I, 
      3.52262025275359910034115620675418931864`27.24466067382197 + 
       1.43347421088565418789492167716632532259`26.85424469010824*I}, 
     {2.46638539671981923004696949697749448536`27.261442717189862 + 
       1.0036562577357514053208650339274170152`26.871068114083204*I, 
      2.05803932059092205784706787415699910827`27.261442717281785 + 
       0.83748632534251124036617615984278346822`26.87106811411896*I}, 
     {1.2352863169309415004009534048053279695`27.207903045230758 + 
       0.50268009360255282645901315727304490546`26.81749140403247*I, 
      0.8986495031702639338587003822359704183`27.207903045753778 + 
       0.36569110349400069179417871667991391615`26.81749140443987*I}, 
     {0.46932077021098523086198995214159595924`27.045633734343472 + 
       0.19098261307177517678771779999613386492`26.655162522520026*I, 
      0.29215728585059100073561787359062001074`27.045633734702452 + 
       0.11888875460299714930517857282731308938`26.655162522904554*I}, 
     {0.13526025443758442530163118027506793726`26.995005434382566 + 
       0.0550420063992266892419233392353138709`26.60452751383299*I, 
      0.07072006476558135728118051052858653196`26.99500543465937 + 
       0.02877840407417742666962071067516819895`26.604527514082854*I}, 
     {0.02970727393972214502630505340470470373`27.06989873988142 + 
       0.01208890201406727600759593939106855158`26.67935226496984*I, 
      0.012804315566560084694554356102186319703407318345484498943`27.06989874\
0391565 + 
       0.005210512299291402060743317055185408206417936852803591259`26.6793522\
6516733*I}, 
     {
      0.0050127091445282116408625787438350477399766519216231940095`27.0204183\
3116049 + 
       0.0020398421543551205470072011898286113128570879572612056428`26.629869\
783757762*I, 
      0.0017481189675504426417857016445942249370679178327241769129`27.0204183\
3178415 + 
       0.0007113691734397966313965895003296190485417921606693597739`26.629869\
784133696*I}, 
     {
      0.0006562649153791379566502774558471952257728679952065277782`26.8767592\
9405142 + 
       0.0002670565556902376042593477106687867064212705563681620262`26.486275\
808992193*I, 
      0.0001817407435710356730959486259813737468587514120870962356`26.8767592\
95040795 + 
       0.0000739565012074792438493940807641539974085219983186643012`26.486275\
81005341*I}, 
     {
      0.0000673286079948705932798416112001487302934567777813299046`26.9732051\
84257186 + 
       0.0000273983047534098301030270796194261771228906217541555747`26.582360\
034695736*I, 
      0.0000145312492371511908536196997353445825032325718454394202`26.9732051\
8621751 + 
       5.9132604535289658420487604692178206842326297652993058`26.582360036175\
87*^-6*I}, 
     {
      5.4616178219140842510820876861074832564535162111747379`26.9550425195099\
27*^-6 + 
       2.2225183913330971919231419769824449597546082299903573`26.564315148480\
91*^-6*I, 
      9.015653525285966867016321829083039639373672590931793`26.9550425243484*^\
-7 + 
       3.668776619527872094977285942807800067509748375281552`26.564315150332405\
*^-7*I}, 
     {3.529404399293290987960014523912007029160098819145451`26.91471017958678\
4*^-7 + 
       1.436234911276198870629402452404041056648998501900716`26.5243099410354\
16*^-7*I, 
      4.37301055462478133676792832642149982221310412310073`26.91471018815349*^\
-8 + 
       1.77952700098322873026635991418740583206884728407557`26.5243099495182*^-8\
*I}, 
     {
      1.82789589547934116817580877749106489179102103406584`26.900123532502153\
*^-8 + 
       7.4383312373939728158485289194079623054994125475152`26.509289077106224\
*^-9*I, 
      1.6682228519035825025926789260072241796287051358975`26.90012355473743*^\
-9 + 
       6.788567215965457024087356388031660505326232111899`26.509289096757623*^\
-10*I}, 
     {
      7.622821841661850696164792588718386599203699427621`26.819659912569517*^\
-10 + 
       3.101985948004620959574351186700625405711007431833`26.429350671872886*^\
-10*I, 
      5.02867184626771165898252225266149819449568169509`26.819659924802725*^-\
11 + 
       2.04633792160728067100966889462368786219954215696`26.429350676507404*^-11\
*I}, 
     {
      2.56909316845175649475996637908653069974635162656`26.76254321787127*^-11 \
+ 1.04545154972618812413675428368416906563106248953`26.37211862798258*^-11*I, 
      1.20214281292984007090050783476259646680038895`26.762543234709458*^-12 \
+ 4.891928724901362967516576517285773212061332445`26.372118644768396*^-13*I}, 
     {
      7.017366327653998256231474215236753420555506512`26.653028671204083*^-13 \
+ 2.85560546901590755613264651559660932927500529`26.262546293216683*^-13*I, 
      2.2855264034165710618972963167710666260792024`26.653028693028705*^-14 + 
       9.300585707570630387681334571534555523987682`26.262546310969494*^-15*
        I}, 
     {1.55689856230483427862476808209698056509194895`26.76509230021802*^-14 + 
       6.3355507488619448671545547593878130476815361`26.374393323336328*^-15*
        I, 
      3.463377657679960155179538092344153703939578`26.765092348481062*^-16 + 
       1.409366380313335292437938794877840916142716`26.37439334228959*^-16*
        I}, 
     {2.810593512455990050202760069228792156763054`26.623011625820634*^-16 + 
       1.143726268603272177151848625132779569458504`26.23251537231127*^-16*I, 
      4.1903634947638255617380638158743063992504`26.623011680625343*^-18 + 
       1.7052016887954882804816619997163545601329`26.232515431044114*^-18*I}, 
     {4.1342320198161194146051988388303509238509`26.763584106228027*^-18 + 
       1.6823598790109638914105573184484581592257`26.37236560496271*^-18*I, 
      4.05363926869268958413124286223057405444`26.7635842285143*^-20 + 
       1.64956394245508460386021410189699346805`26.37236566853533*^-20*I}, 
     {4.96069724940671079653313431946821415743`26.662904142309426*^-20 + 
       2.01867674197276688027863646006898828264`26.272668157917437*^-20*I, 
      3.1388341646605349228947526015659603962192050034078384128`26.6629042972\
89177*^-22 + 
       1.2772985744831631040130846056585524900299212129375879168`26.272668266\
828486*^-22*I}, 
     {4.860096480691160922186929251249083911`26.52099012377553*^-22 + 
       1.977738861303885086510859696127955865`26.130469257787126*^-22*I, 
      1.94724919601058764833899785313241457442483821860564549`26.520990300641\
15*^-24 + 
       7.9240204857933355662840945909513105933343857575791959`26.130469435721\
942*^-25*I}, 
     {
      3.89076948603598375661156707933751751999733810433163129`26.616216117762\
015*^-24 + 
       1.58328667825425615029042145899306551323312202599884501`26.22571681462\
5322*^-24*I, 
      9.68580954016598673271729941524563296170390608999299`26.616216489787096\
*^-27 + 
       3.94148593693143811144879341989904940570583470461035`26.22571695506788\
8*^-27*I}, 
     {2.546796563814085977974247838056249884435445132623207`26.44765612458131\
8*^-26 + 
       1.036378301562855708846413048590699228549628328962899`26.0571788482703\
97*^-26*I, 
      3.865349513301874546244448815654028319083345472202`26.447656789046867*^\
-29 + 
       1.572942425186592067069402632839724442488116429063`26.057179544909264*^\
-29*I}, 
     {
      1.3638210564171260687554041651510260040991807729134`26.62294395024975*^\
-28 + 
       5.549852588023282222073094257213994529420365545952`26.23164655958939*^\
-29*I, 
      1.238266474095855584569388704131200727650127935`26.6229447874819*^-31 + \
5.038928210990665593405388668671493388985614069`26.231647005956656*^-32*I}, 
     {
      5.9775890384673981206208407011453382718945551803`26.541275884797606*^-31 \
+ 2.4324846605925524683350577930006857398258114037`26.151028160108996*^-31*I, 
      3.1857460756477281365652774096362967052621928`26.54127694279418*^-34 + 
       1.2963886295440055221166764958586385038423689`26.15102897627409*^-34*
        I}, 
     {
      2.14522451763987875936012405056913108617131336`26.399417512723215*^-33 \
+ 8.7296495277700962472353419823412130622179832`26.0088848568968*^-34*I, 
      6.5849225453601483649198738860223683244256`26.399418666796095*^-37 + 
       2.6796293588770084088106661880249407179408`26.00888591537699*^-37*I}, 
     {6.30589026311145814830627305004708624692361`26.558581766419916*^-36 + 
       2.56608161546203219131657391941147410238547`26.168073193226782*^-36*I, 
      1.09390606381769861927687745264122948715`26.558584314152508*^-39 + 
       4.4514765120888333818612635230444147841`26.168074209298926*^-40*I}, 
     {1.518715255818278730297705850307829262112`26.341523798535107*^-38 + 
       6.18016986415819450086486000516990294011`25.95099978922901*^-39*I, 
      1.460922486436219620756287477421955947762455132968409279`26.34152605227\
394*^-42 + 
       5.94499139318879308483553077695103739912605823276033337`25.95100220250\
4416*^-43*I}, 
     {2.997612723053044403166895403468760984`26.482910301831062*^-41 + 
       1.219830757902540019252631836212060681`26.09200465211381*^-41*I, 
      1.56893078379644970858962577979512220779013606389944`26.482915266419322\
*^-45 + 
       6.38451395797996527423276171004965459614978775391376`26.09200652523818\
3*^-46*I}, 
     {
      4.8500143186179176866626946628432188282022034715709513`26.4620332391731\
38*^-44 + 
       1.9736360860158970554699765467906063998353482976951452`26.071608370764\
913*^-44*I, 
      1.355213887545423083611728062287537719406846918146`26.46203967322673*^-\
48 + 
       5.51482708507081556377030239487123492107523473281`26.071615124841117*^-49\
*I}, 
     {
      6.4337803740662893922298794165360555066508114615654`26.329097745600155*^\
-47 + 
       2.6181244593472765196890680601314669084881612925893`25.938686946177327*^\
-47*I, 
      9.41728508034922754449923787708488905951406372`26.32910463645728*^-52 + \
3.83221418450838460878547347278076579621666957`25.93868980981679*^-52*I}, 
     {
      6.99878314692871643764936267561378343902113248`26.252881689814473*^-50 \
+ 2.8480433395740252581684310357527834055053417295`25.862385506992798*^-50*I, 
      5.26543028842313844390939489363412747301438`26.252890040333092*^-55 + 
       2.14268299904614780265474372376326523166694`25.862393243805133*^-55*
        I}, 
     {6.2442565858558188117486290146107643033319965`26.42555012410278*^-53 + 
       2.541000772075934554873940633819688049149135`26.034201278371356*^-53*
        I, 2.36919201189766989428468901614695394553`26.4255679503852*^-58 + 
       9.6410495767656171161857873787823583303`26.034213185824434*^-59*I}, 
     {4.5698531950237523017551608115287336487481`26.328292496108133*^-56 + 
       1.8596289785932179887426999676480209349711`25.938070234245767*^-56*I, 
      8.57996553324772147231289115141318217093285988279780856`26.328312800258\
697*^-62 + 
       3.49148032990051981421096221088430775297083186767736425`25.93808575884\
218*^-62*I}, 
     {2.7437343833745242442983599255428926577`26.181986649671696*^-59 + 
       1.1165190108167882639718177517616307384`25.791512589157325*^-59*I, 
      2.50117472246278008881832488055975813921149414782576`26.182007173106403\
*^-65 + 
       1.01781321979479032503897846654144262442517473839609`25.79152976035515\
4*^-65*I}, 
     {
      1.35160448995648879043257314611572100169802223470628831`26.245053742033\
583*^-62 + 
       5.5001392164124618324677080214426516948286283335053876`25.854474334065\
166*^-63*I, 
      5.8698165336900310247412457015061264405012617966`26.2450871283278*^-69 \
+ 2.3886283561498172591156723667269695883781607625`25.854494535777857*^-69*
        I}}|>, 
 "IT" -> <|0 -> {{21.00685479987099954690991329226787591203`21.63817981332985\
2 + 8.54840500729413502933789639191804395916`21.247703705764312*I, 
      29.09640221286345794902929635440783275902`21.502469269815517 + 
       11.84031749351709429527346470755887498576`21.111993165922417*I}, 
     {17.44054636257146183161199761668850762101`22.7143432386815 + 
       7.09715258548209383345341965890623797604`22.323871492225788*I, 
      27.15237945836975223510802007870888731267`22.642907030577565 + 
       11.04922839392900261055364145734949962643`22.25243500528096*I}, 
     {8.64063926862845300963440204117513330571`22.86283974574711 + 
       3.51617054022858233343679553409208048016`22.47236126629271*I, 
      19.63453802185332843494392581437291307344`22.9716358182082 + 
       7.98996254988865739899317458096186074911`22.581157787533154*I}, 
     {2.13054873518722752363778050068029753555`22.478360662166256 + 
       0.86699287683325750727352115366273761729`22.087876309731307*I, 
      11.04863091563217504154263856272346483197`22.95670254909759 + 
       4.49606439149162220446101105039845322607`22.566220357417723*I}, 
     {8.94247904176626964795896690962038393279`23.273410308035075 + 
       3.63899942883058676294369320357831485643`22.88293810471669*I, 
      13.36878463357977422193593232011998127409`23.209255475876237 + 
       5.44021399642520589894533565380363926547`22.818783356707936*I}, 
     {15.33957220531066870935121125832648203581`23.449202569281535 + 
       6.24219461213360231671294511997759523516`23.05873653441839*I, 
      15.00925825205618903362298551888530042627`23.18673289576677 + 
       6.10777860941066948639614519098981572077`22.79626634449948*I}, 
     {1.35565112980920127909331468637439414258`22.35815560751247 + 
       0.55166063728284025907707329597515053403`21.96768231292129*I, 
      -8.11079158928894119623259401832113165711`22.84768094826525 - 
       3.3005574654337360486599633756589469412`22.457207442339048*I}, 
     {-16.10966122300624042517204338268292647698`23.525546275539654 - 
       6.55557007350783283478178645535147649573`23.13507243358753*I, 
      -36.09248332263302711331612596946270955297`23.543925845804186 - 
       14.68726128210163476201157174846458176164`23.153451370021745*I}, 
     {-15.46790557464984887290279173226631129789`23.865794474615402 - 
       6.29441783295905903782573833953970021032`23.475373149946556*I, 
      -34.80809150282956030098603869539820004892`23.83456930245114 - 
       14.16459848615547471657658701010665186282`23.444142901113853*I}, 
     {-6.63248516177491870405822417311223813242`24.038830890254157 - 
       2.69898420814851972611858929148489120112`23.64881823194867*I, 
      -16.73419123318789502980072495962483333059`24.000384683823967 - 
       6.80971261493555236110813381464993351744`23.610334456025985*I}, 
     {-1.64172954010064667558510712897622556163`23.872773489381945 - 
       0.66807569028873591075808805124628549594`23.482347939341153*I, 
      -4.84041931973223246753282824024865197148`23.833239207205132 - 
       1.96973155402856293187808893477425563192`23.442810228906925*I}, 
     {-0.26835301269318371479294273390760319789`23.816023108413255 - 
       0.10920198474656781079405531500915157548`23.42555649164946*I, 
      -0.94973476970473675754959545874765530226`23.774847415065704 - 
       0.38647943913027703474476367751488438492`23.384380189546246*I}, 
     {-0.03165192106481596964744110491779909062`23.804768077783862 - 
       0.01288024519132740450158880259021196909`23.41429181116416*I, 
      -0.13745467452793137885359835973365557852`23.76052274779072 - 
       0.05593499070683201051140004898808913013`23.370046583681255*I}, 
     {-0.0028443420435130660390042085944886684`23.78411421547581 - 
       0.00115745969584050374832926732691855327`23.393204375338044*I, 
      -0.01546200191097950310745234849632083593`23.739450891480768 - 
       0.00629201543104969107482756113711020566`23.34857371417784*I}, 
     {-0.00020087949931689261393450147357784191`23.727669784670056 - 
       0.00008174471305594054872863623948162971`23.33719972817084*I, 
      -0.00139306491523300398943121848430800332`23.681907526659465 - 
       0.00056688558141205938253165506789270517`23.29143682742482*I}, 
     {-0.0000113464619827028286986015268849483`23.62660089632296 - 
       4.61726200100192639744111264742774`23.235048388850057*^-6*I, 
      -0.00010224386633003228430750562343064499`23.58219184496 - 
       0.00004160651307525229782422541302121366`23.19072494901552*I}, 
     {
      -5.178044208795274317329714867890674090389010915291654`23.57556403090867\
*^-7 - 
       2.107122625645399875937921621545542833109957254810152`23.1859024099233\
*^-7*I, 
      -6.1734405686274371470982573836613950164012020046757887`23.523090780752\
23*^-6 - 2.5121833216751479904256106475576`23.133354330922838*^-6*I}, 
     {
      -1.92104375569007091670923687181278449226695817044024`23.372568953802407\
*^-8 - 
       7.8173816198667408679948393872857897820354048583822`22.98216618193799*^\
-9*I, 
      -3.084813623089403107465675691609953690818522847088279`23.3243109975655\
22*^-7 - 
       1.255315775417674377970743234130792119843694702107282`22.9339034558624\
56*^-7*I}, 
     {
      -5.81688783260204398691030859297674495755567463319`23.280827465462732*^\
-10 - 
       2.367089864180374458248666029245001753859020436589`22.88968128953822*^\
-10*I, 
      -1.28051881119436603528304127061448150645418761199671`23.22773045172948\
*^-8 - 
       5.2108673677391435151492071654571738044633272660944`22.83664602100739*^\
-9*I}, 
     {-1.4413201524575543352483991358645887721471869092`23.00622598563513*^-1\
1 - 5.8652228169148455942194925922600233636513441242`22.615996343630318*^-12*
        I, 
      -4.426666448451791687316596994602352273395314792031`22.954039661514937*^\
-10 - 
       1.801361412456588308479218206330612161883136712425`22.563789714785052*^\
-10*I}, 
     {-2.927581758027430182223627566807133229358616486`22.648440628231345*^-1\
3 - 1.191332771992987450907093215292583134397898232`22.25796461251785*^-13*I, 
      -1.27649456670665783521703587777414224951766115666`22.59979366306043*^-\
11 - 5.1944913456944061353576242869653773434016151597`22.209317735296967*^-12*
        I}, 
     {
      -4.8803136617075913977164958109020095602248239`22.636737522445404*^-15 \
- 1.9859659211412756718423037049037056815615487`22.246265457637765*^-15*I, 
      -3.073883832488628515055953050848441072284620916`22.589170346217713*^-13 \
- 1.250868071199665944518658199201618651952777043`22.198698127005542*^-13*I}, 
     {-6.68208764647396830987667612121995014609183`22.352618897340115*^-17 - 
       2.71916914933151053325893233730382649509022`21.96213915831624*^-17*I, 
      -6.1856986816124484656862974850842625030944448`22.302678317821236*^-15 \
- 2.5171715655326362593152152536059616207862604`21.912198901108596*^-15*I}, 
     {-7.518181947337140603887095272881777076534`22.189200125151643*^-19 - 
       3.059404409495847311529302500825383455211`21.798724683990102*^-19*I, 
      -1.040664549742938241179907182391133646919038`22.14191096443442*^-16 - 
       4.23481864976309658761315827793331539050475`21.75143550135863*^-17*I}, 
     {-6.9529812370806646628002507390534282827`22.28565899723358*^-21 - 
       2.8294049817989172833917782192596126772`21.8951527189159*^-21*I, 
      -1.4640566202076504716512522457172626953489`22.234635643500372*^-18 - 
       5.95774525143185523796839546184936368454`21.844130573316942*^-19*I}, 
     {-5.28622206215023333646640456953553319`21.996537249658683*^-23 - 
       2.15114388023619199203105786451492441`21.6060439086422*^-23*I, 
      -1.72256961799002044648214186276653476929`21.950229353160328*^-20 - 
       7.0097227253309400053294313617927695281`21.559736993798893*^-21*I}, 
     {-3.304086269240428432374286654429173`22.07181021099516*^-25 - 
       1.34454528664992304403327360144632`21.681281190633886*^-25*I, 
      -1.695022355348348210270243325697696624`22.020793075351005*^-22 - 
       6.89762352716594302012575432045570496`21.63027515697667*^-23*I}, 
     {
      -1.69775963235625856458955509969604309380918737734559`21.839065624665057\
*^-27 - 
       6.9087624400130000119500845636949677330138473310084`21.449433858094825\
*^-28*I, -1.3948805468972624059370299664818382`21.793253047745175*^-24 - 
       5.676244238022021652263512025424925`21.40356537294477*^-25*I}, 
     {
      -7.17116543662561475076463803823461643382559973881`21.47959045181461*^-\
30 - 
       2.91819156701928635532941126288335730413192782975`21.089124061175763*^-30\
*I, -9.5990933919471242622422730211619`21.425817434478045*^-27 - 
       3.9061981814481291317192586074936`21.03535068204642*^-27*I}, 
     {
      -2.489731100356428849382605365376814461743752267`21.32406604074357*^-32 \
- 1.013156420028774209039932862860576428924884605`20.933576985637895*^-32*I, 
      -5.523526480589359259068479676728789136541881068604`21.27901480147092*^\
-29 - 
       2.247711134028450192615389139689570812014572017641`20.888526778208778*^\
-29*I}, 
     {-7.104294463846906794891659699554225975712672`21.182654531593514*^-35 - \
2.890979489628753114195625702319289978976595`20.792178825938077*^-35*I, 
      -2.6573872745835520448239935687869396550068526704`21.135498120350913*^-\
31 - 1.0813814300514687466563363013879079720359845366`20.74502253417903*^-31*
        I}, 
     {-1.6659114265491572496935017582459801567319`21.11820397767947*^-37 - 
       6.779161238600773090693645648246769007011`20.72772429597864*^-38*I, 
      -1.0688226882928824013554045458188455162996055`21.075768467654672*^-33 \
- 4.3494037101488000101741877640061848334546748`20.685289923683182*^-34*I}, 
     {-3.2099950751333850310424835615710256938`21.116095279271878*^-40 - 
       1.3062563736968886659112283713254150885`20.725616185400952*^-40*I, 
      -3.59362021321090428431949879230815856350539`21.07457494803364*^-36 - 
       1.4623665140538129666099142312339309804677`20.68409592294082*^-36*I}, 
     {-5.0820770605617409361930206542956481`21.047203603441506*^-43 - 
       2.068070323036708018483554850127325`20.656782285918*^-43*I, 
      -1.009954669233292167136036118481279987254`21.008115773412115*^-38 - 
       4.10984968185991860642526848816598417838`20.617694673622047*^-39*I}, 
     {-6.610434662491758897319141753146`21.063846000457843*^-46 - 
       2.6900111086392782732879607129557`20.673510805046423*^-46*I, 
      -2.372394616782850018450129004313364109`21.02192401998457*^-41 - 
       9.65408206729983111131620031850024177`20.63158272673466*^-42*I}, 
     {
      -7.06387346598790182550515125684598264350507813687`20.909678822575952*^\
-49 - 
       2.87453080829125207347588651785516140280172115949`20.519077663009625*^\
-49*I, -4.657621366210970902486212407828775`20.86910007075651*^-44 - 
       1.895344838068473716873566271560743`20.478508872622957*^-44*I}, 
     {
      -6.20092965607640171464019614374981331119719373`20.660703322074223*^-52 \
- 2.5233695680228059731596341654109605789805136`20.270221470054885*^-52*I, 
      -7.642139538349779901095361603043`20.61980395154005*^-47 - 
       3.109846977018842725895129982885`20.22932256149207*^-47*I}, 
     {-4.47149656382934542306780297934724448504655`20.526449930028917*^-55 - 
       1.81960431394802808302993049058587964674267`20.135975483013826*^-55*I, 
      -1.04791171505451113111064954346061513015419756114`20.48544015347217*^-\
49 - 4.264309834819404812048676286714192952085794821`20.09496967321457*^-50*
        I}, 
     {-2.64859960151625583882443311141528718404`20.29797146002494*^-58 - 
       1.07780542644818607690396712686246203182`19.907496056653272*^-58*I, 
      -1.20083245911495105774720449412561413554893533`20.257546375104358*^-52 \
- 4.8865964487357045470241136995695055200086904`19.867071538493178*^-53*I}, 
     {-1.28865176796287229671953748013727227`20.31292526910373*^-61 - 
       5.2439631400578793428111889193107474`19.922463946805*^-62*I, 
      -1.14995359154733039196996189469701953690575`20.272742608427414*^-55 - 
       4.6795530000973201274552345440582105714108`19.882284572009034*^-56*
        I}}, 
   1 -> {{0.12775651662446574727019814187603000914`27.49178645291249 + 
       0.05198847980011486237093866485292438053`27.101587132569566*I, 
      0.20592186520396034121039100179356133087`27.491786444549813 + 
       0.08379662354936124439407541726028984748`27.10158712522365*I}, 
     {1.07877589619060474600875724788520939337`27.45407972789495 + 
       0.4389906704548942574056066693377285863`27.063870438924337*I, 
      1.7728400877284249704942529762949385766`27.45407971992917 + 
       0.7214290395896155916648275261242798167`27.06387043220942*I}, 
     {2.59642138464228804621892514258601861335`27.401048168483385 + 
       1.05657233207790843745913425642263163755`27.01069367817447*I, 
      4.43401574531365985583068928672278533362`27.401048160349248 + 
       1.80435209177021056455845371733518735163`27.01069367110001*I}, 
     {3.96228088869542361410505580806408534937`27.353386931320824 + 
       1.61238710468155438488746945461324116385`26.96293549987663*I, 
      7.16260639886143853700196086105329221587`27.353386922719206 + 
       2.91470860291185201497445953753019298233`26.962935491615966*I}, 
     {4.43546033472419037635376745780111534239`27.31344401746416 + 
       1.80493994442440889879820027697632217447`26.92291910642827*I, 
      8.64043466335921788895652205184160826381`27.31344400546578 + 
       3.51608727937279449444612906490589270329`26.922919093724932*I}, 
     {3.77806897573988907145960862331257412718`27.288707387257553 + 
       1.53742500044870211730616100153874104299`26.89808133632596*I, 
      8.07052602441949997751849344580051443896`27.288707374526467 + 
       3.28417203507632860787610037663469259518`26.89808132283286*I}, 
     {2.46260786979611473898986137151953644498`27.311348771821493 + 
       1.00211905331474583044498011874007418895`26.92051359696743*I, 
      5.86802398373078590388910055505418744607`27.311348752773 + 
       2.38789890649191178398915342884212864784`26.92051358088274*I}, 
     {1.22466754554009627099914115657782692971`27.35261573496474 + 
       0.49835895369876435001165490863604664512`26.96150623795707*I, 
      3.31082603944483111878148200374175681512`27.352615695422735 + 
       1.34728792879759441715780098561021881969`26.961506222207383*I}, 
     {0.4631881872806126525382870429935703634`27.22390386602945 + 
       0.18848705611529231404288766621578930936`26.833280452427083*I, 
      1.44485952621869183012560618974221710198`27.22390381397072 + 
       0.58796257347579439917799709760273978458`26.833280431848042*I}, 
     {0.13323545487230180396455290229977439663`27.099455285731473 + 
       0.05421804646293316855281618846438945982`26.708996232532048*I, 
      0.48771389671115276153205963360939284363`27.09945521479467 + 
       0.1984674029735358206347383991647354295`26.70899616755745*I}, 
     {0.02926548712922897245754322784357205346`27.09152011928293 + 
       0.01190912390739899299738877145241372482`26.700724745392566*I, 
      0.12785519790227986081483794085456313669`27.091519994481438 + 
       0.0520286365745310654144857710161554771`26.70072461361785*I}, 
     {
      0.0049447451084895405763929743113636446007011895710018695396`27.0930609\
39110305 + 
       0.0020121852722790630437519347998055167708844570201239546458`26.701778\
6784792*I, 
      0.0262230338473661133712120964213107834999999999999999999999`27.0930607\
02964106 + 0.01067104599821600328091343184250873014`26.701778546179597*I}, 
     {
      0.0006485635987078855203369031204937695308059787406220055842`27.0362654\
9526251 + 
       0.0002639226275214335620322763515029472899613237740910024654`26.645910\
146262214*I, 
      0.0042466579123946735821643473665366250725686094071276315726`27.0362650\
91994533 + 
       0.0017281098055099049295272606708405175053561332834289149314`26.645909\
986158713*I}, 
     {
      0.0000666637397647374711840122218913085178110066190327762446`27.0137670\
8214305 + 
       0.0000271277472157961711423699459325300167650075032312609482`26.623231\
18486487*I, 
      0.0005481992408038981480269109023517593138949531717264067304`27.0137663\
75088398 + 
       0.0002230809504672571820854770769834049189494771570476549781`26.623230\
466106076*I}, 
     {
      5.4167267127577720177050432805187270654474947210558509`26.8887913909970\
67*^-6 + 
       2.2042506693942011495862469309703647654406374223785781`26.497959958065\
252*^-6*I, 
      0.0000569056062537830208494909153614137190287031461984331662`26.8887903\
90511783 + 
       0.0000231568301907782245437668317048623990808495700171930042`26.497959\
071056236*I}, 
     {3.505237120965703245579047359448502298550939794007169`26.90336524702208\
4*^-7 + 
       1.426400422246956342618370467837203677782822713168716`26.5133753881693\
1*^-7*I, 
      4.7855827179051054367761458959604502577431717971638477`26.9033631122528\
87*^-6 + 
       1.9474166722384112933872310783906062090240251240378166`26.513374582430\
88*^-6*I}, 
     {
      1.81738362702587356175130330273769092457464571958427`26.841461025716672\
*^-8 + 
       7.3955532350981724479364969980252947340354731625632`26.451044826443987\
*^-9*I, 
      3.280239917884788773075357588763611502397607879297331`26.84145788012105\
*^-7 + 
       1.334841393740895748604397271113335829536159645160337`26.45104189266953\
*^-7*I}, 
     {
      7.585565911081306414032049281309089247077988068782`26.76916009547868*^-\
10 + 
       3.086825240389881642642771249160758962959289729443`26.378723996221453*^\
-10*I, 
      1.84137066260735800050319146973677182515709485225321`26.76915517311404*\
^-8 + 
       7.4931646562406479754674258130479656012661200797096`26.37871939734145*^\
-9*I}, 
     {
      2.55828392381230553977497708479505515422918972657`26.902230850174238*^-\
11 + 1.04105289976734148810087508247394809311560478908`26.51155015682176*^-11*
        I, 
      8.496842932750893774136937514411058577910763832548`26.90221765015972*^-\
10 + 
       3.457654911432317932522204617028018720928000068472`26.51154518020936*^-10\
*I}, 
     {
      6.991630325939979796297455077337974862469146441`26.732848932321435*^-13 \
+ 2.845132612987922022199386850042362090270816447`26.342370909450437*^-13*I, 
      3.23229985181445754952180972885375462070907986587`26.732833936477423*^-\
11 + 1.31533294734328711197789894544510632593582753501`26.34235613474086*^-11*
        I}, 
     {
      1.55186503883922949994679799113687971508634522`26.776973133168646*^-14 \
+ 6.3150676267536449368289711855230095523422461`26.38555235712369*^-15*I, 
      1.0159829177047641879310269088935840524516375173`26.77694341261117*^-12 \
+ 4.134380678961062270678033883893418929334787416`26.38552823479885*^-13*I}, 
     {2.802504206091176703792968124605590878914967`26.746255721437265*^-16 + 
       1.140434454207766793214013958664084931819664`26.35621238247838*^-16*I, 
      2.6433716829914213495277353003554158808574685`26.74620533064248*^-14 + 
       1.07567800826433827523195416542857358378951153`26.356192411200606*^-14*
        I}, 
     {4.1235503290411341421217104936185084236919`26.63441147631824*^-18 + 
       1.6780131350658487756989261538166446410305`26.24377640905774*^-18*I, 
      5.700954071782237889749802023939379118583941`26.63434513485082*^-16 + 
       2.319912466566696117443662119558728155087589`26.24370499339418*^-16*
        I}, 
     {4.94910968226900859425580863436069202345`26.655367532095575*^-20 + 
       2.01396136606875964358012362143004570544`26.265231064527015*^-20*I, 
      1.02036679202448392203236745323520186151365`26.65524702297057*^-17 + 
       4.1522201573327938041957283716324215756888`26.265176721157758*^-18*I}, 
     {4.849771271248411468629983915469265034`26.609495620474025*^-22 + 
       1.973537181759629745011487516643388497`26.219035924405926*^-22*I, 
      1.517035094788828881118209411181771974033`26.60931002885305*^-19 + 
       6.17333271642996925559201560334172181226`26.21889174649205*^-20*I}, 
     {
      3.88321327322495998008997477457587787311190179544860959`26.642854101179\
893*^-24 + 
       1.58021179779045952311142095409504827035314165311592447`26.25182326314\
031*^-24*I, 1.8750199566741203682210168779316884796`26.642514883659082*^-21 + 
       7.630095099485293366917719045929298284`26.251500009597702*^-22*I}, 
     {
      2.542255374076775847837876511719747519470170593481104`26.58933124821221\
*^-26 + 
       1.034530336721887081669653664521926531980368507065588`26.1990106514992\
82*^-26*I, 
      1.927844071624956840920257118510417500177574136994552105`26.58879904780\
5825*^-23 + 
       7.84505442255082170568617630453105454428957522283688474`26.19880618785\
927*^-24*I}, 
     {
      1.3615799013565391592824960411260472461984598322371`26.545559396247235*^\
-28 + 
       5.540732564428811822711520150962823117478650126012`26.154789392643117*^\
-29*I, 
      1.6498106248763250842243050816694236439778365456061224`26.5448074848687\
5*^-25 + 
       6.713641590394793173162696111518891593776872994982586`26.1539811749941\
83*^-26*I}, 
     {
      5.9685066668306903535035275498179533919963224567`26.518947889348357*^-31 \
+ 2.4287887341001288770947138788074096435649198573`26.12914324898719*^-31*I, 
      1.17570167503080253361006899565384687226820243686999`26.51776966202214*^\
-27 + 
       4.7843307252160053916395394789136911486448219870145`26.12867050347766*^\
-28*I}, 
     {
      2.14220214303377644809864869140556969691528332`26.454572808192776*^-33 \
+ 8.7173504556515598277903677989533574574343098`26.064167466070778*^-34*I, 
      6.9796963697304320140020283207035287016887026833`26.45295178647347*^-30 \
+ 2.84027627956769227570842514747646736660700216364`26.06270621183515*^-30*
        I}, 
     {6.29763138686707232523310318171904944783252`26.589723773593484*^-36 + 
       2.56272079730459132123033094903202804734016`26.19848931074149*^-36*I, 
      3.453057224951962126539334960979032149210986054`26.586175942956736*^-32 \
+ 1.405166644577074460772086254065752028182633485`26.195728441604597*^-32*I}, 
     {1.516862054578725193282567465040288143211`26.469810789196384*^-38 + 
       6.17262855685319973464428619470814030862`26.08035077289583*^-39*I, 
      1.4240670625469346760989483803451563205145387`26.465530566008514*^-34 + 
       5.795014115237099897760310710153852988373204`26.07788842457889*^-35*
        I}, {2.994197962024339981280991550321139361`26.34911008029127*^-41 + 
       1.218441175285123679115778357651186701`25.958382858006008*^-41*I, 
      4.8970148474642884585567058840733850052531`26.344004474398595*^-37 + 
       1.9927622027032107422378634180332792072808`25.95324607326979*^-37*I}, 
     {
      4.8448472748803878278369131666202543232726337652283102`26.5187385736463\
42*^-44 + 
       1.9715334398568404750494886391308797630953291817268735`26.131682570653\
822*^-44*I, 1.40445410604408118937020374582399308685`26.50636042625115*^-39 + 
       5.7152023122927274783388221930606641349`26.126846666897222*^-40*I}, 
     {
      6.4273597659170371665537398198878053677479558913067`26.351828322221415*^\
-47 + 
       2.6155116951150375125043547665954311143830975046627`25.96089080052046*^\
-47*I, 
      3.360065602904084188177713698847217297029873202614885086`26.33950485436\
0133*^-42 + 
       1.367325184961931834988524817818284680216122578564449433`25.9476237503\
958*^-42*I}, 
     {
      6.9922312022754378507028409969429189895068969812`26.365779603353104*^-50 \
+ 2.8453771300431275318556068244606287249637629635`25.98004341419511*^-50*I, 
      6.707038329707712674498345935805702803172915655437194`26.345014147359073\
*^-45 + 
       2.729322432510895759302457085104611450622132915696024`25.9719673014269\
93*^-45*I}, 
     {6.2387658375052033599731299776673606451304433`26.35583756193733*^-53 + 
       2.5387663994798769396232632140861398374848102`25.964628829567946*^-53*
        I, 
      1.1171890736543332354527398734345318294969136294516`26.3273147638104*^-\
47 + 
       4.546223012585227629288948348752422423882658359452`25.934789436067362*^\
-48*I}, {4.5660742845102647867097752939576705113306`26.313249789223914*^-56 + 
       1.8580912111423851540573970943672328708338`25.932772051971497*^-56*I, 
      1.553094729645262957230401313840580303476198412`26.274169808186567*^-50 \
+ 6.320071657649209807121619831164204854437217249`25.916284179279657*^-51*I}, 
     {2.7415984827240501846446693311227786253`26.243617525016713*^-59 + 
       1.1156498400632632110403706546459023947`25.853745052730766*^-59*I, 
      1.8021900685056757821751764960122898588847609`26.194946504712448*^-53 + 
       7.333725468414378951937538343878610595729355`25.806396847007328*^-54*
        I}, 
     {
      1.35061301997818233677965920188121750175747173702964614`26.274354522636\
58*^-62 + 
       5.4961045872364707922766748910170164644386258206225736`25.897289397146\
654*^-63*I, 
      1.7457616909082365794513627157087309926344`26.19908270988973*^-56 + 
       7.104099172520528310773368320484615879112`25.852356504742737*^-57*I}}, 
   -1 -> {{0.12773964979404018059601142028942567202`27.491786455463725 + 
       0.05198161611209298959429661736568367316`27.101587134810693*I, 
      0.20579947277782744314052288948704872489`27.491786454085805 + 
       0.0837468179007585907326988430365059458`27.101587133600287*I}, 
     {1.07863322460793328033106702389912943945`27.454079730610523 + 
       0.4389326125265024818864690545952456402`27.063870441213727*I, 
      1.77178616829500224316782200238408154296`27.454079729929074 + 
       0.72100016386082201875862181350627917739`27.063870440639235*I}, 
     {2.59607703270039933114652881173319504155`27.401048171378232 + 
       1.0564322035392787027700604188462795408`27.010693680692512*I, 
      4.43137967608533079278039606332732891202`27.401048170905487 + 
       1.80327938537957275576384426185715853812`27.01069368028129*I}, 
     {3.96175387926995760863957733817499045391`27.353386934404046 + 
       1.6121726465889715546603368153446152157`26.962935502837762*I, 
      7.15835078421665591167880906036253955015`27.353386934000984 + 
       2.91297684830674104694819996611215769855`26.96293550245065*I}, 
     {4.43486921661761478260070857016114197021`27.313444021680116 + 
       1.80469939832503832265839104761926436932`26.922919110891712*I, 
      8.63530997751823046202267154759131425178`27.31344402066685 + 
       3.51400187008514733583391644000823860131`26.92291910981897*I}, 
     {3.77756520449835766414056948307803553573`27.288707391905028 + 
       1.5372199987649819865441831839807988504`26.898081341251338*I, 
      8.06575422879470376968872999852429367545`27.288707391432876 + 
       3.28223022884205870458211830638899531185`26.898081340751013*I}, 
     {2.46227985739813365759951337796747513959`27.311348778742733 + 
       1.00198557389328701921487799474750800196`26.920513602812598*I, 
      5.86456975490864807744216456364024513409`27.3113487779278 + 
       2.38649326308451868645687918637636699241`26.9205136021242*I}, 
     {1.2245048253049040422525251040474182195`27.352615747016003 + 
       0.49829273729052250937717680246285567774`26.961506242761065*I, 
      3.30888768656657964474090983170033252452`27.35261573786049 + 
       1.34649914696384509963539455326114764328`26.961506239113465*I}, 
     {0.46312685433874465677993206963827237794`27.22390388448472 + 
       0.18846209765138272988687617891292068286`26.833280459725472*I, 
      1.44401869763545680875409929382683153647`27.22390388133303 + 
       0.58762041167481663314330904735229287783`26.83328045847837*I}, 
     {0.13321788060465151589665770248007766854`27.09945531201746 + 
       0.05421089489459928487176599538980801165`26.708996256609055*I, 
      0.48743180487949153204666105372907554208`27.09945530959884 + 
       0.19835261019521355429189934388960069953`26.70899625439348*I}, 
     {0.0292616415842636527349876584536158072`27.09152016561551 + 
       0.01190755902411920207229553540267942146`26.70072479431369*I, 
      0.12778167176000275111496752296991501252`27.091520162193223 + 
       0.05199871628190294074703976509894896493`26.700724790700434*I}, 
     {
      0.0049440975258692877840973101341525992917193676655756180318`27.0930610\
2759301 + 
       0.0020119217488451009248419332910272641617089168297902118173`26.701778\
728053338*I, 
      0.0262080293960258580563836216553353223799999999999999999999`27.0930610\
2305547 + 0.01066494017570279547873566372821669652`26.70177872550925*I}, 
     {
      0.0006484788775893073866729791173291074432249685795077543784`27.0362656\
45505065 + 
       0.0002638881516114900456239902687880198828167395328571307717`26.645910\
205912873*I, 
      0.0042442378263965078317195989101666103274332882244321273539`27.0362656\
3489123 + 
       0.0017271249900550501852735494709310751823429233051395507437`26.645910\
201696047*I}, 
     {
      0.0000666550453257189293704113509787978111009554305256156662`27.0137673\
4755615 + 
       0.0000271242091523045258935004147903935741774647836068376355`26.623231\
454671394*I, 
      0.00054788773059678097190717265443543550665246948296377616`27.013767333\
629986 + 
       0.0002229541863495578464347706005411098330432416197202304833`26.623231\
440514857*I}, 
     {
      5.4160206070864900454844288244531022089758394623875251`26.8887917663455\
52*^-6 + 
       2.2039633309366562026556587401559247308712054957383644`26.497960290841\
462*^-6*I, 
      0.0000568733232300883811599369079269437313978283298219841276`26.8887917\
46865056 + 
       0.000023143693128422581098445832591670524547396104500032548`26.4979602\
73569483*I}, 
     {3.504779919839029240174830111470284904531769337370249`26.90336604458769\
5*^-7 + 
       1.426214371529805453921375483593254109657142342956743`26.5133756891993\
43*^-7*I, 
      4.7828689517295922439179065458546896046936009694712374`26.9033659796631\
64*^-6 + 
       1.9463123483125123582163131751194690781042212610426846`26.513375664688\
496*^-6*I}, 
     {
      1.81714618812831913776813054229606494878256327135725`26.841462174368466\
*^-8 + 
       7.3945870153189063478969597853931449716014098052979`26.451045897746443\
*^-9*I, 
      3.278378393733408993309790027729331196924444188665935`26.84146201907814\
3*^-7 + 
       1.334083876133978620063772321236885646849387762295073`26.4510457529122\
8*^-7*I}, 
     {
      7.584572266370533592985302529045674007600876032974`26.769161965938046*^\
-10 + 
       3.08642089249953996821682011754402564057760560929`26.378725743758203*^\
-10*I, 
      1.84032378884836515271127179724073549816193437041621`26.76916191133199*\
^-8 + 
       7.4889045702027160862583091209867251557641444539318`26.378725692739582*^\
-9*I}, 
     {
      2.55794764006879572755628191697296290516467188451`26.902235876269742*^-\
11 + 1.04091605445354855664019415028469225990403885269`26.51155205171174*^-11*
        I, 
      8.491998830950847150106462560935581487061466821983`26.902235743929623*^\
-10 + 
       3.455683681351572318794995113174194365446029313092`26.51155200180271*^\
-10*I}, 
     {6.99070738443798206994992945976014679000455939`26.73285465295787*^-13 + \
2.844757036642377643830176780866074675151616067`26.342376545726076*^-13*I, 
      3.23045047160795637740545335009892421215260149474`26.732854517010164*^-\
11 + 
       1.31458037152133482410860636409947785842095709165`26.342376411782727*^-11\
*I}, {1.55165918436733314494077315979365578216347036`26.7769844910608*^-14 + 
       6.3142299347644836192600361438957756600319008`26.385561575532943*^-15*
        I, 
      1.0153991236961251872380860786159350673596132237`26.776984247180152*^-12 \
+ 4.132005022217479411654450549399923339648043659`26.38556137758472*^-13*I}, 
     {2.802130453203321753758141250747098471807892`26.746275010331992*^-16 + 
       1.140282361422413246702944087664813537754018`26.356220026827742*^-16*
        I, 
      2.64184539769342066504176830047579707735376728`26.746274635548854*^-14 \
+ 1.07505691076981622073660017984716526030038727`26.356219878275088*^-14*I}, 
     {4.1229972138543654208374513176161254042106`26.63443690940177*^-18 + 
       1.6777880536494621016055299813015624383375`26.243803787639912*^-18*I, 
      5.697644858636801701303273209729061721986338`26.634436461205528*^-16 + 
       2.318565834979428517340443369487106103236899`26.24380330516272*^-16*
        I}, 
     {4.94844178641090617242240824348519481798`26.655413798843608*^-20 + 
       2.01368957648616164243299386628443461059`26.265251926221755*^-20*I, 
      1.01977115254707126341699288780894394405239`26.65541305790216*^-17 + 
       4.1497962973405365622153685346573949091089`26.265251592106228*^-18*I}, 
     {4.849112652672241904337399020927619857`26.60956697216472*^-22 + 
       1.97326916741916505959619609556487989`26.219091350709586*^-22*I, 
      1.516144288878216912404598852819578280625`26.609565931485424*^-19 + 
       6.16970772364578086410504161868553905596`26.21909054229918*^-20*I}, 
     {
      3.88268251597991144550261850460374705556880480069443126`26.642984700303\
785*^-24 + 
       1.5799958145823850618524594246316884684064760193123409`26.251947712943\
892*^-24*I, 1.8739122382325493867955959927341463018`26.64298296155294*^-21 + 
       7.625587415701685940504385760043254287`26.251946056067673*^-22*I}, 
     {
      2.541905631269628614590653269407689360332131646547992`26.58953532957285\
*^-26 + 
       1.034388014456494888102196972146765833560631573612591`26.1990890156317\
*^-26*I, 
      1.926698090250009412242246221246670066266772683783709061`26.58952952125\
4057*^-23 + 
       7.84039103385356343032259251867322409298021633998747114`26.19908678555\
7913*^-24*I}, 
     {
      1.3613913597936723073065894206483327726391110483628`26.54584967894901*^\
-28 + 
       5.539965324565705825133678746533669986952980526527`26.155101440986048*^\
-29*I, 
      1.6488237931729659154547757196295263871710251627824669`26.5458464361445\
8*^-25 + 
       6.709625835940012097502900863446151507537656939744204`26.1550979549640\
45*^-26*I}, 
     {
      5.9676747998537158368439923435821797763605509652`26.519403488035632*^-31 \
+ 2.428450219082096988678276296705347820315474294`26.129325845026482*^-31*I, 
      1.17499403910555897002002098181427769087041167248349`26.519398809142142\
*^-27 + 
       4.7814511135157662657308791063147170078567345911822`26.129323970275422\
*^-28*I}, 
     {2.14190164146321189467691422647473981807907751`26.45520061079117*^-33 + 
       8.7161276123677905911601673466313001448307685`26.064733248057205*^-34*
        I, 
      6.97546933017767760512314173907113077349946766537`26.45519466961553*^-30 \
+ 2.83855615314119752757498545558926193363728144221`26.06472789416032*^-30*
        I}, 
     {6.29674234427263213073451840117349173052065`26.591103152018636*^-36 + 
       2.56235901557960615126611211123047039654236`26.199561370048258*^-36*I, 
      3.450953155666654148646139812725148134649631744`26.59109108795219*^-32 \
+ 1.404310427090659932753912267116471164032564405`26.19955199698233*^-32*I}, 
     {1.516646577475918158964689602086535162898`26.471478109985963*^-38 + 
       6.17175170710004001999546511475737818944`26.081307166822498*^-39*I, 
      1.4231940881203043396354112449175680572923206`26.471464610075394*^-34 + 
       5.791461684837146678091969115283405444815524`26.081299429228853*^-35*
        I}, {2.993770017042304385267208019874623751`26.351102932584283*^-41 + 
       1.218267029890102338155109486710853044`25.96038798064207*^-41*I, 
      4.8939951256762274715629509100565692635823`26.351087961358914*^-37 + 
       1.9915333750134104462254111691515510513904`25.960372917028426*^-37*I}, 
     {
      4.8441506860382469570608562472496454745116043466252324`26.5236302511903\
05*^-44 + 
       1.9712499741213502287547085731387499954715681982949379`26.133570545946\
938*^-44*I, 1.40358304139004228584767476612002310227`26.52359598235257*^-39 + 
       5.7116576534081862177716312440760637207`26.133557364601366*^-40*I}, 
     {
      6.4264302642429228002212700014620933341135796353048`26.356700886596645*^\
-47 + 
       2.6151334492119270514207594497868499171722300240914`25.96614447686628*^\
-47*I, 
      3.357969870690025099196358540604029035973107738737225186`26.35666909550\
4294*^-42 + 
       1.366472360113886502895566654331555244041007465993287542`25.9661101843\
0445*^-42*I}, 
     {
      6.9912142899098881455500629532978696833125350516`26.374108353840327*^-50 \
+ 2.8449633137512332400040182156884491596503427208`25.983216551216017*^-50*I, 
      6.702832048929229770573914045919249989282550566556389`26.37405744247813\
*^-45 + 
       2.727610753536988197678157257953640970515915242046272`25.9831972684972\
53*^-45*I}, 
     {6.2378535249412592587013064440142875195908679`26.367430623253988*^-53 + 
       2.5383951484113978545190573944949209428448702`25.976783443345152*^-53*
        I, 
      1.11648469630033937299875047785847255486945832975`26.367364116971167*^-\
47 + 
       4.543356661121731673974464148278557602898354801429`25.976713670624356*^\
-48*I}, {4.5654030239612462718736900953497909505965`26.329423032472004*^-56 + 
       1.8578180523524046511212384749789005857623`25.93934578538592*^-56*I, 
      1.55211045070290480006685346102830100886641329`26.3293356663047*^-50 + 
       6.316066291248771643760835872035204180607008902`25.93931066391213*^-51*
        I}, 
     {2.7411933654084685253991245946743751364`26.264097341462282*^-59 + 
       1.1154849840235536834289285410472802219`25.873623721519195*^-59*I, 
      1.8010422003873570578376973577262930577330521`26.263993015037837*^-53 + 
       7.329054401915452450697139382319809061119266`25.873522527589117*^-54*
        I}, 
     {
      1.35041245154443653847107632413426579739258035240282403`26.307526509359\
555*^-62 + 
       5.4952884059377128968278987518108351229663879099353839`25.916085507346\
285*^-63*I, 
      1.7446443722067603556612092662930950564272`26.307365326610313*^-56 + 
       7.099552422008166324247805170798183657311`25.915995682718314*^-57*
        I}}|>, 
 "S0" -> {4.41468679992012901597610467225822005608`21.86294801808696 + 
    1.79648648527357373216235400890292803211`21.472471225212875*I, 
   7.04982944455684644680419207212452134171`22.038696251129576 + 
    2.86881581743448127047692586668434865951`21.648219362572846*I}, 
 "T0" -> {4.33768100052981954965941407623916835199`21.792312239349524 + 
    1.76515020159997729135584482239361516338`21.401837148432485*I, 
   1.70248290957186822675836240719828298614`21.109947774797234 + 
    0.69279830644167752027517872774383072353`20.719472908733806*I}, 
 "Sc" -> {4.99699056923647745672063987751437712839`27.2474338832423 + 
    2.0334457304729401688837421568092141877`26.856968460591457*I, 
   5.04394108486806706130996491973435836982`27.25396340393769 + 
    2.05255149507900517519410101544426526329`26.86349023745671*I}, 
 "Tc" -> {5.07401107293923636727953770007700528815`27.33139445693067 + 
    2.06478799783230821219996213139174153684`26.940818857765276*I, 
   10.38610443001387282144453075247711441914`27.324395390678173 + 
    4.22645978951383068955079619872996694391`26.93379326614505*I}, 
 "kappaFit" -> {0.99980908574025691299118652487293979181`19.68917256867031, 
   1.00097024173622135894401890989875254755`21.352693218167612}, 
 "kappaFitIm" -> {-2.4462721458862882341565`4.077761329167849*^-16, 
   -4.163955503565198043737`4.971779337774349*^-17}, 
 "residual1" -> {1.56234769560206282988229505282162`15.97009636832721*^-6, 
   0.00042858344521762990094174619032053001`18.33897235382852}, 
 "residualMinus1" -> 
  {0.26451194584212013965924103829129880578`19.854147552756146, 
   5.32906521367385507832539119250804798467`20.8581553423731}, 
 "neutralOnly" -> 
  {0.01744309457959795816202913403260729459`19.678763123414694, 
   0.75850722021561094443374413856831368757`21.110606787743922}, 
 "residualP2measure" -> 
  {1.25890632147016469686529817221726172656`21.82183112203567, 
   8.87083726548404794269292189575129784713`22.01627935225212}, 
 "chargedFractionS" -> 
  {1.13190149057162639610092079430378059838`21.304099975356092 - 
    2.070285714017925183409`4.663867886288356*^-17*I, 
   0.7154699449874606286885301183335410807`21.479847896148613 - 
    4.78572234569286489317`4.402750168661731*^-18*I}, 
 "chargedFractionT" -> 
  {1.16975201088311446513827418727775394591`21.23346486774021 - 
    2.685595684879541355534`4.69195829954718*^-17*I, 
   6.1005631079290640593407213826039161231`20.551100798281364 - 
    9.6607036484717079173104`4.848286358627746*^-16*I}, 
 "time" -> 4916.450421`10.143196657456912, "kernels" -> 8|>


==> anc/paper_scan/point_D_b1.100000_N6_h0.125000_P5.000000.m <==
<|"b" -> 11/10, "Ps" -> {11/20, 7/20, 3/4, 3/10}, "ws" -> {-2, 1, 0, 1}, 
 "lams" -> {0, 0, 0, 0}, "zvals" -> 
  {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 6, "hstep" -> 1/8, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.0625`40., 0.1875`40., 0.3125`40., 0.4375`40., 0.5625`40., 
   0.6875`40., 0.8125`40., 0.9375`40., 1.0625`40., 1.1875`40., 1.3125`40., 
   1.4375`40., 1.5625`40., 1.6875`40., 1.8125`40., 1.9375`40., 2.0625`40., 
   2.1875`40., 2.3125`40., 2.4375`40., 2.5625`40., 2.6875`40., 2.8125`40., 
   2.9375`40., 3.0625`40., 3.1875`40., 3.3125`40., 3.4375`40., 3.5625`40., 
   3.6875`40., 3.8125`40., 3.9375`40., 4.0625`40., 4.1875`40., 4.3125`40., 
   4.4375`40., 4.5625`40., 4.6875`40., 4.8125`40., 4.9375`40.}, 
 "IS" -> 
  <|0 -> {{15.34756513962906779801081588213395951987`21.536641826484612 + 
       8.56400267715052814629787636281885414672`21.283279595088278*I, 
      20.87807370837131310737984559641989601625`21.679158027701902 + 
       11.65004855855326629747751848903712595543`21.4257957956258*I}, 
     {10.56607766632695767295415545203298744905`22.626353463202758 + 
       5.8959135601096041057614961414567014332`22.37299411565243*I, 
      10.29867303578733879605691041513667564996`22.612872646886075 + 
       5.74670070771319513430175198182269822197`22.359513205912723*I}, 
     {-1.23614355582256026357706027845068063826`22.313617145173104 - 
       0.68977304380821402829350481180545369681`22.060265377069797*I, 
      -11.96193788071224757108532758991558665412`23.282797698052605 - 
       6.67480913762741031454929000622030387596`23.029446603326466*I}, 
     {-11.99176121081854988372399166558630433285`23.37379185190361 - 
       6.69145067500146767155287695558134072726`23.120449806705405*I, 
      -27.10652686584587418915006924071735198316`23.677127574415067 - 
       15.12555030947191245148651397925898886508`23.42378634687839*I}, 
     {-6.06177315688320975249154036556571870424`23.156210048306043 - 
       3.38249364453140171451680633000557395485`22.902841363605617*I, 
      -10.53783446747960924158805101170639254984`23.356419230967507 - 
       5.88015374229228533197292577253332130114`23.10304891960475*I}, 
     {6.61952100301488416181483553869246020219`23.086785331517188 + 
       3.69371917144661401609045065961900029469`22.833356446734*I, 
      13.34414347768674582931176402664393239532`23.38572271857222 + 
       7.44608538406581691035485178346455384962`23.132282030548918*I}, 
     {0.30653273590396990011784264807644774717`21.740125242031883 + 
       0.17104649154656206892005792697828210998`21.486611050723727*I, 
      5.80259396830533547276212647088700357381`23.06894770978144 + 
       3.23787062161870911175160308588671144021`22.815400506187945*I}, 
     {-14.41920581900984296526257979790105510281`23.569845059941223 - 
       8.04597446649894329706612074615651328594`23.316469351719146*I, 
      -12.23513665791318911219479549868235219837`23.618675074495826 - 
       6.82725514701438602374189927230411026986`23.365285459227763*I}, 
     {-13.40133847383298871302538640109271646233`23.665126336293383 - 
       7.47800042046799350415247189795653074865`23.411760652181314*I, 
      -11.25783341855240231399525545615324897364`23.731800023119757 - 
       6.28191603412393925991247465959956587145`23.478432593062088*I}, 
     {-5.20893939173334833092771053656807330367`23.578416996122595 - 
       2.90660899563364835095438230126755990915`23.325042337105156*I, 
      -3.8181357262148051834322425365970834289`23.637608512235456 - 
       2.13053499258957708501664477282374613653`23.384230977042858*I}, 
     {-1.14114962310335317554636073787105414041`23.468253099679377 - 
       0.63676604975286847444887522362506183162`23.2148732051796*I, 
      -0.7006126928171528622477877493773939027`23.519027626990113 - 
       0.39094468225705485981578751206046321162`23.265646904539246*I}, 
     {-0.1665499613531803782519951489733365834`23.44055548284302 - 
       0.09293554397270514173111985781859647508`23.18719160693838*I, 
      -0.08338632026480342828612751909946503757`23.484295296806277 - 
       0.04652989992149121676074870829971771528`23.23093133092535*I}, 
     {-0.0178746681052152551541284338459536499`23.268835614772723 - 
       0.00997413623031153538219231430908966414`23.015475197025484*I, 
      -0.0071352933334644296253105319040743261`23.308206047548634 - 
       0.00398152219287603338157180873264180412`23.054845966613307*I}, 
     {-0.00148743392583682881506110465927265251`23.17961469094361 - 
       0.00082999407443850690433624569194961734`22.92625116964234*I, 
      -0.00046361379163515266097860670930667287`23.21848657081023 - 
       0.00025869834834421911882367270138285684`22.96512297610389*I}, 
     {-0.00009862674727756388046090985865727476`23.125177321376494 - 
       0.00005503411909572253900396426090643637`22.871816396187224*I, 
      -0.0000235239329422560071373353023265525`23.162000546737563 - 
       0.0000131264485839777297756076928967313`22.908639486150065*I}, 
     {-5.28584092987630029684460327025727`23.167570386472544*^-6 - 
       2.94952036121780193599043118731888`22.91419889563263*^-6*I, 
      -9.459190370709395114808698988938118409738978944127926`23.20461359040872\
*^-7 - 
       5.278266026006887199565615478654893726263912934401852`22.9512431968153\
27*^-7*I}, 
     {-2.307824467739451022483057081191749540536678114982329`22.9034907076622\
9*^-7 - 
       1.287775275120404444338630115839606828049103199621455`22.6501279188882\
27*^-7*I, 
      -3.03880347104239116739588665220305059729751438935739`22.93906905402511\
5*^-8 - 
       1.69566447997303186236291378541644465707500277982698`22.68570633967066\
3*^-8*I}, 
     {
      -8.2457512506905763845735749497344324174338007897377`22.679724142032985\
*^-9 - 
       4.6011621481046296516364979909672592831764934906744`22.42636100038696*^\
-9*I, 
      -7.836076878716578948576837296247687844721088618462`22.716851361513434*^\
-10 - 
       4.372562211474546684747394783353509923212360297674`22.46348807973177*^\
-10*I}, 
     {
      -2.417552071850314091497058246119676419922946365175`22.64136902682593*^\
-10 - 
       1.349003716688397438784134619002264292447560630243`22.388008075006855*^\
-10*I, 
      -1.62658384441023586822045316592715512813615901028`22.680623042395354*^\
-11 - 
       9.0764028504887200120955440126189206212372916088`22.427262243196534*^-12\
*I}, 
     {
      -5.8257329096732613788268177293535771072182035391`22.48744253935226*^-12 \
- 3.2507822433657751026839579945661821374507706214`22.234068166625505*^-12*I, 
      -2.722639294299904905829179204904510360400643046`22.527611150078492*^-13 \
- 1.519243605951109628356897777738630741913486957`22.27423559224019*^-13*I}, 
     {
      -1.154966724532286224085797368045212373916404216`22.561606328149047*^-13 \
- 6.44476047563681017582743936244523447091837301`22.308246849479744*^-14*I, 
      -3.678656439805188336007865292741902313642169`22.604645638409085*^-15 - 
       2.0527049934104451688973958162618658619189002`22.35128643226933*^-15*
        I}, 
     {-1.8847469312964834177598822874120759628467884`22.43948206994211*^-15 - 
       1.0516963191572702172404226647303206030388436`22.185450603428365*^-15*
        I, 
      -4.0144082508066192567177213531096592904666`22.48254556100016*^-17 - 
       2.24005584562151368094615356909197893183877`22.228447583146647*^-17*
        I}, 
     {-2.53216622849772004622947757639322154494144`22.017491743349595*^-17 - 
       1.41295887409856221657901344730895817244668`21.764121487918572*^-17*I, 
      -3.539147409773919524752045210223847874357`22.058727754646654*^-19 - 
       1.974858397171575233184315297943713382334`21.805356851720802*^-19*I}, 
     {-2.800868358903065007132599212838586234313`21.88106772551298*^-19 - 
       1.562895736604886850718850578139248510088`21.627711944473216*^-19*I, 
      -2.5208161888515232161267989078507137112`21.921102429159212*^-21 - 
       1.4066255066209543947925614838709763567`21.667746938751435*^-21*I}, 
     {-2.5503890212426293097096437049066586983`21.71087383095939*^-21 - 
       1.4231272652689373981569044251890769853`21.457499363968733*^-21*I, 
      -1.45047706787339348370828925316502645`21.74474251677749*^-23 - 
       8.0937200001442132690113749607915271`21.491367588717512*^-24*I}, 
     {-1.91141062362479823860504307635481932`21.403965876197724*^-23 - 
       1.06657476602522239456249149995225152`21.15060315908743*^-23*I, 
      -6.74114834429319082343609480537948`21.438328061578314*^-26 - 
       3.7615877139056749729265853537553`21.184965344192054*^-26*I}, 
     {-1.178801014828226289532831167375287`21.415405300456175*^-25 - 
       6.5777567679120986291798122258283`21.162045347394322*^-26*I, 
      -2.5299826332965852376086104114085896021829290320621`21.449396308175288\
*^-28 - 
       1.4117404192506303242928968701635308609153302897035`21.196036791764314\
*^-28*I}, 
     {
      -5.9808991305702052537789776524762203793206313139837`21.420187238464454\
*^-28 - 
       3.3373656146742010417305895118962324999548786384307`21.166807354737355\
*^-28*I, 
      -7.6658796594384817209326072462242703174769492917`21.45298171188064*^-3\
1 - 4.2775914830052080077219109985562450903887895899`21.19959991767472*^-31*
        I}, 
     {
      -2.49594507997537001670666044319338554593732368147`21.387089020406517*^\
-30 - 1.39274732848251476694237026643586634798015840641`21.1337477406649*^-30*
        I, 
      -1.87485698590846082515242113790081073556278273`21.425846976144058*^-33 \
- 1.04617769011029521028519053262938206478110498`21.172507864276433*^-33*I}, 
     {
      -8.56556784748281016287919102293807420535983404`21.482990270627173*^-33 \
- 4.77962108710946890765019136846694827188035013`21.2298542005116*^-33*I, 
      -3.7003479556629183959721474079386662694924`21.51807322303801*^-36 - 
       2.06480894593887490743467712775436976764185`21.264959293550163*^-36*
        I}, 
     {-2.416846949118333521959636206868553962596069`21.20581889450937*^-35 - 
       1.348610255386264973014034149439580830470473`20.952460795997922*^-35*
        I, 
      -5.89251025319084501564548056783626324815`21.242132715148344*^-39 - 
       3.28804426789244920265321478040807827147`20.98877515738713*^-39*I}, 
     {-5.605875385618813526684209047445812511436`20.94125760122431*^-38 - 
       3.128100866387466703834087395572364919278`20.68789490285416*^-38*I, 
      -7.5694862042672457555367167163941488`20.979013320363826*^-42 - 
       4.22380354982910513661431062699527241`20.725650620794468*^-42*I}, 
     {-1.0687562254361850124288211608559627934`20.877819081685708*^-40 - 
       5.963702445688394557018085141944071295`20.62445645483582*^-41*I, 
      -7.84288275523671305479733545919808`20.91089617390211*^-45 - 
       4.37635991776922692987753996878477`20.657533492640248*^-45*I}, 
     {-1.6745728224363622759563632122956385`20.684818894474756*^-43 - 
       9.344183265525549275291376579511431`20.431458364591006*^-44*I, 
      -6.55349547522580240441147475305526464383642366675`20.71679748702358*^-\
48 - 
       3.656876663100717604092662915000133015591773749528`20.463437171839846*^\
-48*I}, {-2.1561429097399618765865858662814`20.679666075585573*^-46 - 
       1.2031363596335545574034981751014`20.42630445991191*^-46*I, 
      -4.415825195255457120831480556634702582058962725`20.711099430680797*^-51 \
- 2.464048104695679646547427556635143944770111858`20.457737768026906*^-51*I}, 
     {
      -2.28120770706258803417467088595579529547926782389`20.721777514858676*^\
-49 - 1.27292301630150239167410392623705402175388493437`20.4684022562655*^-49*
        I, 
      -2.399130853946894405706421426469548685523867`20.75564924116951*^-54 - 
       1.338724603486661760570657973301501471521237`20.502271471410918*^-54*
        I}, 
     {
      -1.98307077878322563329823009189893680849442335`20.50134359932557*^-52 \
- 1.10656141895931945582475256718599122319992188`20.247922352931127*^-52*I, 
      -1.050915415643783003385513079326842795359`20.53777533353014*^-57 - 
       5.86415001412376339755140557249472263155`20.284348958203474*^-58*I}, 
     {-1.41636656355765571770558371350309096184482`20.391323540353905*^-55 - 
       7.9033820229984826982535497287151066976047`20.137929792125103*^-56*I, 
      -3.71131568382465618968209682860876556`20.42997255946629*^-61 - 
       2.07092898208042874771867353460005845`20.1765743319698*^-61*I}, 
     {-8.3111265002885185171548874037507718785`20.17296977908257*^-59 - 
       4.6376417986213429424423940047465884908`19.91961008530594*^-59*I, 
      -1.05660810414459287611435801597476`20.20715380787715*^-64 - 
       5.8959154434394770291337636500218`19.953794933268178*^-65*I}, 
     {-4.0066143370920178330049174056286929`20.00278241170257*^-62 - 
       2.2357068106241004034953830593008998`19.74941927926853*^-62*I, 
      -2.42498866599391702131916557234935539801412019259`20.033349076973067*^\
-68 - 
       1.35315336593733600160075599430248341292851283818`19.779985985217124*^\
-68*I}}, 1 -> {{0.11030515685601580601287365561810219646`27.422737070046516 + 
       0.06155071830770281001805133382237835043`27.168977406516436*I, 
      0.12431631917724768055498234212352642634`27.422737070482146 + 
       0.06936900287189006684550224848168127461`27.168977406902723*I}, 
     {0.86359847606344676989725817364569443823`27.30958551674654 + 
       0.48189140060357635825875114892983271146`27.056098550549105*I, 
      0.95332004559257775390365619616526630823`27.309585517127623 + 
       0.53195639493036999040141990694847088625`27.0560985508598*I}, 
     {1.88439568253412851604572692494739756194`27.26158496416091 + 
       1.0515003209442777236325462807232404462`27.008210488828738*I, 
      1.99623903653334356751250668611937850359`27.261584964719543 + 
       1.11390935940455830019529434570381965586`27.008210489231203*I}, 
     {2.64092204300857297793970054599317269293`27.242975385539776 + 
       1.4736450531864550614447275473394966575`26.989656885620615*I, 
      2.63165068710175613778879777667996711286`27.242975386048624 + 
       1.46847159954189123181229632528672897088`26.989656885904335*I}, 
     {2.76739734387254105956200135926482470453`27.211831892918028 + 
       1.54421877646687758865130961095606938767`26.9585477966547*I, 
      2.54392496859998693957815457405888695373`27.211831893562426 + 
       1.41952029806383393480001566417187545548`26.958547796978632*I}, 
     {2.23905937549635499619487328784573410595`27.195800751609724 + 
       1.24940407886180296443726600643004828747`26.942551046248074*I, 
      1.86276623132813052409595911937786378267`27.195800752646612 + 
       1.0394310007395263123458191294249036982`26.94255104675631*I}, 
     {1.39882698189386619919221691033198392182`27.214903453005448 + 
       0.78055104564286573280269302315498785857`26.961693477398338*I, 
      1.03355527952496995351311587778264527345`27.214903460581546 + 
       0.57672797608655936342699374207489972483`26.961693481895306*I}, 
     {0.669968835477615969233895760540522383`27.136421945181684 + 
       0.37384528740800615078154061477965627677`26.883117901918077*I, 
      0.43150385064857393625647375271910847733`27.13642194837357 + 
       0.24078087296161573616855319858349376437`26.883117905112385*I}, 
     {0.24460255475928133818978744671482984859`26.99178933798784 + 
       0.13648920299334023746096248054538901032`26.738425399554522*I, 
      0.13479185157892035743078622958369497062`26.99178934239121 + 
       0.07521439181250153829531632986050002223`26.73842540458069*I}, 
     {0.0679981367747519598143396218927660377`26.954489585405046 + 
       0.03794323204249308890397205664196100361`26.701128085114323*I, 
      0.03146946372460693521960529051699120125`26.954489594853733 + 
       0.01756008651106066102610377565545107551`26.701128093170645*I}, 
     {0.01444870124050226892241711873588010025`27.007261377762788 + 
       0.00806243302955612698102171575475621407`26.753840622439085*I, 
      0.0055121312989185227222717317036052332914086289324948586496`27.0072613\
9984472 + 
       0.0030757912914050910320213304642247820091645072288994295808`26.753840\
633295148*I}, 
     {
      0.0023645216616857193130914591434986036012512714695576666523`26.9668297\
12874862 + 
       0.0013194125359057657135232228799045900825499345487746108849`26.713389\
543522823*I, 
      0.0007298383070701623259034767737660800718341039440268815424`26.9668297\
48820626 + 
       0.0004072526917964879562033555999241152341744561557336882987`26.713389\
567490317*I}, 
     {
      0.0003008438377993301038735603311012485163608343381140593843`26.8444985\
87398682 + 
       0.0001678720636712001222259648721175476157127554229450034812`26.591135\
559794367*I, 
      0.0000737385886406875928449318958341458897495872161927526635`26.8444986\
41716275 + 
       0.000041146427122668176153444620178271349448821082440107825`26.5911356\
2131013*I}, 
     {
      0.0000300472335282782898215287628691984079007529976563094894`26.9615654\
64411162 + 
       0.0000167664763782433836667545016544917515592773698127945267`26.707853\
805859358*I, 
      5.7397121919358157176082064803102815465417659362166499`26.9615656043882\
98*^-6 + 
       3.2027823391274341878998132998052254083387373602975402`26.707853929101\
923*^-6*I}, 
     {
      2.3764082842544575639940166508944288726032313680450922`26.9302831976988\
73*^-6 + 
       1.3260453187983498450323384197654823901577346384048126`26.676699187074\
44*^-6*I, 
      3.472045572592646808367147611533839448842042876965319`26.93028348783122\
*^-7 + 
       1.937415303883878182784703868218734169609209392902049`26.67669932837771\
*^-7*I}, 
     {
      1.499249452699715389190654307720843303049468029862209`26.85188868707974\
*^-7 + 
       8.36587185643125658565954986173227646660551145744309`26.59870793771094\
*^-8*I, 
      1.64418543247264539116002451390643223089324442419104`26.851889093938745\
*^-8 + 
       9.174620415240635531709008743110022263184751877438`26.598708306956066*^\
-9*I}, 
     {
      7.589585135173016323371154062789676684973385786459`26.749475674731602*^\
-9 + 
       4.2350188335903339058570759878864705692548490158515`26.496057503534107*^\
-9*I, 
      6.130981984593301623248479552493115202170939117714`26.749476286061086*^\
-10 + 
       3.421112446953764418692416435223334547923083374956`26.49605817445756*^\
-10*I}, 
     {
      3.097083584099145599441702468542095199219540498342`26.704772865124017*^\
-10 + 
       1.728185015947427037360378943020195729335993944543`26.451447459871353*^\
-10*I, 
      1.80847704693040393010861554778315390991878093698`26.7047739957876*^-11 \
+ 1.00913741890471508059305121738094662050736829793`26.451448037757967*^-11*
        I}, 
     {
      1.02241343612003934138889324956263243791259993626`26.72437826664969*^-11 \
+ 5.7051078294353525273682659425979557790288189009`26.470967504944653*^-12*I, 
      4.234864173906268682010747999850834435668405818`26.72438027455301*^-13 \
+ 2.363071131658261459710981743499994657867026789`26.470968980959572*^-13*I}, 
     {
      2.738020271388301406043296964224225194720687092`26.62036287047009*^-13 \
+ 1.527826252629187330490155945908829275835317066`26.366978101775185*^-13*I, 
      7.894057591175296848202522269127670325821131`26.620365761834442*^-15 + 
       4.4049156807188255213536809748761707307563148`26.366981372458266*^-15*
        I}, 
     {5.9609520085219211167052929789936623857455485`26.761875525112*^-15 + 
       3.3262350408620815275914783890168175859306068`26.50803468195436*^-15*
        I, 
      1.1738749705360854178572522844581158017181`26.761883278546556*^-16 + 
       6.55026924391604403143600143349595728331744`26.50803871483606*^-17*I}, 
     {1.05680881355460659818751342847717944962246`26.657814887651963*^-16 + 
       5.89703540996774964477402059273131100097431`26.404650621656916*^-17*I, 
      1.394864542034702639623854436998517709607`26.65782504500794*^-18 + 
       7.783399883674479828445379794840011527457`26.40465827420849*^-19*I}, 
     {1.527784443132415440933401106941286564664`26.53537677768571*^-18 + 
       8.525098243310767930810539699685213947531`26.28198920383933*^-19*I, 
      1.32620148007003880300024081364720963586`26.53539027863637*^-20 + 
       7.4002572541192709859748282955087868878`26.282004194020082*^-21*I}, 
     {1.80294311485244162897457995560358981997`26.555082118352054*^-20 + 
       1.00604946269148712653647610419052489922`26.301704641284463*^-20*I, 
      1.0099965851575494197145777438115291148133953372091645017`26.5551097089\
79245*^-22 + 
       5.635821304884323411049045020959605095747364309154549566`26.3017183645\
1448*^-23*I}, 
     {
      1.7383559827619754934376849885486629948464450500800643349`26.4958264442\
3743*^-22 + 
       9.700095848932818586867253996814944311292677022793160091`26.2424448274\
14264*^-23*I, 
      6.1665520486414768859814247326144073862405788882246734`26.4958633583426\
04*^-25 + 
       3.4409606848314732116193297312606568596478558925196955`26.242478950323\
065*^-25*I}, 
     {
      1.37039964124388202790348185453964795798388543862900228`26.652019924749\
087*^-24 + 
       7.646884759638411669739519704541557325990059021076769`26.3983184724575\
32*^-25*I, 
      3.02057203631044322065868171854437975833868632968755`26.652109868941114\
*^-27 + 
       1.68549126653935550855029285964443682463744869585541`26.3984072844193*\
^-27*I}, 
     {
      8.83832104787342219716351102715046135604253578453445`26.482820718929425\
*^-27 + 
       4.93181846285574515695584892193226403170853915156242`26.22961570503783\
*^-27*I, 
      1.187736109178859891130698836954441614078319204549`26.482936892869645*^\
-29 + 
       6.62761495143714221436709350295242966988265512957`26.22967287852152*^-30\
*I}, 
     {
      4.665804130533784706278979006743991903756060969767`26.413350334797002*^\
-29 + 
       2.603537349502792880948490002376986836566793577854`26.159983415865174*^\
-29*I, 
      3.751048172243706861083317897080731145376979405`26.413495486605783*^-32 \
+ 2.093099869390233396090272399642158678021650039`26.160145075677107*^-32*I}, 
     {
      2.0169904610798035419970020538537738094534858692`26.435134132565075*^-31 \
+ 1.1254887372246719582983977524915051542653957127`26.18177287674721*^-31*I, 
      9.518569651639536780789985169812736579384517`26.43538523089535*^-35 + 
       5.311399902046933572168264033414843596262825`26.18193310922668*^-35*
        I}, 
     {7.1426735678846286580939336519063843464203402`26.45606285780146*^-34 + 
       3.9856403931740977666395480797590537471298509`26.202866173046974*^-34*
        I, 
      1.9414864812855509416545350230848417430791`26.45649191025497*^-37 + 
       1.0833572147837692190476164586724911051839`26.203159596414405*^-37*I}, 
     {2.07268791610021346892536259935444578112616`26.44266104814526*^-36 + 
       1.15656813969442359277194257782966725802874`26.189129471869812*^-36*I, 
      3.1840190538712409562931773483023892444`26.443331660422043*^-40 + 
       1.7766953554764734993940551137968623876`26.18985919024575*^-40*I}, 
     {4.92993444029499774299194080655236942091`26.335298588644324*^-39 + 
       2.75092311782058722071374416659187345723`26.082636856257672*^-39*I, 
      4.19964057450245577981437986828663790512957150690280276`26.336255928411\
163*^-43 + 
       2.34341622243658787245044748378529993284811288922808943`26.08310384717\
137*^-43*I}, {9.61357617193534807596834076291889417`26.25623700950723*^-42 + 
       5.36441392002032453088575729088589543`26.002733421188903*^-42*I, 
      4.45599815270851750763898426521603479073390368954348`26.25733863743753*^\
-46 + 
       2.4864647754865865148102173539897694892070256507854`26.003943281229848*^\
-46*I}, 
     {
      1.5372867924652454485835286510650887771962029632168265`26.4643892486547\
65*^-44 + 
       8.578121732304112273433159497829040569894367106496987`26.2119811113877\
15*^-45*I, 
      3.80419413504381061950434445577555860047929175643`26.467180584604687*^-\
49 + 2.12275552900523022844001805775026785720470687972`26.21369683166511*^-49*
        I}, 
     {
      2.0161806726083608395813039274385156196450822703919`26.30556177066085*^\
-47 + 
       1.1250368720216728232282726459182792315151383986054`26.053294013152517*^\
-47*I, 2.6136212497629913124352839824645339798834171`26.30856771226779*^-52 + 
       1.45841110146079747594056489182969913034674278`26.055617252737953*^-52*
        I}, 
     {
      2.1690913395595101550161727185623853333236130389`26.168036319033416*^-50 \
+ 1.2103616352150978636221266144681599075744107824`25.914621920208226*^-50*I, 
      1.44528417630906726816381036160297964310838`26.171407111999304*^-55 + 
       8.0647434577060836092896258826792478407436`25.918032631740665*^-56*I}, 
     {1.9145262880011451417612107002834864993369915`26.29495724665063*^-53 + 
       1.0683133191974933607080438698278683002007807`26.046428365000633*^-53*
        I, 6.4336123832852884874595183014613995921`26.30264094819559*^-59 + 
       3.5899814187422070860244542152961139446`26.050317030022537*^-59*I}, 
     {1.3865462373240770633113142272679077780899`26.296424933480033*^-56 + 
       7.736983410987742613974159944230296818104`26.04115955447427*^-57*I, 
      2.30569185430936343683489802035436245787526966041241342`26.306968064856\
544*^-62 + 
       1.28658526830444127938083476326610398877801760291030895`26.05319797984\
3695*^-62*I}, 
     {8.240345983367504816238315048481134199`26.148883479982942*^-60 + 
       4.598145987338778165495773804373380331`25.903951810647115*^-60*I, 
      6.6533478238801318830183712526526488426058466230412`26.161580592958817*^\
-66 + 
       3.7125946726622077725164146141670073231891846113691`25.910331846610507*^\
-66*I}, 
     {
      4.0191853913322971339863970098685181340356343087114883`26.0994489812996\
13*^-63 + 
       2.2427215091244097763400475490212685689084462154339158`25.844959018520\
726*^-63*I, 
      1.5460181858644195657532530748424493573092551924`26.114504485291906*^-69 \
+ 8.626843256380073177101676746920065378072189661`25.86085303015196*^-70*I}}, 
   -1 -> {{0.11028681908748708935665896938831643719`27.422737070514742 + 
       0.06154048575958562432828882099291388662`27.168977406931628*I, 
      0.12431246505692389101802368256270381328`27.42273707059556 + 
       0.06936685225734823525519996216870349306`27.16897740700329*I}, 
     {0.86345461238684970609532694500069324578`27.30958551705121 + 
       0.48181112409715250285076997175087754126`27.05609855079746*I, 
      0.95329039949885289768300907691302832284`27.309585517200375 + 
       0.53193985229160502078461597335218531127`27.056098550919074*I}, 
     {1.88408071711140460064107789383270873932`27.261584964321607 + 
       1.05132456897978841367665067451268864643`27.008210488944403*I, 
      1.99617663614334568653796174482430753117`27.261584964759276 + 
       1.11387453973758603116988283697683704458`27.008210489259717*I}, 
     {2.64047908077472034024950680192838361938`27.24297538592826 + 
       1.47339787848987760469377678321911406923`26.989656885836975*I, 
      2.6315679444746859073699654587143255117`27.24297538614314 + 
       1.4684254288253445257415172317449294904`26.989656885956784*I}, 
     {2.7669319580909763522739776174969343292`27.21183189369343 + 
       1.54395908934107176389494226608445509706`26.95854779704414*I, 
      2.54384457577279996040584562539983703331`27.21183189374709 + 
       1.41947543854501193948027167512275351068`26.958547797071134*I}, 
     {2.23868244510421041551230413722739241681`27.195800752890285 + 
       1.24919375019676342285923025351156638765`26.942551046875373*I, 
      1.86270715919291009861722569000693080372`27.19580075295417 + 
       1.03939803825201964921058525144890629891`26.94255104690672*I}, 
     {1.39859166275043378744746735290988456453`27.214903461294554 + 
       0.78041973662048951957817226433286930503`26.961693482318278*I, 
      1.03352245246866388935581929292134599323`27.214903462554485 + 
       0.57670965845796287719838625206816335096`26.96169348306617*I}, 
     {0.66985638050450603167470553195070221502`27.136421949145195 + 
       0.37378253708363804244544232094878414207`26.8831179058846*I, 
      0.43149014860310470652045504020743007194`27.136421949321022 + 
       0.24077322716549020444164306060862956312`26.883117906060555*I}, 
     {0.24456163422955450128850039757318743306`26.991789343540354 + 
       0.13646636917423324660497506882999235112`26.738425405892347*I, 
      0.13478757806246284656225576630147681951`26.99178934372803 + 
       0.07521200717324117321705129620180331817`26.73842540610655*I}, 
     {0.0679868051892038401255743750624156678`26.954489596512573 + 
       0.03793690897247595114450632658551462623`26.701128094585044*I, 
      0.03146846834056697761558233889692403436`26.954489597644457 + 
       0.01755953108278878624353710029332626642`26.701128095550164*I}, 
     {
      0.0144463028637995651434404023447549448899999999999999999999`27.0072614\
06161778 + 0.00806109472577204758408205523116253054`26.753840636400806*I, 
      0.005511957400569292757386932899430294679622364285598957568`27.00726140\
6675998 + 
       0.0030756942554313187473496258343931873514163603163534327807`26.753840\
63665378*I}, 
     {
      0.0023641305537133907423263567028827839973254776875741349978`26.9668297\
59557115 + 
       0.0013191942960943295558469560698856294354702317057930269165`26.713389\
574649014*I, 
      0.0007298153364404707196181292864685449508922946526929796815`26.9668297\
6007021 + 
       0.0004072398740933288540464313173385690079145806255011197081`26.713389\
574991275*I}, 
     {
      0.0003007942164052542075097537426184997353219870625865197478`26.8444986\
56982694 + 
       0.000167844374735017494071610603578837828700452925630625588`26.5911356\
38599717*I, 
      0.000073736272002889671079364534521515338810771324543630828`26.84449865\
8493183 + 
       0.0000411451344295195957392053806159060526788563495449906524`26.591135\
6403103*I}, 
     {
      0.0000300422869336878745560063274044183227166616868206165469`26.9615656\
46659924 + 
       0.0000167637161586952216116166168460889899942799249743382374`26.707853\
966319792*I, 
      5.7395320493040899489837152414275369439496329328343744`26.9615656482850\
45*^-6 + 
       3.2026818188190769424855891081920988299832676048876381`26.707853967750\
747*^-6*I}, 
     {2.3760174059334492502364546872906888498282182322658751`26.9302835752140\
9*^-6 + 
       1.3258272071332680829367312270220534332507129062661317`26.676699370935\
22*^-6*I, 
      3.471936610892361164866849310892703424313290775834225`26.93028357876040\
6*^-7 + 
       1.937354502819705232320419295851840399418714429390288`26.6766993726630\
34*^-7*I}, 
     {1.499002810703698723074733832468613821406383222893889`26.85188921792073\
2*^-7 + 
       8.36449558423761041561739403791833779775558366251228`26.59870841947582\
*^-8*I, 
      1.64413378894312822272150346442275905976103254458223`26.85188922178945*\
^-8 + 
       9.1743322422822419359332544763796073119218439960637`26.598708422987034*^\
-9*I}, 
     {7.5883351056687871288055171613515289174207893378169`26.749476472769317*\
^-9 + 
       4.2343213121318262078160369831846649180134584012333`26.496058379366836*^\
-9*I, 
      6.130789065889999992041644598388629832650029931069`26.749476478276456*^\
-10 + 
       3.42100479754641435425605160202891605417828736722`26.496058385410628*^\
-10*I}, 
     {
      3.096572413911996571311596452049863958071296323358`26.70477434283577*^-\
10 + 
       1.727899780940349581408030390060648401880059616871`26.451448215134356*^\
-10*I, 
      1.80841999002768776073171746182141211336011941023`26.70477435171949*^-1\
1 + 1.00910558092499870966669442109873571019596995347`26.45144821967588*^-11*
        I}, 
     {
      1.02224419533247704169426714124220015062685660897`26.7243808928071*^-11 \
+ 5.7041634590778525310341867907446729526431554264`26.470969435438352*^-12*I, 
      4.234730108929950737295212716559220086426181327`26.72438090716655*^-13 \
+ 2.362996322865749193515154051095221453629227533`26.470969445994857*^-13*I}, 
     {2.737565402693386909512343567397608350020225217`26.6203666546709*^-13 + 
       1.527572434079758853225384309119402541469902446`26.366982382427548*^-13\
*I, 7.8938066688829022289558434276822281284298397`26.620366673516855*^-15 + 
       4.4047756650769778397645715386714423678775789`26.366982403745368*^-15*
        I}, 
     {5.9599575430900054675431764258648499448394722`26.76188567904105*^-15 + 
       3.3256801251771649355516867927720581889317954`26.50803996342063*^-15*
        I, 
      1.173837485502839332477464731362394018767096`26.761885725170632*^-16 + 
       6.55006007593261997772391709042666292540479`26.508039987417423*^-17*
        I}, 
     {1.056631680423080802559423173283165656835883`26.6578281972607*^-16 + 
       5.89604700001555338800448589376193444944399`26.404660649103985*^-17*I, 
      1.3948197756066455171951402941271697453395`26.65782825252449*^-18 + 
       7.783150085217043909183307519444884834479`26.404660690741412*^-19*I}, 
     {1.5275270754375582028348941348903450866352`26.53539447765367*^-18 + 
       8.523662121288989877174045901339363537464`26.28200885622423*^-19*I, 
      1.32615868849875994509486998035224316161`26.53539454495524*^-20 + 
       7.4000184754415735321225028658821271162`26.282008930948678*^-21*I}, 
     {1.80263777665471218507677216345940342945`26.555118307290417*^-20 + 
       1.00587908275701535310312263729641072451`26.301722641109244*^-20*I, 
      1.0099638132256875931649869933729345120165681394408202957`26.5551184335\
5041*^-22 + 
       5.63563843619496018059494013029324504157289870350306211`26.30172270391\
335*^-23*I}, 
     {
      1.7380599580746257569881949378501176062811511599590877459`26.4958748309\
2221*^-22 + 
       9.698444019348189723246326462455991073623737577061011704`26.2424895553\
77187*^-23*I, 
      6.1663508018488763801489559351355381928494016787092936`26.4958750263880\
28*^-25 + 
       3.4408483883170151310432443517311446474868641358152604`26.242489736063\
39*^-25*I}, 
     {
      1.37016495975841555812257546175667594075748962336022689`26.652137998902\
38*^-24 + 
       7.6455752275715804585395181348809775045191621884550072`26.398435060228\
614*^-25*I, 
      3.02047287964444427928212069128649475406693859278526`26.65213834796674*^\
-27 + 
       1.68543593672349568947884937857305801637080828839162`26.39843540489852*^\
-27*I}, 
     {
      8.8367988536066072560258937356946973684720646859346`26.48297328281636*^\
-27 + 
       4.93096907237213770914084821712688086227902017733835`26.229690785743824\
*^-27*I, 
      1.187696888436548914475942469405654354379327102189`26.48297369928628*^-\
29 + 6.6273960981277767178167722375620798435467013099`26.229690990693662*^-30*
        I}, 
     {
      4.664995965137149746612389070769878293366260742791`26.413541018957634*^\
-29 + 
       2.603086389982022312098272488203670064011459538066`26.1601957876596*^-29\
*I, 3.750923575118254909446575160850660111450077119`26.413541500622973*^-32 + 
       2.093030343696338112623503608046271830935800583`26.160196324117035*^-32\
*I}, 
     {
      2.0166391126654703589330419441555004970725425281`26.435464111322933*^-31 \
+ 1.1252926834054773720078155089551533392968444375`26.18198343797362*^-31*I, 
      9.518251623053566264485330865091227481560107`26.435464884240517*^-35 + 
       5.311222440825112185286603572978476219547561`26.181983931122247*^-35*
        I}, 
     {7.1414223643669520614537977457743350908635947`26.456626889717647*^-34 + 
       3.9849422166113950324153289205946869217982789`26.20325188813199*^-34*
        I, 
      1.9414212382896117179917382453010663252325`26.45662811740642*^-37 + 
       1.083320808931322559447529279356457940856`26.203252727535446*^-37*I}, 
     {2.0723228300670688796741900012773297016944`26.443542942937707*^-36 + 
       1.15636442022903638836820872337301234375537`26.190089115270922*^-36*I, 
      3.1839114481251994595577580947073754902`26.443544730369517*^-40 + 
       1.7766353110401872084271435540240022794`26.190091060451163*^-40*I}, 
     {4.92906137083572796295198823232609104855`26.33655798449105*^-39 + 
       2.75043594157350823489275718904963149552`26.08325108083662*^-39*I, 
      4.19949785639104051720872064666950928040811754011424268`26.336560365965\
198*^-43 + 
       2.34333658516011316798559311756863368082824527002095825`26.08325224148\
707*^-43*I}, {9.61186464264228085204878086353946828`26.25768662210894*^-42 + 
       5.36345887983548101428878903081375644`26.00432551722868*^-42*I, 
      4.45584590186353078290696941072654507179500445571885`26.257689183774072\
*^-46 + 
       2.48637981890668590304430687794984977629736243542335`26.00432833113466\
*^-46*I}, 
     {
      1.5370116952029624888870087641666083379750007644954848`26.4680653552941\
05*^-44 + 
       8.576586678587620936919473604572779102722423701650972`26.2142397767410\
7*^-45*I, 
      3.80406346949179327560911747810631316981527710106`26.468071451102297*^-\
49 + 2.12268261710506187834274886541613104724280214785`26.21424351605164*^-49*
        I}, 
     {
      2.0158180711675554457200734962719889861426318524816`26.30952159343516*^\
-47 + 
       1.1248345389687393802866383255282390687468346474113`26.05635372659903*^\
-47*I, 
      2.61353101837919812221495909002566865973834417`26.309527751795276*^-52 \
+ 1.45836075198807410725740977649442914770252899`26.056358480192365*^-52*I}, 
     {
      2.1686993441886694527680053974329179914484452558`26.172478177749195*^-50 \
+ 1.2101429002317458708916744094472625115606468644`25.91911644734904*^-50*I, 
      1.44523403270682052264806646190175632505616`26.172484668946307*^-55 + 
       8.0644636544017964260260781165745323658326`25.919123015911712*^-56*I}, 
     {1.9141786715078822694007115510908115109518957`26.305100275892826*^-53 + 
       1.0681193478051688536779955003139974437446389`26.05155449855355*^-53*
        I, 6.4333881013923553136534383313152426469`26.30511431095617*^-59 + 
       3.5898562685497145646451673915719151553`26.05156155075643*^-59*I}, 
     {1.3862933414898569882286633276957073270079`26.310359651330685*^-56 + 
       7.735572242127016550977704943144185114048`26.057079469794285*^-57*I, 
      2.30561110346858326088968738961159661434033947983013453`26.310377896822\
47*^-62 + 
       1.28654020901260364937745880839964221759997478078766109`26.05710036258\
8923*^-62*I}, {8.238836412717290629719009920061529841`26.1656811485429*^-60 + 
       4.597303640883678212730770139286065511`25.91237246572698*^-60*I, 
      6.6531137665584666243267354615936926092055917690056`26.165701969227012*^\
-66 + 
       3.7124640677414199006677936401708081005910540455299`25.912382802475936*^\
-66*I}, 
     {4.0184459909135961529474900874240368908537745027427831`26.1193871919902\
9*^-63 + 
       2.2423089207361128646793415955527840477286155739433971`25.866014336566\
163*^-63*I, 
      1.5459635643954477178856354925430461980582716962`26.119410628464305*^-69 \
+ 8.626538466400523296992021787542568111972551989`25.86603911826721*^-70*
        I}}|>, 
 "IT" -> 
  <|0 -> {{16.24493927409816528298299405112470655316`21.52277305451144 + 
       9.06474103011279671888513218403228094713`21.26941036707633*I, 
      20.79065396458005281751171265896510035734`21.385257698572513 + 
       11.60126799218635523535486714618890544222`21.131895012728446*I}, 
     {11.92301239446246759320612739865591137301`22.5427279679784 + 
       6.65308856075285869013989870460193411233`22.289365720350684*I, 
      18.09296085886321523584605737177750389833`22.494426223360023 + 
       10.0959444591501636216629608721173115388`22.241063921182594*I}, 
     {0.88929924888215109996857498714949025124`21.895445804209217 + 
       0.4962325345373164822301119407081818195`21.64208252034291*I, 
      8.5197170337283837801000509802511157466`22.663639413163292 + 
       4.75403614981355018331698146644184323837`22.410276422238823*I}, 
     {-8.23325191115183739856717642866967086888`23.031282524813566 - 
       4.59418746669435343777007723482156435895`22.77791813193424*I, 
      -2.78885247828413265521989584941589627557`22.355977287451548 - 
       1.55619082720377614960432228898054781015`22.10261375918001*I}, 
     {-2.27505901555400104630952757819690810029`22.640455700545566 - 
       1.26949202186939246873038036877672434022`22.387097328037406*I, 
      -1.99124781035800208740429145739021358492`22.37231871679749 - 
       1.11112423525365853608496385995916475608`22.11896027786629*I}, 
     {5.04032758554903843971063768511100955753`22.926563760948824 + 
       2.81252293400599166348939660535101903333`22.673210551564086*I, 
      0.6904310150388072823004617192378710549`21.841288657082963 + 
       0.38526326537051001411928373627242001816`21.58793492068027*I}, 
     {-5.69825582221615779096496946083654400099`22.93886647139576 - 
       3.17964951916321976778557251401073205036`22.685511428566997*I, 
      -16.56273450516820017052407938024220847164`23.144452497642135 - 
       9.24207203896722320415469473540023096795`22.891096797726806*I}, 
     {-18.15222551739781239799217133494836371957`23.524221945070185 - 
       10.12901437543546232604059975594242800959`23.270861660120755*I, 
      -35.58651425719082091148519961838627318864`23.51534892387015 - 
       19.85741716007490320924802447739964464678`23.261987968101188*I}, 
     {-14.2618790205515051435486583063166691089`23.719577302598033 - 
       7.95818548427753990578205817579952540151`23.466288434558845*I, 
      -29.31046683696355487219655715483533109227`23.689846542867315 - 
       16.35535762035243497480663735475550017981`23.43655259162565*I}, 
     {-5.352583417482973043072817051429803755`23.888388452183268 - 
       2.9867629360069027050375253827836922762`23.635221675633947*I, 
      -12.45348304924579281696064799388214921623`23.848347776147126 - 
       6.94909330589538287606039304537709440473`23.595166333914094*I}, 
     {-1.16910542140535128050215465078863807528`23.832195331347066 - 
       0.652365496917422310450615443755664186`23.57893949342752*I, 
      -3.19169590831224512979514838336696645721`23.791292872047432 - 
       1.78097907093144785313795225916513280267`23.538028855215142*I}, 
     {-0.17045861239118272964780637416992086174`23.729848504604664 - 
       0.09511658687097352120164904187018575924`23.47648630928796*I, 
      -0.55994341016003452062656542713432475003`23.68745405315983 - 
       0.31245066041656363271853233399796529868`23.434091766216792*I}, 
     {-0.01822482792096823520346517237778016474`23.69895670551363 - 
       0.01016952680674870002536427326280763874`23.445476879891125*I, 
      -0.07358577499894651465535610306382382559`23.655509456501814 - 
       0.0410611564999296858621780609820031659`23.402036171627184*I}, 
     {-0.00150895472090537998425537752097615663`23.757656507269974 - 
       0.00084200276408437046354920258272332155`23.50413876579097*I, 
      -0.00763719146714260880994880185482759703`23.70949576679104 - 
       0.00426158335706540810695871660086185075`23.45599222991533*I}, 
     {-0.00009957369971496183682255529874963061`23.531574804756396 - 
       0.00005556252233983519555851213279126418`23.277737271277005*I, 
      -0.00064370436516241246748941988894299626`23.484441705017478 - 
       0.00035918960801867080581378227043450708`23.23063933591425*I}, 
     {-5.31543669941733713894528759964665`23.404845321562963*^-6 - 
       2.96603491888710369695199501529466`23.151446258168374*^-6*I, 
      -0.00004470065276664387735054219424128634`23.358302236946617 - 
       0.00002494314286866526003510259634344489`23.104907612696806*I}, 
     {
      -2.313730921033470994183780555793643858821561897551584`23.2700213520630\
47*^-7 - 
       1.29107109966079627099004261882494117073741539411065`23.01578685182887\
*^-7*I, 
      -2.5771178908623375881963512813991966547720740309827584`23.219172155900\
56*^-6 - 
       1.4380420813259371407022557805122439942003461673975808`22.965009266063\
01*^-6*I}, 
     {
      -8.2488425879648651910086507305138326658111935851653`22.89647507173188*^\
-9 - 4.6028871266567405179301283564209735845719633235283`22.6431586918374*^-9*
        I, 
      -1.238729682624206564313246497716138286848453944584761`22.8433715443627\
57*^-7 - 
       6.91216112897757239913351087892488877666796432875668`22.59005116962675\
*^-8*I}, 
     {
      -2.414849268526430515343122155901939281100024593961`22.56399337952404*^\
-10 - 
       1.347495541633203652984245701082263088436567845666`22.310630511028496*^\
-10*I, 
      -4.9759407341092588620024963040490628517614065486766`22.51106228338993*\
^-9 - 
       2.7765948136111957670253264267282385689677552828314`22.25769947819139*^\
-9*I}, 
     {-5.8136123404289391701244291214765568390955745744`22.54675054603188*^-1\
2 - 3.2440189172933586096120775058360994548077779767`22.293387059309154*^-12*
        I, 
      -1.672674515726757137057105292941942643344760320177`22.495299442724754*^\
-10 - 9.3335906382291622899659182725575009107740760065`22.24193600228233*^-11*
        I}, 
     {
      -1.151904491871677845768016025430497566343800492`22.364398859904732*^-13 \
- 6.42767309502306562811101191895506935414151789`22.11102546368296*^-14*I, 
      -4.708598972253731002324754516855278272611752544`22.31239737507391*^-12 \
- 2.6274170421917343490163951371177567890899251596`22.05902483960357*^-12*I}, 
     {-1.8792010275520553613872070180032102230845301`22.12056747170555*^-15 - 
       1.0486016827063153061259159444121113268055849`21.8671862877291*^-15*I, 
      -1.110324037005911412098030063160629580987610635`22.069934298118735*^-13 \
- 6.19565249530716383028641188045764363506103762`21.816554496920162*^-14*I}, 
     {-2.52446591125238735812300109664574837638894`22.20569814471471*^-17 - 
       1.40866206630501462421110100798203465920792`21.95184740204701*^-17*I, 
      -2.1933605109323030931246729133207612817681522`22.152818097582056*^-15 \
- 1.2239039298213058000990843112926987822158129`21.899008340006755*^-15*I}, 
     {-2.792431247080100980462568468084890436628`22.0472446274152*^-19 - 
       1.558187794492772210453890362814224543714`21.79364445727072*^-19*I, 
      -3.62935596445694639163949475474629051644664`21.996288389638863*^-17 - 
       2.02519513116024709469257320276121726200665`21.742699307671028*^-17*
        I}, 
     {-2.5429816119275548405747808172784151085`21.687223568631197*^-21 - 
       1.4189939012709409894882795422417553433`21.433816241914265*^-21*I, 
      -5.029519463077199625501399681990567333643`21.635432157127962*^-19 - 
       2.80649195847718960937580807145633775248`21.38202794587592*^-19*I}, 
     {-1.90615162099731238847103986924618927`21.517511226830287*^-23 - 
       1.06364022154398496231072136953339092`21.26415182856499*^-23*I, 
      -5.8357886471381182190723596095226664887`21.46532464158372*^-21 - 
       3.2563933850541327256408827038796073699`21.21196502009351*^-21*I}, 
     {-1.175763727008810755896866392565467`21.310759488520134*^-25 - 
       6.56080858050901197723005703946965`21.05739338472612*^-26*I, 
      -5.66814958911838880500022077200387808`21.261085088198637*^-23 - 
       3.16285012078943688434502797325646619`21.007719200691124*^-23*I}, 
     {
      -5.9665714357801743259910189341986101171924844665705`21.098823680340477\
*^-28 - 
       3.3293707037275525944219940401451112058354093793755`20.84546034427097*\
^-28*I, -4.607301297010534659703027198657096`21.04312980316437*^-25 - 
       2.570892534618096840051350440675396`20.78976653897678*^-25*I}, 
     {
      -2.49040886299427376183239734659216228502304476363`21.031398246036954*^\
-30 - 
       1.38965809728420753910620445828315204170659572586`20.778024409830643*^\
-30*I, -3.1334144418363310408802189977996`20.98429529843696*^-27 - 
       1.7484577797437532942632278525676`20.730922124042056*^-27*I}, 
     {
      -8.54800979759964522605543713838170426156414457`21.10308161316115*^-33 \
- 4.76982362511227544071011631666677929421528108`20.849727384998314*^-33*I, 
      -1.782656113772658664809614294402501033112243575214`21.056509728481203*^\
-29 - 
       9.94729235021626524965454210832558445653764574347`20.80315479833279*^-30\
*I}, {-2.412269879047488522601576572532300023375692`21.06054929339713*^-35 - 
       1.346056231996651947950988130648740918523875`20.807193990107276*^-35*
        I, 
      -8.482419476513222693151297464090231404777959859`21.015881192686543*^-32 \
- 4.733223963845559272692724197123823416390980718`20.762526784988957*^-32*I}, 
     {-5.596058439247051745861341900119243814732`20.69119529726747*^-38 - 
       3.122622971083271045428813132894139256683`20.437833251511453*^-38*I, 
      -3.3752788928930734001180561624812040884666517`20.64588415364558*^-34 - 
       1.8834191099295488734487849699373939927183598`20.392522043578822*^-34*
        I}, 
     {-1.067022713481486942504862306441339121`20.679544868689234*^-40 - 
       5.954029379709626851939018813566497483`20.42618337862255*^-41*I, 
      -1.12300932356788580295797431997568171607004`20.631754119386954*^-36 - 
       6.2664369012300670667518568559571102514422`20.37839252534827*^-37*I}, 
     {-1.6720515920702385949668463448463245`20.474216003313547*^-43 - 
       9.330114699333610468075271978303016`20.22085331181578*^-44*I, 
      -3.1238962347299075056051080604531516297`20.42695864777911*^-39 - 
       1.74314658214338562888873729842176791085`20.17359595605767*^-39*I}, 
     {-2.1531220923732109269690380800432`20.39713788421047*^-46 - 
       1.2014507314716490530153689901736`20.143775610816064*^-46*I, 
      -7.26463323788885855271895913037537779`20.351063916160413*^-42 - 
       4.05369437639021742767584852054080165`20.097701604552377*^-42*I}, 
     {
      -2.27822580774257194007388896677513479127116121184`20.30862717738304*^-\
49 - 
       1.27125910456519238258143556974573419903175648539`20.055240230487087*^-49\
*I, -1.412232899659497477502542694265898`20.265376230393098*^-44 - 
       7.88031601326456131493582264970414`20.011992352745644*^-45*I}, 
     {
      -1.98064581450181540702390544722023013360664811`20.119145670556964*^-52 \
- 1.10520827920007726063982190082888367849634337`19.865782556937543*^-52*I, 
      -2.294839955344176938083326576721`20.075992582646784*^-47 - 
       1.280529865317419302466014343835`19.82262950126885*^-47*I}, 
     {-1.41474206309506562925139998949030100179684`20.171229382994706*^-55 - 
       7.8943172455018028368208649003993262404901`19.91792286290178*^-56*I, 
      -3.1169872683824729911625295169502016945691482623`20.130442185982762*^-\
50 - 1.7392913513131223395206947063526446942967741139`19.877130928086*^-50*
        I}, 
     {-8.3021630230508598984218433778478047991`19.768489177625632*^-59 - 
       4.6326401425044599287129824676328309466`19.515125755660236*^-59*I, 
      -3.5386823395514611930712571672453281685901717`19.726600837452956*^-53 \
- 1.9745988861290117477560308751196558725352254`19.473237481960396*^-53*I}, 
     {-4.0025414212947333907582314213826059`19.68492918981696*^-62 - 
       2.2334341073337467089919643050172603`19.43156359336818*^-62*I, 
      -3.3578625698673441632657799118516727778537`19.64458933020316*^-56 - 
       1.8737007320851484404043747959933224067046`19.39122399923042*^-56*I}}, 
   1 -> {{0.11470858890055287451259345850569315598`27.446136103985637 + 
       0.06400785098477430202116859869721772001`27.192871757364696*I, 
      0.17696704025838842296646329126370772663`27.446136098596938 + 
       0.0987483156287077779866908788508324467`27.192871752287715*I}, 
     {0.89603011939590554292389085225860144138`27.395949447919882 + 
       0.49998838718071107914939477336592420337`27.142590856264366*I, 
      1.40962848804511688617946979501818893827`27.395949442945664 + 
       0.78657832923834063655222540253430542211`27.14259085129494*I}, 
     {1.94605923671751223182208704537198397332`27.350481375764154 + 
       1.08590883058764373416973944262842766775`27.097086450190748*I, 
      3.18229169835779229367491020991426484583`27.350481370531597 + 
       1.77573148419741518469617583325836419151`27.09708644466882*I}, 
     {2.70834354447469355731581051762174262437`27.31581230708505 + 
       1.51126652042248335002718834727314604438`27.062404107297503*I, 
      4.6896197407137929978974171194614377416`27.315812301086822 + 
       2.61682655515098560627805464835675110538`27.062404100603146*I}, 
     {2.81326331596350275785003081673977913596`27.254793773378292 + 
       1.56981217217515609451641685416229727929`27.001366461571187*I, 
      5.25129819663919839544684975949281103197`27.25479376747004 + 
       2.93024537803791057995683065965397598297`27.001366454810537*I}, 
     {2.25468067365362365246285434362885829509`27.224606983568385 + 
       1.2581208256566400708542877858615137632`26.971130140387064*I, 
      4.6165373811179097083003456081123711694`27.224606975951023 + 
       2.57604630645762519550403498986841310623`26.97113013231137*I}, 
     {1.3961662107831657173754765723261232945`27.254911759497237 + 
       0.779066324730589843197698608438484835`27.001292091009844*I, 
      3.18972045109452216871082651445040375581`27.25491171262888 + 
       1.77987675790998413346157452552744607713`27.001292054672426*I}, 
     {0.66401840550344868402247506546868043277`27.256084069978236 + 
       0.37052492370436025712351152108895646158`27.00237813779732*I, 
      1.72152522883856286576715483683263682795`27.25608404453264 + 
       0.96061795694792223692140954272276583068`27.002378125084064*I}, 
     {0.24134634209052246385000880609754112169`27.157535936595846 + 
       0.13467222331226905211693857758834063247`26.904090284745052*I, 
      0.72210099539287541523083765178499519618`27.15753590369511 + 
       0.40293524096207927241479215383159205597`26.904090267602918*I}, 
     {0.06696366594630919469701035161362097261`27.054135489310788 + 
       0.03736599318645184445793350383702602447`26.80076543542437*I, 
      0.23514090412883248132307918999024715005`27.054135438430226 + 
       0.13120956413256747382004966203909679842`26.80076538599822*I}, 
     {0.01423002077487470371512992283177121118`27.04817109941111 + 
       0.00794040845588357273447031578074489342`26.794474773493622*I, 
      0.05964176421267822466864033211636064918`27.04817101866421 + 
       0.03328034276059124961849509579729451155`26.794474682105893*I}, 
     {
      0.0023317815048060483824916939529401601122794096482375627813`27.0197524\
50296387 + 
       0.0013011433975364590924611251539654720784195399642476065621`26.765672\
899036286*I, 
      0.0118641141834730544069904173056090952854230204822981705728`27.0197523\
06782042 + 
       0.00662022312366210580261833134374748167040613693603708928`26.76567279\
749119*I}, 
     {
      0.0002972214869179363399988162052548268866151741419773038477`26.9581233\
8304451 + 
       0.0001658507774043816105018548185013091193588907883465358014`26.704847\
986449842*I, 
      0.0018672385067061164787900586958231618262454497730863986064`26.9581231\
10489232 + 
       0.0010419265482717618904729924776724495464254390117653374361`26.704847\
852424315*I}, 
     {
      0.000029741136986832687633792391009912807750100743383420641`26.95450692\
7735213 + 
       0.0000165956732849476342734975788741121015234231210031003892`26.701192\
28053737*I, 
      0.0002346606681647665365176661547251468174866573354711231701`26.9545064\
7154993 + 
       0.0001309415905455842739442000054836091046678141649579868818`26.701191\
848203933*I}, 
     {
      2.3561409293880559421226841390632340814751986697679125`26.7907748379812\
03*^-6 + 
       1.3147360537940627711940870002514328888981178358153989`26.537289392004\
78*^-6*I, 
      0.0000237496344919510320137784632369680424744804932115840877`26.7907742\
39461275 + 
       0.0000132523909506163464396392595380359032664411718111843207`26.537288\
734012332*I}, 
     {
      1.488534197349238164400292710916776833744266347941551`26.82778600446863\
*^-7 + 
       8.30608030339142610275068568824744627466640212972383`26.574596581367903\
*^-8*I, 
      1.949903777074381540075430835558008760596821237732602`26.82778467998652\
5*^-6 + 
       1.0880540994696520598281196454587712795076558377713627`26.574595887617\
164*^-6*I}, 
     {
      7.5437606535190871555850385415229031082488105598237`26.835846533003586*^\
-9 + 
       4.2094485897117163311064273933680962467207055334124`26.58251868938631*^-9\
*I, 
      1.306411891704244381739894749252616561839757464832248`26.83584414136527*^\
-7 + 
       7.28983056024145210308340246015925070350539929011872`26.582517209117952*^\
-8*I}, 
     {
      3.081101788919723722093930167724115319854985966735`26.75783607170261*^-\
10 + 
       1.719267110373673707698787925548026372711690949302`26.50439025222889*^-10\
*I, 
      7.176066548803964406179599961493639383807260826655`26.757832334674596*^-9 \
+ 4.0042738099662378380193580124059064932189475778495`26.504385974872235*^-9*
        I}, 
     {
      1.01784663950085876563734026742826870381168285244`26.798868087355753*^-\
11 + 5.6796249218100393470287296051410800423896145069`26.544680778144503*^-12*
        I, 
      3.243475167193413712731911284059205302493495184413`26.79886048919494*^-\
10 + 
       1.809872104298297297342605193704568332485801900699`26.544675933050723*^\
-10*I}, 
     {
      2.727303048424332128782080891139820580244419157`26.740300588764942*^-13 \
+ 1.521845999389013086328591970869645512966410209`26.487098688425164*^-13*I, 
      1.20969771920545994715601062284660359955488006183`26.740287992925364*^-\
11 + 6.7501616129767617893306779289763420789598401086`26.487091908986415*^-12*
        I}, 
     {5.9402756931775817894615096583954944979450725`26.641329961650897*^-15 + 
       3.3146975742768893594076582492594600310633791`26.387799981328715*^-15*
        I, 
      3.731120424294872923011548558820825272933784678`26.641312475726718*^-13 \
+ 2.081980106403026457947629884756768313286954677`26.38778002671318*^-13*I}, 
     {1.053528545969195309080686587477503697770661`26.620764885590326*^-16 + 
       5.87873138576087709205305469624791435339225`26.367516355899884*^-17*I, 
      9.5333974157370864078410375880710288158853217`26.620735079908197*^-15 + 
       5.3196738536654663713157075098891809181554161`26.367497894344258*^-15*
        I}, 
     {1.523505124183632879095852978782357383062`26.65959755774923*^-18 + 
       8.501219472573952159968678316808206100526`26.406234211591798*^-19*I, 
      2.020683565446215750435856772582771114204192`26.65953999465763*^-16 + 
       1.127549504218863381091677161342436559914116`26.406200946837867*^-16*
        I}, 
     {1.79835320360739559809219049781379104449`26.590243489522503*^-20 + 
       1.00348827387535628653382054096877207986`26.336636798628444*^-20*I, 
      3.5568925981562508604925634537078578922473`26.590157859435248*^-18 + 
       1.9847602831991134709196411640926251891448`26.336539106264393*^-18*I}, 
     {
      1.7343090331705085435521887289197459534234207376967374508`26.5586511194\
92247*^-22 + 
       9.677513708495359046425525749191264202864284087394896061`26.3049560452\
62546*^-23*I, 
      5.20421868965805917665532772489788638706`26.558503372287507*^-20 + 
       2.90397482501159856110871937111261052943`26.304879472484718*^-20*I}, 
     {
      1.36746681344204800668469512180835143236892251928381622`26.586288427851\
567*^-24 + 
       7.6305194633076771530458822540945924079894301574483021`26.333088095683\
635*^-25*I, 6.333943345804598647746146926622511749`26.586038962134786*^-22 + 
       3.534365697548123671924345494955319715`26.332880781378663*^-22*I}, 
     {
      8.82085326244486993191132886648412068198843271927732`26.428269042571028\
*^-27 + 
       4.92207136878492448107883639627114026362313591981767`26.17490420817825\
*^-27*I, 
      6.41643907880798013391579467445601555484455592071776244`26.427976818139\
967*^-24 + 
       3.58039864621893343988927911032383068841135718559113259`26.17459871363\
57*^-24*I}, 
     {
      4.657254380897734653695474936334724162198255751857`26.555818149610616*^\
-29 + 
       2.598766555040872842126609296724460251471264812729`26.30233435781777*^\
-29*I, 
      5.413021236220934919551859175093029345686237214529275`26.55507113240746\
*^-26 + 
       3.020487480373655162034389027487474346602498184669847`26.3019698927329\
8*^-26*I}, 
     {
      2.0135515862011478051552990772597265833027182731`26.464549148030397*^-31 \
+ 1.1235698313005557625006825254548313981913453624`26.211026399071862*^-31*I, 
      3.8045314266707957108030412898909890496724846166372`26.463676564412708*^\
-28 + 
       2.1229437390809133209557805049422218421754273375769`26.210075009196107*^\
-28*I}, 
     {7.1313072917096338648038676970318048144879172`26.37643935451096*^-34 + 
       3.9792979656485391238379101361954403745947995`26.12307541006608*^-34*
        I, 
      2.22864291309746126645402721195381634921159222609`26.375277516563937*^-\
30 + 
       1.24359165121878728991969012460361834947396169067`26.122270836756254*^-30\
*I}, {2.06960077878290210525887800904976879093382`26.471862689042982*^-36 + 
       1.15484550473508926811445323520818870619869`26.218958009585418*^-36*I, 
      1.088420835220267126803317429382215316808737208`26.469528675722163*^-32 \
+ 6.07343175408608473951967895440452278442847849`26.217450803359256*^-33*I}, 
     {4.92304426423521038302376080777729602354`26.38559998918394*^-39 + 
       2.74707837204591748256240058488104220951`26.131972933623675*^-39*I, 
      4.432926204458068893928551869057409913393289`26.382543275983384*^-35 + 
       2.473590536166778953347830593939658233392078`26.12862100883078*^-35*
        I}, {9.60093916363547680582649931249194005`26.362118308976218*^-42 + 
       5.35736241889120883908388473970581397`26.109590798600234*^-42*I, 
      1.5060033613554303569659869928455885276357`26.356881142051748*^-37 + 
       8.403558936617951948264244558212822942146`26.107026022234137*^-38*I}, 
     {
      1.5353822002045939919525708227374237877286731725878338`26.3440122372064\
56*^-44 + 
       8.567494031381714711454514506402463400915936774606493`26.0902738851296\
65*^-45*I, 4.268688151540814036690319332760836861`26.337145004783164*^-40 + 
       2.381945046339761677701942958596565589`26.082737512933075*^-40*I}, 
     {
      2.0138217788726060779704328433079233203218089109078`26.319230252425616*^\
-47 + 
       1.1237205998909258585881063686693646887120413667488`26.067515127244754*^\
-47*I, 
      1.009662112895701444974878830111385986002905752947925537`26.30918629475\
7133*^-42 + 
       5.63395493629762010173940110785653543985592675891601854`26.06145571952\
2385*^-43*I}, 
     {
      2.1666904710903406095310296874780904717750102649`26.282298386639606*^-50 \
+ 1.2090219410153734105548237691300928994486265759`26.030065964887672*^-50*I, 
      1.993156703440633884399160638316614123227315332922299`26.268154552930966\
*^-45 + 
       1.112189405221749509742062543420886096301459397141757`26.0187358974110\
94*^-45*I}, 
     {1.9125181806795375655716238661907780915773874`26.266235301399274*^-53 + 
       1.067192787287591429484018391738850997827144`26.012375646402173*^-53*
        I, 
      3.284377661689420924458137915519306923069441566549`26.245574281130605*^\
-48 + 
       1.832695859674415972643401467016974022783586694609`25.99197907026819*^\
-48*I}, {1.3851659524762546016659878868336960693079`26.271320789712824*^-56 + 
       7.729281366380380507995560957009383569867`26.025083964391726*^-57*I, 
      4.518211382216215933206212605594044615421031642`26.237256567582335*^-51 \
+ 2.521180006157435881065764489879298771131722371`26.007068232446535*^-51*I}, 
     {8.232549152313739827294088299723514098`26.171202871538842*^-60 + 
       4.593795324454453861547157413557925372`25.915664695604896*^-60*I, 
      5.18956983766695387275076240781065749372974`26.13413748687181*^-54 + 
       2.895800707063398752332207865693771888490461`25.87383505792961*^-54*
        I}, 
     {4.0155659703501625382630866697485750064895781796259112`26.1913367813051\
1*^-63 + 
       2.240701857753085827985704839819061727729639533740486`25.9517136650339\
07*^-63*I, 
      4.977277853208721421436845861856882282549`26.127506768205848*^-57 + 
       2.77734093141185578894690176200585251305`25.91823752422754*^-57*I}}, 
   -1 -> {{0.11469043659105348598397507814477277256`27.446136105874743 + 
       0.06399772192353658014514730166196853698`27.192871759144534*I, 
      0.17684325858789895396737673311876399375`27.446136105384667 + 
       0.09867924496194013737263011253714252148`27.19287175868281*I}, 
     {0.8958879279241819335450455689610215356`27.395949449376765 + 
       0.49990904377128878199348502641992270549`27.142590857719846*I, 
      1.40864110325925599804724515055410547114`27.39594944830113 + 
       0.78602736458221703221555849248793145224`27.142590856645246*I}, 
     {1.94574895125681008373228507018731658143`27.350481376777612 + 
       1.08573569006066381058865839438133893267`27.0970864512602*I, 
      3.18005755046818331603852706861219792701`27.350481374487458 + 
       1.77448482074730495341812925393715846877`27.09708644884341*I}, 
     {2.70790940447952309003306262460575254766`27.315812308553415 + 
       1.51102426857034442122102264806403018969`27.062404108936136*I, 
      4.68631988077439364547896691978994595243`27.31581230624643 + 
       2.61498522011848149636934759746609428575`27.06240410636144*I}, 
     {2.8128102281481487133007062938037131163`27.254793775522426 + 
       1.56955934736363878679080836802246063942`27.001366464024517*I, 
      5.24759776804792191635890170334980092934`27.254793775204604 + 
       2.92818052409697711634217349612708012606`27.001366463660904*I}, 
     {2.25431636102822180374632739734746281455`27.22460698632785 + 
       1.25791753775586387151365849374172363512`26.97113014331252*I, 
      4.61328389461559761200083127981835964611`27.22460698584301 + 
       2.57423084798832513865486379382420203701`26.971130142798522*I}, 
     {1.39594027333369978595181467147528810327`27.254911773234753 + 
       0.77894025073093639955156912523831577801`27.00129210166084*I, 
      3.18747554773459163240084371453583556577`27.254911760994784 + 
       1.77862409286445535570016477728593304123`27.001292092170978*I}, 
     {0.66391095737193239710535025456620938108`27.25608407915978 + 
       0.37046496721760886464907817887845676935`27.002378142384703*I, 
      1.72031679597320610193142725735243667456`27.256084077492012 + 
       0.9599436465801265194153083784631874931`27.002378141550917*I}, 
     {0.24130733800133005322742259325292402527`27.157535948592308 + 
       0.13465045887463841335335349446507144444`26.904090290995114*I, 
      0.7215958708503179889576300725032088384`27.157535946578648 + 
       0.40265337944884247073650447302132906847`26.904090289945387*I}, 
     {0.0669528648549882004973037384979018734`27.054135507398833 + 
       0.03735996613433331034571684234054775798`26.80076545299533*I, 
      0.23497704973188144513806949721887420057`27.054135501391226 + 
       0.1311181327243027049839825948666257875`26.800765447159414*I}, 
     {
      0.0142277303083433658122861737021927369699999999999999999999`27.0481711\
29897135 + 0.00793913036640632712308138852061672353`26.79447480799731*I, 
      0.05960035928987472711402305288716458237`27.04817112777052 + 
       0.03325723864821183579388223269630648196`26.794474805590777*I}, 
     {
      0.0023314068626736924712810982103510722751851234865136918581`27.0197525\
05088313 + 
       0.0013009343457295255693135504541268914275612111281001608048`26.765672\
937804403*I, 
      0.0118559045815064282249996301397669709246545907543856644096`27.0197525\
0240026 + 
       0.0066156421329589625090781496964221501492775176047131885569`26.765672\
93590169*I}, 
     {
      0.0002971737909481968930458763460728171156843536631700377194`26.9581234\
83189727 + 
       0.0001658241628626727628354849723292436989410078176612496608`26.704848\
03569414*I, 
      0.0018659496275583196821695173313690288021276756962774041438`26.9581234\
66802167 + 
       0.0010412073485568993652611812843687514585467481232934489829`26.704848\
027634256*I}, 
     {
      0.0000297363662369692761076894103206391274183410294767540824`26.9545071\
026771 + 
       0.000016593011187459820041375346813473798863914486015012022`26.7011924\
46332215*I, 
      0.0002344989351965742207226983644769281300462227140178515079`26.9545070\
9542704 + 
       0.0001308513429030441511635513923173953330089653055899878142`26.701192\
43946096*I}, 
     {2.3557627822730718237333769849240352100243464693447736`26.7907750670612\
9*^-6 + 
       1.3145250461928167139972302680195077058543972393311636`26.537289643847\
895*^-6*I, 
      0.000023733273142736109512795458024557280113010994199357853`26.79077505\
554786 + 
       0.0000132432612523740767548072361994272541047510260306586358`26.537289\
63119093*I}, 
     {1.488294940978059188267218104610742264761589957062087`26.82778651479584\
3*^-7 + 
       8.30474524327950557843322133165541985791930612444488`26.57459684867073\
*^-8*I, 
      1.9485596475187381900856099790939539555878471401485504`26.8277864974970\
83*^-6 + 
       1.0873040698064292061439159386978932217507863890640839`26.574596839606\
897*^-6*I}, 
     {
      7.5425452020670702357556297883486883067428791420945`26.835847455677417*^\
-9 + 
       4.2087703629445178063331001847230697565778529166523`26.58251926045907*^-9\
*I, 
      1.305509875684188230994018701763497412930127399086153`26.835847424918967*^\
-7 + 
       7.28479727480476280147184065164828404797026610461692`26.582519241418336*^\
-8*I}, 
     {
      3.080603744840131637829071469236168820120065409831`26.75783751767694*^-\
10 + 
       1.718989199787065266279904860012106997712954333595`26.504391907275647*^\
-10*I, 
      7.1710991511690177886195061381249017909027211686189`26.757837477756077*\
^-9 + 
       4.0015019822360978247574154605003443102358532253356`26.504391861584587*^\
-9*I}, 
     {1.01768145107961273626028533697269176415701860239`26.79887103297572*^-1\
1 + 5.6787031638185176666459423646652609507160063792`26.544682656457695*^-12*
        I, 
      3.241222403878382134964787796624656772032897520231`26.798870959602908*^\
-10 + 
       1.808615053366413569804751917116400941192734015383`26.54468260966503*^\
-10*I}, 
     {
      2.726858374939134510396260200449021817721283755`26.74030548062713*^-13 \
+ 1.521597869807346929031035551415880731304593913`26.487101321337548*^-13*I, 
      1.20885410028545845018698898469925640882225772837`26.74030537063008*^-11 \
+ 6.7454541856919395462398337189886628089426460335`26.487101262126455*^-12*
        I}, 
     {5.9393021598356211281703988075874810028584889`26.64133676403178*^-15 + 
       3.3141543387818127828873597625733710721349701`26.38780774411251*^-15*
        I, 
      3.728506321708940885919793812842168354288776375`26.64133662581348*^-13 \
+ 2.08052142671405990207873138425200809176850492`26.387807586383293*^-13*I}, 
     {1.053354923688470180682799751517039026865884`26.62077649870915*^-16 + 
       5.87776256649644299643920558280573696284064`26.367523548899047*^-17*I, 
      9.5266839875719212411579856379150170604020297`26.62077628513884*^-15 + 
       5.3159277339222846328498580704849617250401008`26.367523416607042*^-15*
        I}, 
     {1.5232525709633692816225543256714826671164`26.6596200188546*^-18 + 
       8.499810215512794177708076975895859792731`26.406247190980174*^-19*I, 
      2.019252822532607537773321374801365838037637`26.6596196442118*^-16 + 
       1.126751143955787083271831826149660981390876`26.406246974474325*^-16*
        I}, 
     {1.79805326682796618464008402536488058258`26.590276947750695*^-20 + 
       1.00332090795388012685201287628054006837`26.336674970688456*^-20*I, 
      3.5543597279677012086474053127095695079074`26.59027644049818*^-18 + 
       1.9833469315124928895485852507756163745663`26.336674391976526*^-18*I}, 
     {
      1.7340179689921455811338609448364701055212988330777254148`26.5587088084\
99837*^-22 + 
       9.675889558749099507875942990771127724748337731110751191`26.3049859402\
62085*^-23*I, 
      5.20049088685801029217199245109822834858`26.55870768472786*^-20 + 
       2.90189469615278210206553433100203623383`26.304985357901217*^-20*I}, 
     {
      1.36723586277855307226038245259025897205043295653991226`26.586386154288\
41*^-24 + 
       7.6292307493765316477656637762735071258230737963108701`26.333169304109\
813*^-25*I, 6.329379065402804502504093169989178067`26.58638492159317*^-22 + 
       3.531818810844948846994625952800275401`26.333168279770653*^-22*I}, 
     {
      8.81935405684971991861726508728509479766663991415178`26.428383645316643\
*^-27 + 
       4.92123480607196934500730944240958758335789038862778`26.17502401766355\
6*^-27*I, 
      6.41178736966428646365303008753380540225157861456629272`26.428382321979\
242*^-24 + 
       3.57780297392841133552170944257854351872907889468573167`26.17502263419\
9603*^-24*I}, 
     {
      4.656457824687183615820824990393973389811144098378`26.556111602980096*^\
-29 + 
       2.598322073492327686992446285578586001571393323935`26.30247744404812*^\
-29*I, 
      5.409073241385014177638902081391294328762850003888259`26.55610849242397\
7*^-26 + 
       3.018284483478929562822123928698452617553515846386468`26.3024759275379\
55*^-26*I}, 
     {
      2.0132050439220862635645864554505662210328443206`26.464892298877082*^-31 \
+ 1.1233764593240481836906577019518424708032119578`26.211400588477666*^-31*I, 
      3.8017399320386863514058384399870925585919190797473`26.464888952106108*^\
-28 + 
       2.1213860739213169583815941529454526095262548743428`26.21139693887541*^\
-28*I}, 
     {7.1300724039693792994151574799685628978149943`26.376896841805788*^-34 + \
3.9786088933548361200065124653405467784352223`26.123392038531215*^-34*I, 
      2.22699800704355210378997073668012622553839081577`26.376892726665332*^-\
30 + 1.24267378706762202922611955668189336268366994235`26.12338919083099*^-30*
        I}, 
     {2.06924023566220846984928138401889384039162`26.472784162836017*^-36 + 
       1.15464432023300328280338969768366227711142`26.21955226759126*^-36*I, 
      1.087612823943169089587750801877222489633215115`26.472776497738995*^-32 \
+ 6.06892301887155373186472868677029936772035512`26.219547326118274*^-33*I}, 
     {4.92218157152025962421774675257471791101`26.38680903839051*^-39 + 
       2.74659698606363422916579653137437525891`26.1332993809608*^-39*I, 
      4.429616590791262089401022105471086808497137`26.386799718977098*^-35 + 
       2.471743758515405357071527994508966631135995`26.133289155303228*^-35*
        I}, {9.59924708181525040036272027833647959`26.364198463564*^-42 + 
       5.35641823047392306596310744702900642`26.110605125334192*^-42*I, 
      1.5048727362290880536639076336163928008631`26.364183564176862*^-37 + 
       8.397250003232911330507302234113644005631`26.110597868729055*^-38*I}, 
     {
      1.5351100938771331248299014377515754096167179194292301`26.3467486945972\
45*^-44 + 
       8.565975667201049122613595544394677532347983566295116`26.0932802353932\
73*^-45*I, 4.2654661342684632212952458544797254556`26.34673044715013*^-40 + 
       2.3801471478265318114647794118027376029`26.09326018209213*^-40*I}, 
     {
      2.0134629527303953310727537208548848891547274988331`26.32325551214422*^\
-47 + 
       1.1235203734696944121652474365312845499124901325667`26.069927894961893*^\
-47*I, 
      1.008896019446447917490011396472744917785041039923883629`26.32323045483\
1595*^-42 + 
       5.62968010423750788843113167852502387479518241616665781`26.06991290292\
866*^-43*I}, 
     {2.1663023872667151902404371478232894217942869942`26.288007709706*^-50 + 
       1.2088053886909981819757980503646428633549793625`26.034618559526336*^-\
50*I, 
      1.991636685324677888715580478021856593771601587888669`26.287974451149815\
*^-45 + 
       1.111341229039017304389986049692752087190934942273639`26.0345920742702\
22*^-45*I}, 
     {1.9121738911296747540758031966271831827792932`26.274669067759646*^-53 + 
       1.0670006723429787018445300737274122436715332`26.020697847492062*^-53*
        I, 
      3.281860620790173421966505922087758220265834089258`26.274622951268743*^\
-48 + 
       1.831291340794480209399233201291427340209901790626`26.020652346867468*^\
-48*I}, {1.3849153798255070431978951394868030007748`26.285544811035294*^-56 + 
       7.727883160976266055121814484918070322987`26.03240944940797*^-57*I, 
      4.514732325740135294690168646363565176698516078`26.285471411750454*^-51 \
+ 2.519238678741389965427142499362217512674409606`26.03237194635463*^-51*I}, 
     {8.231052901540816899106522355633848453`26.186764876155117*^-60 + 
       4.592960410544108979282433956333240882`25.933368365948144*^-60*I, 
      5.185555515470654377858154797724686205238831`26.18668934790068*^-54 + 
       2.89356069923653608991586955931256389355102`25.93328223116927*^-54*I}, 
     {
      4.0148328408202451741529260804002369827102015853920145`26.2193999529349\
43*^-63 + 
       2.2402927685457887961897018940254164286108372110442263`25.965690230451\
663*^-63*I, 
      4.973410733042384773584813791297697720646`26.219269971395796*^-57 + 
       2.775183062905935228909802420059355965395`25.96562653859481*^-57*
        I}}|>, 
 "S0" -> {-2.60082886269716372822662615937869525074`21.61408608845422 - 
    1.45127289835938089448992660645765625157`21.360721712033143*I, 
   -3.42319290597682672819100280109912652461`21.74262122398144 - 
    1.91015532069582591796034499687724624008`21.489256501147896*I}, 
 "T0" -> {-2.6543848933508295918475431040333921913`21.573167395511117 - 
    1.48115737747530633577944885494997240902`21.31980557467237*I, 
   -6.80413618263690392503041204801950530234`21.738243495707884 - 
    3.79673517940237597063871603693219948214`21.484881828651275*I}, 
 "Sc" -> {3.22578464424118729880790063641113546379`27.217747045139596 + 
    1.80000072179920197262131569915515889071`26.964440358727867*I, 
   2.93741862330211669202394971253736137868`27.22592698364534 + 
    1.63909132979768137128423039403571852775`26.972614100831596*I}, 
 "Tc" -> {3.27935433549511608284382032741380401486`27.280670778786934 + 
    1.8298928235846622090005789276994494432`27.027208768765558*I, 
   6.31489437402740261068697961220988984516`27.272429804873394 + 
    3.52373629517630129026891822218838581247`27.018956266692115*I}, 
 "kappaFit" -> {0.99974499385859502128556079581642587778`19.526307186435684, 
   1.00102666197797176033033833107921313687`21.184132097845943}, 
 "kappaFitIm" -> {0``19.52641820746981, 0``21.18368681115437}, 
 "residual1" -> {0.00002185850689975275551785723296169653`15.932957540271577, 
   0.00713814225754977690569130224654458147`18.192035250219266}, 
 "residualMinus1" -> 
  {0.01838558912137023959010540401943756246`19.816247630260115, 
   1.06254233516309653602944670484615431959`21.171118660832306}, 
 "neutralOnly" -> 
  {0.02059190876485664427969845743284747656`19.513844761895257, 
   0.98765782984564424666539860685918713952`20.8863533153852}, 
 "residualP2measure" -> 
  {0.24145244269511694266037542759377737097`21.989684359310186, 
   2.59492188083767855722292267363436076569`22.369674403938934}, 
 "chargedFractionS" -> 
  {-1.24029100511285444109220039118650555359`21.062120036288913 + 
    0``21.014023940026537*I, 
   -0.85809321997993224383247839731620549475`21.19065493260431 + 
    0``21.30254791087067*I}, "chargedFractionT" -> 
  {-1.23544793511665167091423598491756604157`21.021202335279607 + 
    0``20.974805661990608*I, 
   -0.9280964114360364757668114186814289336`21.186278351301787 + 
    0``21.264113033213548*I}, "time" -> 1655.716787`9.670531045533002, 
 "kernels" -> 8|>


==> anc/paper_scan/point_E_b0.550000_N6_h0.125000_P5.000000.m <==
<|"b" -> 11/20, "Ps" -> {7/10, 2/5, 1/4, 4/5}, "ws" -> {-2, -1, 2, 1}, 
 "lams" -> {1, -1, 1, -1}, 
 "zvals" -> {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 6, "hstep" -> 1/8, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.0625`40., 0.1875`40., 0.3125`40., 0.4375`40., 0.5625`40., 
   0.6875`40., 0.8125`40., 0.9375`40., 1.0625`40., 1.1875`40., 1.3125`40., 
   1.4375`40., 1.5625`40., 1.6875`40., 1.8125`40., 1.9375`40., 2.0625`40., 
   2.1875`40., 2.3125`40., 2.4375`40., 2.5625`40., 2.6875`40., 2.8125`40., 
   2.9375`40., 3.0625`40., 3.1875`40., 3.3125`40., 3.4375`40., 3.5625`40., 
   3.6875`40., 3.8125`40., 3.9375`40., 4.0625`40., 4.1875`40., 4.3125`40., 
   4.4375`40., 4.5625`40., 4.6875`40., 4.8125`40., 4.9375`40.}, 
 "IS" -> 
  <|0 -> {{0.0123477046448785262252218592155614899`22.018853751533378 + 
       0.01134976177156055603635657945431324783`21.982257816181686*I, 
      0.00283730019513967975490789448934975613`22.83023852094295 + 
       0.00260798927536660764861024165355633178`22.79364141054672*I}, 
     {0.37804722854272346373016975123937090038`24.396379610472206 + 
       0.34749340916072995317513209978137068665`24.359876897181245*I, 
      0.04912772658368729327990108522697237744`24.56851279386164 + 
       0.04515721821500523379884593830926591682`24.53203590819373*I}, 
     {2.34154174885944029021720598675408105792`24.710597786912874 + 
       2.15229808227886805505299570492251794363`24.674067946512103*I, 
      0.28605615087935442170303418839072079994`24.814570013348494 + 
       0.26293706070438610599596057636614036299`24.778057190543883*I}, 
     {9.95292481779170338250915195439726117588`24.836822506455203 + 
       9.14852831850351510699285383806571420499`24.80023982965185*I, 
      1.14553765061975388953110238401851615884`24.921708111302888 + 
       1.05295516930590475012045900143344120012`24.885124585116934*I}, 
     {31.03013417109975033590250418987371002478`24.921032811181515 + 
       28.52227524956380673076664074348754892703`24.884439763966427*I, 
      3.31397386158594480801422764701412701565`24.991668296289824 + 
       3.04613812266555838836852384281661278898`24.95508051595663*I}, 
     {70.40430830522801144956246400635548127428`25.059873922602126 + 
       64.71422421715216701576619293873679986564`25.023337578673768*I, 
      6.84984210284085015427198290215156320935`25.123639445582974 + 
       6.29623709636552270413764127613777758744`25.087114141457846*I}, 
     {114.21843398230498194810021997944560780238`25.08772489542845 + 
       104.98728734636261208229620939285241417119`25.05123803394001*I, 
      9.93135508836531276406927248710860141783`25.152883834145285 + 
       9.12870185702687961979604006092163871436`25.11641296542733*I}, 
     {130.4706515949446066432683735937189579686`25.231821537697403 + 
       119.9259989100157443620283863093291479351`25.195198657556496*I, 
      9.9447478879394621136784248617536855345`25.29166966356759 + 
       9.14101224903839387201776606124722233177`25.255051252843852*I}, 
     {103.97671467185793711526994847324630432616`25.167325449800735 + 
       95.57330493846796458018266664698067911704`25.1307435439403*I, 
      6.81495251417416386748921747709630372948`25.22626763899464 + 
       6.26416728816526914833369558060237483474`25.189687598828854*I}, 
     {57.76402857725284344099098931843495283615`25.21203737257237 + 
       53.09553331350236812800921754019497391763`25.1754458956032*I, 
      3.19375489912627715365109241831594916917`25.266661916154366 + 
       2.93563527022590662880677532568880349217`25.230072093143665*I}, 
     {22.55571185003898247324926202391908702684`25.243124514948615 + 
       20.73275669029628774564195176727843216717`25.206519289731073*I, 
      1.03209450166538665621717412180801793576`25.286479972599764 + 
       0.94868050836462855322262052584185485206`25.24987390636255*I}, 
     {6.28866291298867493215418815968557200005`25.234518987709954 + 
       5.78041247153362376362206678799674986237`25.19790917234063*I, 
      0.23364804450700964327384068605966684731`25.28221650867032 + 
       0.21476458336290443832342187262390777459`25.245605765799382*I}, 
     {1.27705259570865537378027775968972080251`25.190466916795486 + 
       1.17384106179265187349707977886453654589`25.153875549995664*I, 
      0.03779962040678782106423959505481604673`25.22468934530192 + 
       0.03474465084896603172291796051672347167`25.188098767659262*I}, 
     {0.19282420037128706796594219473345133195`25.23875033561613 + 
       0.17724012688572819767193472341813526235`25.20215231181584*I, 
      0.00446122262890528267173334851941549204`25.280052702284937 + 
       0.00410066611602760401645636083832804653`25.243455086568154*I}, 
     {0.02205997234976725703531152915898333099`25.064294457991 + 
       0.02027708291199851845998351482532334122`25.02769479641284*I, 
      0.00039142645476595206706262982822269499`25.098844600820165 + 
       0.00035979132482106608824006663673592997`25.062244384993694*I}, 
     {0.00194294105440131368411302102501097968`25.055564183164957 + 
       0.00178591234062162858584212153161588209`25.018968007947937*I, 
      0.0000259414497759418222258414263019193391866142584974111062`25.0900850\
80293107 + 
       0.0000238448588975573800412350051390371596898933815731438512`25.053490\
313388533*I}, {0.00013344443408359396206709872119102588`24.995192521658396 + 
       0.00012265943996463359441436183159059943`24.95858091517245*I, 
      1.3153974607970170304827831760920154932098958858623267`25.03065238791532\
*^-6 + 
       1.2090868905869151414518068326380336472934489226780999`24.994037505509\
95*^-6*I}, 
     {
      7.2193899446067597892403758457406311908829520737013371`24.8532256434784\
56*^-6 + 
       6.635918040141330822829573524578475889515025201114622`24.8166731249754\
95*^-6*I, 
      5.15474237293519203907763173406939832907555346412239`24.882086812980024\
*^-8 + 
       4.73813551661598160053159030536354764452977640987107`24.84553770178547\
*^-8*I}, 
     {3.100619267362469429518704319371927932796207149324061`24.98602955046962\
4*^-7 + 
       2.850026870659794894463645227052168065212758089899856`24.9494315932713\
17*^-7*I, 
      1.5733616733306613882515228664926632504762369838456`25.018072776315467*^\
-9 + 
       1.4462024065512069171198558543714597550819815210985`24.981474638604183*^\
-9*I}, 
     {
      1.06356229532582249338698150918558917838094698284776`24.757265341308198\
*^-8 + 
       9.7760507141454460870574912727095811995733478212045`24.72069479461138*^\
-9*I, 
      3.76302219355607667139177262993482056226061533753`24.781544547673846*^-\
11 + 
       3.45889431811694590818982031021207821596220502595`24.744973050165758*^-11\
*I}, 
     {
      2.927344323956727673595653409258968309666309749594`24.65907315622166*^-\
10 + 
       2.690756027600589791195487852941029357839005611178`24.62248250310816*^-10\
*I, 7.085305597955730259454926448358382300834371164`24.682102955267005*^-13 + 
       6.512670405414665761742519898824696105538411693`24.645514633823318*^-13\
*I}, 
     {
      6.4888085024880688532062296163842362274987837055`24.809559396984753*^-12 \
+ 5.9643822720575171164072905118222922619688815447`24.772961386052284*^-12*I, 
      1.0540856789740224278783096939549780538069873`24.83546646128832*^-14 + 
       9.6889435625842473486691874224720498786767234`24.7988679353886*^-15*
        I}, 
     {
      1.161670785817551552617418104996356634782851799`24.635985589895416*^-13 \
+ 1.067784422708821848997996782183296241361703367`24.599402272175826*^-13*I, 
      1.242608601003058437388008124390697224287015`24.66095698155056*^-16 + 
       1.142180834599602834331084295227859308882953`24.624369969076746*^-16*
        I}, 
     {1.6835231217754072975524371866674249725675664`24.546320402357672*^-15 + 
       1.5474605943858475617119348610629889494578946`24.509730262975012*^-15*
        I, 
      1.1633879597214643110264978623952113180551`24.56963515474932*^-18 + 
       1.0693628144253588275119263655694744480487`24.533048412630546*^-18*I}, 
     {1.97864960330606650114609800712460689856659`24.61498183788123*^-17 + 
       1.81873492060169839793710660306540022160442`24.578347702155813*^-17*I, 
      8.6664815902008723715937839180438335266`24.638484526038415*^-21 + 
       7.966055576749796930540688391316339425`24.60185390344468*^-21*I}, 
     {1.888767607320676945039667030507021786057`24.630089915690203*^-19 + 
       1.736117197605731060247565241003589343302`24.59348716722451*^-19*I, 
      5.14441650143707379255517856729136916`24.655565808892145*^-23 + 
       4.72864418320958885204576811863471821`24.618951664867993*^-23*I}, 
     {1.4661486805892961233547739164223104218`24.44236807707433*^-21 + 
       1.3476543798995047989323502328170390545`24.405789059461252*^-21*I, 
      2.4363289339679685371842407357192040195490810405055989`24.4666471692318\
05*^-25 + 
       2.2394245564632230907735971932243996379703624395682155`24.430059593845\
957*^-25*I}, {9.2641768521342182785102774847044926`24.390860323418245*^-24 + 
       8.5154450406244635331184893131681188`24.35426424085851*^-24*I, 
      9.2147478597971401249457748200920721252305388737354`24.414339483956343*^\
-28 + 
       8.47001090498802321502234945082798520329352420126`24.377751968247992*^\
-28*I}, 
     {4.769064796139574389976463801320159778184653397770803`24.45635671907568\
2*^-26 + 
       4.383628444803229632667382518656626185119820342996152`24.4197265188612\
64*^-26*I, 
      2.7857936160790433904608972322352040507455106544`24.481098688026382*^-30 \
+ 2.56064546379837901726618492110450685875204245682`24.444485009001326*^-30*
        I}, 
     {
      2.0015611820881695268839886610268083406128101536891`24.59296213819959*^\
-28 + 
       1.8397947830186749832511130446987814279436698373736`24.555871930343116*^\
-28*I, 
      6.73668437020124866669064852862207374058408152`24.619722891074954*^-33 \
+ 6.19222478436022141802725816206329670312039777`24.582568698290203*^-33*I}, 
     {
      6.8529925799912086299012652498894427435937212022`24.391418269719168*^-31 \
+ 6.2991329515991820219907043064104296927026269239`24.35459643435778*^-31*I, 
      1.30389891314846372902447339998137482469159`24.416130039286646*^-35 + 
       1.19851765684800791511573370629961838195317`24.37924316324621*^-35*I}, 
     {
      1.91512633245937216479206071219575820463973095`24.226022121432074*^-33 \
+ 1.76034560762437935502311498528606702913199194`24.18944695107215*^-33*I, 
      2.021037361561354563502296468268325379569`24.250578648633404*^-38 + 
       1.85769689548392723301244051834509778991`24.213985345131075*^-38*I}, 
     {4.37039575511060767556663731012081635478872`24.238829311982748*^-36 + 
       4.01717988035251330211018742029211360896093`24.202193427688034*^-36*I, 
      2.509805202860352917291556736537990012`24.26256092215777*^-41 + 
       2.306962465068452399884750571454976048`24.225953350717656*^-41*I}, 
     {8.14753792694344323611188104896504900513`24.311858461167933*^-39 + 
       7.4890529985189766519992759936977537639`24.27513457038831*^-39*I, 
      2.4981536147243238980424957605827017817708506117757146`24.33783326212934\
*^-44 + 
       2.2962525595914402234543927546910282116145412020235522`24.301171717593\
803*^-44*I}, 
     {1.241281710982918281425142479716125167`24.412751968506946*^-41 + 
       1.140961183979492804264409324911355799`24.375627174127917*^-41*I, 
      1.9937456215346039276928317964774102674497764369905`24.440913224327424*^\
-47 + 
       1.8326108769448836307400263413471507574856492097074`24.40376629979682*^\
-47*I}, 
     {
      1.5459377535966956541932487380460756833771299400423273`24.1610491211362\
37*^-44 + 
       1.4209948910836055695311288335599626855767810878404753`24.124370133972\
75*^-44*I, 
      1.2762419857023775519546632663818799691105323647`24.179802999938858*^-50 \
+ 1.1730959653777814309333926069095124217998573904`24.143033639623546*^-50*
        I}, 
     {
      1.5744056186998097848452839204726648233521178730615`24.045011149068678*^\
-47 + 
       1.4471619801383930401131617877750584159424896805969`24.008541857578926*^\
-47*I, 6.554446200988220714254455370681289940957199`24.06691269371771*^-54 + 
       6.024715124407366403696844878475216415185211`24.030327093637563*^-54*
        I}, 
     {
      1.3114678400657886092763763290314207875548662184`23.9246799623323*^-50 \
+ 1.2054748622433874618168155663668523450798163653`23.88819219213338*^-50*I, 
      2.701429626306856231384839105289955212646`23.945642424950673*^-57 + 
       2.483099781134628130805503912256539075001`23.909067033529013*^-57*I}, 
     {8.937546007908997888121282152930210101922366`23.77935523884011*^-54 + 
       8.215212537836362140464627992362098954638709`23.74276237911201*^-54*I, 
      8.93738938450108533355852697273909124`23.792420325751717*^-61 + 
       8.2150685727498313122521638557188841`23.755822127753774*^-61*I}, 
     {4.984172426584153582914191007806904831326`23.776991433177137*^-57 + 
       4.581351052445129876900211710355594627535`23.740289483433305*^-57*I, 
      2.374011749610336211877680244165262659837093354071618`23.794053200113318\
*^-64 + 
       2.182143853929284348060441268093182617762286512410122`23.7574395382396\
3*^-64*I}}, 
   1 -> 
    {
     {
      -0.0001216695948536179132612591998014876409576694778789261188`27.052140\
161114817 - 
       0.0001118362445609370777320667297505874065072504835846077514`27.016139\
847361693*I, 
      -0.0000274514067699585073835663946486825132644383444343867242`27.053623\
135176426 - 
       0.0000252327809980831326965474555708090883398753985408168252`27.017156\
713419897*I}, 
     {
      -0.0056555119639973599588598290140554301121101288013314392063`26.992916\
97249762 - 
       0.0051984328532027394905139736208702309869439803281358454783`26.956403\
139232574*I, 
      -0.0006607319784920704004640843784307039954541288253651798085`26.993172\
703941756 - 
       0.0006073315459361351666153295844487892017492585789342725262`26.956594\
192315343*I}, {-0.0459148993237854397549061818612513062`26.98595076208107 - 
       0.04220405201433924472102150918174123024`26.949366913972767*I, 
      -0.0044123687199449734946883722023270089032817793675317528003`26.986055\
072975415 - 
       0.0040557605854649687605265234688240593235844920582122549094`26.949457\
087007435*I}, {-0.19104805103083343589475467545252077239`27.008419642885038 - 
       0.17560752613403924977522308607338239961`26.97182453936969*I, 
      -0.01646062049853677423428305618152042175`27.00849854768402 - 
       0.0151302713049544824480306240604725483843582633240608899072`26.971888\
18437463*I}, {-0.52393400081086317248322700373223525462`27.003968904566626 - 
       0.48158959614330917254133347560618170683`26.96738999172179*I, 
      -0.04092310753046667738551139609484874493`27.004042897155323 - 
       0.03761569739323173874594323347073357322`26.967441171027556*I}, 
     {-1.02063666116549318493880209097962455603`26.964845325825685 - 
       0.93814869181812045590432530965466378851`26.928292026513805*I, 
      -0.071718530638003639003050061974085686`26.96490595107594 - 
       0.06592223095369609284248645000832891284`26.92833627826804*I}, 
     {-1.44424226112171814726891212792787793434`26.901331526523382 - 
       1.32751843970857417004356241748514610457`26.86466908970669*I, 
      -0.09004200511615581496881562259273796807`26.9013756371106 - 
       0.0827648001708465738329035572126141591`26.864724184510298*I}, 
     {-1.49256073593306739207983761147126549073`26.944635677736123 - 
       1.37193180997018187894596804088549195761`26.907912290504754*I, 
      -0.08121926120979289031212516680305349844`26.944692315114903 - 
       0.07465511141584057137491602527602046209`26.90797803285504*I}, 
     {-1.12768654340012912431742489991880405115`26.91870758757447 - 
       1.0365467905725050439895157461672863928`26.8821239956849*I, 
      -0.05262599206502162088112585802099738308`26.91879900473725 - 
       0.04837275348805588328556176439653729234`26.882186010617573*I}, 
     {-0.62388287305485918444609866253611072009`26.812670913093548 - 
       0.57346058933037173769207873034321204002`26.77602082462967*I, 
      -0.02451872821008942237527814541482628725`26.812739491112467 - 
       0.02253712184811446589977780419276770711`26.77611041546059*I}, 
     {-0.25376335097232292387502022203193626909`26.81573988921588 - 
       0.23325416850518692215167607755369386921`26.779234472302686*I, 
      -0.008244393554409171831166096944119745564337703507451707392`26.8158480\
8693772 - 
       0.0075780807433181043917599797567154136071852551104293240832`26.779318\
250977845*I}, {-0.07640045622064047509006667186602090396`26.78290228028674 - 
       0.07022576278599849335970628355274090214`26.746192587145266*I, 
      -0.0020138542330307808994800115049184636824626812892526519276`26.783013\
478164523 - 
       0.0018510943082063832646511316358064320038547076882594618641`26.746314\
404551363*I}, {-0.0171772398402100489279297593456070918`26.7879162058413 - 
       0.01578897339111571494160163635343266511`26.751451872712035*I, 
      -0.0003604992389084699653925501202791470182368167626305379297`26.788074\
819249527 - 
       0.000331363650015478664763334258442642543091718011457271064`26.7515879\
3323534*I}, 
     {
      -0.0029130914037813429530321556877264885288616073095020543999`26.791347\
358078664 - 
       0.0026776550300312457126939123625855287363107323859087392769`26.754807\
907350237*I, 
      -0.0000477649719269769299032379084342776796949350338257428113`26.791544\
437456047 - 
       0.0000439046015423864366188571508392611060716361898057243497`26.755028\
453913642*I}, 
     {
      -0.0003764830634877354448030785164836318361528068580910107636`26.679314\
64930629 - 
       0.000346055660100796187528848462256417022916297851441812965`26.6428351\
355027*I, 
      -4.7322920675922971686371732038808125014713992678155289`26.679559599167\
774*^-6 - 
       4.3498276922987339326207934520334132910806695733879318`26.643020460350\
176*^-6*I}, 
     {
      -0.0000374419994725098033665313144900024086956838916621710722`26.700792\
524006594 - 
       0.000034415932878678189913330464697983421311138592707446835`26.6642646\
7584839*I, 
      -3.540054827764143668188357835729136911952288489282567`26.7010728676676\
05*^-7 - 
       3.253947199818297554709264509684162277320157342067871`26.6646338551449\
63*^-7*I}, 
     {
      -2.8908538339991044758360823774282841528051760428219463`26.557743471163\
267*^-6 - 
       2.6572147031311732310138765217020510369507738373084691`26.521334704319\
123*^-6*I, 
      -2.01719844181717775840616595520469400139150090601042`26.55810811535739\
2*^-8 - 
       1.85416823766384781779719651051498898752294973218706`26.52158170354605\
8*^-8*I}, 
     {
      -1.746225631223965262916791165083903480230830054084062`26.5666418758746\
23*^-7 - 
       1.605095479993151339141133663217675903560074629018779`26.5299919579423\
36*^-7*I, 
      -8.823410256073954421742930925307910922586278426484`26.56700873161464*^\
-10 - 
       8.110301250258702961252392788872609735792107533241`26.5304536863763*^-10\
*I}, 
     {
      -8.3071879694352166459009241875759940858293087029029`26.497594354265473\
*^-9 - 
       7.6358001066838064866253912539822121751017850134085`26.461033315824398\
*^-9*I, 
      -2.98224389615304526074725767285564964384305429209`26.49801558825627*^-\
11 - 2.74121861021892205433307292291798439435987689372`26.46144222074484*^-11*
        I}, 
     {
      -3.129795425976146848226976732053471185888343005049`26.446297082577264*^\
-10 - 
       2.876845008864286700928670686523272975394070069993`26.410004878914982*^\
-10*I, 
      -7.83242015178061096747410053868914212778805427`26.446988388015807*^-13 \
- 7.199403077263567449700387387491744651297896084`26.41049582438772*^-13*I}, 
     {
      -9.3826815647258115625328175500358471409452745748`26.445833916260973*^-\
12 - 8.6243721890627254168129452454369824662849812008`26.408976984880486*^-12*
        I, 
      -1.60596142462796662531067200612103565271554023`26.446594148747053*^-14 \
- 1.47616744229491898770813871730648553541548534`26.409985353593523*^-14*I}, 
     {
      -2.24698046488587472987243554454012839269578732`26.435463559536505*^-13 \
- 2.065379251874384055719449136188618642589741268`26.398924169883877*^-13*I, 
      -2.580908199735028837551756992890113774313065`26.436518580558257*^-16 - 
       2.372318909766729447065220636965415065871965`26.39994135197547*^-16*
        I}, 
     {-4.3129228991927782225189899290956241563839196`26.41267035825356*^-15 - 
       3.964351987091758070911596849743131414735091`26.376843597755563*^-15*
        I, 
      -3.2617242854997151790751759128602042987515`26.414574293154196*^-18 - 
       2.9981113631747002641877949068775742729208`26.378150055254025*^-18*I}, 
     {-6.65361727407116283854494412068720223783082`26.36166794869154*^-17 - 
       6.11587118024969226067201350277453468020358`26.324633913960586*^-17*I, 
      -3.25067212367197152417408000040953412587`26.363452031262213*^-20 - 
       2.98795243830459054335938306039175599012`26.32674913210054*^-20*I}, 
     {-8.269641600243568228131494783033848880715`26.29617346866039*^-19 - 
       7.601288239258388123091988182775989509213`26.258778346665114*^-19*I, 
      -2.560824427870027668088553969944563727`26.29833810365521*^-22 - 
       2.353858310594827550150105170785180811`26.261537031108524*^-22*I}, 
     {-8.2972845611826223830270912561954547821`26.337954463971258*^-21 - 
       7.6266970929961513856137847482378007197`26.30255045881454*^-21*I, 
      -1.59788439602243131341708875520901596815819378744335717`26.34215277935\
411*^-24 - 
       1.46874320004654865502917700685176920800705491792130493`26.30564494804\
2076*^-24*I}, 
     {
      -6.732230817295402521110157789163423472688808678695180578`26.3703267588\
81088*^-23 - 
       6.188131168099618405896730899562607068592491037723249717`26.3360285345\
60477*^-23*I, 
      -7.91085934586722272652725584001896906419759085241513`26.37677745704674\
*^-27 - 
       7.27150280689270964422937507163775441845600807463258`26.34073100504681\
3*^-27*I}, 
     {
      -4.4239108160426708523688932913916901473302534333498645`26.330907414711\
458*^-25 - 
       4.0663698480624231630453592241972664848638604797670682`26.292491135670\
88*^-25*I, 
      -3.112188646828714838511782447783380623081546531745`26.337435712653875*^\
-29 - 
       2.860661211580901057433662798205376415664150743285`26.30041648382803*^\
-29*I}, 
     {
      -2.35745569371289946043705424117036420179279433135631`26.32252732792584\
*^-27 - 
       2.16692586032565101381041585825046520362789609740228`26.28204018964347\
*^-27*I, 
      -9.741775240628354133232387417287674674623314411`26.33151145683968*^-32 \
- 8.954443873831949891833786513318998319549213259`26.293820931412743*^-32*I}, 
     {
      -1.019917098305050579208473147530509690228817574611`26.403406748683356*^\
-29 - 
       9.37487284108706736467491981794421135516193898243`26.369990620346897*^\
-30*I, 
      -2.4290424231776332800911646140746858056328464`26.41971574752167*^-34 - \
2.2327269422916731031260427252690910258702223`26.384062906958054*^-34*I}, 
     {
      -3.585956044295258744530710019814192126165287223`26.255317854945638*^-32 \
- 3.296138674884803609061078201220829127786264739`26.227698822376055*^-32*I, 
      -4.8293867286859223034236502172375844610308`26.275906486376872*^-37 - 
       4.4390751520004958416912756423531227449695`26.241824964989412*^-37*I}, 
     {
      -1.0255288392141907262196446444570113524575208`26.175199736142776*^-34 \
- 9.426454834886116407859847854627651923726947`26.143803747752013*^-35*I, 
      -7.6629022767046670228783474279449170474`26.195251187181423*^-40 - 
       7.0435856558506620620950985186235933091`26.16002529106954*^-40*I}, 
     {-2.38745220064296565284921804754940075121`26.12039544279427*^-37 - 
       2.1944980462036495447913777268855289096736`26.077435857658504*^-37*I, 
      -9.71136994953949135195598729239200566533157864903821392`26.14183214080\
2833*^-43 - 
       8.92649594177668484854496899389540902026612620566330155`26.10359824608\
4182*^-43*I}, 
     {-4.5276163314212178889862751322222080612`26.094937658360774*^-40 - 
       4.161693872064861381431548906039526981`26.04590358384722*^-40*I, 
      -9.83689977470972171150658674812697530277431754417115`26.12311177512452\
*^-46 - 
       9.04188043240739484508868101063631195758899326530086`26.08328679825933\
7*^-46*I}, 
     {
      -6.99882571592206817942238620846143362812399755144290555`26.13084044720\
464*^-43 - 
       6.43317983713957653487682282843435126888789906395105935`26.08812230026\
7663*^-43*I, 
      -7.96891873063680600331654966712914391056383912447`26.17377287466805*^-\
49 - 7.32486982567797507000572815326474660961655029183`26.13549402126595*^-49*
        I}, 
     {
      -8.82361163035026319548440575995855289643177464748494`26.03311755979838\
*^-46 - 
       8.11048634944343062425225319606329481226205768100541`26.01364243411837\
8*^-46*I, 
      -5.16593934292979710543077605568956111387038045`26.090847301475826*^-52 \
- 4.74842754624068663715066738471771628348381093`26.058861572653708*^-52*I}, 
     {
      -9.07725033839696430862120348809179694156707153863`25.976035127521993*^\
-49 - 
       8.34362594867821434990460912896647764173050299431`25.971843098600907*^\
-49*I, -2.68120083268251723820717784030835865656013`26.056403413456607*^-55 - 
       2.46450588087869977628331803227391061833219`26.028963644433727*^-55*
        I}, 
     {
      -7.62340679988251760593689783843959931414988705`25.984171470955886*^-52 \
- 7.00728220789189390298526897842465697214311824`25.982141130921438*^-52*I, 
      -1.11465364080176548602238744618446943759`26.090749992306854*^-58 - 
       1.02456720862285637165661583903465541964`26.06447845466792*^-58*I}, 
     {-5.22892543540755535456383946888354904689737`26.007104435975062*^-55 - 
       4.80632309566497166179389264031423674265189`25.975050765893656*^-55*I, 
      -3.71332581284046349450256852386037826419970760855943427`26.13181983293\
2113*^-62 - 
       3.41321440446070347795395453422812090479205498836725611`26.09652208341\
53*^-62*I}, 
     {-2.93028482949371092331389693711518584103`25.953288651322598*^-58 - 
       2.6934588811505174487661826058690551803`25.875971876740035*^-58*I, 
      -9.9166365406901866772722765461983432389031376533729`26.108233392420633\
*^-66 - 
       9.1151728640244984174641714156599605319049585086673`26.057134926642885\
*^-66*I}}, 
   -1 -> 
    {
     {
      -0.002520796475008655352563838446909180381912231184384200703`27.0646294\
2392014 - 
       0.00231706542137000589062704269473840629308650962300072539`27.02846916\
5122196*I, 
      -0.0001862986239847819734648532277379888476154694320491978974`27.064630\
569853886 - 
       0.0001712419483141608922605523324920225524053075834979625479`27.028469\
95102073*I}, {-0.02864413734942983599588668957211573523`27.01502728050101 - 
       0.02632911495844148973999581914767684312`26.97845191408704*I, 
      -0.0021430781989578059966173552519115515712674093652179088546`27.015028\
123246648 - 
       0.0019698743787238880970043291413355092963029736487807461665`26.978452\
543652015*I}, {-0.11513843875398781527002716838370287252`27.052602152471955 - 
       0.10583293722928479254141536975449325446`27.015986908670246*I, 
      -0.0086401449006015785743748559158010669804969515432925986816`27.052602\
82918702 - 
       0.007941847421355809707863145883551127014473105995320000512`27.0159874\
93636153*I}, {-0.33098038908416260441962295564095472663`27.042750903373832 - 
       0.30423051694241618641598798284746732759`27.006128552023572*I, 
      -0.02430699072223832443037636667964108698`27.04275153571849 - 
       0.02234249700776282814362907398639084434`27.006129062057077*I}, 
     {-0.73546897489465647876521591637215628546`27.041516540911946 - 
       0.67602828991301339966870277799912731207`27.004933009910395*I, 
      -0.05140608652261081928789876243240425858`27.041517224526373 - 
       0.04725144084830856523640133630990266286`27.004933482769033*I}, 
     {-1.26072538930435978061862536965085959504`27.012014964612312 - 
       1.15883342203988959516842110790286575939`26.975471420932195*I, 
      -0.08168504754603894047720071752766859455`27.012015565442614 - 
       0.0750832528481863301726263354976856314`26.975471859516762*I}, 
     {-1.64315407491966076949891048565126084916`26.956316552365173 - 
       1.51035417842152185692570665535781979561`26.91963636015608*I, 
      -0.09632663924939329808579392874093277409`26.956317138597875 - 
       0.08854150946906004071166874483118819019`26.919637092324457*I}, 
     {-1.60654150321334041306247637415591605326`26.96813264396892 - 
       1.47670063886400821473461765531148911225`26.931573377831675*I, 
      -0.08330956522465448584478380987046689154`26.96813311828596 - 
       0.0765764768259417846485037613693047056`26.931573928597263*I}, 
     {-1.16748701039529725012529681584475678524`26.942486311860645 - 
       1.07313057936432553399500216626332830083`26.90589134774705*I, 
      -0.0524158887826320476319060886589808928`26.942486944141383 - 
       0.04817963077649720961926296606752849898`26.905891776683415*I}, 
     {-0.62791933409823689403839924311542782981`26.86171596691552 - 
       0.57717082313982098048353453716751481869`26.825069498070235*I, 
      -0.02390641168065670097615135399909686885`26.861716506499924 - 
       0.02197429280921834607761047527048373877`26.82507020296535*I}, 
     {-0.25007552237787835704826818106806485017`26.868539908332462 - 
       0.22986439063107365520237004929239626772`26.831821667098623*I, 
      -0.007911948056723498683201566334796877771989204861261297308`26.8685404\
57794193 - 
       0.0072725035280155597100521679944669988361307393776215392256`26.831822\
092365485*I}, {-0.07408470074540153502959022010938251127`26.788972755229636 - 
       0.06809716692781601587655549722131359096`26.752288449309468*I, 
      -0.0019093526909741350576951835811729178350450468243851939884`26.788973\
18950266 - 
       0.0017550385924911880927369280281317115394935312326480803172`26.752288\
92507412*I}, {-0.01644774001917369239727637429219463219`26.76101020704095 - 
       0.01511843182737715665186249919200071084`26.72434470771336*I, 
      -0.0003385715980075201523016923671256364159428273076826297963`26.761010\
724451705 - 
       0.0003112082035097725657516887174873671976861360903249604696`26.724345\
151367054*I}, 
     {
      -0.0027614918155495353165039524385000348548174920244617281536`26.740875\
16625455 - 
       0.0025383077375114691418225713230224731212539367332184588288`26.704420\
172700203*I, 
      -0.0000445230531476396516172690353123658245445180964162314492`26.740875\
834584674 - 
       0.000040924695002146342972959465230821469993358744837821619`26.7044209\
20730186*I}, 
     {
      -0.0003540009893046812191569745848009433369269019768239387218`26.620799\
34896119 - 
       0.0003253905896729857048029656541256913869106890827486283935`26.584202\
54663398*I, 
      -4.3843239903130302608310861890975421550064698705800128`26.620799957748\
623*^-6 - 
       4.029982434025105563962294852943730390782584296272796`26.5842030071522\
08*^-6*I}, 
     {
      -0.000034971982974803612855089861286966878021871777993006064`26.6440938\
58178348 - 
       0.00003214554339115369252830266040204416149640402688621676`26.60772420\
8273734*I, 
      -3.263415726162261782605397105548280920324806005270418`26.6440945003067\
*^-7 - 
       2.99966610141332480488660742353908326919211254801279`26.60772505407849\
*^-7*I}, 
     {
      -2.6852129476954982004750346842168709049279800168671247`26.513349957035\
26*^-6 - 
       2.4681937363066576165932540187874411813548383033862289`26.476768777841\
446*^-6*I, 
      -1.85186660923156000358789753540963034657525885644515`26.51335077044038\
*^-8 - 
       1.70219854231803283196591421170305355581432127936405`26.476769328695536\
*^-8*I}, 
     {
      -1.614463525899942701093551271541870932750527159126679`26.5386229494231\
57*^-7 - 
       1.483982402789186605188353384298406649710934287475536`26.5020439989032\
2*^-7*I, 
      -8.072058335905875054885566416716970248833375987251`26.53862379407943*^\
-10 - 
       7.419673676489409976112202105954331910295273031769`26.502045062031733*^\
-10*I}, 
     {
      -7.6500204778536654836615096561875975881550567056586`26.469711827928485\
*^-9 - 
       7.0317449654265781209892883998623729398101592972548`26.433117896403107\
*^-9*I, 
      -2.7202369676080430944005541043814971292564790721`26.4697127941149*^-11 \
- 2.5003871110044120898090203286916243078699300095`26.433118834254863*^-11*
        I}, 
     {
      -2.872441071283065500457321359232981120986612275731`26.441367922311386*^\
-10 - 
       2.640290061961529301759449023155231128339895560331`26.404771652253956*^\
-10*I, 
      -7.126226715846073787497624200050135754564105501`26.44136956254539*^-13 \
- 6.550284273970742193555120656189773619793877595`26.404772816584135*^-13*I}, 
     {
      -8.5859631845370468703988523649614412323051348791`26.45237094689149*^-12 \
- 7.8920446776562481993745248605182230195407900572`26.41579578868966*^-12*I, 
      -1.45797087130965379416481513438368602613873873`26.45237275733037*^-14 \
- 1.34013750208243140221124492004652759391109549`26.4157981908762*^-14*I}, 
     {
      -2.050939807412557026447401927365716416992344102`26.445912356597944*^-13 \
- 1.885182622310108656032090246016713185310315564`26.409363928767185*^-13*I, 
      -2.338620143933038919613544920511605736334466`26.4459148278666*^-16 - 
       2.149612601790069146432723154299378898640737`26.40936631146137*^-16*
        I}, 
     {
      -3.9278383298695576238893761866602821628039757`26.440077639194286*^-15 \
- 3.6103899958211491596348060633342886534971297`26.40348534412661*^-15*I, 
      -2.9505982289756250148642233111791070542177`26.44008214718963*^-18 - 
       2.7121305494095969224547994897277773683744`26.403488434191924*^-18*I}, 
     {-6.04759174576295800597199655062824648255331`26.40187281255625*^-17 - 
       5.55882470306211620702421949868548322676063`26.365413240065422*^-17*I, 
      -2.93627890950569783624791459648361493665`26.401877041666122*^-20 - 
       2.6989685189441248436351682997069550301`26.3654182588105*^-20*I}, 
     {-7.503270969245626341217162407737885493771`26.345240197072847*^-19 - 
       6.896855768551784804465040060325198622051`26.308621585870277*^-19*I, 
      -2.310135433999883615319124156181979569`26.345245277272994*^-22 - 
       2.123430029306250408914245170899910734`26.308628067350355*^-22*I}, 
     {-7.5165969272662201405401837552145743664`26.40568729847287*^-21 - 
       6.9091047211515936257071299336512614693`26.368534826941573*^-21*I, 
      -1.43978554089449545362089658033247883416624896361084471`26.40569724225\
338*^-24 - 
       1.32342191210962054084801785405687010073232633053885722`26.36854213617\
563*^-24*I}, 
     {
      -6.090259333841985354350702244861153976520492672904743234`26.4557023001\
8556*^-23 - 
       5.598043891890454237472762815077630021468921193804849762`26.4187699256\
63437*^-23*I, 
      -7.12071094626815509103892870595255636938746063892349`26.45571766103889\
6*^-27 - 
       6.54521428950831304744724444153932562013419913772347`26.41878107824624\
4*^-27*I}, 
     {
      -3.9970084157247125075196568552084110932603736381350661`26.361033230034\
604*^-25 - 
       3.673969747584973579261206344914155223670641733475227`26.3243521053124\
53*^-25*I, 
      -2.79871036121407127831314296248352502165095997579`26.361046459543726*^\
-29 - 
       2.572518276143978424422325302296947452142755533467`26.324368204334405*^\
-29*I}, 
     {-2.12753363900938867543038205880103426575743370257859`26.30063919667758\
3*^-27 - 
       1.95558613185272122601220878051104163448321534973394`26.26399813250368\
7*^-27*I, 
      -8.753092685692830034125862870863166556589970846`26.3006547474899*^-32 \
- 8.04566675379690685748394252099220178063945487`26.26401863950683*^-32*I}, 
     {
      -9.19490978332278623935839843860585816908563279669`26.359909895590604*^\
-30 - 
       8.45177614407797367214582288875134099266731523287`26.323337287194498*^\
-30*I, 
      -2.1808402888332469077709022932695775432902243`26.359935594136555*^-34 \
- 2.0045845322632570773749042047781709673792042`26.323359357132983*^-34*I}, 
     {
      -3.22981073169375614644383591947999632669365494`26.23851130275853*^-32 \
- 2.968777066364179326566034261115076596913343056`26.201910222620764*^-32*I, 
      -4.3328712397541449689916637773672195659887`26.238544406762728*^-37 - 
       3.9826881005331642894523302705900742602485`26.201932635770806*^-37*I}, 
     {-9.228784166051303663523227643828873577317993`26.175260539662148*^-35 - 
       8.482912795397764008088906856640727031910447`26.138653949475003*^-35*
        I, -6.8706561815975411755153752106241737555`26.17529286471489*^-40 - 
       6.3153689789442762176946757392503714937`26.138679901749065*^-40*I}, 
     {-2.1467757826477059910049968250737677929956`26.133446271092986*^-37 - 
       1.9732731232855487421215007812031899546148`26.096840462823437*^-37*I, 
      -8.70221057525751521532168843369148503811046403510852596`26.13348052531\
3818*^-43 - 
       7.99889694122979229292096155174711034061540883219346099`26.09688265659\
76*^-43*I}, 
     {-4.0682197049578587229679861820289868808`26.128608566204527*^-40 - 
       3.7394257324410039554229343098698725506`26.091926076243745*^-40*I, 
      -8.80991886997469902242934025524631764242437363377733`26.12865369414694\
*^-46 - 
       8.09790023949609099084085132846498955398070139540257`26.09198704151201\
*^-46*I}, 
     {
      -6.28444774729383577364183800360818954796189486159274245`26.19903427374\
545*^-43 - 
       5.77653797600267507142326871819518379140045857686705289`26.16216396332\
1778*^-43*I, 
      -7.13338721497284816048806800600404281032245632039`26.199104786926657*^\
-49 - 
       6.5568660607555487908813595806569554626623479586`26.162242427951107*^-49\
*I}, 
     {
      -7.91803230830565457915328031039942904310424086428121`26.137431136897344\
*^-46 - 
       7.2780960497029286876764007613195001157044365574919`26.100740139639747\
*^-46*I, 
      -4.62215675333744760186138597355579928968564979`26.1375287170858*^-52 - \
4.24859352648582164251742639634733585514312055`26.100814645482746*^-52*I}, 
     {
      -8.14092357618413175492807208400847711006505539243`26.132160457200268*^\
-49 - 
       7.48297322033002792307414003033421704097291272883`26.095663118616674*^\
-49*I, -2.39793952897983196726360753200925036554282`26.1324037296226*^-55 - 
       2.20413778748892062742863346645262959141325`26.095827849334746*^-55*
        I}, 
     {
      -6.83336341313330539547161891615732425323402487`26.200679795529783*^-52 \
- 6.28109021620705767633545536286630718049831987`26.16424841120944*^-52*I, 
      -9.964956817699725494924824366962473259`26.20088465014356*^-59 - 
       9.1595878908304360292874603407931486005`26.16439859656825*^-59*I}, 
     {-4.6846785651074701012010418928762432258676`26.240530530765426*^-55 - 
       4.30606231842120625685995356555588903197146`26.204276687679847*^-55*I, 
      -3.31846277475048917762650222915819438871434668352157081`26.24076583373\
1814*^-62 - 
       3.0502642413650312797963801208513079149226838838609693`26.204504471467\
02*^-62*I}, 
     {-2.62405829685114718271538768055584119344`26.145744768933053*^-58 - 
       2.41198161119770163008208425932509173389`26.10936408539442*^-58*I, 
      -8.859054898949618797369740391529448688031419167627`26.14600338899383*^\
-66 - 
       8.1430650891021387735081972820926044394533181337891`26.109687125601077*^\
-66*I}}|>, "IT" -> 
  <|0 -> {{-52.53354532946189058380792511426001964183`21.422756487998306 - 
       48.28777830802543100362489209927121892806`21.386160682055575*I, 
      -5.15563442878904056188561993321088319342`21.324449536333663 - 
       4.73895547641575084753515603207220652908`21.28785134522505*I}, 
     {-55.87013539690583544315751588112771680639`22.66797354810407 - 
       51.3547047922567431242038623372065105647`22.63142831085862*I, 
      -5.86205580662312414965925276984138517931`22.597173793677545 - 
       5.38828379931825363685490312001599481127`22.56062502358802*I}, 
     {-31.26577711761838024499397478460717409291`22.863068316515548 - 
       28.73887350673416567238286972958295632092`22.826750898502407*I, 
      -4.55645043221169617493989461568320562214`22.93064391349921 - 
       4.18819759759775476250350702704046617723`22.89431188214457*I}, 
     {65.80988946511723670426733756233170391779`23.302604001462186 + 
       60.49112682263720021243074668760608892929`23.266229000499422*I, 
      3.43412735421259436500282252556188436025`22.914708848116685 + 
       3.15658079655143394690862882981347862628`22.878308194697247*I}, 
     {230.73238528380540572278926557180942524731`23.871895660932967 + 
       212.08456804490391343908062689300009249073`23.835295455448165*I, 
      19.74580213974016443375712285842810839555`23.6868164134111 + 
       18.1499441977158079450863804890933367287`23.650217343685696*I}, 
     {363.50828273476392885006672629030536217345`24.10570819975864 + 
       334.12950258248078324810779388202273197767`24.06921930035657*I, 
      36.64910155981289400880239960393840073632`23.967341514915375 + 
       33.68711706415267970304523822750579704543`23.93084898326064*I}, 
     {355.29546524616762265170905293845540076068`24.15645671402023 + 
       326.58044592379752496418722830322898869424`24.119852201806157*I, 
      41.35146927431232639912192042101393505091`24.052110810807086 + 
       38.00943889292940562316213925410662295948`24.015506143015863*I}, 
     {224.8759710138706942300760560415102561228`24.367939107146512 + 
       206.70146983264659927871739433194553559573`24.33136624027283*I, 
      30.5904978363831388492401856466946459538`24.29135092324635 + 
       28.1181703726930072805666301123709938006`24.254774887972463*I}, 
     {88.56630942762001260661729210440830875857`24.166089120258953 + 
       81.40837037325277651148537082833544457365`24.12948683953564*I, 
      14.5256355996859575191958197132125458242`24.120867869589983 + 
       13.35167210250003688099215809292837601429`24.084266102807767*I}, 
     {17.45225917601059596095016518968047023973`24.008365237675235 + 
       16.04176563337295436062853874090474813557`23.971763494331256*I, 
      3.7834051332320996837122534912987235118`24.019892577892 + 
       3.47762990632386374837676618724684407069`23.983290803528487*I}, 
     {-1.2299163516630651394890339849743554822`23.273822003515857 - 
       1.13051437427381135706521190954459385529`23.237222786616012*I, 
      0.00593810779447232812614782411521634891`21.557122098360214 + 
       0.0054581892569856492821094668187203911`21.52052291270824*I}, 
     {-1.783632252834770225669060101189894663`24.107400615786187 - 
       1.63947889425287198868335645188683457257`24.070797302788236*I, 
      -0.39704462410785416756712354797707502704`23.97226314064894 - 
       0.36495543308707675342774558413851805148`23.935660158878033*I}, 
     {-0.52082453385525969736801901238491135128`24.274558878528094 - 
       0.47873143665556332485059808542699796398`24.237960936014346*I, 
      -0.16055758773628894928518559620329475372`24.180496528935663 - 
       0.14758130550030161764529657541951919402`24.14389942182146*I}, 
     {-0.08279761041436381417863087156884390483`24.272902476821667 - 
       0.07610589826079814079183258397094978219`24.23630717347057*I, 
      -0.03490190211937142271284088356212619998`24.200802027110626 - 
       0.03208112647831209829883339641554725822`24.16420601922267*I}, 
     {-0.00768904937651621564328534560370789975`24.17713453526813 - 
       0.00706761954412489099908695406341292021`24.140534985779077*I, 
      -0.00471507035444649591922990010772989039`24.206292510902188 - 
       0.0043339978399395642306583997243649378`24.169693129125115*I}, 
     {-0.00033803534045773988111640188848205285`23.63339538041522 - 
       0.00031071528635526827291189237087987653`23.59679688403227*I, 
      -0.00038570523338008523018434139276579303`23.86614330986682 - 
       0.00035453249318883374688861349778750932`23.829544035033916*I}, 
     {0.0000100910534451638845333232631832041`23.023330030777245 + 
       9.27549337473013323670107435559091`22.986736041375725*^-6*I, 
      -0.00001291432008646396345463365749170826`23.190328814441052 - 
       0.00001187058328965131840455303785360224`23.153734554237385*I}, 
     {
      2.710572858334905857046665076311076771060450123055104`23.762254806358172\
*^-6 + 
       2.4915040561258670308991938315140695211189563035746304`23.725785169351\
255*^-6*I, 
      1.0776013114065631664449284337049204059112626727917648`23.2880270952135\
33*^-6 + 
       9.905094526421610964967531315370769555201084238502706`23.2514948151822\
1*^-7*I}, 
     {
      2.169687244388936762571702030742721214674388070618134`23.7718878582698*^\
-7 + 
       1.994332878120951435330432823816379306246026014475386`23.73528858891295*^\
-7*I, 
      1.945604178670961051123349924184298590465599902844382`23.530782611014132\
*^-7 + 
       1.788360230889318233736089206632585430032017541257486`23.4941769009594\
27*^-7*I}, 
     {
      1.09076053085120406565092000259740301088204829039745`23.846262928056678\
*^-8 + 
       1.00260514249641149835838915070811591124960161764851`23.809698050249207\
*^-8*I, 
      1.56755399722897576924787740976658254712005513603238`23.664797499735137\
*^-8 + 
       1.44086410748297547934142107768914340566034951770897`23.628221384526462\
*^-8*I}, 
     {
      3.907155008303548673423231452779810799806209275204`23.985198429088797*^\
-10 + 
       3.591378302622250389384042315726898323548611166449`23.94861401380868*^\
-10*I, 
      8.494189038279433907706489646238230308194519897781`23.832650467911833*^\
-10 + 
       7.807687728185087028202637484394274028058723648204`23.796061271437143*^\
-10*I}, 
     {1.04746328766477044691879769865187330046875278598`23.84748320192582*^-1\
1 + 9.6280718735701619919470886914405239134259662106`23.81087842814568*^-12*
        I, 
      3.40592601198694657692114936171268857906321356978`23.719972553537506*^-\
11 + 
       3.13065868996521851128545282433505402987076415031`23.683364816759628*^-11\
*I}, 
     {
      2.156353684926258732085494067783322178792472159`23.899881199568053*^-13 \
+ 1.982076938428447430509403505477534586260923435`23.86327894801449*^-13*I, 
      1.052076359666114403642503826398129220335921977`23.782095784669764*^-12 \
+ 9.670474303621808016046476549217777004284857348`23.74549147465185*^-13*I}, 
     {3.4627931866032179472191132126829343903101617`23.916304175416688*^-15 + 
       3.1829298531553691696756101730887880255276822`23.87967570530696*^-15*
        I, 
      2.5587152732934989137416273656769467020263557`23.80704173882216*^-14 + 
       2.35191961812753684526510938309511390614511353`23.770420419777704*^-14*
        I}, 
     {4.38384378318793321699380785466498077876315`23.850802941581293*^-17 + 
       4.02954103729361739391699040643377388828012`23.814175410406328*^-17*I, 
      4.966604082941982720601341542297838195022419`23.753839430976843*^-16 + 
       4.565202584306321118368598548182622006606202`23.717218593396808*^-16*
        I}, 
     {4.408700390134197687803630884403194497596`23.79448104358591*^-19 + 
       4.052388730480563830169222837177242025191`23.758026692922332*^-19*I, 
      7.7657844214379075324579676273873455916313`23.7021072958523*^-18 + 
       7.1381528541154910227270564905597300652746`23.665624912021784*^-18*I}, 
     {3.5422741913931090408006461854613859341`23.873464028634547*^-21 + 
       3.2559871942299467456234205375706033362`23.836821467200036*^-21*I, 
      9.84737663361880364653528640046637509085`23.784373865876496*^-20 + 
       9.05151055040498871711467667384142432057`23.747741066094832*^-20*I}, 
     {2.28407297510424679861740127408998156`23.738230161884932*^-23 + 
       2.09947394125955108110390656888556043`23.701655693816154*^-23*I, 
      1.0178450314832255268934944332630809694`23.65816930399191*^-21 + 
       9.355826819596286546932344208105812365`23.621590495247855*^-22*I}, 
     {
      1.1861685387871879303896276383635957714008983371203695`23.7409011122802\
38*^-25 + 
       1.0903022645377352465584544247104752098618807848196921`23.704293800393\
284*^-25*I, 8.6100786661770689606678294100629835`23.664331759352343*^-24 + 
       7.914211143366989048002457813183273`23.62772550896664*^-24*I}, 
     {
      4.9757553330366555417745921729703088859035294426956`23.686942837850363*^\
-28 + 
       4.5736142293425406804156635610411113951245313082918`23.650281091784883*^\
-28*I, 
      5.979918703754592946126206119514028355401099731131945`23.61326489030438\
2*^-26 + 
       5.496621003893345135925915627995573019913986722421244`23.5766233194384\
3*^-26*I}, 
     {
      1.69004840355734221753294964295817573451768058192`23.57765021719638*^-30 \
+ 1.55345850216274741458333686039919831259974522949`23.541081270087517*^-30*
        I, 
      3.4189512457412807681340367535851862561783672119884`23.50908229792596*^\
-28 + 
       3.1426312228675194474986369631495926589570672596214`23.47251721477375*^\
-28*I}, 
     {
      4.65746164168500277176926254298718181636051443`23.501037782932467*^-33 \
+ 4.28104506979989653041198283269189519961286546`23.464434321468445*^-33*I, 
      1.6127033207783526842669043410620195746708720904`23.43138353324626*^-30 \
+ 1.48236445764270418594323320677766003046060451843`23.394779578974706*^-30*
        I}, 
     {1.043174541537284420694446125942354614455403`23.404600630800935*^-35 + 
       9.58865058172159822040937937932856319019871`23.367996283516128*^-36*I, 
      6.28757786314788266654486237469831535255890753`23.33677377152127*^-33 + 
       5.77941511554209714874076221579493507605290866`23.30016253448928*^-33*
        I}, 
     {1.901776992155689098724670144183028711123`23.353781351465585*^-38 + 
       1.748075162500150137274818568169977481398`23.317164894968425*^-38*I, 
      2.029370743351546863707129998758941181940924`23.28718421182777*^-35 + 
       1.865356772423761685668555439172807688145323`23.25056199365482*^-35*
        I}, {2.82554993433838069930179183758757885`23.315889680602595*^-41 + 
       2.597188671959912505105701492338458831`23.279309655332792*^-41*I, 
      5.429633457390503388876800156615732432957`23.249525865374363*^-38 + 
       4.990809872815489922119277532759544364803`23.212945450823057*^-38*I}, 
     {3.424963476546132977632303099021381`23.215163906105257*^-44 + 
       3.148157544504595843528931119803349`23.17867538588277*^-44*I, 
      1.2056169444098763489902451338130283345`23.152676404020102*^-40 + 
       1.1081788478381184177332010982047946131`23.11618496281417*^-40*I}, 
     {
      3.390170171241110035880443095359536248948249492567`23.110155036618252*^\
-47 + 
       3.1161762380338401538636985176150275344831643009875`23.073593678803814*^\
-47*I, 2.2238521788474379339328710833354752`23.04532806845657*^-43 + 
       2.0441201965054130974124445250869673`23.008780501651053*^-43*I}, 
     {
      2.7424967875798615359243407540751440990775831439`22.94217290442354*^-50 \
+ 2.5208478898307239279220832459040406469946440908`22.905578383491576*^-50*I, 
      3.41057675670340872491355350924246270060390119550269`22.877250816532342\
*^-46 + 
       3.13493356097181630478426069486977689910077591967205`22.84066881062494\
*^-46*I}, 
     {1.8143761606775021305376912789719469410904528`22.840449393931152*^-53 + 
       1.6677380760175943051780255368228733350780084`22.803849115992257*^-53*
        I, 
      4.35201626074956302884080530986036891983523354454`22.779575755526892*^-\
49 + 4.0002858187849861854470759672003137984336395524`22.74297559047977*^-49*
        I}, 
     {9.82245403284969730492089805924970039821`22.773981724030023*^-57 + 
       9.028602197020910761804885061105587311968`22.737377322556434*^-57*I, 
      4.62342798178161758719361085831406613771315666`22.710478010025184*^-52 \
+ 4.24976201410340757431403949949158564354809883`22.67385979260729*^-52*I}}, 
   1 -> {{-0.80646905033251485426469886542148008324`26.95978064843785 - 
       0.74129013129636373859914711375627501908`26.923197560890312*I, 
      -0.08160641779130725965302774002757206476`26.95977587709691 - 
       0.07501097795904481124905586502145249094`26.923191154319014*I}, 
     {-7.53405886238959558994913175864648265027`26.971232579121498 - 
       6.9251553807211809393222632429959744264`26.93463377599471*I, 
      -0.77501940870452212525435928441431031515`26.971227273147257 - 
       0.71238225322959103620824592410369860995`26.934626663782065*I}, 
     {-21.7119325581789526918832873403911225438`26.95861970412938 - 
       19.95717173537436361189539692953765676888`26.92202317840457*I, 
      -2.30825312105535126306789589638431460382`26.958611693757796 - 
       2.12169984510486298990798461256101164283`26.922012377897246*I}, 
     {-41.77161993848374842438337147071335048563`26.923331381587733 - 
       38.39563293333241365426982294708692777287`26.886739915264606*I, 
      -4.66591960591156115843746931214052754265`26.923322112464977 - 
       4.28881946040999682023482276343656501661`26.886727696888745*I}, 
     {-60.87205894739077517402880532383242381855`26.911679013637105 - 
       55.95237232078069936448917650857046853779`26.87509804734984*I, 
      -7.26335937571521308209266876083775676729`26.91167319559448 - 
       6.67633385689956072616064266055975002526`26.87509289735002*I}, 
     {-69.07580158149478561456297885460807929919`26.877439283846762 - 
       63.49308755572882164796286393272547362487`26.840850190069897*I, 
      -8.95224704147845032190608234473826506222`26.87743127459855 - 
       8.22872543222690422775345101150677725131`26.84084471593211*I}, 
     {-61.26443872648479918843725913036017659458`26.897060547171787 - 
       56.31303992215079524892941025889625571162`26.860466546686297*I, 
      -8.76921116453432061765076484713922019587`26.897052633442012 - 
       8.06048253537188453095475347763890891937`26.860456689001662*I}, 
     {-42.36951945689190342074276930508122671831`26.956936927752206 - 
       38.94521014565081729126045450010864576559`26.92045354740893*I, 
      -6.81163560384202921489693413797986201596`26.956925126779364 - 
       6.2611184508979344518083048777980646555`26.920441961715824*I}, 
     {-22.77226486933864114061794222353113884263`26.936562733560912 - 
       20.93180787030509811138655033297318597721`26.900007068081134*I, 
      -4.18207852831980431152984034829702507539`26.936544732493655 - 
       3.84408247293764943922652801564524302944`26.899993196373405*I}, 
     {-9.48355607640121341561996372026831415775`26.883529099979437 - 
       8.71709401139860282378960128845294342598`26.8469143129567*I, 
      -2.0236241411308019242412060231255555719`26.883509029583546 - 
       1.86007461123875866564663085474831963503`26.846888710873777*I}, 
     {-3.05346815632893788136454888726291387638`26.831042919569825 - 
       2.80668651770465230038204232720985401869`26.79454311097804*I, 
      -0.77010463210522595862291433056788625796`26.83100680563733 - 
       0.70786468942589343074210846361805999162`26.79451747328001*I}, 
     {-0.75922738334786750038221909067008649182`26.780789642224324 - 
       0.69786654113221628589964019982846524589`26.74411673357943*I, 
      -0.23024395007176393919017249025756671`26.78075081494564 - 
       0.2116356082214429980809409897103504711`26.744067291245994*I}, 
     {-0.14580710925439201959695849603725434081`26.706110578650872 - 
       0.13402296234253116936589181618862548912`26.669512658825695*I, 
      -0.05409420298597680154069855454544575582`26.706049438266056 - 
       0.04972230343782379513410657331921902295`26.669465816596244*I}, 
     {-0.02166412688862236040906539072486566145`26.75277908008681 - 
       0.01991322972538934868645786207141240869`26.71621616552175*I, 
      -0.01000445534334308328799333673744073693`26.752690853398406 - 
       0.00919589414120434079461040932862605805`26.716124342195712*I}, 
     {
      -0.0024982138085469448007932440694005192684078519830618046464`26.640903\
99133314 - 
       0.0022963078885427743721164504909961497827315504934425265485`26.604296\
241942325*I, 
      -0.001461204875466109327793279514187152031524151761481529335`26.6407982\
15102535 - 
       0.0013431101336604981171404887799857164164829473278300725022`26.604177\
02885299*I}, 
     {
      -0.000224560793811000457475453594074191068315587847470050517`26.6628019\
6464537 - 
       0.0002064117652866371210486674796385510569800880723046193235`26.626419\
05063144*I, 
      -0.0001692831821661185097653446814582614854739041826323061332`26.662575\
20680581 - 
       0.000155601696410356200537341114427832085010341848205947704`26.6262607\
52724637*I}, 
     {
      -0.0000158148737626035492022010360502992561505637093068397871`26.613260\
880479544 - 
       0.0000145367138925940551611246139172748436272666751838511299`26.576660\
771333316*I, 
      -0.0000156361265487323785137205443309898014752119668233760205`26.613023\
886728843 - 
       0.0000143724130485817686906744547777733752351932380026586889`26.576343\
093568255*I}, 
     {-8.772963150334377404830870297134556933185857794634686`26.6619832538081\
1*^-7 - 
       8.063931285259061760569361872077726006972139008510295`26.6254576089459\
36*^-7*I, 
      -1.1576864745698613479497067402555854397909401555819788`26.661534287738\
693*^-6 - 
       1.0641221239427360120515530803116959197938183248123745`26.625082606880\
916*^-6*I}, 
     {-3.85329483808438907633019602367486888421142690647951`26.53061346201680\
6*^-8 - 
       3.54187111739682096065771494690606327021949963563514`26.49416438866338\
*^-8*I, 
      -6.90661108457878702339718988111126710318054101006614`26.53004200066718\
4*^-8 - 
       6.34841800263678675271310253294459209045828328668372`26.49373930998628\
5*^-8*I}, 
     {
      -1.3464832037920632609548667709358166764623498402364`26.505534471899875\
*^-9 - 
       1.2376602803490433265366166984192503522530927327974`26.46878258842681*^\
-9*I, 
      -3.3360706267531306065352288033532202530819597384943`26.504867201827608\
*^-9 - 
       3.066449024795348072643350381299292247660943480285`26.467885866517744*^\
-9*I}, 
     {
      -3.75918847045557632294652379795784177892114632818`26.514912354831093*^\
-11 - 
       3.45537043694712023238651314922942171843990789882`26.47828443090559*^-11\
*I, 
      -1.310230171289262668184123252261221353554800180859`26.51387323406003*^-10 \
- 1.204337221996324171798837202878984742657551723667`26.477314423046064*^-10*
        I}, 
     {
      -8.415971560525037292134909581624058958752631908`26.380103814431628*^-13 \
- 7.735791795749387328753918204528167899830499779`26.34367728260949*^-13*I, 
      -4.1994939701471544177991815409181157443002009946`26.378551485387554*^-\
12 - 3.8600903968046071019376655005496090219881059288`26.342613573804975*^-12*
        I}, 
     {
      -1.51561056815997321882935476855741862959424285`26.390246910197853*^-14 \
- 1.39311875217310609964574796154343306455571469`26.353601746012913*^-14*I, 
      -1.101895349458198148314823218428018833122395511`26.388458249218118*^-13 \
- 1.01284004381561319697996865909894516552128131`26.351535419156573*^-13*I}, 
     {-2.201353377666008696281188477883292545983849`26.350976597071266*^-16 - 
       2.02343975095746774633615393021293186491416`26.314132397858753*^-16*I, 
      -2.3731375735834919556169813107582883580302611`26.348519400731657*^-15 \
- 2.1813403289074921761296177080614125250385991`26.31092202415375*^-15*I}, 
     {-2.5844932666656904489723516633650144482285`26.30963534622717*^-18 - 
       2.3756142311862441257299226486347610045418`26.27334242096719*^-18*I, 
      -4.20443866320807786396656832018709354687565`26.30568268199509*^-17 - 
       3.86463545921815026189661353708643084369527`26.270266516339955*^-17*
        I}, 
     {-2.45729586834719661467807793117402380245`26.301791503461033*^-20 - 
       2.25869694085601330670807924109858744899`26.265946959830647*^-20*I, 
      -6.139125043778847385529810962346367113289`26.295349137401157*^-19 - 
       5.642960269673397201614144400278798041053`26.261446513852892*^-19*I}, 
     {
      -1.8950598623950303909840298698740089634717699087947268096`26.267146115\
534384*^-22 - 
       1.7419009119197731767878256143087776410142939499932418048`26.230363682\
482043*^-22*I, 
      -7.3995054213720024622933423282237808477`26.260468271290602*^-21 - 
       6.8014765638872502386080216400397533563`26.22301330444234*^-21*I}, 
     {
      -1.18701214159620938175982371887054846245768173513295261`26.16772762659\
688*^-24 - 
       1.09107768727322197867243813322125494257519606361953378`26.13016273298\
815*^-24*I, 
      -7.371857865208910945093064278121595029590035368272461824`26.1598974802\
41945*^-23 - 
       6.776063486311971341703490445776024629907929650989891584`26.1195990720\
3639*^-23*I}, 
     {
      -6.0457767157470611745120090848242702205034437766187`26.18477673000464*^\
-27 - 
       5.5571563639755309799427835817482812114198402804003`26.14800123746912*^\
-27*I, 
      -6.0774858009493771206767888720549419456046025518387918`26.172871293462\
954*^-25 - 
       5.5863027173578719102323207880659548734849407200215226`26.135607020397\
526*^-25*I}, 
     {
      -2.5063482879574544629442409229753116582256305379`26.22669849172711*^-29 \
- 2.30378493841562199697388899533328262543527210355`26.192726247454665*^-29*
        I, 
      -4.15018937245711832889257745507328515644696717402257`26.2019370270405*^\
-27 - 
       3.81477060222589172562880092036738408300762925966159`26.175121259167565\
*^-27*I}, 
     {
      -8.464331272388753344953685257781251592931155997`26.183584833687554*^-32 \
- 7.780243070280167750983213904677961264292490411`26.15028954712948*^-32*I, 
      -2.349496768284955124712996586382554184151701116811`26.151762281203*^-29 \
- 2.159610176142821863795604897393410993185370232929`26.12721748547889*^-29*
        I}, 
     {
      -2.3303816785440851051732811339350790630043422`26.128960786192323*^-34 \
- 2.1420399700972098743520257953288069030614753`26.091991358074832*^-34*I, 
      -1.1034749643193020957399539298517523363574842622`26.097483659543876*^-\
31 - 1.0142919940266010055565899022521455881720068273`26.05945754422423*^-31*
        I}, 
     {-5.2339019014880923800691346869252509934814`26.09802700129248*^-37 - 
       4.8108973631991221420600908784296964219646`26.0563732333714*^-37*I, 
      -4.3023747352912719629426750578080555269766324`26.056319756390902*^-34 \
- 3.954656326978999635186804322012761181353132`26.002114180401588*^-34*I}, 
     {-9.5947858066711042358963934558337762793`26.150658788610695*^-40 - 
       8.8193341424015596365329045984299955507`26.106885984686382*^-40*I, 
      -1.39333553685705984095044480623098190073995`26.085065361277877*^-36 - 
       1.28072600260456235300032406219176845497012`26.0250265092422*^-36*I}, 
     {
      -1.436397395505834148382759416406599190432307409131551394`26.2425631209\
05643*^-42 - 
       1.320307597011010926160681394079220741315385137432929373`26.2072566062\
70363*^-42*I, 
      -3.74990260448638004420084385979788773513`26.132894876527196*^-39 - 
       3.44683505570630534390260171872138891463`26.100247039277185*^-39*I}, 
     {
      -1.756861952075834360017931145805181282930696546914594`26.11999621202138\
*^-45 - 
       1.614872172201663741461658485653463770270206282514888`26.0999928421255\
7*^-45*I, -8.3905779996099491702377797959004718`25.976566153152035*^-42 - 
       7.71245054527354256830529757990226444`25.988201329175734*^-42*I}, 
     {
      -1.756295632570219929221629653208453778401799683892`26.02013112234637*^\
-48 - 
       1.614351622701965615705466605797130707881936428981`26.006612050446925*^\
-48*I, 
      -1.5614982307529367355870963009886065587629777382578192`25.853457562693\
148*^-44 - 
       1.4352977687322611158401054094361834063727096567968305`25.881322972167\
67*^-44*I}, 
     {
      -1.435522115202116312164807095718175398336833712`25.96371838531874*^-51 \
- 1.319503056959540141978437185036151881944213588`25.94702699617978*^-51*I, 
      -2.417804348615972255629687394662186266834718681053`25.781257974057066*^\
-47 - 
       2.2223971301756381353587770166163426593302064726972`25.797862312195015*^\
-47*I}, 
     {-9.59653067694343162325415860646900767914286`25.928517554236446*^-55 - 
       8.8209379920629141387177003446826308437909`25.89337650439627*^-55*I, 
      -3.1157872312561520442750619966628662969313054846`25.738320942928024*^-\
50 - 2.8639689580115868988391963805665969077497694757`25.705394622563027*^-50*
        I}, 
     {-5.24852248431868772807457099091947733579`25.865281529377622*^-58 - 
       4.82433630888668788045059957783182071213`25.805801546877387*^-58*I, 
      -3.3427585235181336605513155304223571012848903`25.644728581081985*^-53 \
- 3.0725964049942305281879064402137456025129208`25.55594645388581*^-53*I}}, 
   -1 -> {{-0.76574274821393817870181901994789670942`26.942260907126972 - 
       0.70385533347957529002042785561650357786`26.905673295004842*I, 
      -0.07761362188880176307497409248702102489`26.94225847171291 - 
       0.0713408802688885421286031892191476705`26.905670024958972*I}, 
     {-7.15315741465094489915081873906651881524`26.941242249400787 - 
       6.57503843067983674289441805436389821846`26.904643479237922*I, 
      -0.73702356437598376724417437097001080334`26.941239218989054 - 
       0.6774572372982229194259335133821467291`26.904639417222025*I}, 
     {-20.61177318498191912340419033611643466722`26.916436068536925 - 
       18.94592736602392111991845772305066262385`26.879831313540283*I, 
      -2.19464374920354874867177403061433016475`26.916430107075648 - 
       2.01727239541935253113548766100573821826`26.879823275756294*I}, 
     {-39.64811888766759082418896674641905520404`26.869062548488547 - 
       36.44375347544317795300943209753626308432`26.832453669966565*I, 
      -4.43495455266728246234671202541460591654`26.869054759177217 - 
       4.07652102865526225950331982082924215268`26.83244340265557*I}, 
     {-57.76469041073848917899966803889836323329`26.84540889401354 - 
       53.09614165753153484826181876938568544716`26.808805877833624*I, 
      -6.90119559414309185126084434084393328159`26.845407039942828 - 
       6.34344019274506743566034365079822836144`26.808804236735977*I}, 
     {-65.53229995392874187508266909507056220628`26.8006819348922 - 
       60.23597212685492759993533081355887451069`26.764080149927306*I, 
      -8.50202270295307662267868308630309233081`26.800680718763207 - 
       7.81488827520186305284358646203396588186`26.76407931875585*I}, 
     {-58.10428451239919649115535352951412269191`26.845772404676012 - 
       53.40828972583464275936406980805439306581`26.809165789694195*I, 
      -8.32392604439885701111548020117533107502`26.845771624801305 - 
       7.65118540855289805763006146378220214421`26.809164818276344*I}, 
     {-40.17095669600803696316208268137992714565`26.923912935943342 - 
       36.92433547351438939685553829415205678477`26.887343342088617*I, 
      -6.4621425346842162640159452639413598801`26.923815671692708 - 
       5.93987145076030375762552307991186107229`26.88724787096689*I}, 
     {-21.5832077210968678530718380953588132038`26.87116150618152 - 
       19.83885045405260908421854405749721548982`26.834543466530427*I, 
      -3.96515897547518074460661108431563416037`26.871150417792045 - 
       3.64469438266606367353877741561833161802`26.834534923006533*I}, 
     {-8.98519653888310161812788813452976721102`26.82883427837135 - 
       8.25901194755836355578316499205334805006`26.792246312546506*I, 
      -1.91748991292914718302067299861783761835`26.828833613307744 - 
       1.76251816325578410993903488557133207077`26.79224546412724*I}, 
     {-2.89197686488059306289124512569577596392`26.777345161831473 - 
       2.65824697053095168693816427750780155835`26.740795628846413*I, 
      -0.72926362061539331297893341867262962473`26.777344838212134 - 
       0.67032445306209043583830104057252733005`26.740795399131247*I}, 
     {-0.71881874549215467126574970307999931491`26.704975855490794 - 
       0.66072373391696352194969729041195062869`26.66842490280545*I, 
      -0.21789940810508248997750653963292176855`26.704975651477596 - 
       0.20028875352007316126788775799831562476`26.6684246429435*I}, 
     {-0.13799888752235575674148283804052497316`26.626954535137784 - 
       0.12684580196601607614988796352831928106`26.59038238382859*I, 
      -0.05116311761840860107746770784410174178`26.62695423865498 - 
       0.04702810871817569192922361844601663316`26.59038215666871*I}, 
     {-0.02049710076462307625793793596791120742`26.68117224013042 - 
       0.01884052278353085476780594787303882504`26.644558579993685*I, 
      -0.00945685922250422540045104337671154526`26.681171745517435 - 
       0.00869255480022572714620119774013336425`26.644558065275863*I}, 
     {
      -0.0023628794582737827881090194636121361826763481949215049285`26.558987\
05079766 - 
       0.0021719112756268334236572541224255468145149153562403964256`26.522397\
970568786*I, 
      -0.0013804578293182584318287683121707363003618528148276021622`26.558986\
598316398 - 
       0.0012688890728323679771300596271966720869898417367727968671`26.522397\
46057983*I}, 
     {
      -0.000212331264323111109822481200613462283572085911643592752`26.5832104\
48142516 - 
       0.0001951706277426329198914106000263289255119381349670220429`26.546494\
151442847*I, 
      -0.0001598445021595551253784974865527033685329958700428157902`26.583209\
513407784 - 
       0.000146925851579801466556340342716853057373351037678988052`26.5464934\
99460002*I}, 
     {
      -0.000014949331139505283529434882908410870486206040305179066`26.5245659\
90169673 - 
       0.000013741124521303777933143193691076163720555999793144517`26.4879570\
09910396*I, 
      -0.0000147570502925642756022257871373118785844225194794278506`26.524565\
052859103 - 
       0.0000135643838339631950770501794064751393562785764746894428`26.487955\
75340801*I}, 
     {
      -8.290613829624524727551053039153989131503665736359931`26.5650509331575\
75*^-7 - 
       7.620565490710228374381225249902832616836408166054089`26.5284515084228\
1*^-7*I, 
      -1.0921021535125541274135170434985243983516040696471046`26.565049316438\
81*^-6 - 
       1.0038383350639081297825671101393709272772191345916809`26.528450158388\
92*^-6*I}, 
     {-3.64053672762233883571384411692139313843087511705328`26.43528517402324\
6*^-8 - 
       3.34630814126803847616947865434564628212499197533843`26.39865180530126\
7*^-8*I, 
      -6.51260893209052773526059186417501985595711359924798`26.43528321564811\
6*^-8 - 
       5.98625914827201174254686763156738564645015212821806`26.39865034943334\
3*^-8*I}, 
     {
      -1.2718482164003076140642121433903068629414307996214`26.41989421132429*^\
-9 - 
       1.1690573010033071373821632107763743371060879452836`26.383341323065565*^\
-9*I, 
      -3.1445511570841072422351426232118819848907407882838`26.419891869471567\
*^-9 - 
       2.8904081801302935530665926148454963124179606434608`26.38333817366143*^\
-9*I}, 
     {
      -3.55007697301398736868689007152099741615063171183`26.439467024379073*^\
-11 - 
       3.26315935416577646508628793893726870870289502239`26.402976834931053*^\
-11*I, 
      -1.234581734444903847473622290304739836328347801818`26.439463652820333*\
^-10 - 
       1.134802700296330639463740737773608418627834168074`26.402973686868418*^\
-10*I}, 
     {-7.946302286734429605329865430599174419092861831`26.313937411020127*^-1\
3 - 7.304081245306618062106873643560535234071194028`26.277337535919276*^-13*
        I, 
      -3.9557866540395773858748417143175329442914452345`26.31393250912478*^-12 \
- 3.636079533299326570984589221788990315048548962`26.277334180191502*^-12*I}, 
     {
      -1.43078054646972873821943679549101953359283151`26.334143192050526*^-14 \
- 1.31514470234353460522644902335719381304795319`26.297537450000863*^-14*I, 
      -1.037657386260670905020899018043364199092528958`26.33413765937193*^-13 \
- 9.53793800003439377247453587882566752143069285`26.297531055832067*^-14*I}, 
     {-2.077814239229265515679185728011460704565234`26.306130179532804*^-16 - 
       1.909885059535330236132952484926823930653375`26.26953985951064*^-16*I, 
      -2.234228109416267336776762034662320620669139`26.306122814499886*^-15 - 
       2.0536575432031020958738557272449843646612198`26.26953022300273*^-15*
        I}, 
     {-2.4391044829769817281999808614169770360534`26.276359460096895*^-18 - 
       2.2419757852902922030054135181523819005802`26.239761217336497*^-18*I, 
      -3.95745412415657374787640313015741617374199`26.276347895793965*^-17 - 
       3.63761223829457883641797342943898101354083`26.23975223354118*^-17*I}, 
     {-2.31876373332794442325780763459232069808`26.281205086804732*^-20 - 
       2.13136098851556583347242795043347965798`26.244640987976144*^-20*I, 
      -5.77735387553103511749164090891889181769`26.281186629483088*^-19 - 
       5.310427487790338498901814971643838643047`26.24462814428877*^-19*I}, 
     {
      -1.7880166089887579899995428918207464461882434058991960064`26.259004025\
789647*^-22 - 
       1.6435089062511008332018645043468031561323337832565047296`26.222480871\
057392*^-22*I, 
      -6.9622593096276115523122351441749794382`26.258985354326157*^-21 - 
       6.3995687319001656203469913257345674443`26.222460290976258*^-21*I}, 
     {
      -1.11984621657568151955935355567626325684370838465624508`26.17228416798\
029*^-24 - 
       1.02934011984074560147256517076440722614304233383762702`26.13569853338\
265*^-24*I, 
      -6.935198741418620458692795799817018424668934032915955712`26.1722627669\
95903*^-23 - 
       6.37469520184674770417369190773838006814208459722981376`26.13566950486\
6257*^-23*I}, 
     {
      -5.7031465336637780314855315183704374695253641237087`26.203693531772892\
*^-27 - 
       5.24221759160988079692853119968433755603209127299847`26.16705117621511\
8*^-27*I, 
      -5.7167460714543798304694260323172416412050097451044406`26.203661489399\
284*^-25 - 
       5.2547180132320230132064107484807992486936196977268826`26.167017789293\
17*^-25*I}, 
     {
      -2.364107443462331255263093449554107322707857496805`26.265236390962347*^\
-29 - 
       2.173040014914812002150837065915090463381654036431`26.22850674784008*^\
-29*I, 
      -3.90340419909648016506433775425449162001946755043314`26.26516926659437\
*^-27 - 
       3.58793063423570575083142091309744542758862113991581`26.22845971670002\
6*^-27*I}, 
     {
      -7.983357246582131020568703702785104385378040469`26.241668690145932*^-32 \
- 7.338141419146343907562248707457428154674378121`26.204968005297083*^-32*I, 
      -2.20957111981235792351081875695499611486879587264`26.241582357279956*^\
-29 - 
       2.030993334262512375089463255665996562340278557308`26.204906528140615*^\
-29*I}, 
     {-2.1978116944023601084915506173206006718166616`26.20610643970738*^-34 - \
2.0201843069321356989651551249555341459740054`26.16945111355977*^-34*I, 
      -1.0376699633075378962251474835688732968092981091`26.206021759558276*^-\
31 - 9.538053605719689548787878609079216806409187683`26.169363419760316*^-32*
        I}, 
     {-4.935856871297133002359373580408299964078`26.19949484173919*^-37 - 
       4.5369403657527970779354646112605705619905`26.162943173595266*^-37*I, 
      -4.0455170673542055433385464073993997243045851`26.19938076215514*^-34 - 
       3.7185579245529678627004174001793244688460133`26.16279078845418*^-34*
        I}, 
     {-9.0479158246971075349706113410767923808`26.222750831956304*^-40 - 
       8.3166622536633641464746553683040400272`26.186253872104395*^-40*I, 
      -1.31007252332931948407752232998138954934197`26.222586907524423*^-36 - 
       1.204192315162172627901534824364022257879`26.186041808190275*^-36*I}, 
     {
      -1.354461332078997663131149211683793682842616501601004635`26.2585187891\
85437*^-42 - 
       1.2449936154136467278246410536038329769446636051541292`26.222012834277\
02*^-42*I, 
      -3.52563733961423518317211663657053996084`26.258277371798012*^-39 - 
       3.2406949346765629101215575036400598416`26.22177866499012*^-39*I}, 
     {
      -1.656572934006577577885747585353951147754950204361187`26.0978254777164\
48*^-45 - 
       1.522688523813061199274425444686996338783932900410124`26.0612649659732\
37*^-45*I, -7.8884420043281243090917750462993505`26.097538731921023*^-42 - 
       7.25089723740931528867808713714071381`26.061057877487464*^-42*I}, 
     {
      -1.655973643281072654532999281529631598084357906056`26.008487917710077*^\
-48 - 
       1.522137667831159513255998194490007861016218435302`25.971925302177436*^\
-48*I, 
      -1.4679990704306419875300484833574143809017804457643618`26.008153349003\
432*^-44 - 
       1.3493552210265103954729659018377631645872147872430559`25.971698475902\
87*^-44*I}, 
     {
      -1.35347520498720950285421589281175082476631523`25.98460415351514*^-51 \
- 1.244087187223941064811048968010170934961729282`25.948035086950195*^-51*I, 
      -2.2729671770350470052625155373673345275264361830027`25.98422045250131*^\
-47 - 
       2.0892657150350944672536875870987407258492392215293`25.947747376044937*^\
-47*I}, {-9.0477552500759867907801248673625777065613`25.97555645642424*^-55 - 
       8.31651465670111943027577336743349107112277`25.938957823205044*^-55*I, 
      -2.9290713907952441420166838425289435145892348639`25.975147261906738*^-\
50 - 2.6923435127036617976291175279497893016925021499`25.938555845839623*^-50*
        I}, 
     {-4.94824513019891947170695420136420368473`25.953854385477047*^-58 - 
       4.54832740418167699502078560948772012028`25.917230009185584*^-58*I, 
      -3.1423851981952668655185363256284090411000959`25.953336722028205*^-53 \
- 2.8884172742816078493806783725346160465157904`25.916588823912974*^-53*
        I}}|>, 
 "S0" -> {68.86094103248244550191863508088092430291`25.11321714159242 + 
    63.29559206036901739776662276455490157994`25.076653005860713*I, 
   5.35507591349739663263052051754713405307`25.163284860530485 + 
    4.92227807797676706048311420649797288541`25.126732687643543*I}, 
 "T0" -> {150.36823996247362501807937454879202138123`22.721784245100945 + 
    138.21546195557845308378575265988302837905`22.685200746635356*I, 
   16.73927747780002308671635250194094520232`22.674243383124736 + 
    15.38640719592206702598448828860350839808`22.637657181793255*I}, 
 "Sc" -> {-1.83608695950368431338403758235589291581`26.941566147941987 - 
    1.68769420564973205422793796296030702485`26.904945755215227*I, 
   -0.10347696170300416206752945174858759846`26.952179753415585 - 
    0.09511394206056879558980741493537223141`26.915559822038457*I}, 
 "Tc" -> {-83.21699213049428295603782043583110578193`26.88294828032142 - 
    76.49138549962711291659366695424464119654`26.84635984146926*I, 
   -11.42806993519506282456236753809141383054`26.881866619170726 - 
    10.50445204218548600569626805609845854579`26.845280300759264*I}, 
 "kappaFit" -> {1.00155311321169270835479718705077077019`22.43783000054626, 
   1.005263640905248906789348705029465933`22.4891646677911}, 
 "kappaFitIm" -> {-5.250897758681209699659`6.157390371823613*^-17, 
   -6.175654085616343959802`6.27756834749089*^-17}, 
 "residual1" -> {0.00188577447498737506914804580577601663`19.628388387633212, 
   0.01135056034509257239943698374462669692`20.208192913842478}, 
 "residualMinus1" -> 
  {2.30403184868600123918820295823190436224`22.73301905460979, 
   4.16022250896689781738533118926566030121`22.78351048614942}, 
 "neutralOnly" -> 
  {1.18365066912959133897259768418064836941`22.435027901847732, 
   2.12587118244372589986901540935598266901`22.48635937694984}, 
 "residualP2measure" -> 
  {0.08185324279689470712815676922956498287`22.64319846823821, 
   0.23253468191655351844139667722722629435`22.789441178880093}, 
 "chargedFractionS" -> 
  {-0.02666369253707384638091996466707440634`24.616823787427762 - 
    1.17877041737085654175`8.263354452428747*^-18*I, 
   -0.01932315496073396065416552315598631334`24.66669383939936 - 
    7.3989092380980191071`8.250804920334069*^-19*I}, 
 "chargedFractionT" -> 
  {-0.55342133519194068658253134047434087358`22.227515844712933 - 
    2.693158223927401821097`5.915748316873272*^-17*I, 
   -0.68270986906998863743896946025968255504`22.17997470162927 - 
    3.688650474836399441636`5.913632490689111*^-17*I}, 
 "time" -> 1524.578165`9.63469468901137, "kernels" -> 8|>


==> anc/paper_scan/point_E_b0.550000_N7_h0.125000_P5.000000.m <==
<|"b" -> 11/20, "Ps" -> {7/10, 2/5, 1/4, 4/5}, "ws" -> {-2, -1, 2, 1}, 
 "lams" -> {1, -1, 1, -1}, 
 "zvals" -> {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 7, "hstep" -> 1/8, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.0625`40., 0.1875`40., 0.3125`40., 0.4375`40., 0.5625`40., 
   0.6875`40., 0.8125`40., 0.9375`40., 1.0625`40., 1.1875`40., 1.3125`40., 
   1.4375`40., 1.5625`40., 1.6875`40., 1.8125`40., 1.9375`40., 2.0625`40., 
   2.1875`40., 2.3125`40., 2.4375`40., 2.5625`40., 2.6875`40., 2.8125`40., 
   2.9375`40., 3.0625`40., 3.1875`40., 3.3125`40., 3.4375`40., 3.5625`40., 
   3.6875`40., 3.8125`40., 3.9375`40., 4.0625`40., 4.1875`40., 4.3125`40., 
   4.4375`40., 4.5625`40., 4.6875`40., 4.8125`40., 4.9375`40.}, 
 "IS" -> 
  <|0 -> {{0.01233019954153836638753662796940376954`22.017990501457355 + 
       0.01133367143263430310116251718593075628`21.98141061059424*I, 
      0.00283702194219844749454535598170123471`22.83012950226158 + 
       0.00260773351085927210217106294164678711`22.793536091075396*I}, 
     {0.37802752793567454437558927403235584467`24.39624087171365 + 
       0.3474753007589507526160910506065410957`24.359763199378598*I, 
      0.04912743019163778568593579616769538719`24.5685025055233 + 
       0.04515694577739438674511535077847952029`24.53202964026456*I}, 
     {2.34153304200982455140041605111857948595`24.710550622568366 + 
       2.15229007911781411559722604631293556647`24.674028003570843*I, 
      0.28605607790754090128306545414683571885`24.814562950820616 + 
       0.26293699363016273290716940035616989071`24.778051198078334*I}, 
     {9.95298474886310072818165086263602426746`24.836782265660013 + 
       9.14858340593900510221540156032032277573`24.800207172545086*I, 
      1.14553869586598133002679850982583708537`24.921702233690574 + 
       1.05295613007521493868113376056048754447`24.88511980489116*I}, 
     {31.03038882694065809041214197665314542596`24.920994742495186 + 
       28.52250932409111073827230709770158505718`24.884412687267886*I, 
      3.3139776804942950606771079938559681353`24.99166287551983 + 
       3.04614163292930775402786875179440098088`24.95507664494419*I}, 
     {70.40489700812972295035986211791838335196`25.059835526425307 + 
       64.71476534101938093675063780859752690421`25.023308731117886*I, 
      6.84984996328111064898516820111602453925`25.123634001975088 + 
       6.29624432152412035506640240946233188086`25.08711003700082*I}, 
     {114.21934337382136742906894536065713637209`25.08769536497223 + 
       104.98812324075471956015285019303158704466`25.051202104843778*I, 
      9.93136581727520397514567864465211900328`25.152879604739134 + 
       9.12871171882507093726768362415532815156`25.116407830750376*I}, 
     {130.47162406420546815867257212064944293543`25.231781021006956 + 
       119.92689278420194962812177386793045326257`25.195152090744518*I, 
      9.94475787749111403022050586394899716772`25.291663917147865 + 
       9.14102143123336166130112682070217499704`25.25504465752617*I}, 
     {103.9774394165613692808996808115282235082`25.167275273993646 + 
       95.57397110922323666722299557167948471955`25.13070817789969*I, 
      6.81495888772677474148344618158822092483`25.226260538495566 + 
       6.26417314660664366983055101197166680184`25.189682578902286*I}, 
     {57.76440662547878084358666755242229164381`25.21199064689674 + 
       53.09588080782831398728723101117855634296`25.1753861683122*I, 
      3.1937576951141562854715869638970711098`25.26665535642912 + 
       2.93563784024173199755469056459619924803`25.23006371955288*I}, 
     {22.5558511992085938852927759287779487403`25.243055699114837 + 
       20.73288477725039304212589176477153954692`25.20646502190618*I, 
      1.03209535270480811308538145711129094154`25.28647056665761 + 
       0.94868129062294858426487112457787336911`25.249866482586782*I}, 
     {6.28869978262917821354275894499361835753`25.234445371735607 + 
       5.78044636136564925587091369160479167341`25.197829503661282*I, 
      0.23364822703217359146416991814948144809`25.282206328439646 + 
       0.21476475113636417897573305030610540063`25.245594751303027*I}, 
     {1.27705973585374065409448289923590898382`25.19037503501753 + 
       1.17384762487041110084398889226777034794`25.15379571210148*I, 
      0.03779964852899567876021137615968922576`25.224677044428965 + 
       0.03474467669833389844981954803979714936`25.18808807727481*I}, 
     {0.19282523307204385265692353856467290728`25.238619050110334 + 
       0.1772410761234940749137827419191005443`25.202007032040974*I, 
      0.00446122580459671079922796321448333928`25.28003482918331 + 
       0.00410066903505929499423724481267880117`25.243435310544655*I}, 
     {0.0220600859787737436612742644589641473`25.064149108966436 + 
       0.02027718735749596540674155641104323484`25.027583641280255*I, 
      0.00039142672248244896163937045949918044`25.098825127257268 + 
       0.00035979157090068569838884184321832452`25.062229490020357*I}, 
     {0.00194295071568987705072505045835136683`25.055398634148798 + 
       0.0017859212210837674332034356894574318`25.018751418565003*I, 
      0.0000259414668887523629521507018884254131422706275062467241`25.0900629\
09528935 + 
       0.0000238448746273086548786424398659578941371340038369951936`25.053461\
308697976*I}, {0.00013344507688595414228437502085303685`24.994914987140557 + 
       0.0001226600308156349801938916885843534`24.958392422649293*I, 
      1.3153983006950859669507714238832264281430548441500132`25.03061515952765\
*^-6 + 
       1.2090876626043280115036887507735565458705226626653142`24.994012219614\
753*^-6*I}, 
     {
      7.2194237431626675449065717563716096976685743411103262`24.8530072483957\
27*^-6 + 
       6.6359491070941620039071621446971573625066042172657909`24.816396985993\
865*^-6*I, 
      5.15474556933842666967963564719159165429347155725215`24.882057986600245\
*^-8 + 
       4.7381384546855485584751494560073901133447955725696`24.845501252500917\
*^-8*I}, 
     {3.100633418944946628045037545225419155352116034525276`24.98557487722631\
6*^-7 + 
       2.850039878509790189986097411240414812528891929721724`24.9489965464779\
04*^-7*I, 
      1.5733626237750183864163883605657018535371615328119`25.018012361051564*^\
-9 + 1.446203280180544457799213949207712666381972521669`24.98141683211637*^-9*
        I}, 
     {
      1.06356704147005814880479193504118801512617156570676`24.75673768701797*^\
-8 + 
       9.7760943397487119514578644293830455188348200365967`24.720318110982554*^\
-9*I, 
      3.76302441461471109955206927342954504008737461343`24.781475738294986*^-\
11 + 3.45889635966937256773858861873419251209901417827`24.74492393585111*^-11*
        I}, 
     {
      2.927357131376857511364432888638683916479409647138`24.658576733865857*^\
-10 + 
       2.690767799923589292063381151210383628867611755378`24.621822150148837*^\
-10*I, 
      7.085309695412995028466741844825867822469254113`24.682038462754377*^-13 \
+ 6.512674171714975153027125241029425728757703481`24.645428829193648*^-13*I}, 
     {
      6.4888364071576535576181453962765512769102809544`24.808498611637273*^-12 \
+ 5.9644079214685784562653175549270492824589589527`24.7719539128991*^-12*I, 
      1.05408627779677816437222426046348546719449465`24.835327761644976*^-14 \
+ 9.6889490668425823725426663331662848503386011`24.798736213622583*^-15*I}, 
     {
      1.161675708008441490450373560380301603198707123`24.634553009138738*^-13 \
+ 1.067788947087692387588717871931261280637571842`24.5984170502432*^-13*I, 
      1.242609296160593141236161922933440547062967`24.660770135484213*^-16 + 
       1.142181473574427670819875777317725456382844`24.624241529543667*^-16*
        I}, 
     {1.6835301658174209367209207090347199547910371`24.545012976439196*^-15 + 
       1.5474670691275961690292186841944841411676669`24.508166982855368*^-15*
        I, 
      1.1633886020917114358245418938529089369125`24.569465406634784*^-18 + 
       1.069363404879170583437060709570366375971`24.53284539213652*^-18*I}, 
     {1.97865779526798989150232126323905410525406`24.612695532877083*^-17 + 
       1.81874245048834099255822255579860632667142`24.57544932048613*^-17*I, 
      8.6664863230925306814678230872221843165`24.638187420911553*^-21 + 
       7.9660599271286209578003541964698386043`24.601477024533647*^-21*I}, 
     {1.8887753595750367918370054666901617569`24.625669738232702*^-19 + 
       1.73612432332202467888302348597036947301`24.59024962045299*^-19*I, 
      5.14441928550443756429437336053249567`24.654987800594867*^-23 + 
       4.72864674226831624811347284135194249`24.618528816791414*^-23*I}, 
     {1.4661546564365167957324963280393857999`24.438106368659152*^-21 + 
       1.3476598727780833292355403874639287197`24.402669732461213*^-21*I, 
      2.4363302428601248792031396637028561379064070253109531`24.4660916797246\
45*^-25 + 
       2.2394257595705686578293694859057269452656779863735558`24.429653480584\
015*^-25*I}, {9.2642144074608506903806313070313861`24.386408196012436*^-24 + 
       8.5154795607253883476168468348680515`24.348812842481152*^-24*I, 
      9.2147527821169198922270349230570390462738710760758`24.413760257347732*^\
-28 + 
       8.4700154294853666925199567984656741580792617108479`24.377042010421167*^\
-28*I}, 
     {
      4.769084051216965477810942251046065285346323861623576`24.44874947612235\
*^-26 + 
       4.383646143683107881627474787513775178357442114814315`24.4097591037763\
3*^-26*I, 
      2.78579509784744447772753537791379363507183958281`24.4801030732651*^-30 \
+ 2.56064682581009185343644351685392275822729323612`24.443177360925805*^-30*
        I}, 
     {
      2.0015692408600448244264336730744914139753280834089`24.57655442877563*^\
-28 + 
       1.8398021904797040995373313198818655263767175574513`24.54191423350015*^\
-28*I, 
      6.73668794280705595053539051314471017098735329`24.617546439245636*^-33 \
+ 6.19222806822762694283238230744523479175966698`24.5807220516394*^-33*I}, 
     {
      6.8530201254069325209365938755935160355059230761`24.372498220928467*^-31 \
+ 6.2991582707913198431652970200972191993778010464`24.34170750565313*^-31*I, 
      1.303899603376363438180133464914758107570817`24.413625678833753*^-35 + 
       1.198518291291611409666068067000347917853151`24.377547665180952*^-35*
        I}, 
     {1.91513402485249894297380027196500008643806444`24.2101891497351*^-33 + 
       1.76035267831743147053137474701222628607727145`24.176572566515876*^-33*
        I, 2.021038430563430216761114112423096393117`24.24848985575324*^-38 + 
       1.857697878089135319189577272451605004511`24.212291974593846*^-38*I}, 
     {4.37041331229153834419295018992656863871147`24.218018380951932*^-36 + 
       4.01719601856011336093158047306037503443422`24.176540591802713*^-36*I, 
      2.509806530541330889304429538946140489`24.25980628956824*^-41 + 
       2.306963685446104926900667453139730067`24.222541035920308*^-41*I}, 
     {8.14757068806941230589449026783735210687`24.27671888476278*^-39 + 
       7.48908311188707306332695304962557911799`24.22838007165013*^-39*I, 
      2.4981549374459398687473972588544154467410314024432982`24.3330888957808\
*^-44 + 
       2.2962537754105469419295251346198030766516088251903253`24.294784044681\
307*^-44*I}, 
     {1.241286710030711047653789559266040107`24.350634682787284*^-41 + 
       1.14096577900368267015161473522581351`24.307685102869677*^-41*I, 
      1.9937466788805129751489507902410207025942128665409`24.43224950530336*^\
-47 + 
       1.8326118488359778025611209922459229374304870376131`24.394234866940806*^\
-47*I}, 
     {
      1.545943992974036264286070525959328536626623124169852`24.10017045657127\
*^-44 + 
       1.4210006261937702073437531810649581049670809641766038`24.077445344629\
89*^-44*I, 
      1.2762426640327023342794372288449705725794115995`24.17149938510022*^-50 \
+ 1.1730965888853733376575397270890712014958257687`24.136724172500443*^-50*
        I}, 
     {
      1.5744119897579899717606535338880992904416645004197`23.971125925166273*^\
-47 + 
       1.447167836286937041315572434008715283545644357336`23.957173364172156*^\
-47*I, 6.554449694258081997760010750390041507699998`24.05662366680883*^-54 + 
       6.02471833535076597543152049643665221251032`24.023336355143822*^-54*
        I}, 
     {
      1.3114731633642360963876089227235510881885076775`23.85101149544687*^-50 \
+ 1.205479755312257791916226501420181011521880848`23.832705623839598*^-50*I, 
      2.701431070657526308539654337257394808762`23.935402854962827*^-57 + 
       2.483101108752715170637472808553116514761`23.90149655487519*^-57*I}, 
     {8.937582409865331292624213800995251932698724`23.71813201084482*^-54 + 
       8.215245997782504775344394058287150910221528`23.68270051704607*^-54*I, 
      8.93739418005395984673768656463500454`23.78416273735529*^-61 + 
       8.2150729807255850253189434212894632`23.747730802492875*^-61*I}, 
     {4.984192802322198992655954428382651560373`23.692704996798668*^-57 + 
       4.581369781413742758432141139077895534882`23.6369023305749*^-57*I, 
      2.374013028403764242440449356307238287872734241880584`23.78230346680204\
*^-64 + 
       2.182145029370484198937350562672131332089299345771796`23.7427422264873\
23*^-64*I}}, 
   1 -> 
    {
     {
      -0.0001227775461725779784545189253852543457858210134225449143`26.767743\
566204743 - 
       0.0001128546511301206698290214848458199573082767449555403606`26.802754\
07696626*I, 
      -0.0000274675614073900015234077512500820791915411026569391569`27.026061\
181913878 - 
       0.0000252476300159068172188437873469938778759269416046569546`26.998080\
686094895*I}, 
     {
      -0.0056666133033664403085045474141236324435529895765298118655`26.919500\
12063773 - 
       0.0052086369810797833027750939719516000668330546706172084225`26.900411\
055344488*I, 
      -0.0006608908731597636267647523092161225846687653084368338291`26.982558\
87725955 - 
       0.0006074775987189766644883035257158773346456686498961702613`26.948640\
943438992*I}, {-0.0459513974466880036371571473062707567`26.952979080248003 - 
       0.04223760035485814879936955720046332447`26.92071966348734*I, 
      -0.0044128720909253611446603371341607461006187787290287471331`26.980634\
54325067 - 
       0.0040562232739463041441859569493929771182729165146898657643`26.944767\
35778434*I}, {-0.19113202707380232246174307359985386527`26.982128567408502 - 
       0.17568471522380343661820265042935029237`26.950495057153212*I, 
      -0.01646171579699410043793248530357884882`27.00392423611703 - 
       0.015131278081267727547863825618410955944951299071339921408`26.9681948\
36970564*I}, {-0.52408470156753668682174977800270610799`26.979110514230246 - 
       0.48172811724793793725706954751237364602`26.95004486235407*I, 
      -0.04092493173332414760078861208477566852`26.999593696737648 - 
       0.03761737416380981331268059922972832528`26.96435896878432*I}, 
     {-1.02084960678823810234897514432978943937`26.944666111000107 - 
       0.93834442715176838803700166764857594188`26.913470727604427*I, 
      -0.07172087800658355978150961437450401203`26.96125389963941 - 
       0.06592438860768429360575278843356959124`26.92566759002101*I}, 
     {-1.44447622387378633323503843929046119674`26.88706717850226 - 
       1.32773349356479788448120477702098610498`26.84692459915779*I, 
      -0.09004430949509500884649728921868472233`26.89878223306656 - 
       0.08276691830962162948119224135625255426`26.861487342839393*I}, 
     {-1.49275759032172717485268716323074652748`26.926516072809875 - 
       1.37211275456508692709765496945355762195`26.886949266932096*I, 
      -0.08122096087936758676104377240489059507`26.941355774278815 - 
       0.07465667371792974352192172835393411617`26.904107455679338*I}, 
     {-1.12781188479207950534405956321855133955`26.88993356615332 - 
       1.03666200185910985229068801524146750867`26.862397517116197*I, 
      -0.05262692281194917470012992605009923076`26.913406270267913 - 
       0.0483736090119124349824281650817665261`26.878520555478804*I}, 
     {-0.62394285487151256375380061091250714908`26.78995458265365 - 
       0.57351572340988048643279923386116712151`26.746576034139462*I, 
      -0.02451910402570428142307122238911600862`26.808487254116574 - 
       0.02253746729026921098585143207706520852`26.770563416720396*I}, 
     {-0.2537848880683835577586023845295152604`26.778441758348112 - 
       0.23327396497073007854553362190391235288`26.750077847676803*I, 
      -0.0082445052562535608807766311864714947650640608050196512769`26.808748\
926771965 - 
       0.0075781834174069104828521225590595290019222800484649664512`26.773811\
33910683*I}, {-0.07640627436995010760416967668701408633`26.742028212712196 - 
       0.07023111071182882878255272028593157094`26.701609464375434*I, 
      -0.0020138787393482734241442075598100009978228717605741262862`26.775193\
886087077 - 
       0.0018511168339205493989239234390699537955500740976658042006`26.737755\
240933765*I}, {-0.01717842943470983551328532632120291296`26.727033382382537 - 
       0.01579006684245470016513999340287700806`26.698721215103205*I, 
      -0.0003605032311571104837880778662604423530437824821565626152`26.776190\
178507267 - 
       0.0003313673196101366090655096452844505162047295808472771575`26.741373\
700811785*I}, 
     {
      -0.002913276942894656698127581119793501503561569124025892864`26.7129100\
65959075 - 
       0.002677825573852626395135792079939309165775311527059366202`26.6679106\
81303436*I, 
      -0.0000477654586578956331141630798173683220037885189000138126`26.775964\
496914114 - 
       0.0000439050489356577379019791675537990984625866358141082065`26.737629\
568149064*I}, 
     {
      -0.0003765053277759251542741535101472649383493054602687788562`26.579132\
30214755 - 
       0.0003460761249867190446252120380005627951618928977687913555`26.564990\
689733968*I, 
      -4.7323368606198294980246881350818992551906122494399096`26.659241662481\
765*^-6 - 
       4.349868865148760739605243038478912301640118929682027`26.627562476456*^\
-6*I}, 
     {
      -0.0000374440723172776257502415985938545910109367873145820474`26.582202\
667734695 - 
       0.000034417838195899554439535241242960111823856215496165333`26.5139883\
71620872*I, 
      -3.540086206361465796453037413237946654788333776909357`26.6766126958773\
17*^-7 - 
       3.253976042393867225490958292178795264537089236222335`26.6326984445441\
82*^-7*I}, 
     {
      -2.8910047252984842090806286311447957393595186294992188`26.402180678767\
593*^-6 - 
       2.6573533993788253421799850115923957973751970052254474`26.410134487831\
403*^-6*I, 
      -2.01721530410140451041216100015135885450380155081647`26.52492393198091\
5*^-8 - 
       1.85418373713637345507115674410942829138516316974916`26.49883220266412\
6*^-8*I}, 
     {
      -1.7463120998184626369905260965761216699325312170666`26.403710393686524\
*^-7 - 
       1.605174960186150118347130108138745201526539857860235`26.33329250177584\
*^-7*I, 
      -8.82348024338716463132212070744802604840410378046`26.532053651159256*^\
-10 - 
       8.110365581189415410789348947408060672697386515213`26.48689426471199*^\
-10*I}, 
     {
      -8.3075803317696044015829584181753537570916900942383`26.307795407217814\
*^-9 - 
       7.6361607582503534299700181815898800597842045280157`26.275756117951673\
*^-9*I, 
      -2.98226646361864212299439680253762397643898533304`26.45632358704436*^-\
11 - 
       2.74123935377942003828527765470229379857429341835`26.420915868175832*^-11\
*I}, 
     {
      -3.12993710141668730043754974607854044498648287177`26.156985718907862*^\
-10 - 
       2.87697523407984382636904386907635614373072865926`26.186635189737814*^\
-10*I, 
      -7.832476965437410739010049903633129332796003437`26.37734696623289*^-13 \
- 7.199455299234257043565661423014008103127738511`26.359926558925967*^-13*I}, 
     {
      -9.3830903320346859131901056459101966620858777906`26.12435492882331*^-12 \
- 8.6247479197518822947288533257922495455667600881`26.019124464363607*^-12*I, 
      -1.60597263776687998449325974747066772206726266`26.366978533301673*^-14 \
- 1.47617774918668861135242564434862662130813664`26.307226537848948*^-14*I}, 
     {
      -2.247075030409806767019049760949160430471788591`26.020015594422308*^-13 \
- 2.065466174602073092447635784124198604398635888`25.993164143720897*^-13*I, 
      -2.580925610136640558639476619333457896074198`26.324603735967244*^-16 - 
       2.37233491305773156774919230448273659545502`26.291583597663333*^-16*
        I}, 
     {
      -4.3130988212333508931424280968438355424116083`25.805635864800447*^-15 \
- 3.9645136910932944848044914862365114342836595`25.88665730177481*^-15*I, 
      -3.2617456137314021481726478470338083963766`26.22174098828148*^-18 - 
       2.9981309676563118447021275661965848028084`26.23723880310661*^-18*I}, 
     {-6.65388108514661289858925190122135285243609`25.758499847495706*^-17 - 
       6.11611367008445675468296114580360759226596`25.664948404447756*^-17*I, 
      -3.25069278801284327845229500862507973702`26.172709806554142*^-20 - 
       2.98797143255111700296164385473430444208`26.108195121457733*^-20*I}, 
     {-8.26996115242238457686118236706104329323`25.610348882293472*^-19 - 
       7.601581965194297432961214611977308436408`25.48760271812311*^-19*I, 
      -2.560840295096061672041947179538319145`26.06658322931527*^-22 - 
       2.353872895429875102436449815806388618`25.98295628097537*^-22*I}, 
     {-8.2975977624981864671067730228686663162`25.3904017191384*^-21 - 
       7.6269849813462882775209779396491255523`25.469876275590238*^-21*I, 
      -1.59789406880918353893025358029446437822978204130393386`25.95398668814\
5402*^-24 - 
       1.46875209107759144901928561636399628356467871795800315`25.99109163062\
6855*^-24*I}, 
     {-6.73247958063408535007575954907329019`25.23293954765934*^-23 - 
       6.18835982635738773234165942421279829`25.32352406123114*^-23*I, 
      -7.9109062296466176441983156392046760288162017494016`25.852295357167712\
*^-27 - 
       7.27154590151979917564984186056587141971506907098511`25.90832136410574\
2*^-27*I}, 
     {
      -4.424071136408680057816596400564520648630860533243931`25.1665493034757\
72*^-25 - 
       4.0665172113184829517315650135754806084908130486808657`25.049846806662\
057*^-25*I, 
      -3.112206738292677997360737578318731313124542126793`25.79283018114473*^\
-29 - 
       2.860677840890719039864212318330101827349377175122`25.69347999727334*^\
-29*I}, 
     {-2.35753962333323701944957746356546771865274417856703`25.00597290662071\
6*^-27 - 
       2.16700300674466613999585367274987126688965725177415`24.85413243589223\
2*^-27*I, 
      -9.741830881091123770828777669501071059877971535`25.664296849173265*^-32 \
- 8.95449501742628235764558477004785384013040864`25.530518308827304*^-32*I}, 
     {
      -1.01995282472584187301267581502522847401775372756`24.81738355003963*^-\
29 - 
       9.37520123116165494947597339134832180251353401354`24.845164513958487*^-30\
*I, -2.4290560752361536312173384979739076386024908`25.513959010425744*^-34 - 
       2.2327394909892937298558962355237365215004373`25.534842481066235*^-34*
        I}, 
     {
      -3.586079805243626531028788474762308977962560993`24.548671122776422*^-32 \
- 3.296252433459453302723619199641224324150574117`24.67765045409813*^-32*I, 
      -4.8294134753146620920175733694725560477604`25.257051421468102*^-37 - 
       4.4390997369637031440882267309615554823578`25.37077099382935*^-37*I}, 
     {
      -1.0255637553841155024933329970882097182785639`24.455559231791405*^-34 \
- 9.426775777297697258219860849881300040694733`24.512408756780268*^-35*I, 
      -7.6629441496285774129433760894213702612`25.165521256939776*^-40 - 
       7.0436241446001689373048901984061516089`25.214587841422812*^-40*I}, 
     {-2.3875324812644250613825307475292314147059`24.348775174270166*^-37 - 
       2.1945718385362848289119804813018526068343`24.222933988566663*^-37*I, 
      -9.711422367959801071152421238479719`25.063227838184467*^-43 - 
       8.9265441237343901299888974681850728`24.94285082626548*^-43*I}, 
     {-4.5277668523757101973957616827977156947`24.185328321946493*^-40 - 
       4.1618322278989413773373629712309147558`24.019291397006192*^-40*I, 
      -9.83695227752687246131724062006729560255743715544727`24.908927603767903\
*^-46 - 
       9.04192869194097900593563353531971170175600629452793`24.74841364278592\
*^-46*I}, {-6.9990559763340682597522775350625533`24.0228970742045*^-43 - 
       6.4333914878792714026977797935495522`23.93992847000154*^-43*I, 
      -7.96896082887191347281019492832378310482869207061`24.75566786564883*^-\
49 - 7.32490852152900282402195795494269286665625795509`24.67403229110648*^-49*
        I}, 
     {
      -8.82389916372206034176911485485521077966121693992614`23.7800973824712*^\
-46 - 
       8.11075064433589266078323485091726794635841710457124`23.85994069155513*^\
-46*I, 
      -5.16596637870887235672898265186759152667249865`24.51773112122318*^-52 \
- 4.74845239698506688246401475156112955344519646`24.594784931003744*^-52*I}, 
     {
      -9.07754355876104701828566927454834947891951681211`23.566346979856462*^\
-49 - 
       8.34389547093960803794492679465682969082716780569`23.698503459390025*^\
-49*I, -2.68121474496158757708205894382190147679794`24.30786811194308*^-55 - 
       2.46451866876581637548249597558842949353181`24.437207302839983*^-55*
        I}, 
     {
      -7.62365109190275071869686386089771940823730549`23.44018651381737*^-52 \
- 7.00750675620367176036942155032980317805664988`23.538224900285755*^-52*I, 
      -1.11465937951907771196476568864706401488`24.184331115953654*^-58 - 
       1.02457248353639223356890986287200642708`24.28090513874752*^-58*I}, 
     {-5.22909177299755142311347593550279004764409`23.37897085971097*^-55 - 
       4.80647598983230129061587690530239233886105`23.356794425471815*^-55*I, 
      -3.7133447949967746239596341132779961`24.1246888460897*^-62 - 
       3.4132318524770140400644241607154619`24.10240472352733*^-62*I}, 
     {-2.9303774229535530122255253143168996657`23.220667627468593*^-58 - 
       2.69354399119655731392652306908755850161`23.08782053750284*^-58*I, 
      -9.9166869062288183719104628092409968952128328469394`23.96795672868902*^\
-66 - 
       9.1152191590146529773031560762554068089141312864376`23.835553379587708*^\
-66*I}}, 
   -1 -> 
    {
     {
      -0.0025224911570951242060486055634113571996050803355889206321`27.064606\
175650162 - 
       0.0023186231390603079893563732116831126559080022363521960959`27.028453\
221106638*I, 
      -0.0001863230442768589763021914798713159651244988966369537254`27.064626\
258720004 - 
       0.0001712643949554952288265537796877031875052065379281305874`27.028466\
994402365*I}, {-0.02866352319361402113788958232666464135`27.015010472889916 - 
       0.02634693403652596222551713451150299`26.978439358152972*I, 
      -0.0021433571938663365072763471212833035223584439663886978927`27.015025\
058505366 - 
       0.001970130825232641690170190021602690426810092828644693628`26.9784502\
54182167*I}, {-0.11521687039998425870645631043675335875`27.052589121664568 - 
       0.10590503002086125979985765637437402666`27.015975644608783*I, 
      -0.0086412566003271254398041146957143461519928077935261515776`27.052600\
48717755 - 
       0.0079428692733849396371877877923018535151381341723674279936`27.015985\
469165273*I}, {-0.33120617980923845488543327995446350281`27.042739668713523 - 
       0.3044380592357849988517883964225535278`27.006119490472738*I, 
      -0.02431007203691630473925527641565484779`27.042749516676025 - 
       0.02234532929024318329169810699005667028`27.00612743355972*I}, 
     {-0.73596853870382703471183600782191040144`27.041505337865935 - 
       0.67648747891913615893853042016181377846`27.00492526081046*I, 
      -0.05141249263621242635800998482984976791`27.04151519101908 - 
       0.04725732921909089935801157418928686488`27.004932076205623*I}, 
     {-1.26157404231490471662639869137177533634`27.012005758035556 - 
       1.15961348681900607440246298555135951092`26.975464700537607*I, 
      -0.0816950387209873728229885239883433604`27.012013871322427 - 
       0.07509243653525562891564311392128809544`26.975470622887016*I}, 
     {-1.64424657638554421025600965877012571619`26.95631000069965 - 
       1.51135838379648608208041903234297941717`26.91962817748492*I, 
      -0.09633819193992207338413174095082547033`26.95631592398091 - 
       0.08855212846984546592201226057290641905`26.91963557533174*I}, 
     {-1.60759425536082270933933248920654047545`26.968125560776674 - 
       1.47766830746493954136851936635378775574`26.93156515294641*I, 
      -0.08331935764863550094835756608984379815`26.968131797238645 - 
       0.07658547782511912862852684928299884142`26.931572394617223*I}, 
     {-1.16824006471866691217841503037188272416`26.942476409367565 - 
       1.07382277175287885403651011167894721397`26.905884630074983*I, 
      -0.0524219270082091786028100607804048544`26.942485092900927 - 
       0.04818518099200643833675797390594652238`26.90589052083955*I}, 
     {-0.62831777673288409152385740127861069697`26.861708253227768 - 
       0.57753706359607892332667407176998422751`26.82505942105127*I, 
      -0.02390911169725133858043910994198253972`26.861715045726815 - 
       0.0219767746101691898017568383713397088`26.82506829463358*I}, 
     {-0.25023161847030998982951007226714750456`26.86853061521151 - 
       0.23000787101981986317393531259737609651`26.83181447462839*I, 
      -0.0079128247024345787789630264999299178545203401668771708928`26.868538\
71492631 - 
       0.007273309323122016702414710861033851289660110744145887232`26.8318207\
43464668*I}, {-0.07413020429485916600876522148254721566`26.788965188406916 - 
       0.06813899287530648696246364559899364845`26.75228015947499*I, 
      -0.0019095604193726929272194089022215600522026218358753333312`26.788971\
7636374 - 
       0.0017552295322572925156741804520461016583530431977691097858`26.752287\
362965923*I}, {-0.01645768665869994345047189937224886524`26.761000949172484 - 
       0.01512757457838208628173572738575095022`26.72433676965139*I, 
      -0.0003386078039484843744431957793105582586925502340267863703`26.761008\
967495435 - 
       0.0003112414832825301323400449318877122719376909728430095891`26.724343\
644885423*I}, 
     {
      -0.002763137359521098256812688286186673644049427411732538621`26.7408643\
00034104 - 
       0.002539820288434819376043963848567028315091775999014969473`26.7044080\
1057782*I, 
      -0.00004452773838220654260216885537262199450978075180555482`26.74087378\
7399266 - 
       0.0000409290015755304212342025685940375983587138288559406205`26.704418\
62939497*I}, 
     {
      -0.0003542090376445428503731535090721137965917292540615802053`26.620787\
46555034 - 
       0.0003255818235227018606979213975393619870246545569370553418`26.584193\
557612068*I, 
      -4.3847785501883621585403180036673647456556069103768811`26.620797680957\
793*^-6 - 
       4.0304002563203665030718717697733103548406366581042922`26.584201284914\
26*^-6*I}, 
     {
      -0.0000349922741154623558371286250671506712930721569710690593`26.644080\
836775515 - 
       0.0000321641945995501843290916579235689380682903603002788878`26.607707\
056257276*I, 
      -3.263749490205268600013799985817990028933977443835841`26.6440919969400\
98*^-7 - 
       2.99997289060896785765532097140068753642792895727904`26.60772175658662\
8*^-7*I}, 
     {
      -2.686752662411012844047163846699581974231708963189446`26.5133331010588\
48*^-6 - 
       2.4696090111062946188833260036864366592669739110006066`26.476757362980\
326*^-6*I, 
      -1.8520536736862815223123201235721846972971626995685`26.513347532768368\
*^-8 - 
       1.70237048820255775297084581397204902311603981109736`26.476767136157655\
*^-8*I}, 
     {
      -1.615379360908962514419207814142104209393821998223201`26.5386056787213\
75*^-7 - 
       1.484824219910131528234930373402996197266095242059845`26.5020222607898\
93*^-7*I, 
      -8.072864652273596682893396333566313512448236288269`26.538620491238923*^\
-10 - 
       7.420414826277921177399807699683775747485489411955`26.502040904826234*^\
-10*I}, 
     {
      -7.6543180639466451319283177548484839260239193779533`26.469691845768214\
*^-9 - 
       7.0356952201298538287905178278123212740203967753668`26.433098500276063\
*^-9*I, 
      -2.72050598168524235836358405022801452511547437667`26.469709014698637*^\
-11 - 2.50063438333374126963478306107125745152376481608`26.4331151656829*^-11*
        I}, 
     {
      -2.874040694956702313258131986517495245237687133741`26.441332938988072*^\
-10 - 2.6417604038705785010240696815695132644661060353`26.40474681940948*^-10*
        I, 
      -7.126925205005367747864630397766085714539112629`26.441363007641595*^-13 \
- 6.55092631115789602134909141482234350337935766`26.404768163647567*^-13*I}, 
     {
      -8.5907074983415381638464008446584129559228558486`26.452331047306163*^-\
12 - 7.8964055554873223679713401428064099711885783702`26.415742847725618*^-12*
        I, 
      -1.45811265921152396045810109397652923744573143`26.452365344308763*^-14 \
- 1.3402678306701809696842509001847750856744395`26.41578835473792*^-14*I}, 
     {
      -2.052065308720835334815318411375744103103250752`26.445856033349894*^-13 \
- 1.886217160476506804928690367293983577592116424`26.409309624213595*^-13*I, 
      -2.338846020239271076571724530387639727445084`26.445904444431775*^-16 - 
       2.149820222747915620816305307612462188223147`26.409356300202628*^-16*
        I}, 
     {
      -3.9299808383326299344269603605974053399270758`26.439971247091535*^-15 \
- 3.6123593465101056734670980972271737761973922`26.4034124146478*^-15*I, 
      -2.9508815266441532350470973460027657500193`26.440062671612246*^-18 - 
       2.7123909509288029610492525321568747872614`26.403475084569582*^-18*I}, 
     {-6.05087322492502280368380224468428637496529`26.401769416537007*^-17 - 
       5.56184097271051789224241397541439869335634`26.36529054048317*^-17*I, 
      -2.9365594039078462463216654180617261228`26.401858238253798*^-20 - 
       2.69922634375725407577932288542307498866`26.36539594444111*^-20*I}, 
     {-7.507323940722591037216845602862882981176`26.345111515002195*^-19 - 
       6.900581178419728059869588906210065439299`26.308457414658363*^-19*I, 
      -2.310355170181054260208433653286463658`26.345222017953187*^-22 - 
       2.123632006384631021959129423104742454`26.308598392269662*^-22*I}, 
     {-7.5206415022707593492068662899998334463`26.405426326544738*^-21 - 
       6.9128224131509538902370372109695476697`26.368342984177527*^-21*I, 
      -1.43992200378526086361262386459008711669527080587355045`26.40565033737\
9882*^-24 - 
       1.32354734605425966055844194063645209129767636088325257`26.36850765844\
963*^-24*I}, 
     {
      -6.093525854317606851286951828957640426232021581192974814`26.4552845367\
7654*^-23 - 
       5.601046411815127524706135020922579117188556423736751477`26.4184665746\
0594*^-23*I, 
      -7.12138389416211565773834757997885720751564652406513`26.45564297280426\
3*^-27 - 
       6.54583284967806036695874405007539562193630592081171`26.4187268511784*\
^-27*I}, 
     {
      -3.9991465214687143987506411799472214967961310898943935`26.360660260025\
018*^-25 - 
       3.6759350513831083976037753182866820810539252137494296`26.323898278474\
832*^-25*I, 
      -2.798974249875920917828117274465115670645583465468`26.36098012714739*^\
-29 - 
       2.572760837294600988081908060067306680766188800052`26.324287484909604*^\
-29*I}, 
     {
      -2.12866927752096782254599917964209985716401353118253`26.30018476890858\
*^-27 - 
       1.95662998793251327185072853836200280313577933879046`26.26339897340951\
*^-27*I, 
      -8.753916574351772612765416427551127948683603776`26.300574317926007*^-3\
2 - 8.046424055682093046635725903956944046821790445`26.26391257806555*^-32*
        I}, 
     {
      -9.19980966411990539990931662341880994390893465586`26.359130205732697*^\
-30 - 
       8.45628001595989572437669323729829951967224035507`26.322667603394343*^\
-30*I, 
      -2.1810453069775392350109316633604714009499243`26.35979824093007*^-34 - \
2.0047729808181494618526630714879557320942878`26.3232413963187*^-34*I}, 
     {
      -3.231529729699250700580625127610015478001346686`26.23746624442807*^-32 \
- 2.97035713475820616395009979555092840442055353`26.201202385440773*^-32*I, 
      -4.3332782469610166627258521326414022472214`26.238361199469406*^-37 - 
       3.9830622133719596357211090530494788457785`26.20180858889665*^-37*I}, 
     {-9.233691790683435513158850434308411238090772`26.17419852239773*^-35 - 
       8.487423785257085102275498755674552548347212`26.137801097254883*^-35*
        I, -6.8713013299405431487539315921712295885`26.17510758900907*^-40 - 
       6.3159619863258891642635194468073613567`26.13853114798835*^-40*I}, 
     {-2.1479168047739068631510037815701945238779`26.13227535179888*^-37 - 
       1.9743219278756253948128241504339586346698`26.095398602263263*^-37*I, 
      -8.70302769439317753321298262933581238020109981539619157`26.13327717515\
3687*^-43 - 
       7.99964802070532845367130627149527821219464563153560247`26.09663218370\
4497*^-43*I}, 
     {-4.0703815732143859286661624401227468867`26.127004468996326*^-40 - 
       3.7414128782627385127163747412657407666`26.089760463608567*^-40*I, 
      -8.81074636442237241938640922574046459420793440541069`26.12837621982653\
*^-46 - 
       8.09866085574975864023293094154806009238430105430745`26.09161222302095\
6*^-46*I}, 
     {
      -6.28778763936002322559506405266718388576499827113071167`26.19643029097\
3556*^-43 - 
       5.77960793761774135572665779686963764175862960849882173`26.15926734068\
3456*^-43*I, 
      -7.1340576462214062048905095972479301394632094828`26.198655782618*^-49 \
- 6.55748230767545708314963909446118307383131782468`26.16174281528636*^-49*
        I}, 
     {-7.92224183586155033701872311524668385173887667114944`26.13368674334622\
5*^-46 - 
       7.28196536276995714143297370470703790724611005486759`26.09787818989586\
6*^-46*I, 
      -4.6225915462361859625299343419046867396370196`26.136884820514428*^-52 \
- 4.24899317937375279801795432648422068872362891`26.100322936792658*^-52*I}, 
     {
      -8.14525408704886205240651713779058285142898775622`26.12478769098396*^-\
49 - 7.48695373882131121579486402702397692414129750809`26.09065659521796*^-49*
        I, 
      -2.39816534602241540538238903209529492408346`26.131079150036182*^-55 - 
       2.20434535397281311464229605640062740987089`26.09493055877037*^-55*I}, 
     {
      -6.83700119979215300620372159577209774840926283`26.192206747459313*^-52 \
- 6.28443399654041758530262433608728876841910333`26.158020062099485*^-52*I, 
      -9.9658964640867035070118375843983295515`26.19943039568025*^-59 - 
       9.1604515948911038130795932431076514019`26.1633320312989*^-59*I}, 
     {-4.68717487131523528752505488338997511567036`26.230424541686286*^-55 - 
       4.30835687288147625654044899731695930715642`26.194489946829307*^-55*I, 
      -3.31877615800148042321900719084193623399533338563783904`26.23903383253\
799*^-62 - 
       3.05055229694655371887484101054147903777324851354639863`26.20282772521\
5776*^-62*I}, 
     {-2.625458129291424291865447401056086781`26.13461560847718*^-58 - 
       2.4132683090232636666582089038391371232`26.095507534942996*^-58*I, 
      -8.8598929021442159702539998645802800407228775658711`26.14410134675992*^\
-66 - 
       8.1438353647846260089861183688478431084499342779105`26.107312413296256*^\
-66*I}}|>, "IT" -> 
  <|0 -> {{-52.58842066376023647777737877095092500078`21.422540750448174 - 
       48.33821861165540977239769042981739347847`21.38594159198276*I, 
      -5.17725801285015882517018046586716493619`21.32374526245125 - 
       4.75883143998949898110043354866637298688`21.28712908587304*I}, 
     {-55.93596327747524856654597355811672286419`22.667805266746573 - 
       51.41521245614061059270884873032219951375`22.63125155867637*I, 
      -5.88862272564754887475801742221435397789`22.59654663757422 - 
       5.4127035769695295648412556602723289068`22.55995166551241*I}, 
     {-31.33213672904902785960374514159742844111`22.863299523674645 - 
       28.79986992693146677551318002576445693438`22.82696663810027*I, 
      -4.58480698581351937054900635188373163564`22.93066649164375 - 
       4.21426237135930329035691503789753090205`22.89424821761099*I}, 
     {65.78860035771341509134286300899012574413`23.301700955617502 + 
       60.47155830327981819148949164580121897036`23.26528360519787*I, 
      3.42254516713202209062636967786451276575`22.91011788626369 + 
       3.14593468312883393770710567705535770797`22.87347521878438*I}, 
     {230.81203683996822905905655347011354489389`23.87140253235966 + 
       212.15778215337038740959772629702616375247`23.834805668755504*I, 
      19.77881564455576239621806292050883952667`23.685023864219716 + 
       18.1802895473720873391635001576684681641`23.64844461255069*I}, 
     {363.6905162121828228328324665121025010078`24.105333001247836 + 
       334.29700792983012893204326127223506521732`24.06884752000958*I, 
      36.73663548863214669947320715084684196647`23.96609215627611 + 
       33.76757649103404164229548404229130520755`23.92961985431632*I}, 
     {355.50437628308495786122804140263295914711`24.15616202018093 + 
       326.77247274729665257943747113438944176116`24.1195570011338*I, 
      41.46515084791973569786238703275479081732`24.051182416476355 + 
       38.11393270901654241260689878967006971105`24.014574597117093*I}, 
     {225.02672006517984698773607767915228998747`24.367716417436558 + 
       206.84003532873313728167606184599740477374`24.33114351054935*I, 
      30.68467618950988880838486905039583071938`24.29068764312274 + 
       28.20473722076463385256480761629962821855`24.254111396683847*I}, 
     {88.63696375720507479290276768461317766556`24.165943492843148 + 
       81.47331441200190450050083509720515398574`24.12934166987731*I, 
      14.57746123087579382361071829802800746312`24.120495288257796 + 
       13.39930918036854359505917518663721071188`24.083896430757065*I}, 
     {17.47274998606015854459265232791566618437`24.008394710191368 + 
       16.06060037385772096421985194958407054774`23.97179261054016*I, 
      3.80170884057876337234722258389790046098`24.020115970643477 + 
       3.49445430599130811835041666921837874121`23.98351195094294*I}, 
     {-1.22709123687809167142229238757603353013`23.27239047784328 - 
       1.12791758558239559970585405216210285611`23.235791669100564*I, 
      0.0093766205763310868010768476592526844`21.753638664615824 + 
       0.00861880105042936899341919340339660378`21.717041979885025*I}, 
     {-1.78391146572456414781764477479656280055`24.107015150837437 - 
       1.63973554112561885316588530989779035793`24.070411423909462*I, 
      -0.39715548976492803328716004399155579773`23.970642504519706 - 
       0.36505733856932019281345682282610536545`23.934037071946538*I}, 
     {-0.52104156865703911700271378039424186225`24.274246716321837 - 
       0.47893093068033787934335162663830185354`24.237649219201298*I, 
      -0.16082362723782622095616544073703896759`24.179379717854733 - 
       0.14782584365950719481940902401930852659`24.14278512814013*I}, 
     {-0.08284676459489846082928742935648351518`24.27261331011739 - 
       0.07615107979495282387427560363091023262`24.236017904781882*I, 
      -0.03498363386817351919758641633732601423`24.199866920405327 - 
       0.03215625265801559330332500544110587054`24.163270372456573*I}, 
     {-0.00769564007875866021112887777790564268`24.17727304008147 - 
       0.00707367758507342160687245812752606392`24.14067316967557*I, 
      -0.00472955304939606967676201398962319458`24.20561611744642 - 
       0.00434731004186010686895387941233986872`24.169014968583763*I}, 
     {-0.00033862341428819173659221503022429358`23.633914146862676 - 
       0.00031125583199283225797218438043290881`23.597317227408247*I, 
      -0.00038742766931822921136006163879663979`23.86700659215703 - 
       0.00035611572166140796190507330356988713`23.83041667247632*I}, 
     {0.00001005480344518101274227160618197451`23.021536903160772 + 
       9.2421731038087424260354285110982`22.984941039634894*^-6*I, 
      -0.00001305862525081486757088626384129584`23.194107042628687 - 
       0.00001200322569444579782763986735444483`23.157501661192896*I}, 
     {
      2.7090296678759914652815964630405128572527960353931264`23.76174914269076\
*^-6 + 
       2.4900855864928014099593487762273690983998283067686912`23.725281889970\
322*^-6*I, 
      1.0689939706424297068015096949657253268281863212245125`23.2833804435424\
73*^-6 + 
       9.825977581232874180164699108776197955393226026891089`23.2468623520432\
6*^-7*I}, 
     {2.169258527136861874183525979184340354936619674202435`23.77158371852392\
8*^-7 + 
       1.993938809845239459047863282254303506376569986448725`23.7349883437257\
57*^-7*I, 
      1.942053610743367620913228978561523594734876008227536`23.5289676661728*^\
-7 + 
       1.785096620259577162437567441496614878931544721148538`23.492384936149783\
*^-7*I}, 
     {
      1.09070307547831976351054977779339596703782799912085`23.846021944452154\
*^-8 + 
       1.00255233067320324882067464435316067947183191333032`23.809450202851874\
*^-8*I, 
      1.56667617712953370722121338391635629154454430955275`23.663532578836605\
*^-8 + 
       1.44005723290235556289983936433374206035432889500558`23.62691688319245\
*^-8*I}, 
     {
      3.907247430412031767024364032795375578562651298952`23.984967215729245*^\
-10 + 
       3.591463255165567297622279817612149575883972901544`23.94838624673121*^\
-10*I, 
      8.494036498960271343368304464890203648341115494658`23.8315027752873*^-1\
0 + 
       7.807547517110795643666920047921506749959927465624`23.794933210535525*^-10\
*I}, 
     {
      1.04753655581085521279829705075796903548500393907`23.847271411128*^-11 \
+ 9.6287453396332257027562564341428503418382254353`23.81068299302771*^-12*I, 
      3.40687560569282252851927326323846134332587469021`23.718917462650143*^-\
11 + 3.13153153740135601047455407114340473265475308836`23.6824037399356*^-11*
        I}, 
     {
      2.156570001322188734014730133742070978710774018`23.899667574626786*^-13 \
+ 1.982275772109013833667870829374926522951301891`23.863053171152885*^-13*I, 
      1.052562657638350834417666226241203720341120043`23.7810344644269*^-12 + 
       9.674944256777972696150310679970467448933723866`23.744360550018772*^-13\
*I}, {3.4632127994213149529746113332898027821461809`23.9160603471238*^-15 + 
       3.1833155528184777686784953800420476507537494`23.879397960749607*^-15*
        I, 
      2.56020857833873446348329941617387240218724881`23.805799850011425*^-14 \
+ 2.35329223409164824445809416226723253386170049`23.76898399465357*^-14*I}, 
     {4.3844395018525326562628952756801100020359`23.850509235932122*^-17 + 
       4.03008860990897632172407698694018631635029`23.813924937542453*^-17*I, 
      4.969917758265794881565089807909396948089902`23.752268061983607*^-16 + 
       4.568248448019069182692102391512197299194178`23.715898761186104*^-16*
        I}, 
     {4.409345760529206453845407095436131285521`23.794100863991183*^-19 + 
       4.05298194196791548161991774802245575368`23.757729987450002*^-19*I, 
      7.7714218747380256562242980633019164963078`23.700026557742447*^-18 + 
       7.1433346878080531427103567654831612889623`23.664029910259785*^-18*I}, 
     {3.5428192192062892334476789614061123873`23.87297387089943*^-21 + 
       3.2564881728341795086502438124950548064`23.83628337510046*^-21*I, 
      9.85493410713853390413620151312394777676`23.781643705539544*^-20 + 
       9.05845722806781982677202366702862066256`23.744732624760605*^-20*I}, 
     {2.28443639347613125344020837058130177`23.73770281770087*^-23 + 
       2.09980798811788824184161069315851147`23.700967458971164*^-23*I, 
      1.0186557996751670941584202354201287176`23.65515322162926*^-21 + 
       9.363279237754273611048194640318780582`23.617628064072925*^-22*I}, 
     {
      1.1863614846643698406545945572964136612106918487926395`23.7401243080489\
66*^-25 + 
       1.0904796165074981194720074257517010299760095018212911`23.703501149407\
955*^-25*I, 8.6171078359322064719756055615396841`23.659832014289247*^-24 + 
       7.9206722148346935042344711886241544`23.623132415182912*^-24*I}, 
     {
      4.9765758794293535322538923750232395452169827514968`23.685609869539597*^\
-28 + 
       4.5743684590838147324804161611145845193209169931857`23.649332914962603*^\
-28*I, 
      5.984877057192207278603762245547997388999704114852269`23.60546705367860\
6*^-26 + 
       5.501178622650403774164470524256790126974234173286626`23.5710891906561\
17*^-26*I}, 
     {
      1.69032917334206038813949553089838114985034839036`23.576122569393714*^-\
30 + 
       1.55371658010199624012613046199588252489271560894`23.539969147971615*^-30\
*I, 
      3.4218111165626764926135200340997713369032983019914`23.500054178937045*^\
-28 + 
       3.1452599586085982447986728285525143858849077813284`23.46595064200316*^\
-28*I}, 
     {4.65823732118630317753118623531465352361583147`23.49951299054173*^-33 + \
4.28175805879696437444908030171139931235459448`23.462831255698998*^-33*I, 
      1.61405717590017637298088829960929933540902508671`23.422412790583376*^-\
30 + 
       1.48360889404184321612302431975202122864288912274`23.385348468095525*^-30\
*I}, {1.043348041810425879815497765888336140995018`23.402765041936085*^-35 + 
       9.59024536133780231059563656975433312986587`23.365554625032317*^-36*I, 
      6.29285392064049338561854637774478285546522872`23.325938980725404*^-33 \
+ 5.78426476147681920560162364330634809884610654`23.285776607223365*^-33*I}, 
     {1.902091900000442044549508474054486524926`23.35133772151484*^-38 + 
       1.748364619457595551848268896478360605595`23.314039943340806*^-38*I, 
      2.031067443299178215929803424487660957399679`23.27275499287546*^-35 + 
       1.866916344891460813155296545024980460873999`23.232162150439898*^-35*
        I}, {2.826014603898558303226559103593520938`23.312547286695786*^-41 + 
       2.597615786874156784867038360521731641`23.27612540972929*^-41*I, 
      5.434144954964690827489136256003003367897`23.229864153468682*^-38 + 
       4.994956750650086710070112549380938848063`23.194200577820016*^-38*I}, 
     {3.425521771387494580303564422310383`23.210126174301237*^-44 + 
       3.148670717894305376602653411962781`23.175043997446476*^-44*I, 
      1.2066104637541517395083744440584763472`23.123026669995948*^-40 + 
       1.109092070837636643371883096276119451`23.094659712049957*^-40*I}, 
     {
      3.3907170841656253445123861107211514123361593352258`23.103951380044954*^\
-47 + 
       3.1166789493944985717651068354791725659508640155387`23.069360795650677*^\
-47*I, 2.2256667707854196962303819156220466`23.0092257267542*^-43 + 
       2.0457881329195891594938368352125243`22.983897476573834*^-43*I}, 
     {
      2.7429341070028971896836821101063155402014408397`22.93656949279607*^-50 \
+ 2.5212498650489754151543169802841907064257648594`22.901325704824192*^-50*I, 
      3.41332873126888593879183215833197964752779124218393`22.844537774963474\
*^-46 + 
       3.13746312064447245497220856029083472897787029881047`22.81566949073945\
6*^-46*I}, 
     {1.8146618702015172699633822291090088536198057`22.83508348751174*^-53 + 
       1.6680006944658564267013899482864970847966137`22.798493708209612*^-53*
        I, 
      4.35548532786652466631728455679012087689738116304`22.747905303396543*^-\
49 + 4.00347451550874448000733246340599105937595789974`22.71136535212851*^-49*
        I}, 
     {9.823980385605910034734953798378842972856`22.767253374028996*^-57 + 
       9.03000518977629381451881339616644075591`22.729006171959632*^-57*I, 
      4.6270659606714825845489463422423050120606209`22.6712615729468*^-52 + 
       4.25310597113165151751675869273279370801433695`22.62548602900637*^-52*
        I}}, 
   1 -> {{-0.80785472942442925717954591245870851822`26.959663705966005 - 
       0.74256381964876403656078016527577908528`26.923040546907465*I, 
      -0.08213361873243838568965552254421213172`26.9591799502301 - 
       0.07549557046102554410495658421303607182`26.922391181230164*I}, 
     {-7.54692232749184341059477736738830568797`26.97110587475376 - 
       6.93697921913214026635886492406456904779`26.93446394749103*I, 
      -0.77999815967889137856748452309972562721`26.97058155522422 - 
       0.71695862099219813492273725534839155353`26.93376135369306*I}, 
     {-21.74854009881789113550429993475314208639`26.958480722787314 - 
       19.9908206504759250246691067579008177811`26.921835797543253*I, 
      -2.32291638429317810316462875873709323172`26.95790339461347 - 
       2.13517802176436419211303023129458765373`26.921057641234853*I}, 
     {-41.84074852990085933598003708400750025096`26.92318102181345 - 
       38.45917454424332747247983716524586685735`26.88654172418386*I, 
      -4.69507132574319290397049201366643179968`26.922555513385777 - 
       4.3156151349775393036594249352284470303`26.88571746785572*I}, 
     {-60.97036288709804981088025085369919134959`26.911497792252227 - 
       56.04273132506302083628628901822083243398`26.874937630569413*I, 
      -7.30775839245210827268136302228575512258`26.910748295819264 - 
       6.71714454012758085733496062842513625533`26.87427409636405*I}, 
     {-69.1840638613162347305528045724724797929`26.877162400013056 - 
       63.5926000659611688136249070002392641008`26.84066092781766*I, 
      -9.00552249544306484630142177787306983673`26.876017654920147 - 
       8.27769515803103684961525755773250476588`26.839878039166123*I}, 
     {-61.35715672895222076650837440892349481137`26.896774271685427 - 
       56.39826444526705507167582834310093692659`26.86010997755226*I, 
      -8.81978392620520433532380948492234963429`26.895589895633197 - 
       8.10696800077638082864315483155727534176`26.858635395706496*I}, 
     {-42.43115510771864161958769482636422858022`26.956484733655397 - 
       39.00186439626967391042824252542950927148`26.920009598382336*I, 
      -6.84954500947785560854903602246816929053`26.954614476402096 - 
       6.29596401412142355092363910404920832553`26.91817335304014*I}, 
     {-22.80397939210245367392860927753069702463`26.935832440602727 - 
       20.96095922178460603797424751809731683249`26.899444195105236*I, 
      -4.2044554854427937416589512466479095082`26.93281503829995 - 
       3.86465092187797098242973464772274590188`26.897116236424964*I}, 
     {-9.49615666430757439056211065286421504109`26.882664440525243 - 
       8.72867621837810990384775575911504151831`26.84581163623359*I, 
      -2.03400022135605313276595527181755032859`26.879092018392782 - 
       1.86961209549726395684721824188676341007`26.84126219927697*I}, 
     {-3.05732757330043630175794697675172989282`26.829383551940612 - 
       2.81023401616395446781054104913702500968`26.79336446853836*I, 
      -0.77387811434623251371063839945965938376`26.822553835336965 - 
       0.71133319840925356754860102195023088821`26.788499645717547*I}, 
     {-0.76013812217460696268824879514817063548`26.778882260232745 - 
       0.69870367394490393111562858755478701906`26.741689314412117*I, 
      -0.23131961659889721082113020715983452196`26.771036390698708 - 
       0.21262433925929368655842255057241182162`26.73173456488577*I}, 
     {-0.14597280639902771910810528940511628052`26.702896224494584 - 
       0.1341752678253662346764892477960616308`26.667047918530564*I, 
      -0.05433472433622268735450645633209075811`26.689763375825585 - 
       0.04994338582558540632768361504935469057`26.656933826770302*I}, 
     {-0.02168742046460809657698316919187985375`26.747808701186056 - 
       0.01993464071195319601356203669754023689`26.711044345276616*I, 
      -0.01004673460805548711998467256810395105`26.727689169455772 - 
       0.00923475639100406873155801502433429376`26.69013345729424*I}, 
     {
      -0.0025007532398707880105048229324136947492638097679153364991`26.634506\
38005083 - 
       0.0022986420827424075477076156967688986472297789802879619752`26.597092\
530220632*I, 
      -0.0014670687423697907595690618974230928646423495199245594403`26.608799\
409121424 - 
       0.001348500082183807440063467276360926471094849363897440017`26.5682776\
27224656*I}, 
     {
      -0.0002247765177583745810271051054078197666506310857350051687`26.648173\
406350935 - 
       0.0002066100544004063349241359164974682020276415450642749643`26.616156\
073426033*I, 
      -0.0001699279621648929152160832825420173212011601595007444032`26.591946\
92326896 - 
       0.0001561943652173633350145373040138890871191304786572763031`26.575768\
180269293*I}, 
     {
      -0.000015829232234853126779924296102732608570112768758470889`26.5968188\
45794232 - 
       0.0000145499119115071380878235722150339708136117459129256759`26.554758\
181528513*I, 
      -0.0000156926464306867002941882093194319586087465647644358177`26.534187\
874533092 - 
       0.0000144243649873418480524734197145433043154029987561188065`26.473639\
62381211*I}, 
     {
      -8.780494004229509800202530379165895919836288504599802`26.6290221746819\
07*^-7 - 
       8.07085349469833867786670415069787587972577566586664`26.59775971234607\
2*^-7*I, 
      -1.1616587186264404833169896294976846166274435358244667`26.513293154612\
672*^-6 - 
       1.0677733307894571196439500370364142129629133140355348`26.498031214370\
272*^-6*I}, 
     {-3.85642453009436793980864465482715170766859431866069`26.48595432596549\
4*^-8 - 
       3.5447478673477804551965472067990153457134347806443`26.460520220899056\
*^-8*I, 
      -6.92911795295371575759530193472205644438191419506911`26.33720062172746\
*^-8 - 
       6.36910586338710553697729074981322693065682700251976`26.342716917303118\
*^-8*I}, 
     {
      -1.347519010279504136094786436015506474901055188699`26.449963503744257*^\
-9 - 
       1.2386123728400770330060792687637568551242134475563`26.39561739573493*^-9\
*I, 
      -3.3464039671563805408448540668858219135265107168452`26.27319959819566*^-9 \
- 3.0759472234690564708472033016853984063886731980256`26.17854751582963*^-9*
        I}, 
     {
      -3.7619308055733024241345503124809080019979680472`26.425157518012714*^-\
11 - 
       3.45789113623327342165520500041557459761135236995`26.393962658240095*^-11\
*I, 
      -1.314091720195220470003072741819603010818764319748`26.174437191409083*^\
-10 - 
       1.20788668008690376827769336613545809649937433694`26.15381477665988*^-10\
*I}, 
     {
      -8.421802073510152838098050628083691012331670748`26.243234251034007*^-13 \
- 7.741151086021567535941728876472218837618033696`26.245478147205223*^-13*I, 
      -4.2112852232737983637043498186197772139493334398`25.914543153844992*^-\
12 - 3.8709286795320033487101863092522630794026852735`25.978989715028522*^-12*
        I}, 
     {
      -1.51660933650498986229267202241440394570293197`26.22561394807932*^-14 \
- 1.3940367999485375003034306747550194150565206`26.168153809277392*^-14*I, 
      -1.104847007690147250154994362917590393100155877`25.859910012750465*^-13 \
- 1.015553148698437150214631717051234636863627196`25.7780517176506*^-13*I}, 
     {-2.202735659469851913270657367904162987729108`26.124634049430693*^-16 - 
       2.024710316590999536405843287602517299136711`26.036652132030902*^-16*
        I, 
      -2.3792117055172969792559721544355132319138569`25.693047386270912*^-15 \
- 2.1869235488176241994176871366189831006817405`25.562772863540904*^-15*I}, 
     {-2.5860424750040604676630504877235646516387`25.96931559208446*^-18 - 
       2.3770382323330732955820307063424970946008`25.988998024825914*^-18*I, 
      -4.21473834923119551682385282269705026455119`25.453934822077937*^-17 - 
       3.87410272346250062026523528208195021258514`25.509998299487478*^-17*
        I}, 
     {-2.45870466327667531618592980682564028521`25.810816099908525*^-20 - 
       2.25999187682139515575842305967968453437`25.87469530134634*^-20*I, 
      -6.153543884453526151374014253011858281764`25.22669747646316*^-19 - 
       5.656213778028698603254941423276649192323`25.332017974943685*^-19*I}, 
     {-1.89610102036580687069112444356122331`25.74276289107056*^-22 - 
       1.742857923386659515146428763129218241`25.676109228147673*^-22*I, 
      -7.4161975167239183880336653690282407182`25.147361071982033*^-21 - 
       6.8168196022219902900963258876474253191`25.071617806177464*^-21*I}, 
     {
      -1.18763833542363153220352359663108552620274706638186756`25.56919046496\
0176*^-24 - 
       1.09165327204532866764194104539425097300683421794353465`25.42977300166\
5698*^-24*I, -7.38785930520285764130346889596314398`24.9525351177268*^-23 - 
       6.79077168813218122655358001973830631`24.79051842997399*^-23*I}, 
     {
      -6.04884519006862160651766442926016007072108446635839`25.415071878847574\
*^-27 - 
       5.55997684385851124041325827380624560912753491043932`25.36353776482741\
3*^-27*I, 
      -6.0902024918312066148740728129598034004606683130956573`24.763614144125\
647*^-25 - 
       5.5979916438573574337425284280335111163957219816690784`24.709778194081\
917*^-25*I}, 
     {
      -2.507574535285683939881092526079681168557181919901`25.143777753110104*^\
-29 - 
       2.30491208029734734375648897820462891248125372535`25.24680024992461*^-29\
*I, 
      -4.15857579970116911680402042412743998059323920984897`24.458123818154846*^\
-27 - 
       3.82247923748013561105120960787633748451263844644022`24.57281569059733*^\
-27*I}, 
     {-8.468331007524490460678369812771388594548851441`24.966496151880637*^-3\
2 - 7.783919546373948117189227594401523348514092029`25.067028957047903*^-32*
        I, 
      -2.354090058200347342474661126419845127030822339395`24.272595291847054*^\
-29 - 
       2.163832235852440556569592336851152112953209631407`24.381277941138144*^\
-29*I}, 
     {
      -2.3314472535076019088750895991707868755250075`24.886702192057765*^-34 \
- 2.1430194251727466306045558183248282971993127`24.83569593739*^-34*I, 
      -1.1055657863789041671715844824343025712912099578`24.19147635211338*^-31 \
- 1.0162138356130087075096032433904161063135759645`24.13980109677113*^-31*I}, 
     {-5.2362219322205562457122255273638024207916`24.70464819501773*^-37 - 
       4.8130298887877614599130809879749417615682`24.546621484722063*^-37*I, 
      -4.3102890645301381579743473049239923338659764`24.00321828603086*^-34 - 
       3.9619310192417502379168976195576510716372978`23.84176002042222*^-34*
        I}, {-9.59891609567784003588909484557968833`24.524832485635365*^-40 - 
       8.8231306209878522207637197341491788126`24.378693246740486*^-40*I, 
      -1.39582803589593560266320791596780682898215`23.817314765584143*^-36 - 
       1.28301705759175927520237850624235917356756`23.669401870354406*^-36*
        I}, {-1.43699889172185655538432223851433677`24.344762976248205*^-42 - 
       1.32086048023543928353863814308065149`24.32134481177357*^-42*I, 
      -3.7564364430279698830589873257841801474`23.63327465533038*^-39 - 
       3.45284082868465753818255229784603932063`23.609980952537587*^-39*I}, 
     {
      -1.757578777976116904847154233098198241919444497665841`24.0591134733090\
22*^-45 - 
       1.615531064152344291987737400905111544734261498534451`24.1626791528693\
62*^-45*I, -8.40483987596616136523196630491910485`23.346180342125464*^-42 - 
       7.72555977518418827754130992266712839`23.450757797629006*^-42*I}, 
     {
      -1.756994932295266520317537065425588642952283595642`23.852267992541766*^\
-48 - 
       1.614994404944857099181101293381748161614216990756`23.98337608294604*^\
-48*I, -1.564091216001309215384113460207758`23.13862771202307*^-44 - 
       1.43768118862224083343806855398911`23.270683830829785*^-44*I}, 
     {
      -1.436080719021753626851864090024439496423477256`23.71863727846424*^-51 \
- 1.320016514355866588829596025370647653512895282`23.806476615458557*^-51*I, 
      -2.4217322461405511011150277128017159813212931336985`23.00457543771416*^\
-47 - 
       2.2260075745820455332486871773225081586109390499946`23.09296054309822*^\
-47*I}, 
     {-9.60018529218379052494224169879298149336527`23.63185431142938*^-55 - 
       8.82429724088994146483888449853745104252787`23.602955595216955*^-55*I, 
      -3.120745874612158074233553307110826674611803996`22.91754244132119*^-50 \
- 2.8685268432558005324812447628822066244325495565`22.88866948017863*^-50*I}, 
     {-5.25048119254813183063403910509238286248`23.459045850910734*^-58 - 
       4.82613671409749817188199243218983262943`23.329677710459922*^-58*I, 
      -3.3479764846069753332613995693319956571266179`22.74431743905028*^-53 - 
       3.0773926498830479452821500277473877216031948`22.614744069363287*^-53*
        I}}, 
   -1 -> {{-0.76758465108620551393146924997132837802`26.942252173492417 - 
       0.70554837355526727280232999370984134971`26.905661568324486*I, 
      -0.07828416083252561467074483182028332227`26.94221210882636 - 
       0.07195722618002727068200872513615180919`26.905607774399726*I}, 
     {-7.17032965741587908464341075241229087655`26.941231531405755 - 
       6.59082281085986045708519908528235019844`26.904629112693613*I, 
      -0.74337948801623820158383357231352520653`26.941182148776864 - 
       0.68329947447750616799325819598551596151`26.904562921115286*I}, 
     {-20.66106078371376963231200750615372819604`26.91641546908369 - 
       18.99123153550215670172509932074184664277`26.879803539644257*I, 
      -2.21350137079580736010051625110240433859`26.91632003296225 - 
       2.03460594192098066949886430887952245484`26.879674870715334*I}, 
     {-39.74237145325406370718723495102183961973`26.86903700270755 - 
       36.5303885381152149924183181295578893394`26.832419997567076*I, 
      -4.47285642970471332738957850809073156661`26.868917295021095 - 
       4.11135967174252195471526623930691020378`26.8322622168905*I}, 
     {-57.90094576249244219777046351606207181521`26.845402962638133 - 
       53.22138483648536431153125435132974681593`26.808800627781007*I, 
      -6.95975347947101845365575997442280335868`26.845375465203514 - 
       6.39726542321767941525409494798254862325`26.808776288802346*I}, 
     {-65.68539767195498963865299691776181104725`26.800678259148963 - 
       60.37669647015124869704140140889122811195`26.76407763771877*I, 
      -8.57352875320520533553648849877556105569`26.800661219122397 - 
       7.88061519845828522882235098323537651822`26.764065991521917*I}, 
     {-58.23849535982969821956186025005442544935`26.845758251070613 - 
       53.53165363753358834820117514464939663752`26.80914815989112*I, 
      -8.39320779635094572763606449658592997491`26.84571748553517 - 
       7.71486780154718668878418002915084933741`26.809097382922833*I}, 
     {-40.26254817677380160109399663934280659728`26.92380162942187 - 
       37.00852452053917966466452356561500755524`26.887234087541945*I, 
      -6.5152919250848125864237043361200848877`26.923208005438617 - 
       5.98872530147179121186763280452075588214`26.886651398511297*I}, 
     {-21.63171208017848596327146328143704059366`26.87113620563851 - 
       19.88343468539692879817368757905800983488`26.83452397257662*I, 
      -3.99734234505230241746888610164960725916`26.871012077805702 - 
       3.67427668870688119409413247241465610501`26.8344283288656*I}, 
     {-9.0050729567226030242895766542861937321`26.828832604681903 - 
       8.27728195108034662046571911537800055342`26.792244177420315*I, 
      -1.9328301395600524184696379738244160593`26.828825125686272 - 
       1.7766185910510617041088616462421563186`26.79223463649371*I}, 
     {-2.89826673514691304076632995184414602121`26.777344067297104 - 
       2.66402849277738506057744780182818081955`26.7407948519215*I, 
      -0.73500810395731077056447061090051254999`26.777339959956883 - 
       0.67560466661647794400588334207438866974`26.74079193643135*I}, 
     {-0.72035427729013908901059420642599193263`26.704975017217325 - 
       0.66213516386293390864666211985860420555`26.66842383504278*I, 
      -0.21958786584764296135462481916187890599`26.704972041522165 - 
       0.20184074991863917182381565493475615906`26.668420044716786*I}, 
     {-0.13828817311208655691151231610949743265`26.626953350391794 - 
       0.12711170746196198175462111202636498076`26.590381476105215*I, 
      -0.05155280490348844104994846256457929479`26.626949083228613 - 
       0.04738630143319960227136911766552706915`26.590378206702077*I}, 
     {-0.02053923491896692816676739243973057689`26.68117054034296 - 
       0.01887925165079828097887949148625368068`26.644556811112498*I, 
      -0.00952761186180842660934153599410216158`26.681164365794245 - 
       0.00875758920329147489514598721240710747`26.644550385580747*I}, 
     {
      -0.0023676394767494559874227484003686547789433554436041589824`26.558985\
42833947 - 
       0.0021762865888758044120124436514928613408212331934967773783`26.522396\
14190182*I, 
      -0.0013905973431530270529523986476697480361229242969518642103`26.558979\
302848012 - 
       0.0012782091100225836176769956500397280662935909098445450048`26.522389\
237890952*I}, 
     {
      -0.0002127502437629079252276900027534471739468257357746767884`26.583207\
20953829 - 
       0.0001955557452171465431201900866157736990159631028856074341`26.546491\
89250801*I, 
      -0.0001609966242078050281569292437085338507213124182507876382`26.583194\
64891547 - 
       0.0001479848589949830786127217254920240099178103374470322281`26.546483\
131388968*I}, 
     {
      -0.0000149782144383847271357120101757042453165534459636265159`26.524562\
777621004 - 
       0.000013767673468730572485468259129650743237812283386923615`26.4879527\
03350295*I, 
      -0.0000148613922403346615751157067480202351422145925265402986`26.524550\
12018236 - 
       0.0000136602928538202330771292232161187273174902063444074313`26.487935\
735617622*I}, 
     {-8.306293505850768730983532582242327143904089642192343`26.5650452038748\
3*^-7 - 
       7.634977933746504272399947103160099646438571221159521`26.5284467242139\
93*^-7*I, 
      -1.0996752425692091932753456462321471865649991088505741`26.565022434534\
54*^-6 - 
       1.0107993662142197789669037306646546203928473660702967`26.528427710685\
516*^-6*I}, 
     {-3.64727520043385224026169093071740690254895604707006`26.43527806605555\
2*^-8 - 
       3.35250200995168380095624036769279322332531758645221`26.39864652119733\
2*^-8*I, 
      -6.556892646591018529595875159681745445628990690079`26.435249467642365*^\
-8 - 
       6.02696384800329664478394963748627532092537572424624`26.39862526074576*^\
-8*I}, 
     {
      -1.2741519663160819802781652637303915346853327581285`26.4198858039601*^\
-9 - 
       1.1711748615926865394611958560278862879281134974507`26.38333001656345*^-9\
*I, 
      -3.1655159205206252220054151679795905998913356924153`26.419851394047505*^\
-9 - 
       2.9096785690361615817528702580204673874316051439916`26.38328374176337*^-9\
*I}, 
     {
      -3.55636964637898957583062793332818734281879311322`26.439453683949075*^\
-11 - 
       3.26894345296414240161431047838615436079769440887`26.402964378814346*^\
-11*I, 
      -1.242652003140583478874429230991357321133705581368`26.439398542917434*\
^-10 - 
       1.142220728971517471957096883273196473084932422479`26.402912892713328*^\
-10*I}, 
     {
      -7.960086611648410802683324236929247939691591176`26.31391686462814*^-13 \
- 7.316751519536117390313380052726998763968431383`26.27732347026166*^-13*I, 
      -3.9811415313829168256886445841404114966382696117`26.313831227838296*^-\
12 - 3.6593852266140269954362901941655135821275877854`26.27726484272668*^-12*
        I}, 
     {
      -1.43320979303153003276153720808425206455141636`26.33411877744104*^-14 \
- 1.31737761692594349562734232791702935639255623`26.297509233886142*^-14*I, 
      -1.044179576927194297589823534945227593314867866`26.334016235699263*^-13 \
- 9.59788866489293478087304615965642707126253636`26.297390728463096*^-14*I}, 
     {-2.081267787208574562306371377640252301621761`26.306095561743554*^-16 - 
       1.913059491379881182151484802287041667098628`26.269494565521516*^-16*
        I, 
      -2.2480018725876296337960270955144831228040941`26.305949259326535*^-15 \
- 2.0663181092912047332487457428588030608980817`26.269303155431395*^-15*I}, 
     {-2.4430741657509799619621536811474057185868`26.27630197772821*^-18 - 
       2.2456246378575776635542593354803503821746`26.23971656134375*^-18*I, 
      -3.98138857464562871682787378821281870140657`26.276057596902998*^-17 - 
       3.65961230381255813971419343636418820743293`26.239526695907387*^-17*
        I}, 
     {-2.32246011517563928911651392332886364423`26.28110815969183*^-20 - 
       2.13475862836804306986942332762722568929`26.244573538643586*^-20*I, 
      -5.811641378328595348898773216105741045065`26.28069388200737*^-19 - 
       5.341943870768889501501894622004381196298`26.2442852007894*^-19*I}, 
     {
      -1.7908093753950693483748673880495649765511154096704323584`26.258900536\
434705*^-22 - 
       1.64607596096344352874173257739119083989987317424062464`26.22236680400\
436*^-22*I, -7.0028186673067018108761913009774324401`26.25845596267953*^-21 - 
       6.4368500777457779167246496347467256382`26.221876821741002*^-21*I}, 
     {
      -1.1215606836743946228620528440848243340191407176366497`26.172159099326\
18*^-24 - 
       1.03091602351638488456311146881230906447010857697325931`26.13552889599\
6945*^-24*I, 
      -6.974870751343217545403058544836922323745873369636012032`26.1716193633\
90448*^-23 - 
       6.411160915482838051662293319351858730987164270290010112`26.1347970224\
74768*^-23*I}, 
     {-5.71170848790847187365026450406638446470571633474561`26.20349629842520\
4*^-27 - 
       5.25008756775290286716494870620925799324472870569991`26.16684566825695\
*^-27*I, 
      -5.7488695665091127393071289019563743020969224057246962`26.202641814535\
706*^-25 - 
       5.2842452838160619086587751680455404730677780478689624`26.165955381055\
355*^-25*I}, 
     {
      -2.367589259823206158139175187748940044198129741415`26.26480170440923*^\
-29 - 
       2.17624043048716235883696273955617065472690532281`26.228202143573814*^\
-29*I, 
      -3.92495889961969575649902998689556032451548465549543`26.2629136901133*\
^-27 - 
       3.60774328144680490764012190366796967436478329004807`26.226878069602183\
*^-27*I}, 
     {
      -7.994897301934940335854968292327256242098618216`26.24108103269161*^-32 \
- 7.348748805932140844001863454703948303328678926`26.204549468612093*^-32*I, 
      -2.221566581378217108408817031948720423528959338958`26.2385215433142*^-\
29 - 
       2.04201932128017899933272081287366215214696539137`26.202724670484727*^-29\
*I}, 
     {
      -2.2009313644327992768339592485288274655227169`26.205501062511395*^-34 \
- 2.0230518448810651503784549212160677065603369`26.16882420512111*^-34*I, 
      -1.0432107680183590261274820466783168148529235491`26.20285561349368*^-31 \
- 9.588983568250534460876585234300271786681267061`26.16608503012423*^-32*I}, 
     {-4.9427401557447875627798232035095952620219`26.198639290934924*^-37 - 
       4.5432673423799202811612632444024131521066`26.161800672841377*^-37*I, 
      -4.0667736217755280448988090754178200008944289`26.194894440593316*^-34 \
- 3.7380965218635448581544041804859650350038119`26.156808643928898*^-34*I}, 
     {-9.0603186622828182175664686904654288529`26.221462573635325*^-40 - 
       8.328062692525299556989158919049601638`26.18458792396013*^-40*I, 
      -1.31684932782769716005911060633994869184745`26.215822030810543*^-36 - 
       1.21042141756145367502450256799721649424056`26.177310624108728*^-36*
        I}, 
     {
      -1.356287356120270923187899223971217693229639175539052074`26.2565329196\
45394*^-42 - 
       1.246672059987245260729440636314268203604235473212785092`26.2200864708\
80183*^-42*I, 
      -3.54360067927293389037310224100601204822`26.247851246270027*^-39 - 
       3.2572064752107317166679745415499194801`26.21166186422812*^-39*I}, 
     {
      -1.658770531016996458980115958841387939597273407852066`26.0953581579770\
74*^-45 - 
       1.524708510786793462308044192808612345255144251262768`26.0594818216461\
7*^-45*I, -7.92804898063232684734488089023931497`26.08457583722034*^-42 - 
       7.28730317344950028088271864322742381`26.051656558762698*^-42*I}, 
     {
      -1.658136459696010260853508023135708928309724777519`26.005479255362097*^\
-48 - 
       1.524125685181035473908699210603191825974909871638`25.969883512025703*^\
-48*I, 
      -1.4752659730168496457223191666667262138588058016256083`25.992343226190\
062*^-44 - 
       1.3560348117312332822636085218635560966403034433245113`25.960915880109\
95*^-44*I}, 
     {
      -1.355216515048368719535012434187724138796519113`25.981001121574142*^-51 \
- 1.245687764410793032924301453576409683333164273`25.945330922015945*^-51*I, 
      -2.2840658674788085607091004134883138711496612185004`25.96529176322716*^\
-47 - 
       2.0994674080732606392715616150384300721097440150777`25.933475700631085*^\
-47*I}, 
     {-9.05922768694252704777655564911402428684521`25.971546517857817*^-55 - 
       8.32705988993428618877016901960811878428822`25.935018322710057*^-55*I, 
      -2.9431861760815006372819552305983023430557334625`25.954069590533265*^-\
50 - 2.7053175394611114527588133782631845600473286388`25.91784103840008*^-50*
        I}, 
     {-4.95443216011561776635657980819885417295`25.94856909896352*^-58 - 
       4.55401439764707135757181610507251583338`25.91069210117076*^-58*I, 
      -3.157336470520391121246686150577023141392602`25.92566574913828*^-53 - 
       2.902160183101691307958043958551248501442974`25.882572401699893*^-53*
        I}}|>, 
 "S0" -> {68.86144435080556362703397724723533860144`25.113170142104092 + 
    63.29605470044884968130501576465168959753`25.0766085173079*I, 
   5.35508129226342836944552200080815598938`25.163278341470015 + 
    4.92228302203032526539304239435769731877`25.126726570784644*I}, 
 "T0" -> {150.43156631547872097691492456286251756541`22.721299624180332 + 
    138.27367026563612030295612484670501414192`22.684711951534684*I, 
   16.77844884937562107265888273717091607361`22.672736315723053 + 
    15.42241273285663544070485446673822320519`22.63612754536836*I}, 
 "Sc" -> {-1.83687757414748935607476889309165576296`26.930601957931714 - 
    1.68842092272941344277280546510825842919`26.894520546385973*I, 
   -0.10348489913631615372644820805516443133`26.95022978474015 - 
    0.0951212379896308921740882460628407203`26.913728241636747*I}, 
 "Tc" -> {-83.37754646708700082353752373183806812588`26.882770668881413 - 
    76.63896381674163135034863350322621498034`26.84618597605618*I, 
   -11.50870475387983758477713436333992449143`26.88084341083568 - 
    10.57856994578668416961517466738161792029`26.844284701339085*I}, 
 "kappaFit" -> {1.00036120713913094045522625036561316788`22.437496278677475, 
   1.00159117514609969165914295330825070862`22.488125885439146}, 
 "kappaFitIm" -> {-5.245961571848287112348`6.15716516084727*^-17, 
   -6.156054909316531093435`6.2767376242781285*^-17}, 
 "residual1" -> {0.00043943695797074896732812155060028787`18.995128501676877, 
   0.00345565443536768221614644080013612024`19.68918596635169}, 
 "residualMinus1" -> 
  {2.30713808215641017270034721545683875445`22.732944141048193, 
   4.18215820993859950386233380848147843647`22.783268067589102}, 
 "neutralOnly" -> 
  {1.18455432838621432214385150102246918738`22.434696066382475, 
   2.13318284703085914998616568651664076914`22.485327356704627}, 
 "residualP2measure" -> 
  {0.08227406197219819168671073396356436448`22.64483011155108, 
   0.22968244740888701774864336649483045672`22.781922216502966}, 
 "chargedFractionS" -> 
  {-0.02667497888643982585844545576569288464`24.61672484118613 - 
    1.17926906217880080007`8.263255416189997*^-18*I, 
   -0.01932461777673150303646109459937323844`24.666677318451143 - 
    7.3994691194940763369`8.250788394172076*^-19*I}, 
 "chargedFractionT" -> 
  {-0.55425565597203939971923565526037732241`22.227029231772306 - 
    2.697698713718535136697`5.915338985165948*^-17*I, 
   -0.68592185470757109401149257282678286556`22.178456835442688 - 
    3.708570779845814678715`5.912414914834078*^-17*I}, 
 "time" -> 1802.607432`9.707446150790025, "kernels" -> 8|>


==> anc/paper_scan/point_E_b0.550000_N8_h0.125000_P5.000000.m <==
<|"b" -> 11/20, "Ps" -> {7/10, 2/5, 1/4, 4/5}, "ws" -> {-2, -1, 2, 1}, 
 "lams" -> {1, -1, 1, -1}, 
 "zvals" -> {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 8, "hstep" -> 1/8, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.0625`40., 0.1875`40., 0.3125`40., 0.4375`40., 0.5625`40., 
   0.6875`40., 0.8125`40., 0.9375`40., 1.0625`40., 1.1875`40., 1.3125`40., 
   1.4375`40., 1.5625`40., 1.6875`40., 1.8125`40., 1.9375`40., 2.0625`40., 
   2.1875`40., 2.3125`40., 2.4375`40., 2.5625`40., 2.6875`40., 2.8125`40., 
   2.9375`40., 3.0625`40., 3.1875`40., 3.3125`40., 3.4375`40., 3.5625`40., 
   3.6875`40., 3.8125`40., 3.9375`40., 4.0625`40., 4.1875`40., 4.3125`40., 
   4.4375`40., 4.5625`40., 4.6875`40., 4.8125`40., 4.9375`40.}, 
 "IS" -> 
  <|0 -> {{0.01232774850914512278065254603091427761`22.002826256326994 + 
       0.01133141849295379080120267447795929833`21.97093012772717*I, 
      0.00283699317158676869339618318209973373`22.827568399023242 + 
       0.00260770706549165376427935120420665736`22.791776821128398*I}, 
     {0.37802472414566634734615902554141835712`24.36780754214431 + 
       0.34747272357156526416417576029054609498`24.338323842182913*I, 
      0.04912739894850041137324938859813238766`24.56500152613087 + 
       0.04515691705933087672523619655062920519`24.529408823524395*I}, 
     {2.34153153664013302448008167664521437758`24.69421541395578 + 
       2.15228869541226977827306809480960226551`24.659833970755958*I, 
      0.28605606676310303041136059965314374186`24.812739574824796 + 
       0.2629369833864195798172181074169937021`24.776470266929465*I}, 
     {9.95299194108760542123366648300129961132`24.824626123248876 + 
       9.14859001688711922835408494075906547747`24.79034720542462*I, 
      1.14553878981378879637696473210644317632`24.920388141714184 + 
       1.05295621643015007602077050104309526718`24.884056467596416*I}, 
     {31.03042082764809588715680121656963292807`24.9101310981384 + 
       28.52253873849778680370189809581548010152`24.87686050690278*I, 
      3.31397803572214133275083476294513466994`24.990523920479074 + 
       3.0461419594475996767964587785753491072`24.95428757854039*I}, 
     {70.404971338350382750225159552519185676`25.049623079617263 + 
       64.71483366386327615178478526817027703167`25.015849900242195*I, 
      6.84985069661651380067836251963536023633`25.122571323671927 + 
       6.29624499559127403251145875092543287822`25.086336093206285*I}, 
     {114.21945785948491263922580637564700280598`25.080660423513898 + 
       104.98822847367410560311062149683412888893`25.04245866950854*I, 
      9.93136681469722075591417922989046096298`25.152142962873576 + 
       9.1287126356353285317119200981164778731`25.115490627829608*I}, 
     {130.47174584916005398402669656809419329443`25.222625350734944 + 
       119.92700472648285628621812866810075952464`25.18448527414519*I, 
      9.9447588010492836126156216193916509786`25.290709755905723 + 
       9.14102228014945646653361197488566492992`25.253931249051618*I}, 
     {103.97752963943859168172898879242214058707`25.15595013031669 + 
       95.57405404027740986010765609218833688012`25.122997445067057*I, 
      6.81495947338679631459538481963414086793`25.22507570153043 + 
       6.26417368493355665919030962604821897668`25.188878909591455*I}, 
     {57.76445340557429616058577317118831695105`25.20114279895236 + 
       53.09592380715126668814487022664360005611`25.16130906604211*I, 
      3.19375795046593346889916014680584366174`25.265529056152193 + 
       2.93563807495594992943546107694227775912`25.228597197808554*I}, 
     {22.55586834197151875303615053189743852376`25.226149521487777 + 
       20.73290053453329697763642351532575270951`25.193237335724234*I, 
      1.03209542997042506573717338928121874549`25.284745948549457 + 
       0.94868136164394971494712594368291697903`25.24852229881645*I}, 
     {6.28870429322179538601875556937903235693`25.215996325018843 + 
       5.78045050741166556557396007013812996965`25.177828121455327*I, 
      0.23364824351095850686435283488112445605`25.2803002045539 + 
       0.21476476628333185058686825992684812607`25.24352488927874*I}, 
     {1.27706060481935729308671737689207722747`25.165982993531543 + 
       1.17384842360612921024007344036145286228`25.132591373053398*I, 
      0.0377996510545931589244762954502967432`25.222217373704108 + 
       0.03474467901981230720066556313340357176`25.185956993119262*I}, 
     {0.19282535814052733588708109533143938931`25.202320976272894 + 
       0.17724119108392870547359716072058548242`25.161938912992106*I, 
      0.00446122608839797021333798182704560859`25.276268076093277 + 
       0.00410066929592370481432591633767973265`25.239260820165978*I}, 
     {0.0220600996776924372485234786278439994`25.02173654342843 + 
       0.02027719994926651481659725524779724974`24.994909365604723*I, 
      0.0003914267462979288541109636901444464`25.094464216799576 + 
       0.00035979159279139583673472992103334908`25.058904137307053*I}, 
     {0.00194295187552958049886791952679137903`25.00511219114745 + 
       0.0017859222871850960549452267213578143`24.953913971424306*I, 
      0.0000259414684046028535344763424372749737352336728606371347`25.0848505\
05587017 + 
       0.0000238448760206479389170345911424761719151920723480455742`25.046636\
55807149*I}, {0.00013344515375354723429795332186712402`24.910000820528953 + 
       0.00012266010147078058326475451472624969`24.899133066909652*I, 
      1.3153983748004673005057699813356847888445177034294305`25.02146865113715\
*^-6 + 
       1.2090877307205041200206413436846860287299577212881206`24.987800080523\
74*^-6*I}, 
     {
      7.2194277703143700503313065043196552037659730675812766`24.7811657638273\
18*^-6 + 
       6.6359528087710125535376467222816849650158256852705864`24.727301658855\
666*^-6*I, 
      5.15474585033703681498774185718928357031283401946103`24.874544587819504\
*^-8 + 
       4.7381387129738195377843550982585264353165975718995`24.83601114380263*^\
-8*I}, 
     {
      3.100635099541527593061306313885952928269016820336696`24.84025741396152\
*^-7 + 
       2.85004142328036712175352488683790911469277239152687`24.80905945352898\
*^-7*I, 
      1.5733627070498141362516377183252665708392026633834`25.001469933859838*\
^-9 + 
       1.4462033567250618817733765443073726258536921975107`24.96557833188477*^\
-9*I}, 
     {1.06356760339163019070113509357669734766962691645469`24.58345620455206*\
^-8 + 
       9.7760995048187880498367249011318714913594160952706`24.590026344498522*^\
-9*I, 
      3.76302460861803365127562380793135237978878512276`24.761517154515204*^-\
11 + 3.4588965379933248471249910631746521091330520156`24.730593787119123*^-11*
        I}, 
     {
      2.927358643486426909010506824925944566675264725562`24.485362788330807*^\
-10 + 
       2.690769189824293815195775248741950947761596115477`24.40379244854991*^\
-10*I, 
      7.085310052304984469044738265012037321186406539`24.662160555508066*^-13 \
+ 6.512674499762914006904392989125554290509547722`24.619167728327948*^-13*I}, 
     {
      6.4888396933170059344148773065962554572064145084`24.483467861385293*^-12 \
+ 5.9644109420401636643644349693139738525175645619`24.458576583842646*^-12*I, 
      1.05408632982005803724055990804467080334794071`24.791111747367783*^-14 \
+ 9.6889495450301080007781045036391151023682519`24.75664220292368*^-15*I}, 
     {
      1.161676286312751655774023500760033433194207699`24.219561065065285*^-13 \
+ 1.06778947865338338955465989448670462042782819`24.276047183048718*^-13*I, 
      1.242609356410516853802444057739712025147482`24.598684298113067*^-16 + 
       1.142181528954945796182489123736051651963161`24.580634497774277*^-16*
        I}, 
     {1.683530991656151056266781234866952022034866`24.13772416317154*^-15 + 
       1.5474678282219475610934617527114021254136667`24.052076548886294*^-15*
        I, 
      1.1633886576466091134420558562496498583276`24.50929349969834*^-18 + 
       1.0693634559441152042093998160794720028923`24.461794457541895*^-18*I}, 
     {1.97865875382706432273219263717379422021562`24.022621448822434*^-17 + 
       1.81874333157656359386373300681417151979936`23.906805565601086*^-17*I, 
      8.6664867316096834849351244233465238211`24.532014151514975*^-21 + 
       7.9660603026293716854762101205637328022`24.47072521739196*^-21*I}, 
     {1.888776265083427992603601223178884916323`23.784494799532006*^-19 + 
       1.736125155647126214278771884620950205441`23.86155314836714*^-19*I, 
      5.14441952538054434635970045716864117`24.458101188274004*^-23 + 
       4.72864696275760919496488565410153392`24.46634703385359*^-23*I}, 
     {1.4661553533313052906114825827100529722`23.586998977379668*^-21 + 
       1.3476605133497569106463203165987964108`23.664787946347815*^-21*I, 
      2.4363303554515414279822436755808871128181612904686921`24.2654768754565\
67*^-25 + 
       2.2394258630623343019961328705535136528626917007417149`24.274529399014\
483*^-25*I}, {9.2642187807337938277038487795687525`23.4951875376725*^-24 + 
       8.515483580549922068244978863216459`23.380436503840645*^-24*I, 
      9.2147532049124103888961328333523091411665261042611`24.195689047175474*^\
-28 + 
       8.470015818110478260725561110375219657005688824137`24.12192857201332*^\
-28*I}, 
     {
      4.76908629048633107253260834907371368482030697766614`23.324809206513475\
*^-26 + 
       4.383648201974472373757059211709796072136039270711523`23.1773631256132\
87*^-26*I, 
      2.78579522495154556435556240824871553435577444041`24.138928842198325*^-\
30 + 
       2.56064694264162524453382414490060902435418021742`24.033707030754034*^-30\
*I}, 
     {
      2.0015701769331295898745846551159238562849224370569`23.114211351802197*^\
-28 + 
       1.839803050899257240035162523044150767417869367723`23.146018558770496*^\
-28*I, 
      6.73668824888899497446239572271182016384801404`24.04034105495722*^-33 + \
6.19222834957198934946457293775154634944076199`24.05470618307983*^-33*I}, 
     {
      6.8530233214991747577407589450397213048983825827`22.82498888312682*^-31 \
+ 6.2991612085750288472972141089572539416083540402`22.952313163483897*^-31*I, 
      1.303899662446580083027502715933998982882405`23.769944076326027*^-35 + 
       1.198518345587766524741047100175228210779393`23.858305242262084*^-35*
        I}, 
     {
      1.91513491652546532391169496247376528530271743`22.709740333623014*^-33 \
+ 1.76035349792528877066266833636888439933202282`22.761407213803086*^-33*I, 
      2.021038521958740994679309114073524617479`23.6438679329986*^-38 + 
       1.857697962097866836532695038962203026136`23.67417593027957*^-38*I}, 
     {4.37041534565174028051477138583903056721197`22.577679232507567*^-36 + 
       4.01719788758391587956348915289199271962641`22.449590157710304*^-36*I, 
      2.509806643951081867574543622009778891`23.540026001094656*^-41 + 
       2.306963789690067120243334874472584126`23.426307480154605*^-41*I}, 
     {8.14757447922413421637542944085660591591`22.39289095227068*^-39 + 
       7.4890865966402454397101372432237109703`22.227594640533532*^-39*I, 
      2.498155050340975793781329052434482`23.390027847258917*^-44 + 
       2.296253879181393410325707315943172`23.23623322740801*^-44*I}, 
     {1.241287288110363682630341770684863557`22.207902308633386*^-41 + 
       1.140966310362872988499342640493147245`22.12911500936557*^-41*I, 
      1.9937467690601320146861629186567933551578319465591`23.226908157679503*^\
-47 + 
       1.8326119317272699240688348744635350606460643412521`23.150318019420958*^\
-47*I}, {1.545944714016730777011019662036511`21.938543729368835*^-44 + 
       1.421001288961713335690603856826837`22.0212212229886*^-44*I, 
      1.2762427218489174145313730004025427572319555313`22.95776585887581*^-50 \
+ 1.1730966420288754351306820134267365500400951457`23.033039374494145*^-50*
        I}, 
     {
      1.5744127255915664389255762078044494897210730439357`21.705370688970117*^\
-47 + 
       1.4471685126503613867769068329987745103442706415652`21.83734582389569*^\
-47*I, 6.554449991826727013343083146559813562053682`22.730147747773216*^-54 + 
       6.024718608869879749604045818312613548367536`22.853624651548287*^-54*
        I}, 
     {
      1.3114737778667721999345076580849992803178935761`21.559702383055292*^-50 \
+ 1.2054803201506300546134932744133907567472091239`21.65495802895012*^-50*I, 
      2.701431193628125544492496676903349107856`22.585245980292147*^-57 + 
       2.483101221784816793892554164298656260005`22.67446432753726*^-57*I}, 
     {8.937586610034073080181475988382177968247489`21.474169583803363*^-54 + 
       8.215249858493138099879572339904329105346036`21.44644381350637*^-54*I, 
      8.93739458815309693509823004709340627`22.49656288457388*^-61 + 
       8.21507335584210411475402147654826932`22.468426084467854*^-61*I}, 
     {4.984195152370580432437343502497488345303`21.29531013731267*^-57 + 
       4.581371941530950618503128526401126201789`21.160295914366188*^-57*I, 
      2.37401313718360218615267060619064`22.32429708196887*^-64 + 
       2.18214512935872344807206123145915`22.19199519706367*^-64*I}}, 
   1 -> {{-0.00012265064910335107471658379873524665`24.674385495481584 - 
       0.0001127380098962511861983845575243875803381078506063527936`24.801190\
115612854*I, 
      -0.0000274661986024697902959286491288286478575980271921447931`25.920972\
279477002 - 
       0.000025246377353032999330464984503948822028900813751267857`26.0341593\
40914496*I}, {-0.00566534098120154064600230325476809868`25.29824591313193 - 
       0.00520746748813485147830459633028733936`25.385371085366963*I, 
      -0.0006608774663684914479261016284440570646849138093533595266`26.224621\
41100881 - 
       0.0006074652754660777234438814565244001907493480066050308273`26.290342\
52522872*I}, {-0.04594721144648120084590824685320676785`25.633079087029326 - 
       0.04223375266765722269595832789381348487`25.656730514671*I, 
      -0.0044128296266569529862370377299410052`26.434693450471794 - 
       0.00405618424164482808758045948915248162`26.442632055143413*I}, 
     {-0.19112239746092386534180652682199066619`25.733268374801824 - 
       0.17567586387731709417343974848443010075`25.78451404686477*I, 
      -0.0164616235216051903393391484145079227`26.49607964512131 - 
       0.01513119326358609130047941903901365019`26.52193737352538*I}, 
     {-0.5240674524102399263657888991953539662`25.733712053698973 - 
       0.48171226216946716997850882689622049121`25.84694872268368*I, 
      -0.04092477853537317935869827328160753248`26.486479868654296 - 
       0.03761723334733441260325016825802370608`26.5548406609984*I}, 
     {-1.02082532919864730291128327468199254968`25.779038438883042 - 
       0.93832211167968932595417230158266725927`25.868849316448085*I, 
      -0.07172068192041676565143326240975697843`26.503262510042916 - 
       0.06592420836922347692667715952927807136`26.551184447129028*I}, 
     {-1.44444971298344450987681404681372460254`25.86845417900336 - 
       1.32770912528758480243617635979944143885`25.743331300344472*I, 
      -0.09004411843950002218892360458096459388`26.53866302155024 - 
       0.08276674269516124297303082193902640293`26.44472512177418*I}, 
     {-1.49273546418049194213713103707561482744`25.83222604285002 - 
       1.37209241666106620256733873206832851373`25.735432881435585*I, 
      -0.08122082128674887645352136182762964594`26.529216634010652 - 
       0.0746565454072021227882037952869416337`26.451501621824395*I}, 
     {-1.12779793306240132767822235978692052576`25.61982203879594 - 
       1.03664917770978796141790840034513673748`25.741531441692903*I, 
      -0.0526268472113141285146897775612100399`26.36877050696112 - 
       0.04837353952132918647632410680788901329`26.44623273851136*I}, 
     {-0.62393625121002744609257222564889457263`25.612540528110024 - 
       0.57350965345705672802326077683761765365`25.466294758153662*I, 
      -0.02451907387221918969284334590666069716`26.333905033526996 - 
       0.02253743957379216394293405444428305883`26.216398866370746*I}, 
     {-0.25378254487934993032971599224116938623`25.3934975467134 - 
       0.23327181115849677126379011844939624814`25.463303581711838*I, 
      -0.00824449641062323593613411608583416927`26.166906697001288 - 
       0.0075781752866814198099940760706714984`26.213953058374262*I}, 
     {-0.07640564915210786430173592804838555404`25.29760060932826 - 
       0.07023053602416266939961472464071885783`25.222523418086766*I, 
      -0.0020138768249316973977807868394214326`26.08181781195659 - 
       0.0018511150742273356129839412733997962110639965873272520704`26.013100\
933990756*I}, {-0.01717830320265855977422746164065144546`25.09988119326655 - 
       0.01578995081249195649848617526300537242`25.128539695398835*I, 
      -0.0003605029235639416094493117424233989792263119697408206626`25.912517\
40084078 - 
       0.0003313670368766821178980004177574434805849179085736664661`25.933164\
84385296*I}, {-0.00291325750125570022000350843971339458`24.960250177950122 - 
       0.00267780770348910937981154920861506873`24.87554549264738*I, 
      -0.0000477654216695403190458975626730586847254689792456111321`25.786908\
171450794 - 
       0.0000439050149367054459360800581681393397458395095369674656`25.706118\
6327622*I}, {-0.0003765030235783486941710184734455256`24.707323674037053 - 
       0.00034607400701464896628084996127316138`24.790470564463334*I, 
      -4.7323335024269347993718842864649199805032897525777843`25.544247574164\
128*^-6 - 
       4.3498657783653921735346396433454201476358361162081753`25.618765541833\
29*^-6*I}, 
     {
      -0.0000374438603620248776986022020428146645806660354255618048`24.624239\
49187506 - 
       0.000034417643370894089226762867908322722967618252840108032`24.4690861\
72679535*I, 
      -3.540083884595916378936852617422703297668345085113866`25.4670288947004\
16*^-7 - 
       3.253973908273669733153219794374083764120113562378413`25.3171406483661\
88*^-7*I}, 
     {
      -2.8909894738322460687782458528160713582168819552642737`24.321378008759\
538*^-6 - 
       2.6573393805377979380773452685878737087792329034078425`24.452886031040\
08*^-6*I, 
      -2.01721407209146218165481079140359991592765503315602`25.17137861054575\
5*^-8 - 
       1.85418260469761274781606217717404718967420554051447`25.29567273632781\
*^-8*I}, 
     {
      -1.746303455788175016600585455418245268346613494923093`24.2831347124069\
27*^-7 - 
       1.605167014767359158056839210744670469840177622370925`24.1471054936057\
7*^-7*I, 
      -8.823475191044116133730319091417339816439541835345`25.13516349406598*^\
-10 - 
       8.110360937177298354533511186274900549914491191494`25.001985057740942*^\
-10*I}, 
     {
      -8.3075415147997227911164451901898313586078653807738`24.112032078199757\
*^-9 - 
       7.6361250784723282199965697064648848061767308488771`24.088312088519448\
*^-9*I, 
      -2.98226485289004585368977421380811651392060218299`24.967429651094267*^\
-11 - 2.741237873230089448381252541980585471475269395`24.943377580837485*^-11*
        I}, 
     {
      -3.129923221495668046523188454832636997572062355491`23.801496012005817*^\
-10 - 
       2.876962475935596996784562048232642250130537911376`23.91333933506029*^\
-10*I, 
      -7.832472953388334119830565327141269903206879158`24.662298178716362*^-1\
3 - 7.199451611439436463358766067268622672520588573`24.771640111734264*^-13*
        I}, 
     {
      -9.3830506479998388412611912554255450861892827804`23.714384224074646*^-\
12 - 8.6247114429851793116976792733502302955076854377`23.555176565207194*^-12*
        I, 
      -1.60597185373954236426880114653257570745289169`24.576744277850956*^-14 \
- 1.47617702852452829062614743983527476564620318`24.418784208951205*^-14*I}, 
     {
      -2.247065926886119746217023528010766211062356142`23.516349863277586*^-13 \
- 2.065457806826190770865834185123570931066378604`23.495634533189833*^-13*I, 
      -2.580924403931260788679187571551732288681951`24.38094507642378*^-16 - 
       2.372333804338005781138571153273344787968142`24.360106884536155*^-16*
        I}, 
     {
      -4.3130820169960377718156733077810506344152774`23.191855545321715*^-15 \
- 3.9644982449763244127358980091446579912095029`23.319167888931943*^-15*I, 
      -3.2617441485582621484039866593047857982757`24.05857176170194*^-18 - 
       2.9981296208986292349143053006401905095623`24.18512724432314*^-18*I}, 
     {-6.6538560650584759492844609573023248484376`23.122804223247144*^-17 - 
       6.11609067212264726108983476936238258122529`23.012034558235538*^-17*I, 
      -3.25069137943575054660791823929402983129`23.990054458734175*^-20 - 
       2.98797013781538277767379771003943936924`23.879534098559837*^-20*I}, 
     {-8.269931043352753234652945038149267275109`22.927107108599333*^-19 - 
       7.601554289543048291461550146822462495575`22.784731250447777*^-19*I, 
      -2.560839221169501190139117357732765205`23.79524507341596*^-22 - 
       2.353871908298179603339354367110147655`23.65312380318329*^-22*I}, 
     {-8.297568427515561033080301355894205138`22.635600970921605*^-21 - 
       7.6269580172202464677750286229428291967`22.73210132930734*^-21*I, 
      -1.5978934183614169138869494766444411`23.50485636321178*^-24 - 
       1.4687514931990862241734882143491961`23.60116096271347*^-24*I}, 
     {-6.73245640749084660308744585375553972`22.435430365720038*^-23 - 
       6.18833852607018276454194970543423036`22.5375219348196*^-23*I, 
      -7.91090309546328749493498976334975501700984208078772`23.305432611495892\
*^-27 - 
       7.27154302064151704531002605081732365810848940538526`23.40740480235892\
2*^-27*I}, {-4.424056275866502819750838145224582`22.343197398482562*^-25 - 
       4.066503551806990033353174689031599`22.221267134722734*^-25*I, 
      -3.11220553533662910172932703975564481363963268621`23.213812716565112*^\
-29 - 
       2.86067673515771284213732341229033685958361603573`23.091932665125036*^\
-29*I}, 
     {
      -2.35753187870552506093157018676194855490018472362507`22.14950826093555\
*^-27 - 
       2.16699588803863387240740240859311350740726914276327`21.99272403946045\
5*^-27*I, 
      -9.741827199351150455890652857330550333163659388`23.02081357646353*^-32 \
- 8.954491633244946331903932208757321544678435958`22.86407344354927*^-32*I}, 
     {
      -1.01994954160567540360006282329015110815285375724`21.927004341932022*^\
-29 - 
       9.37517105338138848550653216743843120587470032255`21.956536748550878*^\
-30*I, 
      -2.4290551758681749261021554968519881483417079`22.799003817784893*^-34 \
- 2.2327386643083358639881326874669050087282692`22.82852164219198*^-34*I}, 
     {
      -3.586068474811195692414250474102147243615741792`21.63151989049317*^-32 \
- 3.296242018753841428479955243457834885512129027`21.76429042348445*^-32*I, 
      -4.8294117204061297938197342922126366117176`22.504159341754626*^-37 - 
       4.4390981238870751146950084320703554991436`22.636900079197673*^-37*I}, 
     {-1.0255605697922527960333587865787080996972638`21.51409325900843*^-34 - 
       9.42674649597798401377151904780614787391047`21.572847097615266*^-35*I, 
      -7.6629414123855383390263049262493671701`22.387362470189753*^-40 - 
       7.0436216285814190689149291200684658948`22.446102165191633*^-40*I}, 
     {-2.3875251800973611436864159280388004673551`21.38232032309166*^-37 - 
       2.1945651274503613248423133806116304774412`21.255183899622175*^-37*I, 
      -9.711418952987749948860697101794877`22.25622731121886*^-43 - 
       8.9265409847607629261912374125448445`22.12909995138355*^-43*I}, 
     {-4.5277532034933104997270965641910158654`21.192781424317406*^-40 - 
       4.161819682120746976876027366894368948`21.02546894400033*^-40*I, 
      -9.836948867808101711848736605202`22.067333601971274*^-46 - 
       9.0419255577960614664469978679442`21.90002954116654*^-46*I}, 
     {-6.9990351543182484571394886178355135`21.004295189228184*^-43 - 
       6.4333723487011038680842160837758344`20.921024804687683*^-43*I, 
      -7.96895810288117706212814090312928870978140828746`21.879490385983104*^\
-49 - 
       7.32490601585314325647707526127803759433298911797`21.79622188259199*^-49\
*I}, {-8.8238732299726979241830277509755`20.7364515064932*^-46 - 
       8.1107268065550603435286982998468`20.816921382211717*^-46*I, 
      -5.16596463288990253274233465124942400279697089`21.61228072155976*^-52 \
- 4.74845079226338186936679939599925943641507177`21.692746900485254*^-52*I}, 
     {
      -9.07751717713875738988996510698102941204802929402`20.49778026256516*^-\
49 - 
       8.34387122148298868422630467947822342174291487322`20.630562713817593*^-49\
*I, -2.68121384893984498807890214674563103947821`21.374256889290663*^-55 - 
       2.46451784516065144777965186305932669705531`21.50703584740024*^-55*I}, 
     {
      -7.62362916428333948769314442279725523035982698`20.346908129566074*^-52 \
- 7.00748660077691897159706086390948674827971244`20.44526889123955*^-52*I, 
      -1.11465901084608971242411523794855601911`21.224044120794268*^-58 - 
       1.02457214465959644466584731998750002297`21.322403180699265*^-58*I}, 
     {-5.22907687661244813697292617266667458885415`20.26122959693852*^-55 - 
       4.80646229737471162460885594490042715798452`20.23907672154473*^-55*I, 
      -3.7133435784970680896454382832126062`21.13901996245703*^-62 - 
       3.4132307342949501319732441786636233`21.11686696935235*^-62*I}, 
     {-2.93036914919952117706220280424352251304`20.078502074340427*^-58 - 
       2.69353638612825364609340757986543752099`19.945558405332253*^-58*I, 
      -9.916683686179928924781504588191`20.95694071240782*^-66 - 
       9.11521619921047567528069694465`20.823997500267325*^-66*I}}, 
   -1 -> 
    {
     {
      -0.0025224977935323578160548891784077731991964287416859134427`27.063688\
438814197 - 
       0.0023186292391399405734852004633394036222332237625506796906`27.027823\
609454888*I, 
      -0.0001863233304498825961189811581793238865786283137726159466`27.064499\
43066683 - 
       0.0001712646579999830056918778297136670819891756837579535996`27.028380\
010391874*I}, {-0.02866358842694380222998881618532434895`27.01433515903276 - 
       0.0263469939976907191207496281168149285`26.97793477121881*I, 
      -0.0021433608215177922410297119546381326159392323139720858059`27.014933\
079066047 - 
       0.0019701341596969001878275814983199444060835996112757593877`26.978381\
540430846*I}, {-0.11521706545083655410284463800588870717`27.052044057169084 - 
       0.10590520930768181156995744647946500391`27.01550444027886*I, 
      -0.0086412727091407032006961137632451938134238709124196990976`27.052527\
104019404 - 
       0.0079428840802823985830768858225490638637304580110154727424`27.015922\
034847435*I}, {-0.33120651694806510345959857911266884514`27.042252194023252 - 
       0.30443836912701389149202082342659279746`27.005726264103085*I, 
      -0.02431011983774226391956335127481394044`27.04268385819395 - 
       0.02234537322780103098035035018720617803`27.006074474689214*I}, 
     {-0.73596879290373540478188568371248942205`27.04100963710883 - 
       0.67648771257457944405772145102283021713`27.004582325410485*I, 
      -0.05141259529787905134736024230723259575`27.041447698427728 - 
       0.04725742358363012149464242266040960356`27.00488539094239*I}, 
     {-1.26157370926172395478080142188110934328`27.011607155348628 - 
       1.15961318068322071001012536398729692242`26.975173701641225*I, 
      -0.08169520048363492551199766092900968902`27.011958729149487 - 
       0.07509258522422787619401795325630115574`26.97543037098167*I}, 
     {-1.64424530265424281861015941524185571893`26.95604603172576 - 
       1.51135721300829122748936052003869648052`26.919298519952427*I, 
      -0.09633837872454259835343129926678950375`26.956278860593763 - 
       0.08855230015851202542226506287507689182`26.919589285571245*I}, 
     {-1.60759237262858661266669770210780829762`26.967844676030374 - 
       1.4776665768953337808512991186457829734`26.931239011447666*I, 
      -0.08331951500543226718330844638734434609`26.968091899339075 - 
       0.0765856224643219438175886656131600408`26.93152606610426*I}, 
     {-1.16823836714317104623757125102609619814`26.942085476927463 - 
       1.07382121137562482661357080397275831774`26.905619389756456*I, 
      -0.05242202338518510080338679739976253615`26.942429286378115 - 
       0.04818526957978436466610709119761770535`26.905852662102436*I}, 
     {-0.62831675276571873825004006108731719515`26.861436279129254 - 
       0.5775361223860546391617298565828300731`26.824704153683914*I, 
      -0.02390915457375884195439163769861175338`26.861676162583002 - 
       0.02197681402139255119521028913369839832`26.825017498937186*I}, 
     {-0.25023118938371484096176307144764775528`26.868155548335363 - 
       0.23000747661205142585150793090419497599`26.831524160670746*I, 
      -0.0079128385912678134973138452328089031471938842252101550081`26.868485\
200303276 - 
       0.00727332208945819274372733863408877645284383819126800384`26.83177932\
504618*I}, {-0.07413007654652445346291506915768102556`26.788649846743887 - 
       0.06813887545160650379533504838373869464`26.751934698888807*I, 
      -0.0019095637131689106224957696082062004251449176425526038631`26.788926\
80379659 - 
       0.0017552325598485307312989876538814131066746084910072054233`26.752238\
107383572*I}, {-0.01645765918422124506407237843445552167`26.760613484293188 - 
       0.01512754932439383561213273414389481682`26.724004520705943*I, 
      -0.0003386083803257925801518279679286252205770957050695188531`26.760953\
642036917 - 
       0.0003112420130769596890476994564975190739167576913386670762`26.724296\
206327438*I}, 
     {
      -0.002763133034547262557023039730082729189839295140750643996`26.7404247\
74882683 - 
       0.0025398163130058538164285298534704284568360263001139314688`26.703916\
097823498*I, 
      -0.0000445278134854785977945909235730620851103361435313738652`26.740810\
818828322 - 
       0.0000409290706089476114233110236046589374250758947341755248`26.704348\
15168842*I}, 
     {
      -0.0003542085343903127580391701673249579838551207918759156242`26.620271\
697063497 - 
       0.0003255813609415350486775513225045395430335635539131483425`26.583803\
35564612*I, 
      -4.3847859065413052313630629387684652162416064999018509`26.620723516366\
223*^-6 - 
       4.0304070181320402237704559795996701474547976269972073`26.584145183345\
044*^-6*I}, 
     {
      -0.0000349922305880514641308675127553769649186460586030421359`26.643500\
2941282 - 
       0.0000321641545900295194009739530047340680619480432773131655`26.606942\
519499974*I, 
      -3.263754956053891894448761313988846584050395205501636`26.6440085459417\
9*^-7 - 
       2.999977914707092810365435315258670483520029090251552`26.6076118362365\
*^-7*I}, 
     {
      -2.6867498662103646444586370029088839111613131531745762`26.512563484512\
338*^-6 - 
       2.4696064408948962022709307605565806527528557656690728`26.476236028205\
*^-6*I, 
      -1.85205677983243030855762941583228123657688682259921`26.51323734328207\
*^-8 - 
       1.70237334330962666043214353538279916635554823076961`26.476692513379813\
*^-8*I}, 
     {
      -1.615378042901948900585264486325444734816552015317387`26.5378111340107\
24*^-7 - 
       1.484823008424592475632358886809293091838310292904489`26.5010224310811\
64*^-7*I, 
      -8.072878250680128098504053739283803909482550211927`26.538507141514344*^\
-10 - 
       7.420427325659712627645943657117044563206720710272`26.501898238980317*^\
-10*I}, 
     {
      -7.6543136780226451946044962761859852114147159926499`26.468789823864963\
*^-9 - 
       7.0356911886767231365543420943527471688676663690405`26.4322229056527*^\
-9*I, 
      -2.72051059628484092157023916089705797714634861978`26.469580838371243*^\
-11 - 
       2.50063862498088307706828731644203104340733716232`26.432990748035742*^\
-11*I}, 
     {
      -2.874039790402138537755180285839024601383048676026`26.439767408547088*^\
-10 - 
       2.641759572422215951464754488107224376432101394354`26.4036349392256*^-10\
*I, 
      -7.126937406593642565343049703660271798408627217`26.441141551820074*^-13 \
- 6.550937526612438925773834885319045430515237713`26.404610953695855*^-13*I}, 
     {
      -8.590707126887621004964302599501295445719502836`26.45052397386821*^-12 \
- 7.8964052140543524260686771865323924686929949659`26.41334678210536*^-12*I, 
      -1.45811518398206393908566205068430085568930996`26.452111922695842*^-14 \
- 1.34027015138848293337980775755485329275908442`26.415452128893723*^-14*I}, 
     {
      -2.052065800773167042893731542261417793134896887`26.443268855894654*^-13 \
- 1.886217612761113915607046864578462091398062591`26.406814903247795*^-13*I, 
      -2.338850123455039470722649239757220539223588`26.44554442325584*^-16 - 
       2.149823994341325728866119375574052266272095`26.409009178116666*^-16*
        I}, 
     {-3.9299829327969402587084308754882705902423773`26.43500513835032*^-15 - 
       3.6123612716995756917901088488100899888277095`26.400002017049957*^-15*
        I, 
      -2.9508867800075965598911858461456995925956`26.43937526952125*^-18 - 
       2.7123957797148240044458963835556259670867`26.403003781952325*^-18*I}, 
     {-6.05087827782017726235682391038344455749394`26.396792545802032*^-17 - 
       5.56184561723011964392538127046576262002595`26.359390921745536*^-17*I, 
      -2.9365647159532863969752739246023018182`26.401173535699808*^-20 - 
       2.69923122648258638450166895666748098929`26.3645835170236*^-20*I}, 
     {-7.507332537587198367878453916933305533896`26.33873519535389*^-19 - 
       6.900589080484774297731577488484940259244`26.300339240709597*^-19*I, 
      -2.31035942150480113965003126576235303`26.34434844387803*^-22 - 
       2.123635914115916194318321541928917931`26.307484170950683*^-22*I}, 
     {-7.5206524990538022692358749931572573454`26.39219901569923*^-21 - 
       6.9128325211727587725784788248772415995`26.358579677549102*^-21*I, 
      -1.43992470158734989130069381978439926770096871069556599`26.40383473162\
5174*^-24 - 
       1.32354982581968148595946292234081529669958166031480074`26.36717232962\
2758*^-24*I}, 
     {
      -6.093536734184435041233905195067098882274439634647416656`26.4336640105\
26336*^-23 - 
       5.601056412369899255307905936857364011435938043772554066`26.4026589914\
1108*^-23*I, 
      -7.12139748949418451046728778737742183585802326954397`26.45266372397673\
*^-27 - 
       6.54584534623386766323807695455218609756756801853675`26.41656170142306\
*^-27*I}, 
     {
      -3.999154976264345716711150260124243705796557633700768`26.3407150799402\
96*^-25 - 
       3.6759428228612091870656681369776352567314238395804218`26.299749537846\
65*^-25*I, 
      -2.798979697907839077372671360777651622717492759073`26.358248736424937*^\
-29 - 
       2.572765845015968911782672297525274510229856245585`26.32096598793886*^\
-29*I}, 
     {-2.12867448742152699033368472525776005537969846905953`26.27527025397275\
7*^-27 - 
       1.95663477676832532704261680728673472527214890215254`26.23084558879910\
2*^-27*I, 
      -8.75393395470685357886784856672257585239512542`26.297158967052024*^-32 \
- 8.046440031354928395538655072921820421784163265`26.259414546669362*^-32*I}, 
     {
      -9.19983528385694155604080594413512886808223637834`26.316056169965535*^\
-30 - 
       8.45630356510691318282759047368689117834987270601`26.285413582370687*^\
-30*I, 
      -2.1810497255524480290396043246315711239794346`26.35380455449591*^-34 - \
2.0047770422833388975122714086803879980507394`26.31808882549178*^-34*I}, 
     {-3.2315398296863410961425408505030057224317613`26.17919610233385*^-32 - 
       2.970366418463207916881663062923784032201187695`26.16087960257853*^-32*
        I, 
      -4.3332872066488113220205901691217717394981`26.230154018856968*^-37 - 
       3.9830704489367825374414309406696786626069`26.196234342015448*^-37*I}, 
     {-9.233723820351490453100370168169641899858982`26.113424458343122*^-35 - 
       8.4874532262837779875113512160799209946283`26.08833169049209*^-35*I, 
      -6.8713158319731471654774936891562578349`26.166557190005392*^-40 - 
       6.3159753163025927504575270233998760806`26.131652669872338*^-40*I}, 
     {-2.1479249973812374967982632733194933192838`26.063356228046644*^-37 - 
       1.9743294583555133470808062783311771801492`26.01200160500523*^-37*I, 
      -8.70304644395996732960987056037638466651321990707009432`26.12354812002\
473*^-43 - 
       7.99966525493002886526987747323759963086231078552982761`26.08467999894\
4033*^-43*I}, 
     {-4.0703985107634160424408503431525305542`26.03175237799587*^-40 - 
       3.7414284469171576684539461805757405831`25.96562514060357*^-40*I, 
      -8.81076573976399566672890091966581316777653592214771`26.11461921727526\
*^-46 - 
       8.09867866517410032702884909456458199958190069989272`26.07313240985517\
*^-46*I}, 
     {
      -6.28781599177353315659046622273011375280534040679746633`26.04544488680\
3942*^-43 - 
       5.77963399858601370280009064681246208000089301237809445`25.99422703097\
2368*^-43*I, 
      -7.13407365822488694026717823737337372405466905832`26.17562835816955*^-\
49 - 
       6.55749702558702189550833034190284376765972262971`26.136196293314573*^-49\
*I}, 
     {
      -7.92228031868068210617113488599675786945736076474527`25.923098423538782\
*^-46 - 
       7.28200073540333356356271406705374352465153108924983`25.92837067284451\
5*^-46*I, 
      -4.62260213388014264430283904120779985922406135`26.10281589590141*^-52 \
- 4.2490029113231382477953217052015151064284365`26.074064049172993*^-52*I}, 
     {
      -8.145296491422327248039721351062371898580801606`25.8207077488132*^-49 \
- 7.48699271606856031283069324628428426013357401652`25.862641065609782*^-49*
        I, 
      -2.39817095016741616995602919598441441016395`26.076622926221912*^-55 - 
       2.20435050519018681022920500767720185177548`26.05728864861526*^-55*I}, 
     {
      -6.83703917279057262843818694340513824113500126`25.788731564111142*^-52 \
- 6.28446890055684895644451485126874725503113042`25.829825256653898*^-52*I, 
      -9.9659202192086643871448404712193042943`26.119962318760205*^-59 - 
       9.160473430121445363606534550687090273`26.10364399276126*^-59*I}, 
     {-4.68720253132443326591216548157721293228188`25.767177575963125*^-55 - 
       4.30838229740563074702623763854653489782752`25.74023215748959*^-55*I, 
      -3.31878422494677250788362470038771257208695096875707778`26.14222314139\
4794*^-62 - 
       3.05055971192042316176965224646143099259761841050537312`26.10878899301\
8678*^-62*I}, 
     {-2.62547453089028032132991183743294170068`25.63252135732271*^-58 - 
       2.41328338504306187636071712143181123046`25.526982682947377*^-58*I, 
      -8.8599148563330268879730036637883417484796517098013`26.03520547971764*^\
-66 - 
       8.1438555446334366239206135207225994860886486533855`25.97517949662237*^\
-66*I}}|>, "IT" -> 
  <|0 -> {{-52.60048851416377343502272927263994467997`21.422432515108476 - 
       48.3493111370367797797825086206256255053`21.385811914826576*I, 
      -5.18352688353812577815646833637591204202`21.323117910815295 - 
       4.76459365984585543381784604915511538332`21.286352033559766*I}, 
     {-55.95050089734178961654254885316469541957`22.66759792625122 - 
       51.42857514394017531059998212836512118427`22.630984773195543*I, 
      -5.89635508855298832556303277149699462904`22.595142198971313 - 
       5.41981100943831558471131059792677774701`22.558121433337654*I}, 
     {-31.34700611288192052770810023325278679132`22.863033885426134 - 
       28.81353756549643878667156174803736421118`22.82658696623332*I, 
      -4.59316987655524139351180764480690797069`22.92833577376635 - 
       4.2219493723339745700204368706161538418`22.891083813530688*I}, 
     {65.78318084786604200327307892023235850104`23.300589825610434 + 
       60.46657679882572325963986541878183015067`23.263867300542742*I, 
      3.41878653009060104252509383918047753517`22.901937531023364 + 
       3.14247981955436497160432970413177409358`22.86303452285142*I}, 
     {230.82823022047340060006135383822248464887`23.871044043514907 + 
       212.17266678304819243827475732741462269744`23.834470723179408*I, 
      19.78761331874543019639627925350216223658`23.682554607498734 + 
       18.18837619254771130651243218635530268431`23.646158629962972*I}, 
     {363.72897592518565191108672346693881893675`24.105093116988566 + 
       334.33235932451754163481834271855717012461`24.068658457199547*I, 
      36.76097626781184489455221222194373383486`23.964479956588082 + 
       33.78995004571234545496001737555453434125`23.928410730364455*I}, 
     {355.54900840522088435675514221861265906671`24.156020505699566 + 
       326.81349769631922807217364872718748111935`24.119397945657195*I, 
      41.49716562285583251287200202960123698147`24.05028218809805 + 
       38.14336004625411862712016377079644240473`24.013531035029605*I}, 
     {225.05922842935200156498558185754435017053`24.367567814843294 + 
       206.86991636326939206096181473097198941985`24.330993177514173*I, 
      30.71144353260453415587212414378211973726`24.289661818219 + 
       28.22934122419031183196422006544964088817`24.25307125780096*I}, 
     {88.65238325117485172978605095313612902182`24.16581707545624 + 
       81.48748770074084197527649328407343483139`24.129239302623557*I, 
      14.59235785107112844851260718495089459338`24.119586218205065 + 
       13.41300185405009237648177812906053261813`24.083188322954108*I}, 
     {17.47732473764132790944199079955758647701`24.008277143562257 + 
       16.06480539350336645267415346030917789467`23.971636779166772*I, 
      3.80707731024780795003829057796598146555`24.019126319330734 + 
       3.49938889534000758312660384020510226555`23.982204445566826*I}, 
     {-1.22640894678816366385019364485362599513`23.271882618171595 - 
       1.12729043825400599247630111055693676792`23.235336488251193*I, 
      0.01044692909053662287142820281719226439`21.798631600050534 + 
       0.00960260711055766209403805580582762017`21.76246187680259*I}, 
     {-1.7839496436107181985478489155925710522`24.10673340265729 - 
       1.63977063347073499265466521027018354906`24.070072408311017*I, 
      -0.39715275268142520075626052253129250452`23.968622690982123 - 
       0.36505482269721282890139850730317304775`23.93156964283868*I}, 
     {-0.52108392420313231880295546925908297109`24.273915785591196 - 
       0.47896986304644865958693989124725078238`24.237383716046885*I, 
      -0.16089059827424681640386951305662519653`24.177076487937423 - 
       0.1478874020892582282062323943795706242`24.140973501758026*I}, 
     {-0.08285676225870468469193842459415995542`24.272333628139236 - 
       0.07616026944644970015058103822659332916`24.235722414475806*I, 
      -0.03500535715667347395973012412822901472`24.198039956547078 - 
       0.03217622026790425637453562020509706402`24.161330216888302*I}, 
     {-0.00769700846847314335008958395944784166`24.17674309787796 - 
       0.00707493538137781241095712472317574584`24.140087935833115*I, 
      -0.00473349133128320006211451819797105158`24.2013054274132 - 
       0.00435093003136372051753176646406013503`24.164299427276486*I}, 
     {-0.00033874765607031343341534145108144183`23.63302633501804 - 
       0.00031137003254019797935973597429107863`23.596724901089683*I, 
      -0.00038790414300323248976775991382161445`23.859442280409915 - 
       0.00035655368668978656126844611608998917`23.825149542218117*I}, 
     {0.00001004698353869148980169121348184658`23.020061252012365 + 
       9.23498520303815035990184547573595`22.983086791210543*^-6*I, 
      -0.00001309929300456695794322994430325318`23.18664070512147 - 
       0.00001204060667578164136219147596949865`23.147107219401224*I}, 
     {
      2.7086857697800421110364673917584803671492742589972479`23.7585954261024\
67*^-6 + 
       2.4897694822795104519812988607986152033245314771058689`23.722686318871\
986*^-6*I, 
      1.0665033369214390317645425244691440762441513474666086`23.2591621781670\
95*^-6 + 
       9.803084176987750530559567288580524168456492527787712`23.2267637304711\
2*^-7*I}, 
     {
      2.169156378013019880486690163733305337727235107907901`23.76772612556416\
*^-7 + 
       1.99384491642503515139561539968336142938024166101533`23.732058986803413\
*^-7*I, 
      1.940975644065328425067850156681459807004838860548408`23.49955782728553\
*^-7 + 
       1.784105774969274568805022907303128212746970095079949`23.46989329303847\
*^-7*I}, 
     {
      1.09068569613558530198835516592550660164970402456658`23.840920357683466\
*^-8 + 
       1.00253635593089644660926579624151517275634854218797`23.80259329479039\
*^-8*I, 
      1.56637366241328620264207345154773906673255408604035`23.625764298228727\
*^-8 + 
       1.43977916745938074203452538268745020449262031211855`23.576775524294135\
*^-8*I}, 
     {
      3.907249341887773704893631266224187962377990209603`23.97455012393251*^-\
10 + 
       3.591465012155625535695552025447935408511834556692`23.938924944145324*^\
-10*I, 
      8.49371283740319581154975371906737315073253081333`23.758171794931293*^-\
10 + 
       7.807250013917038634838677385550920923142472040533`23.727908446334133*^\
-10*I}, 
     {
      1.04754751008100695046396888491490468351449681851`23.831447084821633*^-\
11 + 9.6288460290813290033925145019908611592241375548`23.799726639504083*^-12*
        I, 
      3.40703490112241257517313840684553596915712924818`23.610343695025996*^-\
11 + 
       3.13167795855647290954932093770817237876592560969`23.604836646247172*^-11\
*I}, 
     {
      2.156606663219536789052475798233498297668235154`23.877106925059977*^-13 \
+ 1.982309470987709188295295535621599193648770224`23.83667370503625*^-13*I, 
      1.0526670971627311993812025100169145016708642131`23.632909214086435*^-12 \
+ 9.675904243881117308750027206995546830951123894`23.574886080388005*^-13*I}, 
     {3.4632872504265958365351056362873601319510189`23.87684319093396*^-15 + 
       3.1833839866851674531571575821550094668926621`23.829148796571513*^-15*
        I, 
      2.56055155274420787724350179150789483811596216`23.570119390740572*^-14 \
+ 2.35360748926723105078394161430211932424172709`23.4822992466669*^-14*I}, 
     {4.38454767320520352472356041060382361947005`23.783711180228995*^-17 + 
       4.03018803884080058764553600560669121387728`23.761847095218787*^-17*I, 
      4.970702497851568061449039019303369501829701`23.393390959687142*^-16 + 
       4.568969764863567303238697632839876510006398`23.418129411342527*^-16*
        I}, 
     {4.409464540217680989009953888849530039778`23.689715987544705*^-19 + 
       4.053091121868654789224489150046433915384`23.682060453288525*^-19*I, 
      7.7727798350102194367087632684079649750162`23.20910457543452*^-18 + 
       7.1445828975788493133559716911554492893741`23.2713034618427*^-18*I}, 
     {3.5429203850705349090088241850245380982`23.720631897021246*^-21 + 
       3.2565811624619382734699393945380889226`23.668751030249254*^-21*I, 
      9.8567736309305171585305087641996653712`23.15474643826767*^-20 + 
       9.06014808134076289211349224837257952256`23.0798218325571*^-20*I}, 
     {2.28450422285038732519522403392400998`23.55631128183177*^-23 + 
       2.09987033551451468482187486361573637`23.4700325927227*^-23*I, 
      1.0188544720494009379457528568361150479`22.95219605103388*^-21 + 
       9.36510539426108611078597777600960441`22.806842605623896*^-22*I}, 
     {
      1.1863976268276616627315779322315848998143768575045389`23.46748513600371\
*^-25 + 
       1.0905128376571019162726837077639923630479277410953322`23.426356638461\
172*^-25*I, 8.6188378646547188793455229320821472`22.766829700950915*^-24 + 
       7.9222624224419524405778971242691325`22.721807385314637*^-24*I}, 
     {
      4.9767299365710947378537390174364911749008824479521`23.255455269291282*^\
-28 + 
       4.5745100653100938307481856493317805331150747685655`23.310779072651314*^\
-28*I, 5.98610089706212603443256398862885`22.45445580117278*^-26 + 
       5.50230355164486884642701701220286`22.561726456153202*^-26*I}, 
     {
      1.69038195956028934747068257870938138116927144833`23.082487433280225*^-\
30 + 
       1.55376510013215170355813580944030672063134984814`23.138634502031724*^-30\
*I, 
      3.4225182453559038159377709144720202491316650419641`22.255652003709262*^\
-28 + 
       3.1459099371735025828224891480815408438853719944033`22.353888249600548*^\
-28*I}, 
     {4.6583832491630807995606987432456309989437603`22.983811016508447*^-33 + \
4.28189219285830335228683655833270687286524867`22.931370298163284*^-33*I, 
      1.61439225083221470496812530168191460938554835381`22.149636303399408*^-\
30 + 1.48391688818031931220773421408779459154205122438`22.09160838198827*^-30*
        I}, 
     {1.043380686105703723707030492885967951510078`22.802510604171644*^-35 + 
       9.59054542113454975824858158972425956528273`22.66719014404263*^-36*I, 
      6.29416019239216290382814737789089487881680856`21.942129340237784*^-33 \
+ 5.78546546019911300913660605985367940468548267`21.78279709303359*^-33*I}, 
     {1.902151131976316794946341754733338546058`22.62629144251124*^-38 + 
       1.748419064298541436424572385471146369517`22.499146268663342*^-38*I, 
      2.031487471804225484668203021762514842183548`21.737036454308278*^-35 + 
       1.867302426645653731013275239562302266118507`21.594179201450455*^-35*
        I}, {2.826101948105297980065571132078018132`22.445098943292976*^-41 + 
       2.597696071912318296409953645410360536`22.426995909098927*^-41*I, 
      5.435261258879788938762823833438339900166`21.53293234237388*^-38 + 
       4.995982834757652195933955514377854871728`21.517354997802297*^-38*I}, 
     {3.425626617009515481206762196374993`22.154858536674876*^-44 + 
       3.148767089881403537543417901908731`22.247904508875653*^-44*I, 
      1.2068561024355916837966274853358977799`21.222917244495473*^-40 + 
       1.1093178569733116307559190051983188168`21.32859033076528*^-40*I}, 
     {
      3.3908196738112539841967058445716954952445926656286`21.936917345978767*^\
-47 + 
       3.1167732477334693392977202192539675855969075753234`22.055109308230307*^\
-47*I, 2.2261149525249096334322195474078249`20.996912278495387*^-43 + 
       2.0462000925606616687958076802790842`21.126853313512893*^-43*I}, 
     {
      2.7430160293987800133717018307961206506621290568`21.782161066830184*^-50 \
+ 2.521325166467641189833130289230887410406866256`21.857430549059277*^-50*I, 
      3.4140076077941398356639513718623`20.842964111159166*^-46 + 
       3.1380871302928673724535060690103`20.926529207717184*^-46*I}, 
     {1.8147153121194726730512486681768444065954177`21.6696399860463*^-53 + 
       1.6680498172020129430626789765139920187417237`21.633842741917412*^-53*
        I, 
      4.35633992925079204664609729056749957098189321073`20.72968428926386*^-49 \
+ 4.00426004791335227301259691962392569625709415492`20.693937533307846*^-49*
        I}, 
     {9.824265430576042904180042337159640690202`21.481597685631858*^-57 + 
       9.030267197379992901782364031425271127117`21.35325701938253*^-57*I, 
      4.62796083730251462021473034004544733174012356`20.534848581506015*^-52 \
+ 4.2539285237330663884001145497775831490348232`20.40266169411501*^-52*I}}, 
   1 -> {{-0.80817145727859827994224400930625448961`26.94856286308023 - 
       0.74285494952226056494389005997412919642`26.908200909808343*I, 
      -0.08229261933314898521423137546031745003`26.889496252160455 - 
       0.07564172061536607822694944836578991489`26.831224001265*I}, 
     {-7.54986077496767194465564551007193633627`26.958998807762924 - 
       6.93968018095363396497096192394753291642`26.918312800188257*I, 
      -0.7814988106995560332051018151673264616`26.895015467758473 - 
       0.71833798922918114581684177493295045443`26.83524914220907*I}, 
     {-21.75689236668199065461002127893068577532`26.945209371612915 - 
       19.99849788711513385335591264905170682218`26.904037329616735*I, 
      -2.32733071167234649014355225022502482972`26.875602304842744 - 
       2.13923558270999461343378565766446282145`26.813451714193725*I}, 
     {-41.8564921901173059166801085668665530219`26.90855589931856 - 
       38.47364580007654651124918463806394935657`26.867366595736183*I, 
      -4.70383151093890947353938695098949322271`26.832514970363658 - 
       4.32366732102390490970506388963083230723`26.770601148338873*I}, 
     {-60.99269747813462832312423599078225267989`26.892901841985466 - 
       56.06326083194878354229784238974520034132`26.85843613123382*I, 
      -7.3210685427980147085506664932545687566`26.79868111719862 - 
       6.72937896263074225684741205643236137315`26.77367730161863*I}, 
     {-69.2085880842184134193940241406877959796`26.847945645412036 - 
       63.61514223841974205165824777766040700029`26.82047719427828*I, 
      -9.02144639997806289185961755733196309998`26.709225594273512 - 
       8.29233209081678041359397830041378318511`26.719188920875606*I}, 
     {-61.37808600869295436560624285453097411195`26.865248374654616 - 
       56.4175022182734089919086338650971918465`26.821183801599407*I, 
      -8.83484699217543357759154430910905571018`26.717473700888636 - 
       8.12081366806664216428295880950972389442`26.646173084465293*I}, 
     {-42.44501202145315919370073593543001502194`26.90529132246373 - 
       39.01460139268309818007589507594802479627`26.869697148137693*I, 
      -6.86079081468047219968448439504044607536`26.68934022366548 - 
       6.30630093208714561364638951308010207444`26.65651658947157*I}, 
     {-22.81107715691156846097234798638125254516`26.85180558417971 - 
       20.96748334444633749921277394906833966039`26.833282734417768*I, 
      -4.21106358340529022454198793961811594857`26.546467361962236 - 
       3.87072495262250922112938587342714613232`26.573381319637658*I}, 
     {-9.49896262105691381786561625030044060997`26.779495065502175 - 
       8.73125539738847877879603431609070737188`26.718102455874586*I, 
      -2.03704909120382400578309466279826274312`26.431755535175633 - 
       1.87241455534222358109630479122838513916`26.323911963520857*I}, 
     {-3.05818234508520341665432181101215887661`26.6397755011543 - 
       2.81101970519727470309222551034023722428`26.650648131451707*I, 
      -0.77498089718355981581990937152417845074`26.15474774046159 - 
       0.71234685421406923493568612069426371948`26.231175500116045*I}, 
     {-0.7603386553268984725530488128312778855`26.55573468481275 - 
       0.69888799998535167787803057915336551404`26.47351602331349*I, 
      -0.23163214785172840425955684416978387251`26.03243329678993 - 
       0.21291161170124286003409003758678315353`25.907764897811916*I}, 
     {-0.14600906498584150150248826198581686542`26.3586306905762 - 
       0.13420859598912989956178809050986241068`26.381913105256444*I, 
      -0.05440417520258540512070561040325377127`25.736766153216802 - 
       0.05000722366514470278786193235757536633`25.801867083145495*I}, 
     {-0.02169248441568983050387567163797699139`26.27060699977609 - 
       0.01993929539394094142666270031022057637`26.22233104638938*I, 
      -0.01005886330468614919617070547761569603`25.58169447414774 - 
       0.00924590484501366801920606004589730915`25.528925564056113*I}, 
     {-0.00250130153680630572622988116807940538`26.0593667219801 - 
       0.00229914606625814412726641551172013539`25.98384115870501*I, 
      -0.00146873945780881285562301396260309405`25.336560939075984 - 
       0.00135003577021379558714472856223632455`25.25044665728884*I}, 
     {
      -0.0002248227651398276812112316044980382759427357520438865527`25.760702\
8791882 - 
       0.0002066525640633070334175881463418057310732106310113330213`25.857519\
548774775*I, -0.00017011037085577780966445892660479103`24.97660120482486 - 
       0.0001563620316174067212605013173068029005804620980187824127`25.092487\
27575277*I}, 
     {
      -0.0000158322878963572632717406693889350603163059579455391388`25.637626\
748011964 - 
       0.0000145527206141060346592324244094576662233831671279786431`25.485565\
98245436*I, 
      -0.0000157085191033083604205144298627084603613874695025740945`24.845045\
81984103 - 
       0.0000144389548287832316915367282832669866858917867117853771`24.683040\
954430144*I}, 
     {
      -8.782084615479263469938905892975929367478943539823308`25.3700586621169\
64*^-7 - 
       8.072315552568613073509763921822989068111087575054457`25.4073958311799\
15*^-7*I, 
      -1.1627658894849337894398797917713449920741079750689469`24.555304449782\
877*^-6 - 
       1.0687910199750763493987788376097379138731088405611421`24.596325799400\
542*^-6*I}, 
     {
      -3.85708048672336977471588872435434914903274287144256`25.07619641566069\
*^-8 - 
       3.54535080948850737229089490715988156493546968325358`25.163113428022193\
*^-8*I, 
      -6.93534317767510897489572367403850142903299029607877`24.25489266545158\
5*^-8 - 
       6.37482796474879854147240663931160249473968146855798`24.34624188948834\
7*^-8*I}, 
     {
      -1.3477344140955811431155384539149450737378594084392`24.922629130192583\
*^-9 - 
       1.2388103676955964433172549934998817605931014011625`24.760321784033923\
*^-9*I, 
      -3.349239860615326954928383108298295128216844305378`24.097511652211054*\
^-9 - 
       3.0785539197008066182187719617579912738925781045621`23.93272372892235*^\
-9*I}, 
     {
      -3.76249660304125659230914307297055643082063535533`24.67925225121858*^-\
11 - 3.45841120588645349669478409098723362019307518858`24.67209760471468*^-11*
        I, 
      -1.315143160901539590833304745336450209759379336413`23.84942290107374*^\
-10 - 
       1.208853143237493712371663192018158658928560728512`23.842653398914415*^\
-10*I}, 
     {-8.422995496523289191202990116577158502808551054`24.307191021568112*^-1\
3 - 7.742248056453024502897593582790278409874970812`24.433483584266227*^-13*
        I, 
      -4.2144704407823604622985767419883818716789819983`23.474738290485686*^-\
12 - 3.8738564674045273367043790804214131655805835984`23.60246878434169*^-12*
        I}, 
     {
      -1.51681215048214928122156133509482168038732492`24.191257479808858*^-14 \
- 1.3942232224773316990568703834204382666937996`24.092172387844357*^-14*I, 
      -1.105638049968303403523610592609676012423550457`23.357714181102285*^-13 \
- 1.01628025885101346382468738425716629678498513`23.25831335495768*^-13*I}, 
     {-2.203014136856508409779614574913954923236693`23.949542151508513*^-16 - 
       2.024966287404054976600295416960193396475292`23.796610845138023*^-16*
        I, 
      -2.3808267606499443003853629469620400833261264`23.11484803504297*^-15 - 
       2.1884080750134371346100635881796893572831907`22.961570433530078*^-15*
        I}, 
     {-2.5863521413292321172942668486484450793978`23.636746498540525*^-18 - 
       2.3773228713911374679238538150111301009724`23.709545578031374*^-18*I, 
      -4.21745558544684207185143279967738678659007`22.801119191313507*^-17 - 
       3.87660035234265339315407482132264095097419`22.87414373719684*^-17*I}, 
     {-2.45898409021080237994506804006927919071`23.351122855143025*^-20 - 
       2.26024872043938816758859107824902400047`23.47182970840781*^-20*I, 
      -6.157318560430854958535472034675135555623`22.514896075408657*^-19 - 
       5.659683384270477634901092366873406191222`22.635783540761036*^-19*I}, 
     {-1.896305963234075882727503045422955031`23.236336426341513*^-22 - 
       1.743046302749345225619753426480974725`23.157580731975067*^-22*I, 
      -7.4205342782730773506778874877521437905`22.39983221366074*^-21 - 
       6.8208058662166861525515861221687997561`22.32104465249536*^-21*I}, 
     {-1.1877606822153970469844956260525373`23.003144153472626*^-24 - 
       1.0917657307556711825024953270401817`22.83424073727886*^-24*I, 
      -7.39198589240804323030985555414592314`22.166359180968968*^-23 - 
       6.79456476409693978221545459440523418`21.997389434861272*^-23*I}, 
     {
      -6.04944038191854890503892588129129937836105143426777`22.772517118120362\
*^-27 - 
       5.5605239322364188832804958130422900996095581343809`22.71802904194633*\
^-27*I, -6.09345835641677565799705379645992`21.935449942418295*^-25 - 
       5.600984369102206608411396028311138`21.880956124266188*^-25*I}, 
     {
      -2.507810722235089654639272606936510777244983415388`22.426670439714016*^\
-29 - 
       2.305129178591030482005984091729411558327015432713`22.544417327765725*^\
-29*I, -4.1607079704769925092095686852133`21.58936316021355*^-27 - 
       3.82443908597488530238160295291855244268254210818048`21.70713464629064\
*^-27*I}, 
     {
      -8.469096168968518801320734866467196925430683515`22.20813960769183*^-32 \
- 7.784622867384311526951094197872622521058414851`22.318896180403478*^-32*I, 
      -2.355249962416851849522007486345212083426994964717`21.370673161470666*^\
-29 - 
       2.164898396480166217827748540742143885654039797341`21.48144518354029*^\
-29*I}, 
     {
      -2.3316497684104548491544758716304582768538315`22.096000027808724*^-34 \
- 2.1432055727984533202742206211447267110717151`22.044157226609162*^-34*I, 
      -1.1060903225786214807993119339622828957570069676`21.25840395843009*^-31 \
- 1.0166959787382753539360373568258187885959544055`21.206559998818364*^-31*
        I}, 
     {-5.2366600893070955076284959109361543211379`21.875739490165934*^-37 - 
       4.8134326339694583928820747813979200276028`21.713439882555647*^-37*I, 
      -4.312262142757612477677646980853632299638917`21.038020639137645*^-34 - 
       3.9637446330657393687529310378947474555542399`20.87571563478257*^-34*
        I}, 
     {-9.5996914407665513416816844081332124095`21.65812464419346*^-40 - 
       8.8238433025995939453086347750640765172`21.50978317146518*^-40*I, 
      -1.39644569949319817225937900606949319257012`20.820298279153246*^-36 - 
       1.28358480154786394065903776813269430436818`20.671954250937798*^-36*
        I}, {-1.43711115646021184264662323603571909`21.443148747516823*^-42 - 
       1.32096367172505817233995492494289691`21.419884874376493*^-42*I, 
      -3.75804630705184973818404137605361709343`20.605231855290278*^-39 - 
       3.45432058331769540846227789727544987197`20.581968147801042*^-39*I}, 
     {-1.75771183510048295965791666490935`21.12598171675555*^-45 - 
       1.6156533675850061674327529325469`21.230801076134213*^-45*I, 
      -8.40833464858478497092697952744741609`20.2879902849856*^-42 - 
       7.72877209988808396194902669179137392`20.39281089764036*^-42*I}, 
     {
      -1.757124060015231144409402232472346206106641595432`20.888791116215465*^\
-48 - 
       1.615113096548021671412535685355708051511284469961`21.021073510170858*^\
-48*I, -1.564723309037653554611239746841146`20.050737667858435*^-44 - 
       1.438262195828543442218464933654308`20.183021156354492*^-44*I}, 
     {
      -1.436183356984709197899362325423186307392042848`20.725431705259364*^-51 \
- 1.320110857107152526229436371057622853018673513`20.813946891191502*^-51*I, 
      -2.422685032743729956530542274758`19.88732744402623*^-47 - 
       2.226883356865168065389210143041`19.975843217854003*^-47*I}, 
     {-9.60085364821000028119577275400391579838963`20.60939885289077*^-55 - 
       8.8249115803072042465358395201430318503738`20.58053202347937*^-55*I, 
      -3.1219430739932620258089575263549290770111270094`19.771254177228748*^-\
50 - 2.8696272848487427049012249502646584406911403696`19.742387373727343*^-50*
        I}, 
     {-5.25083781542185852408105968011192334088`20.407403756666717*^-58 - 
       4.82646451467060032449637160892119327269`20.277781584926885*^-58*I, 
      -3.3492307319979205725407126602480893104710975`19.569228103298496*^-53 \
- 3.0785455288592821463346637644365410531470784`19.439605738631883*^-53*I}}, 
   -1 -> {{-0.76800119970994826348381808624181363856`26.94216520989458 - 
       0.70593125667255276331118088194966737569`26.90554480641754*I, 
      -0.07848198771158718277009128896120897558`26.941612933872673 - 
       0.07213906466855083607908492715641445247`26.904803478390967*I}, 
     {-7.17421197196566614135560870509927963639`26.94112659369167 - 
       6.5943913563126076346433772011771842903`26.904488459147625*I, 
      -0.74525408925992770401967513660064907959`26.940455569106962 - 
       0.68502257023857717633644954021336508756`26.903589322767704*I}, 
     {-20.67219678322810034589379069993156716003`26.916222267909045 - 
       19.00146752228762706769046751136663943802`26.87954307207688*I, 
      -2.21905980512628076422011129754596935243`26.914968682247856 - 
       2.03971514296588122726969673047610298945`26.877854006877982*I}, 
     {-39.76364664191690684578805432096914911213`26.868804211798082 - 
       36.54994426364582441911922362021498355512`26.83211318028433*I, 
      -4.48401796847026519599895514709785533445`26.8672791820365 - 
       4.12161913369406736718976295045362243295`26.830104489360533*I}, 
     {-57.93166297222450790365562099253604367011`26.845347086272486 - 
       53.24961947788412907685215371633018757944`26.80875116939505*I, 
      -6.97697634150181315728209680079290718958`26.844994955398807 - 
       6.41309633160882344176018090908338011646`26.808439467588087*I}, 
     {-65.71985680361756545402101942969144652933`26.80064108266342 - 
       60.40837061093070872561255702482170476749`26.76405222885294*I, 
      -8.59452666690079410218333313758586601402`26.80041772165534 - 
       7.89991605841557049416451723431006892012`26.763899554690322*I}, 
     {-58.26864573051990421984511871944231001631`26.845682877814376 - 
       53.55936725188538728519389149903889340793`26.809054276954065*I, 
      -8.41351373090740911288731856693343711187`26.845325871520306 - 
       7.7335326081969270439379103604532880271`26.808609653682346*I}, 
     {-40.28307852803531759873924490723036712121`26.923574124919053 - 
       37.0273956065107178711288829200350214902`26.88701077555901*I, 
      -6.53083487927849498496924268652953317014`26.921601760847757 - 
       6.0030120723655008081159902003088187563`26.885074668571793*I}, 
     {-21.64255713744708338063000766980924972922`26.870954025815838 - 
       19.89340324392157456062714902531807768384`26.83438359615567*I, 
      -4.00673013895956166736644181366864844802`26.869730716921524 - 
       3.68290576005838081891444128746046531286`26.833440640736548*I}, 
     {-9.00950475974178143547999599916396884556`26.828809351259682 - 
       8.28135557528280280287868047587331533667`26.792214513250848*I, 
      -1.93729217429784266663916761058699932838`26.828694568203357 - 
       1.78072000364124317282493987084772024689`26.792068092017644*I}, 
     {-2.89966492266118224244156892541607615197`26.777311348843014 - 
       2.66531367862004351048934480327805366544`26.74077162738321*I, 
      -0.73667382192110646081093849537059181833`26.77716230839737 - 
       0.67713576106774759562476745501015866896`26.740665827583733*I}, 
     {-0.72069449980755624244920209379358613064`26.704945761525725 - 
       0.6624478895583615944733285477458346062`26.668386570532185*I, 
      -0.22007581948928807949224494563380382929`26.704812360469568 - 
       0.20228926709227715560337975161653815987`26.668216659316517*I}, 
     {-0.13835204644627602168722130545716818635`26.626912022774555 - 
       0.12717041854612339198472074330660522983`26.590349811544247*I, 
      -0.05166501698249955671007345044859381936`26.626719731362748 - 
       0.04748944451940841742816005145957502671`26.590202471664135*I}, 
     {-0.02054850390806096477725508987956932888`26.68111424933768 - 
       0.01888777151915487814746670049766636501`26.64449823212145*I, 
      -0.00954790768841012724567916649565858676`26.680844789533275 - 
       0.00877624471891248931662340296058972045`26.644217824216312*I}, 
     {
      -0.00236868260376154817752828066965808507614964275303556311`26.55892412\
9705915 - 
       0.0021772454102458666367939305533798200819610833141912866419`26.522327\
053055825*I, 
      -0.001393494260723674932023107102053301989291467780413550574`26.5586220\
45428706 - 
       0.001280871898390487993755354681647580129209511195222729405`26.5219865\
9612435*I}, 
     {
      -0.000212841694024159498908029103350724887474260383283333466`26.5830822\
7278317 - 
       0.0001956398044580341070912337113532743693409605431499814425`26.546404\
744926747*I, 
      -0.0001613244135691639994996084257507970420542846952448848921`26.582447\
405092793 - 
       0.0001482861563834187008204670357678872890098352730778071333`26.545961\
78624748*I}, 
     {
      -0.0000149844927614893204776248894693070939855547987975627358`26.524438\
616296738 - 
       0.0000137734443770581841646693469265396478255306339346291133`26.487786\
268026003*I, 
      -0.0000148909494327215196118075786929986168037643313417741962`26.523790\
727165615 - 
       0.0000136874612306056434879671529376209014715388135590847417`26.486918\
05053799*I}, 
     {-8.309687311300399215423145871412795548620798131844355`26.5648147611280\
5*^-7 - 
       7.63809745145932116302372440922267493731452090084406`26.52825428553742\
5*^-7*I, 
      -1.1018108603706255213204303133088082321029707729079752`26.563590968209\
617*^-6 - 
       1.0127623831455676455577916865528794326309207444134902`26.527232035650\
723*^-6*I}, 
     {-3.64872737827294589259700601571849445446462193210947`26.43497514926827\
2*^-8 - 
       3.35383682261506320562922133763437074970425277553512`26.39842131051921\
*^-8*I, 
      -6.56932309332674937386421539109556501585563492472427`26.43335216576694\
8*^-8 - 
       6.03838966464065318046433502443059112851652980889484`26.39721397902154\
7*^-8*I}, 
     {
      -1.2746462366046087806977540242969248126258202811608`26.419513528175145\
*^-9 - 
       1.1716291849010972642397212575950912375872869549638`26.382829443333232\
*^-9*I, 
      -3.1713729624390141608651529054307971202398452329991`26.41749999288138*\
^-9 - 
       2.9150622441702546888395342682693484103628243599475`26.380124538797837*^\
-9*I}, 
     {
      -3.55771366180242797114339504079773407294111077776`26.438842432315187*^\
-11 - 
       3.27017884491042254689016317041689206623665498546`26.40239361877505*^-11\
*I, 
      -1.244895795886737644524088787683404282817531451928`26.435509318770396*^\
-10 - 
       1.144283178136445320116948021000337156013065655783`26.399280369153356*^\
-10*I}, 
     {
      -7.963017302168068522380423013593092404350292221`26.31295316002445*^-13 \
- 7.31944535131950739198255623658978891991108996`26.276663501282627*^-13*I, 
      -3.9881565758334170546593788879997908043624793378`26.307667326153474*^-\
12 - 3.6658333143857983455994719522241839802145400888`26.273035434925802*^-12*
        I}, 
     {
      -1.43372389967648113190489930305292215528378754`26.33294524083353*^-14 \
- 1.31785017341422906751392512043598634241222222`26.296153261255636*^-14*I, 
      -1.045975183789557773761211867590758638621165775`26.326467532420953*^-13 \
- 9.61439352203790844063923434150182087182534875`26.288678716440682*^-14*I}, 
     {-2.081995285717493731625768030884514435053489`26.304387295683192*^-16 - 
       1.9137281933777721694419953076916397749304`26.267260846619376*^-16*I, 
      -2.2517749925446650153144015294123008712849992`26.294925702825303*^-15 \
- 2.0697862852704248511736011545027986029005892`26.254937242269033*^-15*I}, 
     {-2.4439065063761899479462714422537490808961`26.273387652369202*^-18 - 
       2.2463897086201702399203633409095742937191`26.237450800231795*^-18*I, 
      -3.98791220832743691613141199982050593747675`26.257278900511878*^-17 - 
       3.66560869668903999743997808133736862883419`26.224866363130808*^-17*
        I}, 
     {-2.32323155153496600778683990685931517654`26.276056336355673*^-20 - 
       2.13546771715434715626186311194002481846`26.241051764378177*^-20*I, 
      -5.820939905966250096733487774042395730397`26.248390126090577*^-19 - 
       5.350490890360698937952508984542816205757`26.22154683532811*^-19*I}, 
     {
      -1.791389525752761389233774600953219546172074192424240382`26.2533361810\
9577*^-22 - 
       1.6466092235042042034866419663666129683109149269961998336`26.216237782\
386305*^-22*I, 
      -7.0137628098336174072055490438961057463`26.22279380900497*^-21 - 
       6.4469097134470592022554506433066509102`26.182733656887763*^-21*I}, 
     {
      -1.12191519294153377607755470284704016842998910857147579`26.16521869488\
708*^-24 - 
       1.03124188130482079294557582274982638347805992351924335`26.12614228778\
6358*^-24*I, 
      -6.98552181667542200362106344082252754774542316680098726`26.12728938461\
9118*^-23 - 
       6.42095116052113256400718809868478480771606894581121024`26.07573044832\
7388*^-23*I}, 
     {-5.71347078230572284504063455285074365880546663209608`26.19222385952820\
5*^-27 - 
       5.25170743331945175011977119856867366391312595635629`26.15510675779685\
*^-27*I, 
      -5.7574510238923844902122266127101249463090107989095546`26.132168235127\
015*^-25 - 
       5.2921331868518161279947646034206339328157222480594873`26.092767348946\
495*^-25*I}, 
     {
      -2.368302667366816892144912979415731217082658067229`26.239475249977204*^\
-29 - 
       2.176896180353140440425796230366067309080107612098`26.21029850283098*^\
-29*I, 
      -3.93068852189002978085515726131717202521485061172102`26.11576300545787\
*^-27 - 
       3.61300983500307997029412687574762224078877092875024`26.11864456431628\
*^-27*I}, 
     {
      -7.997251209245521623315513795627638189891219961`26.20596176335825*^-32 \
- 7.350912470190057279273939111241452449792230012`26.17924464172562*^-32*I, 
      -2.22473956449211207876500214966235497276998332346`26.043359337075813*^\
-29 - 
       2.044935863543184075607109137425519437437331878788`26.055101934812885*^\
-29*I}, 
     {
      -2.2015648941102219090437337425576655944798056`26.168025574558598*^-34 \
- 2.0236341726189530871492025873156930202040169`26.130074519837713*^-34*I, 
      -1.0446692997119784237755918919829468702300128404`25.9961540307015*^-31 \
- 9.602390098237236914192338163329233848600518132`25.953613303298418*^-32*I}, 
     {-4.9441319068283534027489635889458049002805`26.1446450396103*^-37 - 
       4.5445466119849262040369151932247545734453`26.091124292944215*^-37*I, 
      -4.0723423696096370197150355651079002562849533`25.916891686357705*^-34 \
- 3.7432152028735612322076373431525687498593094`25.815641859697514*^-34*I}, 
     {-9.0628157184499805120143929677891994333`26.139637755586797*^-40 - 
       8.3303579363331641357854321197931175705`26.08147071458324*^-40*I, 
      -1.31861635949918818274651103407506625553064`25.83496814795278*^-36 - 
       1.21204563753520757917964233698384783918224`25.729001241360546*^-36*
        I}, 
     {
      -1.356653449426149680738187333694230015556553058784927588`26.1318501277\
39995*^-42 - 
       1.247008565591111510678583534067601591398960033741077169`26.0986562627\
13288*^-42*I, 
      -3.54826294917218014016401512621372061221`25.7368200753543*^-39 - 
       3.26149193993417814820615957741654376536`25.709530270945734*^-39*I}, 
     {
      -1.659209314687912943315955621054111693356892508809926`25.93992957528202\
*^-45 - 
       1.525111831912248023604935500134874184095563433380317`25.9418035303197\
6*^-45*I, -7.93828219486215039366054027454892136`25.493618977382464*^-42 - 
       7.29670933815834065720578572064875013`25.558739750432974*^-42*I}, 
     {
      -1.65856657044537449290020735698787303205094515862`25.81605669632195*^-\
48 - 
       1.524521034331429688671408836000469087877004876664`25.83269922693588*^-48\
*I, 
      -1.4771351968650601523515766505829593344137809913676648`25.322511432448625\
*^-44 - 
       1.3577529646985306005663848917726452695724924213758273`25.414223141134\
915*^-44*I}, 
     {
      -1.355561450510735677478442451521232051721989726`25.755023741289296*^-51 \
- 1.246004822150431457708327399215855678313178479`25.765541420837156*^-51*I, 
      -2.2869083574516946466876762568043720949542382213084`25.219007813418486\
*^-47 - 
       2.1020801676879545233033446465484210013539478680092`25.283341040751*^-\
47*I}, 
     {-9.06149161573854868934705917587140595278588`25.718095430923487*^-55 - 
       8.32914084775127439430055859334284789971643`25.684937755927074*^-55*I, 
      -2.9467858408669637504985322139650880583166693857`25.154326164533302*^-\
50 - 2.7086262789351664622864480352489969912945358764`25.124283558885903*^-50*
        I}, 
     {-4.95564857012734560303975379720843530702`25.628646331252494*^-58 - 
       4.55513249726531728365955287107106345771`25.54053724921868*^-58*I, 
      -3.1611337559852829907684609403015954436929382`25.010790597455628*^-53 \
- 2.9056505715297145055947834851871958820292267`24.890818854668325*^-53*
        I}}|>, 
 "S0" -> {68.86150718816566952867722676718489999362`25.10289918214627 + 
    63.29611245928646907295124645759679065184`25.06707264438567*I, 
   5.35508178850393637250384178061702622853`25.16221018536442 + 
    4.92228347816461979348421546031783617996`25.125748463610915*I}, 
 "T0" -> {150.44475178042932962314537562532742625278`22.721103128198596 + 
    138.28579007983160649790821338458723877759`22.684487967955505*I, 
   16.7893291985176102747738297626520003411`22.67165084425224 + 
    15.43241373096150998312720409625401485476`22.63484805010681*I}, 
 "Sc" -> {-1.83686070007262135608253224558132889595`26.02156931434332 - 
    1.68840541241916750465860832707077392961`26.004742817459196*I, 
   -0.10348488503391460442226703891958952376`26.660104085836494 - 
    0.09512122502698701666830383320107263545`26.63694207013092*I}, 
 "Tc" -> {-83.41375318285870087089724095836732092423`26.864777101740138 - 
    76.67224430168664864053123603211702704118`26.82872080705395*I, 
   -11.53252152291285554688763915381318966547`26.75281004619028 - 
    10.60046184087709300162758898177362421349`26.719905929749537*I}, 
 "kappaFit" -> {1.00007786652916347647289852764848356135`22.437291441793928, 
   1.00045592400303122621334073638681816535`22.487060929045537}, 
 "kappaFitIm" -> {-5.244782147050656283998`6.156984629061278*^-17, 
   -6.150056591091206430132`6.275733720994386*^-17}, 
 "residual1" -> {0.0000947727412289313848750602241143396`18.32864790270691, 
   0.00099222621814124144437332216343417562`19.14580389463361}, 
 "residualMinus1" -> 
  {2.30783456462498932694100007887723121554`22.732665947266298, 
   4.18851420442104372393895940343629721693`22.782457426125568}, 
 "neutralOnly" -> 
  {1.18474381295976497713593889190127306457`22.434435746583837, 
   2.13521433688655018002007888200094313669`22.484281430308368}, 
 "residualP2measure" -> 
  {0.08238075175917870980246848101544974749`22.644460972638946, 
   0.22875238239420271165643478905523677283`22.77787674740566}, 
 "chargedFractionS" -> 
  {-0.0266747095013961407773395128750178528`24.592230867579207 - 
    1.17925711183375886866`8.238769093873932*^-18*I, 
   -0.01932461335251155131593494861060191891`24.663499909428303 - 
    7.3994674028716309965`8.247613015574467*^-19*I}, 
 "chargedFractionT" -> 
  {-0.55444774374448879004957526804733704087`22.22681915959179 - 
    2.698743860197789398732`5.9151462613423424*^-17*I, 
   -0.68689590790387882538633129004899271364`22.17727543276125 - 
    3.714624247249505236734`5.911322807858929*^-17*I}, 
 "time" -> 4204.377286`10.075246674657095, "kernels" -> 8|>


==> anc/paper_scan/point_E_b0.600000_N7_h0.250000_P5.000000.m <==
<|"b" -> 3/5, "Ps" -> {7/10, 2/5, 1/4, 4/5}, "ws" -> {-2, -1, 2, 1}, 
 "lams" -> {1, -1, 1, -1}, 
 "zvals" -> {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 7, "hstep" -> 1/4, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.125`40., 0.375`40., 0.625`40., 0.875`40., 1.125`40., 
   1.375`40., 1.625`40., 1.875`40., 2.125`40., 2.375`40., 2.625`40., 
   2.875`40., 3.125`40., 3.375`40., 3.625`40., 3.875`40., 4.125`40., 
   4.375`40., 4.625`40., 4.875`40.}, 
 "IS" -> 
  <|0 -> {{0.01037871832639572130390718432371003652`23.04583480486041 + 
       0.00306521179289044420768101988561129939`22.51619292184247*I, 
      0.00710605950601072617619000321224080372`23.849400729609467 + 
       0.00209867699592629170683946773800803775`23.319758269974002*I}, 
     {2.65838555149143930709226368195711134606`24.720676387296606 + 
       0.78511763073455618489176431551857744773`24.19101194069809*I, 
      0.47558318900054732419195449064197930259`24.837699024119598 + 
       0.14045695755298223364711811412920071996`24.308036217061247*I}, 
     {29.12090139147401942560862920630127997079`25.18869387693241 + 
       8.60045793301188421610129047458606911546`24.659046274021758*I, 
      4.42582022242264948187306537385649888137`25.25455655783575 + 
       1.30710516581618077494117836482664749565`24.724909238360258*I}, 
     {77.01636366460329930010979532779412728609`25.262757432415622 + 
       22.74572434920902700603240191957535225328`24.733085270197993*I, 
      9.34117801365174001149161536005007688622`25.32670274070731 + 
       2.75878852344552340007848124620706347683`24.797030722155114*I}, 
     {45.6486755101297967211492862684289150216`25.410502140860455 + 
       13.48170882984844184392463784171970129124`24.880829663504905*I, 
      4.09555220465019198277595748325424500931`25.462598172078934 + 
       1.2095650465977944514971862578033125262`24.932915053775815*I}, 
     {6.16363443166704508337899392060726866458`25.31695508451916 + 
       1.82034470469846914862230326901177445764`24.78727584963706*I, 
      0.37900828376454881458588811792457734036`25.35631552950251 + 
       0.11193488680039233088707790971702470448`24.8266353981576*I}, 
     {0.22115036948079781978200130175415031567`25.245110885737652 + 
       0.06531372171558188237571422716756474152`24.715433794750407*I, 
      0.00863705215733463485321549922802657061`25.2848442854979 + 
       0.00255083463062494259882349799551975974`24.755169378415008*I}, 
     {0.00254828193052564117273258545914444863`25.1281831061747 + 
       0.00075260003975552444398765880869442032`24.5985005567585*I, 
      0.0000585759114380292492215813698281263970322738662867303741`25.1670999\
56404975 + 
       0.0000172995902646782552247158753204096944261487422647106523`24.637419\
588829168*I}, 
     {
      0.0000108221585141078996789282690319688354516667589514343831`24.9912817\
3427075 + 
       3.1961757568473357915734459269708957768508925280785263`24.461601369716\
053*^-6*I, 
      1.356600309857171657090802865960670956586993870038547`25.02043029991134\
*^-7 + 
       4.00653253825907277140091288142608550336178485360757`24.49075367372203\
*^-8*I}, 
     {
      1.83621927862395397296773805949974857092874496826234`24.79051583580368*^\
-8 + 
       5.4230212345742551127358389952767160170475252058489`24.26085862772309*^-9\
*I, 
      1.162919217895224714754041819935405915917894555361`24.813004853163395*^-10 \
+ 3.43452205635611731094086297123253960111286366252`24.283339244466752*^-11*
        I}, 
     {
      1.30189157750975014523212141263336451860581202809`24.757260079449573*^-\
11 + 3.8449578174778560658510298543822165192185509174`24.227758068690264*^-12*
        I, 
      3.85902890763328037460778751090380730084702917`24.78207780608553*^-14 + 
       1.139711142049115009804376681576026860022168`24.25243007394487*^-14*
        I}, 
     {3.9567945033588029396381069053776674390357595`24.730214799692586*^-15 + 
       1.1685848668706670834157575217508748187334417`24.201024214101725*^-15*
        I, 
      5.0852458458399277340046616860310118273111`24.754183594892538*^-18 + 
       1.5018574592946440681578987780310915980929`24.224556599730374*^-18*I}, 
     {5.233880529199925899302651408014235133683`24.664781810407945*^-19 + 
       1.545754669907705300071049334474445220871`24.13509982229141*^-19*I, 
      2.701839554241885050858155464893012362`24.690587291325553*^-22 + 
       7.97951173132560349690802789678756563`24.160897781788613*^-23*I}, 
     {3.04196801154170509251840888529128393`24.48736268713186*^-23 + 
       8.9840343762473346243825025050839479`23.958332013632972*^-24*I, 
      5.84367453642678568118459763223570916935250084983322`24.512297784690176\
*^-27 + 
       1.72584894777548790516037159001173618492477116478662`23.98273421957432\
6*^-27*I}, 
     {
      7.8177694680039316862282165668548272708900830150374`24.454039248405273*^\
-28 + 
       2.3088707501078061746267455557933840801049763198225`23.92674145246166*^\
-28*I, 
      5.178081293203318898018738355434856388206128541`24.481691872832595*^-32 \
+ 1.529275132566691503866994414689269943699417332`23.952322527689745*^-32*I}, 
     {
      8.92352318062983334452642928777328702672907836`24.386517498886505*^-33 \
+ 2.63543990955325393254412323200954030700034098`23.856847118215736*^-33*I, 
      1.8882793485596561401786555104471824958925`24.41951751401935*^-37 + 
       5.576773495004350562211145227714172496812`23.88983706515574*^-38*I}, 
     {4.53881935006961148591157036429249250163`24.246879452159504*^-38 + 
       1.340477904891946951649848691269148777118`23.72736757080022*^-38*I, 
      2.8433676917746233384963053120116204`24.280199227912274*^-43 + 
       8.397495631213086423879340671640229`23.751837301585972*^-44*I}, 
     {1.0313644021536892789924719958419542`24.119332363495168*^-43 + 
       3.045992991454501937172179370984972`23.58944076882395*^-44*I, 
      1.77256280101825169186894149562547839203177360484`24.156729709244836*^-\
49 + 5.2350205781195742735814105704008829475300628076`23.627020315319488*^-50*
        I}, 
     {
      1.04916055908235513696718687419038641693854358172`23.88238435842613*^-49 \
+ 3.0985514947012846480336921568393715421097062496`23.369588394171675*^-50*I, 
      4.5844602201301707700076153915293129708552`23.916119007231053*^-56 + 
       1.3539573084893165231821360530785152730616`23.388657328017867*^-56*I}, 
     {4.7861034523220366588546103736883240400428`23.751920602385116*^-56 + 
       1.4135098653495230524433408605269936413833`23.229023896177992*^-56*I, 
      4.927840234452675038989979031132283`23.802021693538244*^-63 + 
       1.455369875652341071000709487863618`23.273276693750827*^-63*I}}, 
   1 -> 
    {
     {
      -0.002894763387611193271524777335694475577163468757727717827`27.1713750\
01133427 - 
       0.0008549285754067402811251703530679260074219570211440436673`26.653643\
837960754*I, 
      -0.0004210156784792216819566471294604577967351284319576369661`27.185503\
384552426 - 
       0.0001243411933999794969451898704043570678686076815640199866`26.657766\
34411423*I}, {-0.09520115674674715158000499494518480564`27.108687509523712 - 
       0.02811635301969701113217853649864255661`26.58098136638174*I, 
      -0.0120978486517430192328685905168661854666760340476985868288`27.114864\
97129339 - 
       0.003572933303490500540130490071152705133368580437620857303`26.5855287\
48897243*I}, {-0.56781248351997420627518484490666254168`27.1391649511487 - 
       0.1676956119147572705272596355235274934`26.61386246224614*I, 
      -0.06111280975974247177712205189935392207`27.14434754412058 - 
       0.01804882831204899537517507320698699596`26.615459846468955*I}, 
     {-0.97140185569284116389719435077247076902`27.052298340807603 - 
       0.28689018528739573522450221911296216973`26.523295438852305*I, 
      -0.08301703396610317398879141957635178614`27.05673471632525 - 
       0.02451793983815104702857633837261423057`26.527133840087846*I}, 
     {-0.4825621522220945786096566911759614988`27.065389787882978 - 
       0.14251809840834489048464491969442779457`26.542080151201837*I, 
      -0.03044071518564417723479337779259421996`27.07290661329344 - 
       0.008990246795093350958615412422468958`26.544375664237283*I}, 
     {-0.06994118179908614733749787241919609572`26.93438475664497 - 
       0.0206561666399615970156095358181969557`26.405681375991275*I, 
      -0.0030205608068615084848632641633691652761840122737393904629`26.945930\
62546383 - 
       0.000892081113983741790545138574709526869003145361539600828`26.4164241\
20199768*I}, 
     {
      -0.0031195967116676023915329080756064547253914376840641837551`26.826732\
182955126 - 
       0.0009213300071307085826937379853629381500282403239522774953`26.296157\
63521886*I, 
      -0.0000854917012864415826606956452432712525059362794585748933`26.845986\
95129337 - 
       0.0000252487988146867465373087022965342895704735360970614973`26.316190\
511343816*I}, 
     {
      -0.000046469052092671075839180391315902152872298222398574764`26.7275121\
8677036 - 
       0.000013723995776688629316823015822118445814290323643001324`26.1963266\
07806018*I, 
      -7.488304860292894482998729775658375435345863645725691`26.7601665169562\
93*^-7 - 
       2.211567907007619674139116634117895322900533669874066`26.2302401376140\
04*^-7*I}, 
     {
      -2.501515913735515007068434663683971295586129410900697`26.5854064564239\
32*^-7 - 
       7.38788339537490355742752733719022757798130760464395`26.05356000119014\
*^-8*I, 
      -2.196430242024271206635453257516997118563801553774`26.63602971946716*^\
-9 - 
       6.486854800743062429295263960755531659131384600985`26.105917694660434*^\
-10*I}, 
     {
      -5.174287967336132703161914182627354677696684938422`26.446688395828392*^\
-10 - 
       1.52815482591459205606391831563586402963262376034`25.92562392327614*^-10\
*I, 
      -2.2938315064289142882938632541958672334416313394`26.53754956879911*^-12 \
- 6.774516046483058687802082457873019577084638442`26.009807889951837*^-13*I}, 
     {
      -4.294966271726962449027017697556877270103725286`26.34361947755572*^-13 \
- 1.268459250183357671952998033438419409726942679`25.928365415526926*^-13*I, 
      -8.907994392300007684247099727322468042243514`26.533851564943706*^-16 - 
       2.630853695377458015495886381317060319566414`26.03375133248341*^-16*
        I}, 
     {-1.474223218976692078656910542355360813067104`26.13098440316248*^-16 - 
       4.35391563201767789126800380069316214997167`25.834643528620152*^-17*I, 
      -1.325613507982273571188221066204346910609`26.442054197474008*^-19 - 
       3.91501727833596320987985947030479311172`25.98573975530291*^-20*I}, 
     {-2.13683524436420514748444664751812476094`25.84744169232917*^-20 - 
       6.3108491670220534017975999123612049495`25.31746347328621*^-21*I, 
      -7.71957589310345535064583130341001691458371477232485337`26.26843779192\
7063*^-24 - 
       2.2798706275200344351821582643462316699145199398541742`25.738604482017\
12*^-24*I}, 
     {
      -1.32774666283282863399306536691367978082412630071307727`25.56162525378\
787*^-24 - 
       3.9213172579657731653639034166802259819148870386976887`25.166646061828\
473*^-25*I, 
      -1.7858751405208645458746928434611499074419294233886`26.152645778195623\
*^-28 - 
       5.274336742941024795331351501657303389445765306455`25.713951905505315*\
^-29*I}, 
     {
      -3.576147233421792615163143845377312190595693454894`25.21422469509157*^\
-29 - 
       1.056165928033594808163875240224900250565836834175`24.95505078177194*^\
-29*I, 
      -1.65965343878284716060775403486160289228934935`25.844587452300892*^-33 \
- 4.9015582971650222084306871348917138708986406`25.507770681405084*^-34*I}, 
     {-4.2104079870556973799638713915800226745253844`24.86917797328205*^-34 - 
       1.2434861231353130912373630111308072693715778`24.342589318069464*^-34*
        I, 
      -6.24815115227114312812069474865796983757`25.536541116769136*^-39 - 
       1.84530555637061220864874297992624773279`25.009454864980885*^-39*I}, 
     {-2.18109714393296920091899924400530015134`24.524056625657877*^-39 - 
       6.4415706032025299305481784835592166593`24.51257128404034*^-40*I, 
      -9.591624123536559560806305843674934873115714524215705`25.2367906516377\
94*^-45 - 
       2.832754339393154113447848282119952985472017158693061`25.1595930500886\
67*^-45*I}, 
     {-4.997001162998868674954750334257410483603179627756407`24.1877733916202\
2*^-45 - 
       1.475795605220030661060674331357055418776152508681191`23.6562255478982\
45*^-45*I, 
      -6.035109263399488933899040290062921946269312584`24.915793673497312*^-51 \
- 1.782386562944587945306528585324417958580575485`24.38432285265182*^-51*I}, 
     {
      -5.084290696424915969624598799300269955122967908`23.850640800803074*^-51 \
- 1.501575369044331521851126054238136868684326077`23.699153055311385*^-51*I, 
      -1.562920225360913258731590071601568489087`24.5920683660249*^-57 - 
       4.6158700481728463054445759432887159205`24.43215832080939*^-58*I}, 
     {-2.305197770449290159695303164970934522433`23.51738308178914*^-57 - 
       6.80808474487210300061687630888193462278`23.067633334844015*^-58*I, 
      -1.671553873271752765247925293326261126140455950518604`24.2628877381310\
67*^-64 - 
       4.93670459460633771137044463239818711989082674938703`23.81244951019819\
2*^-65*I}}, 
   -1 -> 
    {
     {
      -0.0118275054937036099638207427588326081973433498826067410944`27.205669\
029501845 - 
       0.0034930911678732199709201426846930322568323404305075798016`26.676032\
656669985*I, 
      -0.0012760761195907985929446014953858947247300726123080631708`27.205673\
671482963 - 
       0.0003768715411080958354138425587537360547168307571076944737`26.676033\
98974632*I}, {-0.17921211781564551504547754821097248437`27.19288333065138 - 
       0.05292783556523736808285847582178537073`26.663192617957662*I, 
      -0.019228255362225011893360943881032729466529331436979194399`27.1928869\
3560921 - 
       0.0056788009115831750470590986475927098951528939563318771712`26.663195\
264513245*I}, {-0.73051195767075824014897431323118168476`27.196019675474833 - 
       0.21574666515470453901796174704063940691`26.666324353215344*I, 
      -0.07136289019341328198165566173409135219`27.196022767470378 - 
       0.02107604867156657679235509082317711001`26.666325300552423*I}, 
     {-1.05311582278803586820846405160554445078`27.124692299013976 - 
       0.31102328223704914514440918366187947186`26.594832475131366*I, 
      -0.08476275341987842369435855028494863638`27.12469510683206 - 
       0.02503351408234083355409716515322121292`26.594834901368568*I}, 
     {-0.4801567491284644350112741940593004748`27.115160871621487 - 
       0.14180769566906843465740584899053243043`26.58533831828224*I, 
      -0.0290960765238748628509890827644471267517963398771950747648`27.115164\
495842134 - 0.00859312624960658844181877646953173774`26.585339415168015*I}, 
     {-0.06634284484815854498813338107900019899`26.95248998908311 - 
       0.01959344728388026985194102320740917604`26.422733077302077*I, 
      -0.0027839260622389666907413688917610478379580019430665305374`26.952493\
313745727 - 
       0.0008221942949166975734710043903469994762677447348187371031`26.422736\
16605359*I}, 
     {
      -0.002874287126462264071594896091810303292825695680227966976`26.7891262\
65614716 - 
       0.0008488811931410151189266538993309835399269300404123964411`26.259482\
78718631*I, 
      -0.0000770800437900044542694947945130827589104973855917324625`26.789129\
5510645 - 
       0.0000227645313989057087629017354171328799628716646953491406`26.259486\
20969455*I}, 
     {
      -0.0000420118608129778725440878551932168158753494349740837052`26.730366\
33817105 - 
       0.0000124076256003309651075775266947527062401044454855152747`26.200723\
074595178*I, 
      -6.65591999820846699914688492178479927599291819498565`26.73037111915589\
7*^-7 - 
       1.965734479868960125145095829058832774314687087434638`26.2007280504774\
98*^-7*I}, 
     {-2.232328373383122203111003803910993654138806168294478`26.6306531900838\
7*^-7 - 
       6.59287499719066462160352546795010553473644957001974`26.10097157571166\
8*^-8*I, 
      -1.9332916332887010928505297565472258547712132636669`26.630659923368327\
*^-9 - 
       5.709711090609098101182265033461301294384413871683`26.10097856080048*^\
-10*I}, 
     {
      -4.574520910571576070562808509489881225971262598843`26.5650029565515*^-\
10 - 
       1.351021870036373515194028108975333855869739855182`26.03533045470823*^-10\
*I, 
      -2.0049357003315833383512118114914495509007872969`26.56501507551881*^-12 \
- 5.921301994499385616178086663601416055053237362`26.03534154480148*^-13*I}, 
     {
      -3.770798976277601875760903186481975216977215535`26.62098176801937*^-13 \
- 1.113653644622923095350271625275917447101696268`26.091285734900723*^-13*I, 
      -7.745686112837911983236553078436270594567545`26.621011108884353*^-16 - 
       2.287581922010171246529081479853581614132517`26.091299429444177*^-16*
        I}, 
     {-1.287421202404336382922695363103456997890875`26.60278185756349*^-16 - 
       3.80222155368715362441189940783585038673286`26.072646722719607*^-17*I, 
      -1.148068418129694971368264183771437604276`26.602841104838497*^-19 - 
       3.39066226062453291014650762280202293545`26.0726665921624*^-20*I}, 
     {-1.85826678231779038124619304858181635697`26.52430071345248*^-20 - 
       5.4881355061065118127327119313105446868`25.99458567981042*^-21*I, 
      -6.66479843380789228929795612867386143626615710388493811`26.52440355063\
994*^-24 - 
       1.96835660378117420726524851551254881598960992618465244`25.99468860032\
5194*^-24*I}, 
     {
      -1.15077643084099704683073854007377751180216216543186182`26.54420735406\
487*^-24 - 
       3.3986600039266800812230351906169384214526447076888584`26.014240566593\
752*^-25*I, 
      -1.5379997220876946532587206990011047620023304121588`26.54442841761546*^\
-28 - 
       4.542270767302525376441348791300003322716521749103`26.01439664400445*^\
-29*I}, 
     {
      -3.09098324794878792328033920426884049059183960639`26.375122526032726*^\
-29 - 
       9.12879413939129862270181344305995703594773326609`25.845551097132933*^\
-30*I, 
      -1.42637473930697891298038790439546004246566261`26.375428656772673*^-33 \
- 4.2126017245167148755329522732991237165448432`25.84570548742966*^-34*I}, 
     {-3.6308948015109944798960605951367508321938573`26.24691954005583*^-34 - 
       1.0723348697142167055611508454311683085051463`25.717242094837424*^-34*
        I, -5.36080720135694854065594165643133345557`26.24737974401102*^-39 - 
       1.58324071780814748726151353234027990975`25.717698892004243*^-39*I}, 
     {-1.87728312846575518902505811015136231481`26.327397573559505*^-39 - 
       5.5442976704868519339281771504702782539`25.79849880545297*^-40*I, 
      -8.21770233309915653361810032339119366098771406983745`26.328519778473897\
*^-45 - 
       2.426985424377191290172876470841022849851403286482527`25.7988260480204\
77*^-45*I}, 
     {
      -4.293913881140879192686535584296202503984916044969176`26.2883916158075\
66*^-45 - 
       1.268148441089812349179209110289863704914803140082659`25.7586764670945\
46*^-45*I, 
      -5.164345363592178525205053625496288363083945367`26.29039078542166*^-51 \
- 1.525218414568838858995817519389741201350788037`25.760684192566163*^-51*I}, 
     {
      -4.362772056586729725465808504727268817959929445`26.28823469013525*^-51 \
- 1.288484756690241407676210037272419841769897382`25.760971137658185*^-51*I, 
      -1.336019166142763110198825903472017941342`26.29213134140353*^-57 - 
       3.94574895936174144405673490526460656285`25.762600041742576*^-58*I}, 
     {-1.975645979220036229330279436218043246199`26.25686315157757*^-57 - 
       5.83479882933181857140385855018894439357`25.728497756256562*^-58*I, 
      -1.427584816882259288972369563879935043419844382194041`26.2638397379627\
94*^-64 - 
       4.21617552229926803123097005532100909539984052968183`25.73430935250461\
4*^-65*I}}|>, 
 "IT" -> 
  <|0 -> {{-47.19401037261288602646278984101368345006`22.357342013249653 - 
       13.93810223946638006857930049107109899947`21.827655784769128*I, 
      -7.36894063990497321032419268257089990055`22.268028157944855 - 
       2.17631532528452641835611741467786623852`21.738343277993177*I}, 
     {12.44412379097411714149742959457805201373`22.8238267582475 + 
       3.67520090599942624165186915734163650531`22.294086327693005*I, 
      -0.7372922767493797117801857234913210338`22.30460502997385 - 
       0.21774913919299631581690916174027039023`21.774874501592265*I}, 
     {205.96269427056364717092493659188252142003`24.118937463073376 + 
       60.82825061048388018563002463566282563412`23.58928845105925*I, 
      30.40197731583346508409594534280145366993`23.966410663526855 + 
       8.97880609773158980210454499565486139544`23.436761061449868*I}, 
     {154.36763289090122657695338847344360063033`24.319873351026892 + 
       45.59035845248664059932602903729536880329`23.79018784469406*I, 
      30.50491813293701783018399305556672534899`24.236195579407987 + 
       9.00920825304908142227620180971257311447`23.70651082063526*I}, 
     {13.64146498050186902919111844250653849033`24.109826776624335 + 
       4.02881916779577105750448719677046139167`23.580141801793467*I, 
      4.25929567989424040144494162217780543924`24.12083466571722 + 
       1.25792443120990390700499268847238575639`23.591151568098002*I}, 
     {-1.74941720688290375595223015432747697587`24.368554825519073 - 
       0.5166663247411922242558888839964073257`23.838874406715377*I, 
      -0.54846932403468288575822207327587760852`24.23252468371423 - 
       0.16198287564988677949276722403975771279`23.70284595477253*I}, 
     {-0.08778917194206538466579662770794735819`24.38665406054819 - 
       0.02592732519202635167863785584576672843`23.856968687726816*I, 
      -0.05149515972230031465733134676858341238`24.3374243312615 - 
       0.01520838757673337823959071662936682136`23.80773922008385*I}, 
     {-0.00023076060681041420075346213655421481`23.40979276913033 - 
       0.00006815197320953535789769355049042175`22.88009276368735*I, 
      -0.00050620211218365471345762321806001433`23.792813245922357 - 
       0.00014949983563049690557925677703392405`23.263111495723486*I}, 
     {
      5.477674898609622206555531629944318040088995342319616`23.907233627316103\
*^-6 + 
       1.6177559857401924030293498845901958606744515464134656`23.377569307777\
947*^-6*I, 
      4.2704997445289346703481454203736274880122415252242433`23.6118585179577\
3*^-6 + 
       1.2612333976898186208836984627023156804265770095422`23.082179219653554\
*^-6*I}, 
     {
      2.12884978008038567227734405538629147593575452142826`23.962954884402578\
*^-8 + 
       6.2872651959335755017478288006363634234064394747285`23.433275466091285\
*^-9*I, 
      4.26304647383529754999623327261738293570714871270689`23.808985856646167\
*^-8 + 
       1.25903217664235278827250821078844526178064378499713`23.27932005248263\
*^-8*I}, 
     {
      2.21115136990177114882340355486204330458800879796`23.90491454961664*^-11 \
+ 6.5303316283778550602819530933206200762733803365`23.375230497764488*^-12*I, 
      9.52659075660089043585653123946801633547368285191`23.787348009492817*^-\
11 + 
       2.81354762841074198477636491752420775780817445231`23.257660719011454*^-11\
*I}, {8.1414836351990127952887755449808720227376779`23.938873127478338*^-15 + 
       2.4044752796468338620681986574869262560769918`23.409229616233244*^-15*
        I, 
      7.74176651267009732350324194478511383018393684`23.843857222642153*^-14 \
+ 2.28642432197898759689332450699175507385945985`23.314278641775758*^-14*I}, 
     {1.1740238198617599244316675723113589846554`23.98795466454978*^-18 + 
       3.467317971836850581330042029768270318722`23.45858498177726*^-19*I, 
      2.59901999251958053602938286833423716188985`23.900357869661523*^-17 + 
       7.675848289251514846727802556651721589908`23.371386257099516*^-18*I}, 
     {6.97762704802771669985043102274766418`23.69504730679541*^-23 + 
       2.06074623488045986585831415681220923`23.1653628048699*^-23*I, 
      3.8249095294143624584902683452203489183`23.62125421694511*^-21 + 
       1.1296344526936271492690911342177968794`23.09152847453695*^-21*I}, 
     {
      1.76267697466985696720656388926394870230730946832408`23.647090527459152\
*^-27 + 
       5.205824148896041692032103138348241999402219456668`23.117657724094087*\
^-28*I, 
      2.553563603338539556037758868424867570760365597786112`23.57600550784825\
*^-25 + 
       7.54159909219417158843345757722064117866726481199104`23.04810959459835\
*^-26*I}, 
     {
      1.931425401658195858178896417477283276253329003`23.424093274600686*^-32 \
+ 5.70419943201803991400982870086383517341854676`22.89441647225463*^-33*I, 
      7.90594110696057921917014842922180150499341370481`23.352378412617924*^-\
30 + 2.3349110316751147472078812955723955818107002649`22.82269943570894*^-30*
        I}, 
     {9.308765675628761697524370779908094706034`23.192196776899728*^-38 + 
       2.749215984946672538784143428089223516166`22.663123227649805*^-38*I, 
      1.1522783018185795190571327672004961973937362`23.123069420869268*^-34 + 
       3.403095573412714239772410154221343203430081`22.596990400356567*^-35*
        I}, {1.9928716565999758845753616774194313`23.011200356153633*^-43 + 
       5.885672499647814022792660039859557`22.481479293520316*^-44*I, 
      7.9893205340598314826915625556789216216`22.939978787200577*^-40 + 
       2.3595359993433962447236885689103923224`22.410066005499818*^-40*I}, 
     {
      1.90827168167648078736255741731521816560917483669`22.89232842561476*^-49 \
+ 5.6358181027375411249871388940229932428592872541`22.364303393222745*^-50*I, 
      2.65463736901931204938046288499113`22.81902996839624*^-45 + 
       7.8401065656326299612151583869101`22.299238520754983*^-46*I}, 
     {8.2122720103991780952127288483608788145644`22.774629072843137*^-56 + 
       2.4253816532111584753786633149570201177534`22.245033928466505*^-56*I, 
      4.248763349920325712764376270685846204093728012`22.694580411932275*^-51 \
+ 1.254813852327797552253511827780299973405117668`22.16541411860446*^-51*I}}, 
   1 -> {{-2.32903013670676243113198524766895572356`27.1574796668192 - 
       0.68784703626406288047384769840065874728`26.627799292837274*I, 
      -0.37150735951930757378396708059599593902`27.157146832592616 - 
       0.1097195919315050534559656195497704181`26.62747698959929*I}, 
     {-20.21425152652798448273911581996664363783`27.088291973639276 - 
       5.97000132530668565453419252992158184455`26.558601339985103*I, 
      -3.44241392476912966345386607930056485237`27.08805107020333 - 
       1.01666963360754154627980656495709280837`26.558369294980416*I}, 
     {-37.90629263178152831815168214076759395768`27.096319420828074 - 
       11.19510247273886310641491007572585108741`26.566664210676933*I, 
      -7.36038350434968558344691706831199864263`27.095937759512015 - 
       2.17378809292379059552713480005562951411`26.566347546804945*I}, 
     {-26.09556891329969626369406919530656491232`26.994844978626478 - 
       7.70696757149681338947066896592247649745`26.465177244764313*I, 
      -6.17471012771853516048906116801456655889`26.994277756301734 - 
       1.82361575928188182419461722716320172687`26.46472949028401*I}, 
     {-6.6485731760527447350489730682982098631`27.056466654520495 - 
       1.96356469693394051930280206686208111339`26.527002777151587*I, 
      -2.05074866443064633071143715217133278239`27.054849240042415 - 
       0.60566042865623412809462678590789630828`26.52654364691456*I}, 
     {-0.61427963232486690596608579216874865919`27.11704091767434 - 
       0.18141904558156295740713995948185223661`26.58811874968896*I, 
      -0.26445822805871957669371825115303346669`27.11175326201163 - 
       0.07810410244113511587789335667728828343`26.585971902133064*I}, 
     {-0.02037751727035192272144352263557768959`26.88953864208079 - 
       0.00601821961851071346527902849608229545`26.361145472079414*I, 
      -0.0131207299640720497878137662131293700290865263768495980543`26.880289\
84026912 - 
       0.0038750272386639998432908579366431559078620802704966942721`26.356516\
27962237*I}, 
     {
      -0.0002456857756238626966636000580029089764589543564087088051`26.798990\
105781094 - 
       0.0000725599166587292614032776431065370735408782324933263915`26.273025\
13872836*I, 
      -0.0002536628549512580044580299238310950495458908289964606504`26.777137\
727627885 - 
       0.0000749158373859512771990152911025774527856987968159368516`26.265601\
895526434*I}, 
     {
      -1.1142300696565013991441371427566916219696505002785247`26.708101874083\
493*^-6 - 
       3.290725349794051451442489017471018919236689305413565`26.1880688231990\
78*^-7*I, 
      -1.9784904067003928091965808961593444807560180512832739`26.656055666263\
08*^-6 - 
       5.843199454902932283874634745758927100517940372796392`26.1722919340414\
46*^-7*I}, 
     {
      -1.9836947329897253712082832831083129477881501924323`26.59981007476289*^\
-9 - 5.858569717217057351910662404755877302776396757669`26.0798666383099*^-10*
        I, 
      -6.4985240115583909225569743513964746189405344513974`26.493798110640416\
*^-9 - 
       1.9192497387611451220030235293233153031018793409358`26.005194989812324\
*^-9*I}, 
     {
      -1.4398214538841612936392766828307650080370464518`26.523850782410772*^-\
12 - 4.25231474764866160906447273337255890237610249`25.991524464773196*^-13*
        I, 
      -9.3360517673823650405460397814238935576560772931`26.303625480230284*^-\
12 - 2.7572745570747255992144261471532631646083350218`25.76582067870149*^-12*
        I}, 
     {-4.383423509940009103469648131839063599103708`26.37953736192487*^-16 - 
       1.294583879565347104628566059412820693280839`25.895773960626705*^-16*
        I, 
      -6.0355709461367174118376335824704616684604475`26.01406075198702*^-15 - 
       1.7825229145947842485004898296794909985289323`25.59460511667073*^-15*
        I}, 
     {-5.71037423215950253435133301460253794115`26.134674876750466*^-20 - 
       1.68648053524269489429690590000341925307`25.757836789952336*^-20*I, 
      -1.791170311684112739265873783695083640429`25.651041050435005*^-18 - 
       5.28997530310281535717967994276470430344`25.427529905113847*^-19*I}, 
     {
      -3.22776245759216157423252327239858129979026316112419292`25.84260828802\
69*^-24 - 
       9.5327527335414312473811845006520405417595330731588642`25.301166988467\
255*^-25*I, -2.474166596927157117687776817677314165`25.265682307089776*^-22 - 
       7.30711094759079639439049874742768351`24.719897345056086*^-23*I}, 
     {
      -7.994647595159762209543847399935603261265523624156`25.526339102626082*^\
-29 - 
       2.361109273614618752302228209112934648379937969554`25.401953869517197*^\
-29*I, 
      -1.606331820664401269567687490917994612424126393995586`24.8660719450704\
9*^-26 - 
       4.74408022758779281005705183023661960545174748347885`24.84459860070576\
2*^-27*I}, 
     {-8.7390608972233427985357557849129886509270284`25.16967727568827*^-34 - 
       2.5809615097492718470575659981150093249410766`24.636901916517257*^-34*
        I, 
      -4.9365956281513827601096946456964090886543781401`24.482628686291985*^-\
31 - 1.4579556608311873577300590516307616031701645551`23.949640110913673*^-31*
        I}, 
     {-4.23857274862999399457315155882354220559`24.79883581417036*^-39 - 
       1.25180419831632267915955492990506413325`24.77955521767868*^-39*I, 
      -7.21927313016003077860931708128921062351251`24.0909110719734*^-36 - 
       2.13211308359578220932141290785172574592218`24.09089633036369*^-36*I}, 
     {
      -9.158915568934412866205273670434134766009382807211845`24.42604679238093\
*^-45 - 
       2.70495981575935916531598762044669438334549516595933`23.88220030737813\
*^-45*I, -5.044072270456631568127449577744920525`23.714986968535907*^-41 - 
       1.489697409773007110953649592318467688`23.17096970639632*^-41*I}, 
     {
      -8.845732218316463687991918263599978895942999173`24.04162552938959*^-51 \
- 2.612465418140953405457478867940726870787731603`24.050506858140327*^-51*I, 
      -1.6891094491869883500898706537968262507389049757104`23.327783294491738\
*^-46 - 
       4.988552574900308195913921892261209877255537783791`23.34304320960913*^\
-47*I}, {-3.82828753718520661963925911224632108171`23.69898823676586*^-57 - 
       1.130632100855050721594236244287665777375`23.18333423958762*^-57*I, 
      -2.71776921954923583147143863441329242909641802`22.983940763264986*^-52 \
- 8.0265578081354209678205550545370693051623001`22.468332176043287*^-53*I}}, 
   -1 -> {{-2.17108465051972362384776492826266068092`27.114259721665533 - 
       0.6412000080213708940435224440729995303`26.584578282272876*I, 
      -0.34782839324279999200462812338850679455`27.11400130816401 - 
       0.10272633473040979843987240798035957859`26.584328046354827*I}, 
     {-18.83728241708311126139650075119318623278`27.01652931386938 - 
       5.56333242651000482855431677091634979379`26.48685028653157*I, 
      -3.22144202350358120015202600109373152869`27.016512646101464 - 
       0.95140862002612749989172188493899151653`26.48683423138923*I}, 
     {-35.30289661926448980148756982757266462384`26.999347019617286 - 
       10.42622524645976503484852660757522473341`26.46965642212972*I, 
      -6.88169389850862579453292021356362737975`26.999341976489163 - 
       2.03241369785745414692153301134883211748`26.469652238502324*I}, 
     {-24.2838947818641781364992646853983127358`26.922973015780542 - 
       7.17191451986638310679994021952553903707`26.39330040574266*I, 
      -5.76614806609569839268976670207732248148`26.922968079103054 - 
       1.70295257043428011725433568984715605281`26.393296509397604*I}, 
     {-6.18138517600001180091268789729739480949`27.039142420994324 - 
       1.82558714303727859563402286719832654176`26.509103536448894*I, 
      -1.91240167803945133055511868827485317081`27.03913109706145 - 
       0.56480154792925215691289161028779119717`26.50910033045816*I}, 
     {-0.57058182621912315365198555811951055129`27.11846160545786 - 
       0.16851349921384676233017393436735596851`26.587703018026165*I, 
      -0.24626210848570132877120034242016471542`27.1184592315898 - 
       0.07273012864726017721032592698196151697`26.587702061736202*I}, 
     {-0.01891094316900682102310489448197049193`26.8493338005601 - 
       0.005585087117057439947730636427561102`26.319502177378133*I, 
      -0.0122008804763926720352462637467319287738426241207830052864`26.849331\
072973968 - 
       0.003603362336635753153340689207111987374076076933855051776`26.3195008\
23916428*I}, 
     {
      -0.0002278163389915896328392806475448539986276621848622397971`26.749150\
75049227 - 
       0.0000672824241808528092327956710367671326597178564676231315`26.219373\
5260596*I, 
      -0.0002355756332136785473469250974856229051449883792314434285`26.749145\
510093765 - 
       0.0000695740250708745730984795083451197701226394688223908404`26.219371\
79067764*I}, 
     {
      -1.0324383348736594287384926776477232331987078464508686`26.646343611239\
267*^-6 - 
       3.049164704121918700792981525588319917516728954648305`26.1166209627957\
46*^-7*I, 
      -1.8353177140994929376264926345504092932479808930872568`26.646333318850\
257*^-6 - 
       5.420358587679435364401658580816724733595461979822827`26.1166180380180\
82*^-7*I}, 
     {
      -1.8369282528165002713544040617572218770358808624824`26.54026184042966*^\
-9 - 
       5.425115092397096299399280429165805053115520749302`26.010605584739352*^\
-10*I, 
      -6.0223348500247973584475131860762200899311060766538`26.54024230704201*\
^-9 - 
       1.7786138155501647200932423964167476501304515380436`26.010592623217335*^\
-9*I}, 
     {-1.3325882951641679719763115569116830817512517432`26.52969244321318*^-1\
2 - 3.935616353530509226671590768163206469432930804`26.000025730854134*^-13*
        I, 
      -8.6447770020122842428570990454714621220115689212`26.52964461489048*^-12 \
- 2.5531160573155563310468668947799794520260018952`25.999976072986893*^-12*
        I}, 
     {-4.055165998973124318178994406018940522472089`26.499099023843463*^-16 - 
       1.197637535895764040007588421617918299550692`25.96942452141938*^-16*I, 
      -5.5848441145768242501375252616794474284896555`26.498964981035396*^-15 \
- 1.6494069405389283118410144344395492245866193`25.96933309377468*^-15*I}, 
     {-5.28080969179722518241601954883827489124`26.40915081458928*^-20 - 
       1.5596145529973441700860748871851260194`25.879486682104233*^-20*I, 
      -1.6564784783955253972422419898702556374395`26.408943227686873*^-18 - 
       4.892181488087905318533273489969590930551`25.879405328104113*^-19*I}, 
     {
      -2.98404995021887419446304653893703195883870519647931108`26.32637996632\
9277*^-24 - 
       8.812981343488758443726884768360326715970743140552498`25.7966874711453\
*^-25*I, -2.287072460880995362474491389191928803`26.325986830519295*^-22 - 
       6.75455413454883282174000154132872115`25.796278039351844*^-23*I}, 
     {
      -7.389168274681414449283495154803615747509075669168`26.403989608910784*^\
-29 - 
       2.182289279168730239120877907771186544113662595014`25.874396642880328*^\
-29*I, 
      -1.484315875253890285889194614254033511371631293732397`26.4029113901999\
4*^-26 - 
       4.38372290500607691748464102568386159764732628384632`25.87408676062589\
3*^-27*I}, 
     {-8.0755423621818532779412825381984721606419448`26.29766264559664*^-34 - 
       2.3850004310833222060299842163264943521765342`25.76798265641347*^-34*
        I, 
      -4.5602612066206844340157598644610471035189531787`26.295878848061886*^-\
31 - 1.3468104624869233711887139343357807546166590238`25.766185017863187*^-31*
        I}, 
     {-3.91609076071878190640106792110097446699`26.357503523915526*^-39 - 
       1.15656357599147780438783793926014022314`25.82832435369186*^-39*I, 
      -6.66732676024236932208219189805307468793177`26.353119092823075*^-36 - 
       1.96910331023947800325355634327413989169325`25.827037666223347*^-36*
        I}, 
     {
      -8.4608867506101085608430868014921275348684818338712`26.18293422854425*^\
-45 - 
       2.498806599300687565209271814654995572224851040906186`25.65321680193674\
*^-45*I, -4.657530160032747740469497272904588681`26.17692183951732*^-41 - 
       1.375537510827998058546235044095003583`25.647003997413933*^-41*I}, 
     {
      -8.170610143284685277075174046862232499530327401`26.154907993771598*^-51 \
- 2.41307739343995696438525200272422448301632713`25.62723626886457*^-51*I, 
      -1.55942394949118424433274257859905899722752615746774`26.1430824046508*^\
-46 - 
       4.6055442779861402511159866712439458215462947449177`25.623827715378095*^\
-47*I}, {-3.535756465437811217504618798484279941594`26.12650003523315*^-57 - 
       1.044237069916930175347895062207159954172`25.596994074041056*^-57*I, 
      -2.50878622841107850481990128582981465117218869`26.105513462290652*^-52 \
- 7.4093552703990914038917598195288628827571585`25.576653698151166*^-53*
        I}}|>, 
 "S0" -> {40.21051218990926219670746186705231859583`25.263185498736163 + 
    11.87562204566330761476668914761102048153`24.733519071464677*I, 
   4.68323593421020562701959711463399700411`25.30693791696678 + 
    1.38312935788234277634489405217463854569`24.777271648443215*I}, 
 "T0" -> {84.34611847997042760101702820098152171713`23.129951616349757 + 
    24.91046667986067339420426838519125206324`22.600263700645506*I, 
   14.11487295984168903925107427868757051152`23.06311780103045 + 
    4.16863370707566988675530742381133422821`22.533431895851518*I}, 
 "Sc" -> {-1.17926585755606815553310170590553941552`27.108362669013434 - 
    0.34827996096019121320007294502172204853`26.58005573420708*I, 
   -0.09969598800784488060317246333834944942`27.118935990999724 - 
    0.02944383964716713135085495984400015806`26.589448783846006*I}, 
 "Tc" -> {-45.29872140017249897007167675170520569075`27.02391025646767 - 
    13.37835469390629459505521567889551576705`26.49422970903901*I, 
   -9.51645316299937092494025181678570132528`27.01995870282859 - 
    2.81055362949090259375458257947639279354`26.490386373805773*I}, 
 "kappaFit" -> {1.00036606860275357454332799717911247116`22.770999159294842, 
   1.00158014594232866799962534597948362315`22.811044685251645}, 
 "kappaFitIm" -> {-4.16696057012627102025`6.390684782934379*^-17, 
   -4.94002033559988067153`6.5041160588640485*^-17}, 
 "residual1" -> {0.00041379020560116247630326596033263901`19.33446143984269, 
   0.00324636652338674599971943428056357563`20.009113424014817}, 
 "residualMinus1" -> 
  {2.13229125634517024262817720090852774709`23.062402920926143, 
   3.94076154692208149652285868250112577686`23.10220290579098}, 
 "neutralOnly" -> 
  {1.09761363102300638436486717949294899138`22.766119801884937, 
   2.01391455782422837696787253613324041215`22.80621409617023}, 
 "residualP2measure" -> 
  {0.10997078766290656543336197243067902602`22.800163651456074, 
   0.20035657842543523547642737898780966417`22.750933525856286}, 
 "chargedFractionS" -> 
  {-0.02932730257168925813956116719526248325`24.707943068952552 - 
    1.07513767212655060663`8.428933344269424*^-18*I, 
   -0.02128784229715684815196727048199758763`24.751530916511758 - 
    6.754757254767559173`8.409731522431853*^-19*I}, 
 "chargedFractionT" -> 
  {-0.53705756964891671890259557320579583352`22.57674712677758 - 
    2.10920585658605782084`6.328524129921908*^-17*I, 
   -0.67421458131962574924075505301027865199`22.509916261716132 - 
    2.931852163999132021687`6.305940683320424*^-17*I}, 
 "time" -> 1024.953648`9.462249219011646, "kernels" -> 8|>


==> anc/paper_scan/point_E_b0.700000_N7_h0.125000_P5.000000.m <==
<|"b" -> 7/10, "Ps" -> {7/10, 2/5, 1/4, 4/5}, "ws" -> {-2, -1, 2, 1}, 
 "lams" -> {1, -1, 1, -1}, 
 "zvals" -> {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 7, "hstep" -> 1/8, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.0625`40., 0.1875`40., 0.3125`40., 0.4375`40., 0.5625`40., 
   0.6875`40., 0.8125`40., 0.9375`40., 1.0625`40., 1.1875`40., 1.3125`40., 
   1.4375`40., 1.5625`40., 1.6875`40., 1.8125`40., 1.9375`40., 2.0625`40., 
   2.1875`40., 2.3125`40., 2.4375`40., 2.5625`40., 2.6875`40., 2.8125`40., 
   2.9375`40., 3.0625`40., 3.1875`40., 3.3125`40., 3.4375`40., 3.5625`40., 
   3.6875`40., 3.8125`40., 3.9375`40., 4.0625`40., 4.1875`40., 4.3125`40., 
   4.4375`40., 4.5625`40., 4.6875`40., 4.8125`40., 4.9375`40.}, 
 "IS" -> 
  <|0 -> {{-0.10259799355877657031066614210439371311`23.448256620984868 + 
       0.02731922767224364457725120355407007514`22.873584235756756*I, 
      -0.01808119209692796941566667679330828443`23.66597165623947 + 
       0.00481456007420422256054660639093974604`23.091295517152854*I}, 
     {-0.18034448886758339684995995418978152233`24.019930549679685 + 
       0.04802113550091408558605067397116359602`23.445263727775014*I, 
      -0.03895127889908338937863620952371735629`24.063457627355003 + 
       0.01037173164365542959722642644275824383`23.488806472613412*I}, 
     {-0.15723201986262062713353820105472453627`23.826578895399617 + 
       0.04186687477014720096588921390988331668`23.251884422216925*I, 
      -0.02362470567871911853865705778579346201`23.68771625834618 + 
       0.00629065628614785452013498401191095698`23.112994304761834*I}, 
     {1.05370400856705314969016981894451925176`24.362150458940103 - 
       0.28057448991639282737214214070804248106`23.78741886900699*I, 
      0.34236437630201615519154598278435469515`24.529203003029238 - 
       0.09116289723251004583152465950062184198`23.95445452418518*I}, 
     {6.3354834801410068638767914411181942985`24.82602241891752 - 
       1.68697758702811191350634823793760548758`24.251272870156377*I, 
      1.77378691584019465121684248558681817051`24.925206325446517 - 
       0.47231419363112736764147736545858510264`24.350442654225876*I}, 
     {18.21669705875961875840810649251176766458`25.001224865113695 - 
       4.850641587834182437152877762524498865`24.426540329593323*I, 
      4.59647865285716172665255913622810244297`25.082966425376572 - 
       1.22392497603839059441662695335103085395`24.50827789309941*I}, 
     {32.24974956246394830639494062570315099518`25.184248778027147 - 
       8.5872853855086487361235046270559743224`24.609581830730388*I, 
      7.25739145327086607646250573534806928595`25.257015965520925 - 
       1.93245815577201042595832744435997587592`24.68234907433648*I}, 
     {36.84205987413107839446768623137083464332`25.301808983911876 - 
       9.81010043865248693098981560716650235725`24.72714201613857*I, 
      7.26888854627131983329176984178086415993`25.367058989391694 - 
       1.93551953826452890447687681391460710582`24.792391009180243*I}, 
     {27.47210358131237627552550663413468987435`25.302655506324488 - 
       7.31512017282653037523039873700371554037`24.727978619604645*I, 
      4.66503245817857488638508620509364665365`25.362383961764017 - 
       1.24217910509503197535076613953647856287`24.787706195884073*I}, 
     {13.5149827295107348752021054004494857803`25.33436514455079 - 
       3.59869503649138854314987111644938629573`24.759705349445664*I, 
      1.93835126247390306741127195875597819913`25.388584701176345 - 
       0.5161334799200426179666552720670383596`24.81392597392122*I}, 
     {4.48830743904682965743386334949361292377`25.28790986506732 - 
       1.19512174202607615963149639473159052738`24.71324337329849*I, 
      0.53348305408482052850624203788640908535`25.34044281182862 - 
       0.14205292431452573346806042831764488623`24.76577506041202*I}, 
     {1.04165718502122689102850101846476402832`25.249698158187343 - 
       0.27736672820722043597764196183090222395`24.675071968179278*I, 
      0.1006756589407094167626837264909700492`25.294811617762768 - 
       0.02680735901602938012249103916288276373`24.720189088325743*I}, 
     {0.17547651978090373051319345978443479635`25.178574372072493 - 
       0.04672491955002168161809594061522881323`24.603901942079077*I, 
      0.01353000027493190442101032014414404099`25.225788562860647 - 
       0.00360269382563149329265138862772063731`24.65111597402429*I}, 
     {0.02218817756117725515746453094573721578`25.210954253738716 - 
       0.00590814550460686411982474272384182512`24.636423350283643*I, 
      0.00133898096596708585202960873956004008`25.2505882418291 - 
       0.00035653646420579935194614496675395286`24.67606731670376*I}, 
     {0.0021609490804288455076006154695651351`25.027642972170543 - 
       0.00057540559877070979204604309532338874`24.4529121354065*I, 
      0.0001001256854947969144457190541249036754955597634422702079`25.0617822\
23782252 - 
       0.0000266609151211596235359352526424927489761492954645528576`24.487045\
071840292*I}, {0.0001651058831549428049057241428349904`25.04325676447165 - 
       0.0000439634836460298378653544345319615036468129480944123905`24.468623\
023112375*I, 
      5.7619470322166830312423572586529975408315051958994305`25.0760405286388\
95*^-6 - 
       1.5342594659841759766935080094592461988683855413464751`24.501407143323\
682*^-6*I}, 
     {
      0.000010021375501604436474543127711570571357534364276147696`24.93809545\
0738018 - 
       2.66843657873811797663829852558033173584841400169761`24.36336446118671\
*^-6*I, 
      2.583960500757189873519462087991213700740951652693847`24.96624688612105\
*^-7 - 
       6.88042745941515610695291246843588926641785138877696`24.39150485845513\
*^-8*I}, 
     {4.873200356662827260271548613476249472307194626301083`24.88583909742103\
4*^-7 - 
       1.29760890460165006284936912299858553855446201979224`24.31116869258820\
8*^-7*I, 
      9.1067792102578603210048183736990019007076963303303`24.91442443351206*^\
-9 - 
       2.4249029242795389410429664305385301792845606639041`24.339753007651467*^\
-9*I}, 
     {
      1.90943565388969813795816186755118850330511417837284`24.814359841739293\
*^-8 - 
       5.0843399119913920099432245138574357046209016012519`24.239682054884742\
*^-9*I, 
      2.536804895619885989093747961569915721212523238342`24.835977680008995*^\
-10 - 
       6.75486411571972124373296306945210254268862843887`24.26128034419591*^-11\
*I}, 
     {
      6.051910697621397815890754757767723926972808037133`24.791252837330777*^\
-10 - 
       1.611469391023620011474156953570387437398633888244`24.216581452073008*^\
-10*I, 
      5.607240920779019955698071459073432460306165754`24.815888940590924*^-12 \
- 1.4930651761735178474356149419968984468592441525`24.241217768328415*^-12*
        I}, 
     {
      1.55578326925762628092730952156194770261634921219`24.728742449218498*^-\
11 - 4.1426538538658574163091193492944721769890921584`24.15411716884604*^-12*
        I, 
      9.86121876198256939341693795912967683139018057`24.749342058616623*^-14 \
- 2.62579092572672877281798608910349553857837251`24.174676210688006*^-14*I}, 
     {
      3.250137356883426908033705116518550458202916471`24.692854005036793*^-13 \
- 8.65428643766767980981108735604954379369250881`24.118213295039745*^-14*I, 
      1.3825067824282567293881235289341147716662993`24.714139617989705*^-15 - 
       3.681262784729002513172296785310699433363174`24.139501413232566*^-16*
        I}, 
     {5.5251768124957157882817038325905594704877812`24.708414874820903*^-15 - 
       1.4712135981831007598364703511408451290071705`24.1338644879757*^-15*I, 
      1.54726746793547667127315081586522320507872`24.730643117681556*^-17 - 
       4.1199784479381730201102975002303863343492`24.156004485310266*^-18*I}, 
     {7.65107448826612238439259392793804544814541`24.63901057377122*^-17 - 
       2.03728590230662585175066233204313088265629`24.064342599948272*^-17*I, 
      1.383807282238323950620300115373542731473`24.662517588994714*^-19 - 
       3.68472568387223977161246227682629714096`24.08783990787186*^-20*I}, 
     {8.637031339799349330678477272289233030833`24.57556840493441*^-19 - 
       2.299821053021983532131024124990655772216`24.001006575789052*^-19*I, 
      9.897885590382123137605853780428086064`24.597639719531827*^-22 - 
       2.635554366495161674413959072140580345`24.022965876092044*^-22*I}, 
     {7.953054274398041120343611913892488177`24.598008063177147*^-21 - 
       2.1176954136781148815495877413638941659`24.02343168388732*^-21*I, 
      5.6654869519170492589811984433482235`24.62380663446056*^-24 - 
       1.5085746079905933581050017635767038`24.04914108797098*^-24*I}, 
     {5.97643767801656426382993737594897655`24.312121262553344*^-23 - 
       1.59137285176226442303157201306085589`23.73751455957353*^-23*I, 
      2.596453761696148124397228107187473739245056601324921`24.332150835089944\
*^-26 - 
       6.91369382536679426270679203220858808727082890142036`23.75748854092228\
5*^-27*I}, 
     {3.6666265424151645733821158915003847077707307047441265`24.5026716248190\
7*^-25 - 
       9.763290862403813323143007164900190434212132727365764`23.9285155623435\
06*^-26*I, 
      9.531411464471698842114457517400601036111585677433`24.52479086002726*^-\
29 - 
       2.537971658155054251320185131384130114515014236863`23.95018765170201*^-29\
*I}, 
     {
      1.83721124417139952900409192461207768213622986647703`24.135132006008217\
*^-27 - 
       4.892024738551467964571218288488793076287492111002`23.56044913250779*^\
-28*I, 
      2.8036660023058407240027593406975692157393949633`24.153991612929666*^-3\
1 - 7.465447147370221364960391066652441068461610652`23.57932058811871*^-32*
        I}, 
     {
      7.52063140671971156422716371991767435359909007544`24.15405006206521*^-30 \
- 2.00255223823179605954409050442944581927706938065`23.580078945087234*^-30*
        I, 
      6.6104080312905920983839375547234873940160455`24.1696821550781*^-34 - 
       1.7601829796974884109819022237312875884870004`23.595090198024106*^-34*
        I}, 
     {
      2.515787475624608347044149753192518284545532024`24.03259674267803*^-32 \
- 6.69890008932789542168810196020635601731001697`23.45800293802141*^-33*I, 
      1.24965389376340790840652293549842889866718`24.047051768170633*^-36 - 
       3.3275094425383667991867246473381183286574`23.472388957074777*^-37*I}, 
     {6.879070524413904907695218026399091680040853`23.895995487771394*^-35 - 
       1.831720946104530926713987109974783793724503`23.32163250720021*^-35*I, 
      1.8946391472592931748259775790811697595`23.90919505002895*^-39 - 
       5.0449405904879215923442087569140027424`23.33456378018647*^-40*I}, 
     {1.5378911998803190633281963454093361448775`24.039192452546597*^-37 - 
       4.095011838667991207174967560831260905`23.466064199455936*^-38*I, 
      2.30433570366710750153530539843399999`24.05085160326285*^-42 - 
       6.135857977155007095707237237789317`23.476381122139504*^-43*I}, 
     {2.811634740648052141395677157104703776`23.827092107078307*^-40 - 
       7.486665864178438698575345474258370423`23.25234026979717*^-41*I, 
      2.248783081590063404779898350234540066149358093449229`23.838663619206518\
*^-45 - 
       5.98793552003196191277765854262221976903108787448254`23.26398396396206\
*^-46*I}, {4.2045689589748423448901636577315662`23.869661783881956*^-43 - 
       1.1195694249917832778433128252716849`23.297300083482206*^-43*I, 
      1.761270075206939498640196215545976159313027818361`23.881324408393297*^\
-48 - 
       4.68981278365202004266999516874776139385885039264`23.306953709932802*^\
-49*I}, 
     {
      5.14399193411286922736360923801107363682488754791248`23.92080418385473*^\
-46 - 
       1.36971379183696188309509828817331629941594644220797`23.34830557142838*^\
-46*I, 
      1.107310830015555998724702516651793789282768932`23.9338468065765*^-51 - \
2.94848618572787485572266730050246397229855899`23.35947742117347*^-52*I}, 
     {
      5.14965041474329857732947085997849150144730579521`23.84680967153865*^-49 \
- 1.37122050084040785744838772683180681839749484773`23.272123316500625*^-49*
        I, 
      5.58936028682643200709927483436713075943217`23.860919390816324*^-55 - 
       1.48830401961599476308359695888193767164523`23.2862468562993*^-55*I}, 
     {
      4.21922003392979435858057764648660159083615918`23.966167824245087*^-52 \
- 1.12347063239824183851866157403188867228360719`23.403782607374335*^-52*I, 
      2.26559835357141042000162902459814552043`23.989482851726535*^-58 - 
       6.0327102985348618700703824166063995826`23.41631904639268*^-59*I}, 
     {2.82968395424624803284037898719617626480476`23.86171547827135*^-55 - 
       7.5347263143407900363707656583075290758917`23.291361136670613*^-56*I, 
      7.3757657425941193882032203234830624`23.885754966968115*^-62 - 
       1.9639782084406233215659860816284937`23.31151419083202*^-62*I}, 
     {1.55369468586916269766274060450523439962`23.654009764293605*^-58 - 
       4.1370924892526962625215249321512778428`23.079609308749276*^-59*I, 
      1.92888300826549019356967621152336132859086391221872`23.678978987985186\
*^-65 - 
       5.1361232542789957355957373657366954551166874963539`23.104344712378477\
*^-66*I}}, 
   1 -> 
    {
     {
      -0.0010146694165540306251981722247973890027328522853996841109`27.315835\
83685698 + 
       0.0002701805741164119294645485647405833707751590485792030667`26.742038\
865234978*I, 
      -0.0002217843995004747486656787108950821750829517342864491282`27.316843\
704765343 + 
       0.0000590555262723946738095863019306729072486073417689739283`26.742303\
92484996*I}, 
     {
      -0.0119466361409573142355517577783462701275041162082564177921`27.279812\
01514299 + 
       0.0031810843597569367132627082086668595935912799326242340864`26.705665\
175461846*I, 
      -0.0025917867100455950537864619855435280780716456985304130994`27.280652\
958957088 + 
       0.0006901266657721494006052660902850044303875014190924284329`26.706035\
354841102*I}, {-0.0487817639384991403533278787048826542`27.221907516823876 + 
       0.01298933896330081768738851936367448935`26.64739844688489*I, 
      -0.0103223550805689709187374401415305174598740807257170116609`27.222578\
058007457 + 
       0.0027485797604633711733600182794883149150330103893336260608`26.647916\
942308473*I}, {-0.13614475926047431389672571191723633688`27.220749351255222 + 
       0.03625187535942345835215774095025100664`26.646177480794183*I, 
      -0.0274877608715419690051943777736035489648425748149928198143`27.221383\
997117176 + 0.00731928930968462569525114776134942208`26.646728098789783*I}, 
     {-0.28235116166818125564345736606576720643`27.16965606520402 + 
       0.07518290954409866466617251683015572048`26.59511780935871*I, 
      -0.0532178132498848675976170121726612633`27.170207017392812 + 
       0.01417054569941129573821427739972514712`26.59557059521354*I}, 
     {-0.43938155257950791062355792956480567948`27.138639316355857 + 
       0.11699609566952046794243130693410353654`26.564234713938845*I, 
      -0.07570981892194011622316654354780038528`27.139165011693976 + 
       0.02015959287710543948185104231408633285`26.564561957653268*I}, 
     {-0.51014959062724509142948833275901561518`27.161223026186935 + 
       0.13583981840018540332796225849680953236`26.58708038787129*I, 
      -0.07875119553204700482821437962765158658`27.161811351476167 + 
       0.02096943386099317023953296321693850359`26.58723511495797*I}, 
     {-0.43845539538477044375826894954559345827`27.189539021977946 + 
       0.11674948364149065718983651872653392657`26.615270002952197*I, 
      -0.05944498681252281363358055390362957857`27.190252711125428 + 
       0.01582868311917304757205478512861170916`26.615544611593364*I}, 
     {-0.27738338413261505386070241766685249947`27.086143152140906 + 
       0.07386011715009886080919358671113926476`26.511472593200114*I, 
      -0.03238804154857171921524682778015901938`27.08687465822149 + 
       0.00862410901258631203088221448406107943`26.512145036565926*I}, 
     {-0.1289864327656551433619771247469590134`27.02921675435071 + 
       0.03434579567422780286330158096034020845`26.45466627652698*I, 
      -0.0127206974762621419340919519733841847411198727169312292864`27.030147\
260836472 + 
       0.003387197141478724603251472744467800295406236440753887739`26.4555715\
98950513*I}, {-0.04423514634520979875792494880033097095`27.101932765448637 + 
       0.01177869071511122488994407399203362085`26.528463551988338*I, 
      -0.0036139951884836602033942615597433611532614900935982998529`27.103602\
624064752 + 
       0.0009623146996926079041618705629229852888049154953185882129`26.528969\
97163748*I}, 
     {
      -0.0112725783009472587225920508991375744008379492176995811328`26.971456\
641337227 + 
       0.0030015999570239923292071421949462650165443291666410635264`26.397374\
359562022*I, 
      -0.0007483710777883212756656741858273477260235077932097379546`26.973381\
93138961 + 
       0.0001992721216883152371599843129004754460526828855890344609`26.398686\
586571785*I}, 
     {
      -0.0021567858991125549272847869700174854763702713925693326341`26.831501\
318358516 + 
       0.0005742970498188679368427346411883622086398518564692527813`26.256837\
973299266*I, 
      -0.0001141345217276887768067651886540200180911185978944230336`26.833674\
627784376 + 
       0.0000303911107438478654391239436008705515545742896137635983`26.259020\
227936002*I}, 
     {
      -0.0003134225307681403378248424006427904458684529159552311437`26.948401\
659299773 + 
       0.0000834564222813999994625679878631800145414871153380996874`26.377429\
344690572*I, 
      -0.0000129692913389293447195670191861338051372292837572535815`26.952906\
69234627 + 
       3.453391343690263120269742354468355560725740691859753`26.3786082023417\
4*^-6*I}, 
     {
      -0.0000349884827064521389687586686705222088291354739869861285`26.732716\
80654804 + 
       9.3165401369796885986236790871989291372688158938656883`26.158462333965\
872*^-6*I, 
      -1.1106076211366641939223151144827116291968060991492366`26.736851577650\
327*^-6 + 
       2.957264699234069743503692992591773133372974268170073`26.1622447744041\
44*^-7*I}, 
     {
      -3.0315771471581752559290291545240465348492301902538874`26.745152080528\
097*^-6 + 
       8.072316369592428475803626259222065234955272035741265`26.1726900122681\
56*^-7*I, 
      -7.2416617643750065702290821652735737100049753207745`26.751801671754826\
*^-8 + 
       1.92826974099649747870571391952842357095575943413329`26.177429485205113\
*^-8*I}, 
     {
      -2.056917355118336383945455313866942788599287542100013`26.6883646502200\
88*^-7 + 
       5.47704604917783937139375963837560337413182406231762`26.11854353894189\
*^-8*I, 
      -3.627556978307519635890639250039273671046239007825`26.69804078765379*^\
-9 + 
       9.659258582639388469352649601873649328538458714952`26.124252576550205*^\
-10*I}, 
     {-1.10099833932474345764382293169937777693915036659216`26.63142117057948\
3*^-8 + 
       2.9316776337875880312758569394167279986358877241183`26.057818060781493\
*^-9*I, 
      -1.406414027957178400965272832124877052974969524172`26.645405828851267*\
^-10 + 
       3.74492167911529668588984631368365288433420378271`26.070904141401815*^\
-11*I}, 
     {
      -4.677525654107517855632924994620124679962790540376`26.639796525980312*^\
-10 + 
       1.245505724379659535632212663698503677030582372875`26.083976247559505*^\
-10*I, 
      -4.2459958285713896889346968010332297640963961975`26.663278675811192*^-\
12 + 1.130600343267783108194679125911935472152895429`26.092210237155175*^-12*
        I}, 
     {
      -1.58509220348722972654735422018895987401466989612`26.58507114889538*^-\
11 + 4.220696066902924005189677420685444948613242346`26.010589043391*^-12*I, 
      -1.003154697161293093590659837641605826919628295`26.61903682744553*^-13 \
+ 2.67114498165404346866069555270870434503203146`26.044420344741017*^-14*I}, 
     {
      -4.30183173187697540801343455191169359192337723`26.580791732873955*^-13 \
+ 1.145468019542727088808601630892348451570331363`26.055848858473315*^-13*I, 
      -1.8622351459933085528940023086604027638052264`26.63647257304894*^-15 + 
       4.958657003706392461632177910070596964020767`26.071734369712576*^-16*
        I}, 
     {-9.3809708601755757323081148586842796305734532`26.54217021771439*^-15 + 
       2.497913164052288058959872819279025679270818`25.968186009351484*^-15*
        I, 
      -2.72532461187095578721195945671672012734306`26.62685783937262*^-17 + 
       7.2568440151627765464652993523730731885517`26.05240322675109*^-18*I}, 
     {-1.648246195856787084210037610517589930407786`26.49708014599876*^-16 + 
       4.38885903345905564062599525778901789529379`26.02083077117993*^-17*I, 
      -3.15287579408742885426502952600084903688`26.625655466149695*^-19 + 
       8.39530371435926035659457077302048326241`26.073153585591037*^-20*I}, 
     {-2.3386362383322547945957296877086304803869`26.391474972128304*^-18 + 
       6.22719154843481630333565145449119210948`25.828621550418333*^-19*I, 
      -2.8899453723432846277601990309884792593`26.559843618006685*^-21 + 
       7.695187093708947968929463242734413533`25.98836912733228*^-22*I}, 
     {-2.68471729313858023220599273793708832192`26.299161542435492*^-20 + 
       7.1487170872249900269346323492909773348`25.8304765907135*^-21*I, 
      -2.102800245757162350987534309763034708541958613308684685`26.5316914628\
41412*^-23 + 
       5.59922047892481525462680534076921348417856676037157845`25.98730371123\
36*^-24*I}, 
     {-2.497656639512102204363162848786273851`26.135397396329235*^-22 + 
       6.65062229923941098690410547846882943`25.624730473529432*^-23*I, 
      -1.2165701330742944229978917836427109681945751969361017`26.396835943517\
26*^-25 + 
       3.239415829868858199829494854487347771612508861655263`25.8424027257669\
9*^-26*I}, 
     {
      -1.88567303647312511969784027272930322830297759308620671`26.01519670535\
6995*^-24 + 
       5.0210661253631820954506718735733794055742718942465592`25.486918245413\
648*^-25*I, 
      -5.6041540916494549490704767858295001922564116073109`26.35577891538798*^\
-28 + 
       1.4922432323435087007584983377577971180910717729929`25.7990523489645*^\
-28*I}, 
     {-1.156691825927984495187688139102770834572513296177315`25.8617891535677\
4*^-26 + 
       3.079975177199423970054828403432417485967636514963`25.551382417342403*\
^-27*I, 
      -2.05795801797411971564131718774068409025062779945`26.262934871197142*^\
-30 + 
       5.4798170688148759367492468223403545405210964824`25.790062826589015*^-31\
*I}, 
     {
      -5.77080331911709816551118774967100527848434114616`25.687778404993892*^\
-29 + 
       1.536617669198201058771800568017173385374941262748`25.103755656101423*^\
-29*I, 
      -6.03069803538186798434344120014417723596242033`26.126125440190485*^-33 \
+ 1.60582100035674730806609482222678489736406142`25.546764043415855*^-33*I}, 
     {
      -2.3437701973995538534609157238022786258322610929`25.541404371035735*^-\
31 + 6.24086197138896233760491686658053221381557357`25.427505417102182*^-32*
        I, 
      -1.411553407577470771262304985799599079900457`26.101412804954183*^-35 + 
       3.75860653561889112153880985486886840089521`25.77152518573473*^-36*I}, 
     {
      -7.7553075859136565920776885977285727871443757`25.361397282748296*^-34 \
+ 2.0650405164744028154996867428921358111652118`24.82281848009604*^-34*I, 
      -2.641021025434328825545067814444740247731`25.935852023936725*^-38 + 
       7.03236507638806522112080589423690438784`25.38542094912643*^-39*I}, 
     {-2.0921509729951972170946045933261491373364`25.18897206017074*^-36 + 
       5.5708641829548282968811744208908247906801`24.719864756388223*^-37*I, 
      -3.952727606527651013420948850815168262`25.821362795566746*^-41 + 
       1.052510499118373441884870719950966975`25.326224589766*^-41*I}, 
     {-4.60434008956127984985951737319967965107`25.01234507095043*^-39 + 
       1.22601827603092595802915178948227744073`24.84681310394881*^-39*I, 
      -4.7352574100372359274326751156788043020712612787225951`25.691325845477\
607*^-44 + 
       1.2608782178315790179852343446041848412731889125797687`25.440901492634\
27*^-44*I}, {-8.27109623890047826608751084596515336`24.823117267019644*^-42 + 
       2.20238187328791982883674092309602701`24.234326720622068*^-42*I, 
      -4.5431137089027056633766978035864867417536947718547`25.497417670111677\
*^-47 + 
       1.2097152531867140271423850682665616867672229676335`24.910692886789462\
*^-47*I}, 
     {
      -1.2133764935778892781462147870817396070833135027180545`24.643222748480\
323*^-44 + 
       3.23091198281697808739595255216556084855545412614536`24.40439410269700\
5*^-45*I, 
      -3.492553486134662345702841723777743726738645633`25.341324820438263*^-50 \
+ 9.299778732080190947859872804225126950203649633`25.053722554692097*^-51*I}, 
     {
      -1.4543146764162405182089703914302724257925819488432`24.462762870708424\
*^-47 + 
       3.872468883062471925611142424223689593942255592363`24.06882600265032*^\
-48*I, 
      -2.1523158013259397488527230554180931539454161`25.175832844871362*^-53 \
+ 5.731067768426252554008232125015509954114347`24.76608649409278*^-54*I}, 
     {
      -1.4247077414803745299321676422644763959947815495`24.283291627913588*^-\
50 + 3.793633170185995648811353940589299238917341371`23.70460264441448*^-51*
        I, 
      -1.0636950734328730730366372751420219395679`25.007776304863587*^-56 + 
       2.832348555462637587829172334093213808922`24.429281588158698*^-57*I}, 
     {
      -1.1411828594781215931002424617612063015047385`24.105143552587116*^-53 \
+ 3.038678756995819630162746475289525905709813`24.096506442550435*^-54*I, 
      -4.217299207817002793586060953335171399`24.838503075033703*^-60 + 
       1.122959165418003760106849036447119325`24.79585713698616*^-60*I}, 
     {-7.476346966199250063702125494536158577827`23.927842465585623*^-57 + 
       1.990760421735492336144646106651142643777`23.478942907891636*^-57*I, 
      -1.3418403673722809378281782806215448136567371339188713`24.665133270354\
57*^-63 + 
       3.572978498361145149015078237355085022090649654745138`24.2128929361328\
07*^-64*I}, {-4.007357268892812657145123280771098695`23.75248218689989*^-60 + 
       1.067056984210761322309498297668886614`23.180612764278166*^-60*I, 
      -3.427255152856369157144765355129337331759471804013`24.4934615557146*^-\
67 + 
       9.12590593285963205376047378489761901958031480565`23.921546863460467*^-68\
*I}}, 
   -1 -> 
    {
     {
      -0.0027902609821754442946400431158992560018111442128618724912`27.323027\
83514737 + 
       0.0007429752999346872035275255749142761871840767845946115374`26.748418\
59350034*I, 
      -0.0005073220496682375154302998190314646173372559534849041589`27.323030\
60345828 + 
       0.0001350869163937005581366475229248480727922715911626601514`26.748419\
32080474*I}, 
     {
      -0.0277907399825626023105743426511021445523676270085284036609`27.284108\
87551126 + 
       0.0073999649157739867829933564001838155400000000000000000001`26.709620\
125495714*I, 
      -0.0050503912635706203234778000268384137471761226519933245014`27.284109\
61152848 + 
       0.0013447903216972159702762671278270894828805673185949087037`26.709620\
44941179*I}, {-0.09053182805283957854586259857705332906`27.232028153998566 + 
       0.02410631569264609360079679084966211901`26.657553691890364*I, 
      -0.0163184944683177026843245327174191466280227622164673593344`27.232028\
791972454 + 
       0.0043451986747949797416764134817234012723883045055925059583`26.657554\
18533082*I}, {-0.20594255919913103464586698982757223367`27.26080353821869 + 
       0.05483724843939009479324771610047466051`26.68637527703392*I, 
      -0.03622869621242932776039547549948214509`27.260804345713 + 
       0.0096467773468581850427866442281215723`26.686375977915894*I}, 
     {-0.36384809710839308241100912877979146395`27.217467425882848 + 
       0.09688346387907018198284044220780207958`26.643068085340644*I, 
      -0.06113095310370426948342171878290176018`27.217468029356738 + 
       0.01627761292139308670413039490104224849`26.643068581506657*I}, 
     {-0.50244294931963206534788419126714647782`27.1944575414478 + 
       0.13378773647179580583646593244983250513`26.620080265120375*I, 
      -0.0787340278478853526177915345096315561`27.194458119539973 + 
       0.02096486254477197472746275267097075012`26.62008062508951*I}, 
     {-0.53421378848464393404348272115808844697`27.226495526887028 + 
       0.14224750023891039863500651471092728295`26.651947401505463*I, 
      -0.07623859819466709789464830780649945133`27.226496191485147 + 
       0.0203003933044716536221672196560236089`26.651947576223094*I}, 
     {-0.43015104123976160295121803901634318653`27.187493891942644 + 
       0.11453824603645437768841407713597541752`26.6125853590716*I, 
      -0.05462623408394954025600202323197766331`27.18749469572123 + 
       0.01454557222858119910734687318942647855`26.6125856680527*I}, 
     {-0.25912986452193932347770818147207824583`27.07434849571041 + 
       0.06899967065629745841190155619374958964`26.49954469422833*I, 
      -0.02863583193477216610528699475260085936`27.074349094687705 + 
       0.0076249913382757839294365494543603319299999999999999999999`26.499545\
24471329*I}, {-0.11608287487798775257329631688614914288`27.03416442121779 + 
       0.03090990747127565638228815621926586116`26.45977414727012*I, 
      -0.0109240476245739139278979281638364995980689589819655847936`27.034165\
081590444 + 
       0.002908795131429135779496325108016195991712821442424864768`26.4597747\
90026074*I}, {-0.03867406171630621866213840118101013095`27.036605362520486 + 
       0.01029791578168529398521564876802321719`26.461625774507397*I, 
      -0.0030347765693274389574078653446203661751900846296681740895`27.036606\
18080997 + 
       0.0008080835614426555324825017182354624115892493876717864918`26.461626\
022152373*I}, 
     {
      -0.0096331438706916939158068676871972478953107822158393901057`26.955524\
235665738 + 
       0.002565060402006198327955957585340655135539135360503674129`26.3805302\
7804468*I, 
      -0.000617494483498281752137208544672202543804133987796895963`26.9555250\
8577702 + 
       0.0001644230242317539461067324554362406186320692337534554901`26.380530\
85665838*I}, 
     {
      -0.0018097714418267339314258977791615292857933515353435378711`26.789823\
27605457 + 
       0.0004818959546773689791793635816315019208008487646919055861`26.215176\
92920821*I, 
      -0.0000928674347236154702643850166060800589630522665932163648`26.789824\
021400808 + 
       0.0000247282281509553656137731900034624722019826651210563392`26.215177\
67764374*I}, 
     {
      -0.000259126748259684495962805806024954035647869907016763989`26.9177320\
0209475 + 
       0.0000689988408751772527761811688159358402960871042998736744`26.342635\
50936559*I, 
      -0.0000104341330965132073370483199394742429313486403154249666`26.917733\
333475876 + 
       2.778343393848490645204036407345349921629236742469857`26.3426358558052\
27*^-6*I}, 
     {
      -0.0000285769670116784830765916615415789471625019201247368355`26.711561\
412727818 + 
       7.6093171113233419983553015517266041465338088413117087`26.136877924273\
524*^-6*I, 
      -8.852788187713310404597044826683083245514795228450019`26.7115624840804\
9*^-7 + 
       2.357271596113005785591245707787595812457924272773926`26.1368789037661\
07*^-7*I}, 
     {
      -2.4510766575123769784111029422335789925376907488207055`26.735221576906\
465*^-6 + 
       6.526591693076484917775362008727165442748224953071068`26.1605181078592\
68*^-7*I, 
      -5.72824295532485774583994506134425978565496779672777`26.73522310484876\
*^-8 + 
       1.5252849303412015658390264806792761711344319044951`26.160519193679644\
*^-8*I}, 
     {
      -1.648926978446079160538116989256091305611078429884847`26.6952055952380\
15*^-7 + 
       4.39067178377775607863641698737645026228282335848322`26.12056442104076\
5*^-8*I, 
      -2.851003169158557063853302870847673874895409352081`26.695207601436643*^\
-9 + 
       7.591493943583855993346903188621229696339078753419`26.120565597017332*^\
-10*I}, 
     {
      -8.7624294186581255625952316957840996835910137797425`26.649799612135826\
*^-9 + 
       2.3332113616154558858741416002327792809525874002457`26.07526363040212*^\
-9*I, 
      -1.099316853230773400661823109324259502611141340786`26.649802236314734*^\
-10 + 
       2.92720026538734117635958388693082451947166236183`26.075266083223333*^\
-11*I}, 
     {
      -3.699612043163956714454817081382943335518846311796`26.6894136599937*^-\
10 + 9.85112283392453412806160235944798269335810008389`26.11484977931999*^-11*
        I, 
      -3.3033741229454877342962631506615246300489653437`26.689417885416802*^-\
12 + 8.796042361164287988107874655069095027706528731`26.11485122338765*^-13*
        I}, 
     {
      -1.2469878508282681996314633482634754794292556555`26.650542061855734*^-\
11 + 3.3204104505009662334750535136679868724363235135`26.07620098245924*^-12*
        I, 
      -7.77307107524506574478105529168392164501101193`26.650547788283646*^-14 \
+ 2.06977048040903109476327954261269451329762401`26.076206688955953*^-14*I}, 
     {
      -3.368444722762956018029689267551288305139047084`26.703490596097446*^-13 \
+ 8.96930876428984923826690765046655340369198149`26.128737331055696*^-14*I, 
      -1.4379172942303170325840536243209943462532641`26.70351942327094*^-15 + 
       3.828806838452466434153809014390510766463414`26.12874500299623*^-16*
        I}, 
     {
      -7.3154591805690421225774654012391936460800081`26.709869142256824*^-15 \
+ 1.9479201098263050131730643054233520942842973`26.135679533438527*^-15*I, 
      -2.09788283625192470781724261587670573545533`26.70988357655339*^-17 + 
       5.5861266721970763496249688327144375274144`26.135693888291954*^-18*I}, 
     {-1.280685446143211443873871667748693147518737`26.686904358371176*^-16 + 
       3.41013854814535869235042391489954977002172`26.111676337282223*^-17*I, 
      -2.420423146727545613039543374349105217404`26.686924641930613*^-19 + 
       6.44496921577095797252016193267935164173`26.11168349053354*^-20*I}, 
     {-1.8112806945790289510181360229819171728268`26.58346427825072*^-18 + 
       4.822978301734164444588231484784632888271`26.00888983736502*^-19*I, 
      -2.2132395865562892829098101301169504996`26.58348793238515*^-21 + 
       5.893292262456858882405753194934292995`26.008911886849685*^-22*I}, 
     {-2.0733563688217927631514410359627093471`26.56636822682061*^-20 + 
       5.5208189478958416786319359090614222468`25.991443833324734*^-21*I, 
      -1.606955837375228729159999701508679993512424182618427677`26.5664018848\
66853*^-23 + 
       4.27891334496174345567456472653504007900062233480349414`25.99146310060\
784*^-24*I}, 
     {
      -1.9239262876252462026099978538650431010255061515390418944`26.463003952\
449842*^-22 + 
       5.122924772026639716650315806676126179348603314332762112`25.8882699717\
41956*^-23*I, 
      -9.279114526158235718807206402095622547491843059209118`26.4630432548699\
16*^-26 + 
       2.470791421390861800765831272204997599890383305811654`25.8882995289579\
83*^-26*I}, 
     {
      -1.44914741506446226892690328406985696612723754515492779`26.48702763788\
5298*^-24 + 
       3.8587097846225648930267525205892119628938694228653055`25.912371832265\
077*^-25*I, 
      -4.2670305298532368143441071058796141690425005160608`26.487089064936104\
*^-28 + 
       1.1362013474726773201868927222319738957335936341045`25.912423898553417\
*^-28*I}, 
     {-8.87053355039916784685117773924432577302760166524238`26.44628267935923\
6*^-27 + 
       2.36199673338446469648350895384703575669648769668944`25.87200556121706\
5*^-27*I, 
      -1.56448048619513561198227444965379683293512744262`26.44636525742901*^-\
30 + 4.1658123232850673314079207426211602627623199442`25.87203709972124*^-31*
        I}, 
     {
      -4.417101196400270727226574261679995916969673113772`26.363650557331127*^\
-29 + 
       1.176161336592494427864313481665812748554544999816`25.789024594306348*^\
-29*I, 
      -4.57806049268015276305527992078234375306671954`26.363751163913722*^-33 \
+ 1.21902068996293915307939612623366372376261763`25.78912803115385*^-33*I}, 
     {
      -1.7908444030172488950029498120554372555928273382`26.534255802166687*^-\
31 + 4.768561672072417823140102967336821004120696805`25.959706166449728*^-32*
        I, 
      -1.070153549459424327487363483339110952499757`26.534478817745487*^-35 + 
       2.8495458290997678824618065548547325637695`25.959764457726028*^-36*I}, 
     {
      -5.9162648704522097391579438355974901054428403`26.398514659887244*^-34 \
+ 1.5753503685487501932289616133546269462410254`25.82426221763055*^-34*I, 
      -1.999877609935396129444339164164944882326`26.398748941097885*^-38 + 
       5.32516376269561927510869846089256954134`25.82447585054355*^-39*I}, 
     {-1.59369031051110193006867728705147841762825`26.388708264885715*^-36 + 
       4.2435906319122207559045274909659840850166`25.813752010325626*^-37*I, 
      -2.989878687319001137911343253144279436`26.389042055518065*^-41 + 
       7.96128401131578286958367268821767722`25.814008667781323*^-42*I}, 
     {-3.50260255474154293869769299350765604288`26.419007380119417*^-39 + 
       9.3265368375404202669323315767857018413`25.844260357187274*^-40*I, 
      -3.5781863913707533511680782806646025241620078813506166`26.419526878450\
66*^-44 + 
       9.527797307613076012182091921041560076987953918339869`25.8444511809219\
33*^-45*I}, 
     {
      -6.284111269578476593872664891134624682433691516000665494`26.2125024964\
62143*^-42 + 1.67329847822974932359925159880385907`25.637810806611654*^-42*I, 
      -3.4298026237429391380534888260624399628521033762796`26.212969108858974\
*^-47 + 
       9.132689197787590705106639401177166460346952910683`25.63829343865267*^\
-48*I}, 
     {
      -9.208179202808310233131860570985774351065637584964604`26.2385950786384\
36*^-45 + 
       2.451903154852874900097880533369639863922223927190334`25.6644277484503\
43*^-45*I, 
      -2.6344179381462764135742084113656374310193007792`26.23930829122569*^-50 \
+ 7.014782739862287185349063139760038812282166377`25.664747307659745*^-51*I}, 
     {
      -1.1024780542413560913933303179612349642492153332911`26.234152774539314\
*^-47 + 
       2.935617737028866037869316421761647537298255504749`25.660281238576324*\
^-48*I, 
      -1.6221856811498091500766718026479432976911763`26.235164587540538*^-53 \
+ 4.319466532705332934631863377057339464271937`25.660943620377267*^-54*I}, 
     {
      -1.0789545905983454212284124412808741952346912598`26.260805143596958*^-\
50 + 2.872980755874356841933343407190503252087163145`25.68613807980604*^-51*
        I, 
      -8.011039757240629284651088309701715065147`26.262340820703827*^-57 + 
       2.133135468132462262333535212460090334172`25.687688231475345*^-57*I}, 
     {-8.634312628701592162383836632046633271533339`26.32075957838777*^-54 + 
       2.29909712963045672181130537586151183259439`25.747944203852366*^-54*I, 
      -3.173987451903940129944413442211741722`26.32326642316085*^-60 + 
       8.45151867202286821631109777523174027`25.748613995608235*^-61*I}, 
     {-5.651760205394769279400393536213290999238`26.231991780005*^-57 + 
       1.504919525659653336011034914118756208673`25.658373636601308*^-57*I, 
      -1.0092308935940611188595706783301957942084407989792417`26.234882729357\
494*^-63 + 
       2.687324342279937933368379893904592506477419879192678`25.6605373837290\
4*^-64*I}, {-3.026901521706665032564579430673910758`26.160162593110066*^-60 + 
       8.0598663721032701753382489823078875`25.585509183856292*^-61*I, 
      -2.576161322949515144061276224075557074181660983406`26.16361469017457*^\
-67 + 
       6.85966023904429085277751364260498344299819831095`25.588939055561085*^\
-68*I}}|>, "IT" -> 
  <|0 -> {{-37.76931062800496090422716172524125761211`21.61880784079447 + 
       10.05700365357576844329424345056858338304`21.044113566793644*I, 
      -10.55896569421066930045300831730865390903`21.51923332248763 + 
       2.81158312923825582703333322339661028556`20.944539801610535*I}, 
     {-31.62255768087944300166631851264485106224`22.845121452936237 + 
       8.42028019161687904670770916914109179012`22.270146326233434*I, 
      -9.5423568770464107752662299091577305087`22.77797310889078 + 
       2.54088614222739337624848060534174369456`22.203002740671756*I}, 
     {-7.13060061827333400531316274797405735879`22.79709795247353 + 
       1.89869699175794909168308024060102555963`22.221344842465086*I, 
      -4.15892033156550050403381577628758700812`23.013067556097827 + 
       1.10741436033708514334550910502965611692`22.437346064346382*I}, 
     {42.17717904153188336693546973154190336811`23.720021797610855 - 
       11.23070653568376203040718115049500027509`23.145145230361035*I, 
      8.45294682519047213889166254483321405475`23.464568064051367 - 
       2.2508040441010483681867574631266022391`22.8897012453537*I}, 
     {93.75864294313746614642734434722613953734`24.10131323109278 - 
       24.96553415868492635255269001052723800959`23.52665091340386*I, 
      24.17387654979463451483827765436009105511`23.942377525737857 - 
       6.43688647581800150520987937005454961367`23.367714927741073*I}, 
     {107.59185159742183768448916689977293642658`24.37442412621216 - 
       28.64896463871226306491878192255417137054`23.79980451546496*I, 
      31.94568197594058017740252511632472741603`24.258318306328977 - 
       8.50631994616774539435104075595308753103`23.68369548739322*I}, 
     {75.14835317205600732454970480464844650463`24.510776269104042 - 
       20.01008887493932146507539747327071407256`23.936058003286465*I, 
      25.7868445863075563970804323844727976931`24.426795474619826 - 
       6.86637870553011852153308654478429881236`23.852080922744765*I}, 
     {30.61644814125041910114438457124355233543`24.481478209159484 - 
       8.15237889430159508063563703373915198638`23.906817279045686*I, 
      12.61240334340408416401051232042371027581`24.432662619874872 - 
       3.3583611772605497827304057118443112677`23.858001202625154*I}, 
     {4.68031667714501980353372281672203960555`24.006629090874494 - 
       1.24624890259548252693623786711000185899`23.431955749741316*I, 
      2.81016819570673371123524479850161769074`24.07246953286577 - 
       0.74827608292192686802553326473077961983`23.49779635455614*I}, 
     {-1.97918555782731330664390356827589688415`24.067633520366893 + 
       0.52700661079619742446267900455039690402`23.4929643498014*I, 
      -0.65756718347318356127032354901134727189`23.80797803105384 + 
       0.17509336169238563435626496277417003279`23.233309307370668*I}, 
     {-1.37741145402385602848893186506013557381`24.568567715760537 + 
       0.36676952253726531210140047034823142192`23.993817515061398*I, 
      -0.74576036609320270604318055905149502363`24.42679866048545 + 
       0.19857695578193070715680571620429306946`23.85205648164654*I}, 
     {-0.37827248114685641648950667520697115447`24.33538593030384 + 
       0.10072430927877007062843569704676627517`23.760713424460683*I, 
      -0.2729924079794852839226161396030639348`24.279737628469107 + 
       0.07269091224589167872472678248141568816`23.705065243186453*I}, 
     {-0.0548754762187641336540003144916873979`24.11524753675226 + 
       0.01461193904912352164991572267383532257`23.540562121501544*I, 
      -0.05481700911589787337127187553798334018`24.140723287224823 + 
       0.01459637075154638819104823117137506164`23.56603233624903*I}, 
     {-0.00331334043115442234996797106520592057`23.681946100403362 + 
       0.00088225800968029292158593074345439342`23.10727316639882*I, 
      -0.00585896914291648662127680931705259318`23.86372491438356 + 
       0.00156009397833193488628104987997867205`23.28904473691781*I}, 
     {0.0002373156393336718265101629709974841`23.418483712966 - 
       0.00006319109912638299283211507952611599`22.84384927656864*I, 
      -0.00010172075007106184757873361978741742`22.878016019345406 + 
       0.00002708564011625371247780145596839893`22.3033595192474*I}, 
     {0.00007027590774315616092455328624527917`23.79905943089609 - 
       0.00001871268098833737689185945142846784`23.224388256507602*I, 
      0.00006899008743910508251271563995504535`23.52634924515886 - 
       0.00001837029985188911803836804945572388`22.95167334065259*I}, 
     {
      7.5591449756617952530388615361542800941560740228104192`23.88862581604147\
*^-6 - 
       2.0128074188828668127165556765304093794983949191086081`23.313911011347\
87*^-6*I, 0.00001227494111983519107889170866231606`23.71330314033879 - 
       3.26850359821172202322472090062643`23.13860121789796*^-6*I}, 
     {
      5.17012088810051674147961428051225293272209395074949`23.99551185181331*^\
-7 - 
       1.376671265545999890189309918283425081523362752565348`23.420673413700705\
*^-7*I, 
      1.2184849420919642747726007609118143421594102908658485`23.8572054254674\
52*^-6 - 
       3.244514477677482203521711352862827538056160864995683`23.2824137610428\
36*^-7*I}, 
     {
      2.5281518564366898842200024437719830584138445968077`23.83998370010717*^\
-8 - 
       6.7318232803873015782208332039187505592840128049305`23.265314068998723*^\
-9*I, 
      8.45605524968300602046104262505252061060141176261859`23.72440925984815*^\
-8 - 
       2.25163173822516886271756749537374936765500338882895`23.149739658095065*^\
-8*I}, 
     {
      9.283802336925341698886492974353993569175090114467`24.031385567740674*^\
-10 - 
       2.472039665778408951245081648264893500725843723411`23.456617819101456*^\
-10*I, 
      4.4101655967587475299798396653835709885665792293484`23.92677483956151*^\
-9 - 
       1.1743145633849791471595641887966547769780469323672`23.352046416186383*^\
-9*I}, 
     {2.62912197025368034800156085265985716098587116458`23.79172894064823*^-1\
1 - 7.0006809287465600031917246183532291286837851953`23.217066145286896*^-12*
        I, 
      1.789400730704736501758905659517175074731986318421`23.70184451215229*^-\
10 - 
       4.76471754108885737180259046301918080958445018875`23.127180332891193*^-11\
*I}, 
     {
      5.837057727261921119338788087282535602083662155`23.848969064235884*^-13 \
- 1.554259527460894755337806752882179428710980383`23.274447605090923*^-13*I, 
      5.7624115166945368104553363981227632974668808335`23.759154661959258*^-12 \
- 1.5343831463483111242937630690228343126698597775`23.184619928238405*^-12*
        I}, 
     {1.02724087407456158329018451390419906981813641`23.75545105025145*^-14 - 
       2.7352803246586926627390282632897713912850366`23.180793724197155*^-15*
        I, 
      1.491891096955813461222132525731722866816504888`23.67461708042246*^-13 \
- 3.97252530251294576197911903253917796971398742`23.099961538311984*^-14*I}, 
     {1.444304954457423249983860718317679321702008`23.70200961504001*^-16 - 
       3.84581554768597666407023524288818600841631`23.127246202178696*^-17*I, 
      3.1331190888064716525575623964249587668856569`23.62434954964529*^-15 - 
       8.342696649552242359218025437636886063973645`23.049630991327845*^-16*
        I}, 
     {1.6318595708678697099919819307779081370781`23.55125478792479*^-18 - 
       4.345225632519887037416047838203742449059`22.976567730857372*^-19*I, 
      5.37202636560445969405465515774618848843234`23.479417250258003*^-17 - 
       1.43043354214498058030878779191855336394229`22.904765366545508*^-17*
        I}, {1.4882365588666907501598017992714875308`23.49111447840922*^-20 - 
       3.9627942001171117689496683009250065493`22.91645969720547*^-21*I, 
      7.556817829640083605795620819861375729659`23.417199405321877*^-19 - 
       2.012187759279587494093634012947583471954`22.842548402220157*^-19*I}, 
     {1.099323030044133919621617401142147913`23.427411531465307*^-22 - 
       2.92721671266532521348680971296089869`22.852756457793426*^-23*I, 
      8.7540967813488401637307632202262472815`23.35867183466*^-21 - 
       2.3309925929256023811014835666452650429`22.784144817241234*^-21*I}, 
     {6.595119880388681140479133155810386`23.32283250623159*^-25 - 
       1.756112135222920034879776615461888`22.74815470550443*^-25*I, 
      8.37591045771836023619864412258189971`23.251147303914635*^-23 - 
       2.23029122519496991121638014861105257`22.676465383157826*^-23*I}, 
     {
      3.22032127109924387530922085405296990841309262838215`23.17529999838096*^\
-27 - 
       8.5748938094521523255092050166323769155130353429206`22.60065790283432*^\
-28*I, 6.634505736205761180936093273453589`23.107522965894518*^-25 - 
       1.766599583610685469704467472480314`22.533020013004872*^-25*I}, 
     {
      1.282029019959788692992416761921019425068458869225`23.176031147116547*^\
-29 - 
       3.41371614237697163525194014117292629922513682242`22.601392828572614*^\
-30*I, 
      4.35852030326350745106032145570579838309056104886504`23.108171654460136\
*^-27 - 
       1.16056273957005174792736385149458386252639773582843`22.53363126323987\
6*^-27*I}, 
     {
      4.166855457524073676748982903258895698743761217`22.96065983555516*^-32 \
- 1.109527281897878039725785398378771499841436682`22.38599411116004*^-32*I, 
      2.378238669627609386617261092286874675025162455805`22.89428755154698*^-\
29 - 6.33264271754764126126139070041464968814194047366`22.31964611268044*^-30*
        I}, 
     {1.1068718604168094999724477495943851024114908`23.020440899473414*^-34 - 
       2.947317321698696627407487245600720107617676`22.44587585537567*^-35*I, 
      1.0790863551200057931019838712192287374464167474`22.95441006383948*^-31 \
- 2.87333161117337664770464285364145359222882327`22.38037627515391*^-32*I}, 
     {2.4050897637643566904023870648072292802083`22.849225636994813*^-37 - 
       6.404140329589596362694893676655748088159`22.274561463081607*^-38*I, 
      4.0750435487097938238543102336948130600638116`22.785373206981493*^-34 - 
       1.0850801133625886609393191395918259614972061`22.210730804319645*^-34*
        I}, 
     {4.2775632433557317320886377804770622275`22.850601134542256*^-40 - 
       1.1390059403134037592765002311325660955`22.275993641912308*^-40*I, 
      1.28170343949125515065124172320614934490912`22.783512183945273*^-36 - 
       3.412849204668684766347303288386229603703`22.209208932082323*^-37*I}, 
     {6.2303753935230760358164490366138771`22.998812054995078*^-43 - 
       1.6589899856251948465368792797029356`22.424458379430884*^-43*I, 
      3.35935650779377898837356641251661333786`22.934811367509884*^-39 - 
       8.9451091668864533522208939569208323566`22.362119283185027*^-40*I}, 
     {
      7.43454418398974550680700680745913786675474783582103`22.682530384738197\
*^-46 - 
       1.97962940752328334458275008681125141463959423834321`22.10786105870444\
7*^-46*I, 7.34033732300506270741191301076199651`22.61651999366331*^-42 - 
       1.9545445243373912906641700948199368`22.041803548331206*^-42*I}, 
     {
      7.27018914965674758040663216176841855625896272494`22.74991021183173*^-49 \
- 1.9358658557591020637649773734809777267707788187`22.17563985129324*^-49*I, 
      1.337522953506093948644637806771971`22.68157564567925*^-44 - 
       3.56148232691960289169120008998552`22.10855913205955*^-45*I}, 
     {5.82754009088265354331821947931522907928117937`22.68219215928135*^-52 - 
       1.55172522375715010996856439619827980814286673`22.108041307879898*^-52*
        I, 
      2.0328772918577907544391840656270348263889239940331`22.61307789158921*^\
-47 - 
       5.413033495066142716746494500040067904332048555541`22.04143550567604*^\
-48*I}, 
     {3.82952950759742772259427536831389588147018`22.411518510134638*^-55 - 
       1.01970598904309471485307974979657655306653`21.836829651614792*^-55*I, 
      2.5776182242710794834341980178001868180094305537`22.344100890965002*^-50 \
- 6.863539595507286290195404745260030355732142336`21.76931443249071*^-51*I}, 
     {2.06338343397686504155143745107040938303`22.425047274416407*^-58 - 
       5.4942635672202525186046520403515295323`21.850732108563133*^-59*I, 
      2.7269441224734937318854340727367235344621528`22.3533495593555*^-53 - 
       7.261156358648707361879401348724661789745007`21.780960991111463*^-54*
        I}}, 
   1 -> {{-0.32042152493815514593445236631347009675`27.247423364648522 + 
       0.0853200758342134014151294731154079206`26.672779891158577*I, 
      -0.09447777154280383787039316970035768362`27.24738755150089 + 
       0.02515701975463522473929681883418472474`26.672750339713403*I}, 
     {-2.80679994997716635938920238458128402557`27.274399012977273 + 
       0.74737920503230790534337227522800630331`26.699870735643334*I, 
      -0.84112061101248383218270388824831646664`27.274358092683958 + 
       0.22396895567848121249145366628896638619`26.699845120594436*I}, 
     {-7.21820463859196658943122034865262557366`27.256396314400554 + 
       1.92202370696040100035578010972689027188`26.681926833487104*I, 
      -2.23443296294605476527572465388159357823`27.256351214388015 + 
       0.59497248158287593842909341571094937686`26.68190037671935*I}, 
     {-12.01881280158875895330283202909730680528`27.17941845059129 + 
       3.20030316273755336287970631647380758799`26.604870439099685*I, 
      -3.90635140916411440921725425665582898926`27.179372021734974 + 
       1.04016170115068665713644818867971111928`26.60483619413181*I}, 
     {-14.92074797314701981262051124549470392276`27.091832632465316 + 
       3.97301444969341598888446596669316639371`26.517183274530634*I, 
      -5.17599882818032253276094386414279807386`27.09178305400464 + 
       1.37823641100073301849040671691014694264`26.517135625552285*I}, 
     {-14.33620454364686807525164980118202631356`27.032719255070884 + 
       3.8173654503230702825734257718370007127`26.45802224887389*I, 
      -5.39644949559588713356136044591085308615`27.032659547155692 + 
       1.43693679845201066256293139412658320046`26.457961586304528*I}, 
     {-10.76570856978874897955628268523614945416`27.053711807359793 + 
       2.8666334815075350854242480061358199581`26.47908316118939*I, 
      -4.47122254291642523027466948760934695048`27.053621097368207 + 
       1.19057247014508362401628337394226612821`26.479025294872557*I}, 
     {-6.32810721211260209651081804644120084656`27.12416532719296 + 
       1.68501347507377781102547748837462443954`26.549714719461495*I, 
      -2.94899015639573121840270831815965221779`27.124001320118865 + 
       0.78524082870710927050946057738690199727`26.54967183973898*I}, 
     {-2.90832085141511221524850805092592117842`26.972146573323982 + 
       0.77441163055713823995573949069414976303`26.397513956686442*I, 
      -1.54678377163647108145855641735207558621`26.971942899913245 + 
       0.41186904881195580731928004356533492989`26.397324306230907*I}, 
     {-1.04291444746720267647820698969245005999`26.897753156116853 + 
       0.27770150511477938338107379879567249946`26.3230627566838*I, 
      -0.6439572459280038212134110788044388729`26.897441114285233 + 
       0.17146938261146155540595881065221377505`26.322793560005554*I}, 
     {-0.29112783955520884464744524470630374314`27.025886234028768 + 
       0.07751991490926003917092985059473009887`26.451384220853*I, 
      -0.21232474584592972659591093237527691642`27.025105587387195 + 
       0.05653666188796558770027380363468547835`26.451181353483484*I}, 
     {-0.06314324416937380867013211738776994164`26.911865034081913 + 
       0.01681343468416814684367314330703911159`26.337195468757734*I, 
      -0.05534591358991753117413069164723316953`26.910802723497415 + 
       0.01473720451682203964462624687323519164`26.336129285645*I}, 
     {
      -0.0106337609904277766984455125793879049268504598662755647488`26.883525\
612767393 + 0.00283149920805511356006366099563977995`26.309057645419994*I, 
      -0.011398763321018897946794250819591991379203291140014997504`26.8817224\
2491194 + 
       0.0030351998079819826722797342056282286500000000000000000001`26.308066\
667836886*I}, 
     {
      -0.0013920843617623051146031942213778529426242844723634875803`26.905740\
65329143 + 
       0.0003706765434566447175138065248960191008362704808502698469`26.331507\
506602584*I, 
      -0.0018571533282178342272159728144947986698675520041716577287`26.902311\
841402312 + 
       0.0004945125419707383374990959038024162727198217071561258049`26.329059\
171079102*I}, 
     {
      -0.0001421074280339054442720951867648945218517244600394375507`26.739711\
820640558 + 
       0.000037839581903238302655948527348376730520543235543927568`26.1651520\
77123533*I, 
      -0.0002401214143236099628651487904103610647296853738347932516`26.735491\
36800924 + 
       0.0000639382054107108661964903551284464846669012323088198096`26.161454\
840663087*I}, 
     {
      -0.000011365212521991295491281390456724691470675780969058745`26.8415211\
9725712 + 
       3.0262660863230335755740337960487431088500165944870982`26.268578858849\
48*^-6*I, 
      -0.0000247547787482367978549514793438719029506921751558994274`26.831959\
052056163 + 
       6.5915659082715879441943695451970172492715797921781006`26.264525132008\
21*^-6*I}, 
     {
      -7.160821891491145774339790588394872651739592280790803`26.6824772961072\
55*^-7 + 
       1.906744145653892383664475041012354526085982400962348`26.1078434086244\
76*^-7*I, 
      -2.0462410405775790821365227901008602359599228080522743`26.670606158431\
262*^-6 + 
       5.448617747851230847529881731892453181439953934965823`26.0961790634982\
2*^-7*I}, 
     {-3.57482727648863006786317626583446738831312462974962`26.81271598176885\
7*^-8 + 
       9.5188528418336964820315274477873089159161762889801`26.24372797828331*\
^-9*I, 
      -1.36399181183967014773013337216121509585087363543515`26.78462744880057\
4*^-7 + 
       3.63196214255170936798091138388131756587232758081407`26.23575510305491\
3*^-8*I}, 
     {
      -1.42159765441900860970225724963506946581776590431`26.648786565337467*^\
-9 + 
       3.785351801948391691847757672266615356636792427948`26.074142519402123*^\
-10*I, 
      -7.3713742399297589507173724335131094565224277775573`26.614813142515754\
*^-9 + 
       1.9628088633388903380150679372251823253672410249907`26.040141910558386\
*^-9*I}, 
     {
      -4.52449140712849559124744522426612885333204215918`26.746217188337834*^\
-11 + 
       1.20475660941304783313244317493209315449447762635`26.185423922764247*^\
-11*I, 
      -3.244951757753758452426244594861409947904180893518`26.67441634959527*^\
-10 + 
       8.64047851040443238667887388752937856812910906778`26.162450855180044*^\
-11*I}, 
     {-1.1570719488108970331831966098203095729199865609`26.55651129305395*^-1\
2 + 3.080987347439943152260479712620179703394187773`25.982571957528688*^-13*
        I, 
      -1.16819323827070819189230845213445177100353601095`26.475981310063965*^\
-11 + 
       3.1106005034308981415158897859962441440558654466`25.904073857431353*^-12\
*I}, 
     {
      -2.38547572002132627507135746910263744742289196`26.607189263194748*^-14 \
+ 6.3519131360534435966616330143237665293628438`26.055658737547002*^-15*I, 
      -3.450566735202420115487872616166737435107431133`26.461423619223073*^-13 \
+ 9.18797872818648989883710695041419576417849115`25.979441907943436*^-14*I}, 
     {-3.975394644379450583980487964110397096329902`26.455883853588865*^-16 + 
       1.05854615289920417452284978768351452530517`25.888582890088145*^-16*I, 
      -8.3848878265638405242264463674923168408981508`26.283596714126197*^-15 \
+ 2.2326816694411510965706332785674888660886786`25.734764012355704*^-15*I}, 
     {-5.3669556196370425339727862333307429829368`26.422318638826713*^-18 + 
       1.4290833318849964732742079305477359778783`25.871048272682298*^-18*I, 
      -1.679893248127581238334766362223702443191542`26.173382103651686*^-16 + 
       4.47312705821783634452611181878272798753264`25.6714275017966*^-17*I}, 
     {-5.88027322911976056553115278217043734327`26.347748779075527*^-20 + 
       1.56576671286745639515155188250535429918`25.822598061113144*^-20*I, 
      -2.7798236535099689488633374560012074876761`26.023254342723295*^-18 + 
       7.401961056423660346376961915464842028641`25.58279929961711*^-19*I}, 
     {-5.236376054386825060622404336928894988`26.23592394960048*^-22 + 
       1.394313325682393455781185216423715309`25.667086685627115*^-22*I, 
      -3.80487304456503604265325985185157881175`25.846240680192224*^-20 + 
       1.01314060210062615075879138049051694564`25.284062526510336*^-20*I}, 
     {
      -3.79455996208159282437926549594334424072242911684947548`26.21211207829\
15*^-24 + 
       1.01039449139616674818047939989978868856081135170211508`25.87179194239\
2488*^-24*I, -4.312986188113823344549598313449767234`25.6841815193129*^-22 + 
       1.148438166608224542198965337260109908`25.55901873370265*^-22*I}, 
     {
      -2.239940517009225258412200513548276949179888081117062`25.9991002065382\
66*^-26 + 
       5.96439002692596745746020728315329557999328416678156`25.41935902868195\
3*^-27*I, 
      -4.05296082460845656042750362039149588239261279872611214`25.47320782681\
074*^-24 + 
       1.0792000474232577356007173160799478562187652490638858`24.890710770672\
815*^-24*I}, 
     {
      -1.0780386413170935544646047271560591147800220525983`25.88582906467035*^\
-28 + 
       2.870541816662898244837668134322566887890047656676`25.515082677411833*^\
-29*I, 
      -3.160064387048671737984128077090486710770934221732545`25.2834665844661\
76*^-26 + 
       8.41444510308815162433858613563923587077405664622555`24.99958336920411\
7*^-27*I}, 
     {
      -4.2332874361492001948531148700359541701137697916`25.721897506104394*^-\
31 + 1.1272164226482135313843438700147593861117111312`25.261646040834517*^-31*
        I, 
      -2.0458138837207652332490635664587477854224386965708`25.080461274930197\
*^-28 + 
       5.447480338139960791114733368914396697780279202758`24.64590672529185*^\
-29*I}, 
     {
      -1.35720197681500545243362368040249901818604228`25.525238858146405*^-33 \
+ 3.6138825444561069257260691812862629645988372`24.967207898121828*^-34*I, 
      -1.1004127337425339767100558186498686128713353194`24.871864601398784*^-\
30 + 2.9301183155522511516928341042052669293756539719`24.316533681529958*^-31*
        I}, 
     {-3.55447297927814846047054586352397667312132`25.33794179879938*^-36 + 
       9.4646545422068035124867153242404893790258`25.24583307236445*^-37*I, 
      -4.92039869243537756371472793088798039260466787`24.655971999331204*^-33 \
+ 1.31017661704899056830223057587959398691730555`24.646302773270605*^-33*I}, 
     {-7.60816708874321229855683006746316540651`25.159880649907123*^-39 + 
       2.02586075668988385703337266271640217727`24.604149306243787*^-39*I, 
      -1.829808917717857037487507220251077349415764`24.467739883860148*^-35 + 
       4.87231423207102796016137081348532083316675`23.913156569297577*^-36*
        I}, {-1.331507036654451814696518986063657414`24.9650529162309*^-41 + 
       3.5454634754351618260597354658955608`24.50119647578623*^-42*I, 
      -5.661769756404748942836002174724067630833`24.26671030399935*^-38 + 
       1.507584813677999564704664474362687948743`23.80853711397126*^-38*I}, 
     {
      -1.9060244477293523969958479344396680300328624533491985`24.775481456348\
817*^-44 + 
       5.075256740430310204020225730911316137547050461146729`24.6976622189634\
97*^-45*I, -1.4581382148979585598245106047130368325`24.069158967474102*^-40 + 
       3.88264999037972164506718578163353642`24.015786760068277*^-41*I}, 
     {
      -2.2324398238406323365902481602153644920416930022289`24.58315230245014*^\
-47 + 
       5.944417594984104821691929992216715588391457196818`24.000993609700732*^\
-48*I, -3.1266999915230878968045701859341362`23.873469728985544*^-43 + 
       8.32560423145960111731889181074923`23.291181786090203*^-44*I}, 
     {
      -2.1400625623122286139345211966265944692454931928`24.393986263341326*^-\
50 + 5.698440519614976251654137681852394346791256637`24.00596406058718*^-51*
        I, 
      -5.58393601582050036112106391403507067123912576351476`23.68077915484642\
7*^-46 + 
       1.48685967465873322332405438265965534123299636429616`23.29489153876345\
5*^-46*I}, 
     {-1.6795166328547255871662825505121693000179233`24.20430098251221*^-53 + 
       4.472124227847855141813495212993743892462083`24.036280463813362*^-54*
        I, 
      -8.30756715812140790299441546890316193674798840886`23.490333720745564*^\
-49 + 
       2.21209314844109120258039397220209375174633925148`23.327178311855675*^\
-49*I}, 
     {-1.0793378557358808356296020634600937736245`24.017040338110906*^-56 + 
       2.874001293137121672844788840027564941231`23.43241552831699*^-57*I, 
      -1.029882416339839275984129803999740209730996642`23.302662378808726*^-51 \
+ 2.7423140776637221079608327846584244058501802`22.717977976459373*^-52*I}, 
     {-5.681196740924098500335372723820058254`23.833166752732403*^-60 + 
       1.512757723933454194077742742093578871`23.43366457436871*^-60*I, 
      -1.064077043247537589115224838081886955177253`23.117905966494117*^-54 + 
       2.8333656436111272099544182330368227038596`22.7192163271527*^-55*I}}, 
   -1 -> {{-0.28364672344361380959628160220163705867`27.151469514904793 + 
       0.07552788458580083678845379081543261165`26.576798840536245*I, 
      -0.08426663931296242985085855208034923907`27.151467876958595 + 
       0.02243805580122602899629538400943565617`26.576797489068447*I}, 
     {-2.48424327691303569721835995664851557787`27.158062621315384 + 
       0.66149059373512686882043905983999607357`26.583380332030227*I, 
      -0.75002617263383970048308140519509425297`27.158061043776353 + 
       0.19971283121230774464288276136482360674`26.583379344898127*I}, 
     {-6.38658313317706000479509736199067867526`27.148369376444286 + 
       1.70058412071207564350857539495635920461`26.573668139163495*I, 
      -1.99147350881876086421298492112461418917`27.14836759566575 + 
       0.53027857859124392241938035562993432724`26.573667095093878*I}, 
     {-10.62905212500485807349144623284586162352`27.101940007538488 + 
       2.83024535735000232680580031117292205839`26.527237732974005*I, 
      -3.47915435531573801730570327753210644334`27.10193908980126 + 
       0.92641002657910169428137608738205554107`26.527237056319343*I}, 
     {-13.18752180267031282959950716028651313373`27.039271272936023 + 
       3.51150054755635392800588853343865034555`26.464591990549394*I, 
      -4.60585723722734227602527340657128596623`27.039270239242523 + 
       1.22642225374105367186681550850636771473`26.464590997155483*I}, 
     {-12.66202560969238935022429230000291523364`27.00021455240055 + 
       3.3715743205523454168162151703803469769`26.425557450565595*I, 
      -4.79702511866943092802159067576055104511`27.000213782395125 + 
       1.27732538250199761011754329078267227103`26.425556668176053*I}, 
     {-9.50114982030056109992515855610839979539`27.036317480479894 + 
       2.52991375450425514166413014954778154324`26.461625247065637*I, 
      -3.96997217785624465449696456830221563318`27.036315851535406 + 
       1.05710228843018103703625495831608544208`26.461624208108674*I}, 
     {-5.5802192378881967690788735405257681133`27.120757692504185 + 
       1.48586999153708813357782078184040922033`26.54593598643579*I, 
      -2.6151563401028044204632960092344322159`27.120755102184823 + 
       0.69634940192910221532307571859322959372`26.54593530986543*I}, 
     {-2.56243780189708075135083470717818784555`26.972343394250295 + 
       0.68231180043385506122478455700204045354`26.397642295634984*I, 
      -1.3699295076116487930538189010511552998`26.97234299179171 + 
       0.36477727112593979833249591652978155938`26.397641920950708*I}, 
     {-0.91810435343679754760307807198968708337`26.900387656869274 + 
       0.2444677618773211416208501092208893932`26.32574586559202*I, 
      -0.56959315882715428338063319931360682657`26.900387453859484 + 
       0.15166812377901845053669269838784537931`26.325745690445345*I}, 
     {-0.25607415268353399527192006719857321688`26.989319616749 + 
       0.06818601256690859224513716235920961771`26.414491242839574*I, 
      -0.18756595856648689737675584106353723843`26.989319288964257 + 
       0.04994402861012028457507283028839042179`26.41449115777655*I}, 
     {-0.05549575393249655979152895593054654048`26.958847140467135 + 
       0.01477710317654639731286869648130364673`26.384187062618796*I, 
      -0.04883157446044679011114771017914863052`26.95884604363628 + 
       0.01300260223427094209900134993320704259`26.384185961760632*I}, 
     {
      -0.0093387165645506355497285487657502127550917276655297757184`26.918934\
62864529 + 
       0.0024866619233382411507008205439277580782328890608154836992`26.344060\
608727293*I, 
      -0.0100451874283183701559240076781985128923929892000100253696`26.918933\
935247942 + 
       0.0026747770872085813730130894411186944994542959853542834176`26.344060\
22836745*I}, 
     {
      -0.0012216669613071691184862978393392018675905325852074424561`26.978842\
54178688 + 
       0.0003252987382885677590250435939700745745842652284604058012`26.403416\
1773925*I, 
      -0.0016347893924417630058512827859122323727444502580300404243`26.978841\
262773813 + 
       0.0004353026999762893719828761142662464250727700343472406523`26.403415\
26764855*I}, 
     {
      -0.0001246270537628072590284428192988001792836897142773531675`26.711547\
621221303 + 
       0.0000331850042848701494877136915525463968743470945982654033`26.136886\
055010496*I, 
      -0.000211149787214410500158222171196129569385290207281972404`26.7115464\
9939677 + 
       0.0000562238003860342400042756030800384957998372011441524695`26.136885\
07308263*I}, 
     {
      -9.961012058721440339055595207724658556756755196301734`26.8002488530995\
57*^-6 + 
       2.6523633342037881762532201387825165352800238303429157`26.225415628605\
294*^-6*I, 
      -0.0000217469453941936355340184276702111127813987542309251829`26.800246\
56798358 + 
       5.7906566375440012984679389248751916743667877536058544`26.225414670182\
91*^-6*I}, 
     {
      -6.272508073124460639380573028291275465762958203116944`26.6250976530852\
73*^-7 + 
       1.670208843095009248619337963109994678214272990274169`26.0504317496199\
07*^-7*I, 
      -1.7960140742288691751594137135809036868941300414446784`26.625095063206\
007*^-6 + 
       4.782327187354155677938957497289263919378405888012853`26.0504292056515\
9*^-7*I}, 
     {-3.12973390649410145142187854536982083957824998579323`26.73801757350906\
5*^-8 + 
       8.3336827728575734743545452495091763722026329307009`26.16321399775854*\
^-9*I, 
      -1.196223242309059101176351783801199729743287433048744`26.7380120513671\
04*^-7 + 
       3.18523725171573940951452385782000030430871628618537`26.163212486795*^\
-8*I}, 
     {-1.2440093122501167869766571460438690634845690802107`26.55443317723366*\
^-9 + 
       3.312479362306686576801379390659271833762391448845`25.97975848914015*^\
-10*I, 
      -6.4599485679006484418284635923201346334552091110805`26.554426921869943\
*^-9 + 
       1.7201194638992562145155185649649168261749964455307`25.97975222901405*^\
-9*I}, 
     {
      -3.95758863326260172849368112485662341439068447067`26.66189204004589*^-\
11 + 
       1.05380486649814976540106313908075219761204424418`26.087184845685314*^-11\
*I, 
      -2.841841572143133059205582896745031458358944767143`26.661878796063352*^\
-10 + 
       7.56709894851386655574658282435685094658534704606`26.08718097005617*^-11\
*I}, 
     {
      -1.0117033619975586939692175063845974150149878805`26.498537827483798*^-\
12 + 2.693907894734000610072817460932841766811739147`25.923867355800578*^-13*
        I, 
      -1.02245968002559620624259603789373799472039744611`26.498523658992603*^\
-11 + 2.7225492249325947646786183573690351300139613905`25.92385360122134*^-12*
        I}, 
     {
      -2.08504931935192895448903441768052710841506391`26.584673290890375*^-14 \
+ 5.5519542914452328038776836662317503966506508`26.01002610754207*^-15*I, 
      -3.018481250709858456389426982562570540554256721`26.58464537369887*^-13 \
+ 8.03744533905529291162210212934586159878621835`26.010013375293294*^-14*I}, 
     {-3.473643104619015573169826931123199438791637`26.466893880745605*^-16 + 
       9.24942521150193701796439795967793873099462`25.892287879161366*^-17*I, 
      -7.3313889039443534051039602521301023571638529`26.466859780045713*^-15 \
+ 1.9521617886793780909061800073799946969711137`25.892258610223838*^-15*I}, 
     {-4.6882446967350137136301223720024270721703`26.48704572961028*^-18 + 
       1.2483599319115181731722090815304841166123`25.912370908003506*^-18*I, 
      -1.468195179067288923531213477941409036791158`26.486988984180343*^-16 + 
       3.90942911970802905991303584908218695967803`25.912330368247492*^-17*
        I}, 
     {-5.13534301484145701156214812568296926271`26.47543768562489*^-20 + 
       1.36741080533069215897217122204472512625`25.900912718673027*^-20*I, 
      -2.428580249818044063167790156129888449456`26.475350622428802*^-18 + 
       6.466689499837490426823287970441424717658`25.900861169989245*^-19*I}, 
     {-4.57197212495862534207515035375323798`26.438838984837222*^-22 + 
       1.21739951299673016299512409713500904`25.864146695657244*^-22*I, 
      -3.32297012861579940368671097759108586395`26.43871387396524*^-20 + 
       8.8482215239143987592460926884566623015`25.864026430438585*^-21*I}, 
     {
      -3.31241628342038018931454298439820607150097736740471125`26.62195779986\
8564*^-24 + 
       8.8201193272036904586535110110549728423929597234296806`26.047247547519\
152*^-25*I, 
      -3.7655761505428920131362321403101944821811332392895381504`26.621653910\
797377*^-22 + 1.002676841968826311141943811486688647`26.047168763184256*^-22*
        I}, 
     {
      -1.954967819401876275597137658161553256825178987994354`26.3596320157678\
75*^-26 + 
       5.2055804502212742911721194424589394703850338542398`25.78501143316368*^\
-27*I, 
      -3.53758732962208274651003437341813262352801661487128622`26.35938303047\
277*^-24 + 
       9.4196923659159455847039943857645085138515100652105978`25.784757211979\
59*^-25*I}, 
     {
      -9.407300605382943915283019381137867674644880148198`26.393391911924137*^\
-29 + 2.5049241033399085168831356029367788550375964591`25.81861150524522*^-29*
        I, 
      -2.757558878578569499804545890487481167931794266762421`26.3929806717359\
52*^-26 + 
       7.34267564212618628449974884097651263207853643330102`25.81841650217941\
*^-27*I}, 
     {
      -3.6935423426241114485261866802645886549470619998`26.353900060744614*^-\
31 + 9.834960770203923655417444604683000370952683467`25.779211389451113*^-32*
        I, 
      -1.7848443369866026050524298200560814555676431441889`26.353330345643972\
*^-28 + 
       4.752585027281034454755318342221178265157466716898`25.778806159472605*\
^-29*I}, 
     {
      -1.18399733931496372070171986768628230055313147`26.202047712845474*^-33 \
+ 3.1526827917493158952420207508998818874110199`25.627382341959443*^-34*I, 
      -9.5985396612034168514611302842063370778711674074`26.201442525460898*^-\
31 + 2.5558461840216460791086361510063657635008027528`25.62680451878432*^-31*
        I}, 
     {-3.10047314050951060028185604581322960671491`26.28611341989779*^-36 + 
       8.2557688195657551081977007864261108191035`25.711661298196983*^-37*I, 
      -4.2911530140874334223766658657817125815896621`26.284976613128986*^-33 \
+ 1.14262454948623903011520592941935225685957881`25.711368338872838*^-33*I}, 
     {-6.63566251486856550348766376624640494965`26.272586034288164*^-39 + 
       1.76690760425070495499186471344462630733`25.69798689298236*^-39*I, 
      -1.595553566336026521583080889439090142284224`26.271003503596827*^-35 + 
       4.24855200672347257635843771681049693412379`25.696476537286113*^-36*
        I}, {-1.161190935892076373162482715023446638`26.22341565647469*^-41 + 
       3.0919551589873788892733330565578032`25.648835008166348*^-42*I, 
      -4.936244703798019465593343189691139817705`26.221329318397004*^-38 + 
       1.314396005529185092589953972780307378923`25.647243569748046*^-38*I}, 
     {
      -1.6620669275105990736157696480769200046720677371555356`26.290763372918\
14*^-44 + 
       4.425660115190850915237594063293718186481755618104636`25.7167751283928\
7*^-45*I, -1.2711244682856067174388877681022247317`26.28719308977844*^-40 + 
       3.384680103803408886801596929775110244`25.715710638852812*^-41*I}, 
     {
      -1.9465393600831697763764933964697978756911166180545`26.288506484108144\
*^-47 + 
       5.183137613761507160109150796409304028010637255539`25.71393426112567*^\
-48*I, 
      -2.72537259592056038880445952697037377970904289955265464`26.28333421301\
0903*^-43 + 
       7.2569717844426926648564904457091773910843531054072111`25.708669460063\
923*^-44*I}, 
     {
      -1.865848703070412617536983642220282390281232275`26.33004992735439*^-50 \
+ 4.968278984124508389272204724746688148092473157`25.755838384924104*^-51*I, 
      -4.86670637671294095502632311917942765178007975459993`26.32182520111374\
*^-46 + 
       1.29587972344910832174284413096896010693474248576875`25.75049607914247\
2*^-46*I}, 
     {
      -1.4642107654458672649871208461128895829937429`26.200783510391105*^-53 \
+ 3.898819642944563094023504955675667823740415`25.62724178639357*^-54*I, 
      -7.23982082850902747792641714489680702505463517911`26.191984260966084*^\
-49 + 
       1.92777954675089685788030660842687723507149971052`25.62380955805853*^-49\
*I}, {-9.409109783402123427000650290128591634581`26.05241802242533*^-57 + 
       2.505405841281277408813971620456147795108`25.47769520842932*^-57*I, 
      -8.97438245826303967081004861773533051985483166`26.043456322742365*^-52 \
+ 2.38964904761633765761235137839241384167606593`25.46852745682571*^-52*I}, 
     {-4.952278312081476692040098237677596596`26.096726121922718*^-60 + 
       1.318665346282446533058634475611519719`25.523165151316775*^-60*I, 
      -9.2716340648935284526352854300972004782688`26.08266241075809*^-55 + 
       2.46879956543641895901404527841260491085425`25.513716871735657*^-55*
        I}}|>, 
 "S0" -> {17.62182146217269133501031638520669649629`25.138913261612906 - 
    4.69224139601649568141078625776475565412`24.564231210377827*I, 
   3.55134629227255986189801656119987085903`25.18897848071376 - 
    0.94563289725535747874451318974381501285`24.614289259886213*I}, 
 "T0" -> {34.20719750370973458126274830310233191443`22.441973529560066 - 
    9.10850382369207045036712894331354649153`21.867253322741902*I, 
   9.97308293620447469221959547526159224919`22.359559118089198 - 
    2.65557750086265068039931999903364361417`21.784840208663585*I}, 
 "Sc" -> {-0.61449285323297947038738345378958446768`27.165609811230315 + 
    0.16362376668527266418817987234134871615`26.591131168525457*I, 
   -0.0911872515510949320465538243759268106`27.174458356336743 + 
    0.02428083824566579325268546993649682996`26.599861950804453*I}, 
 "Tc" -> {-17.19374288626922445637504359208287278548`27.078468202033868 + 
    4.57825499461560501916484845358321175237`26.503816824160964*I, 
   -6.50271812291148429043637219975992703555`27.070202814438662 + 
    1.73150790503979567377590070578457611125`26.4955647759219*I}, 
 "kappaFit" -> {1.00036949852910062525370751388172792377`22.054327944696126, 
   1.00159178404912836142970141035523620014`22.09534817864762}, 
 "kappaFitIm" -> {-2.829275706570045814804`5.505819179640447*^-17, 
   -3.517316321618245146943`5.640846393365098*^-17}, 
 "residual1" -> {0.00036019816172531160108474162242224056`18.621790103467482, 
   0.00294950967612100399788002062174935025`19.29655071559717}, 
 "residualMinus1" -> 
  {1.81860355667134341866193726295736449081`22.352844136668192, 
   3.52317071645163645174511696796484660473`22.393630584430838}, 
 "neutralOnly" -> 
  {0.94118397903074322517067027963460059058`22.053077355659294, 
   1.8082541423530255232985165756655516559`22.094124825764744}, 
 "residualP2measure" -> 
  {0.1708644246570198771090285874434918691`23.02259700939429, 
   0.13267537751207667260381105707667515865`22.61470335686904}, 
 "chargedFractionS" -> 
  {-0.03487113148615541927873987973455609454`24.58765240545213 - 
    1.02808266161786174753`8.233797869161352*^-18*I, 
   -0.02567681212882870929424935745296349416`24.637580967592566 - 
    6.5930506864023360557`8.223639586182518*^-19*I}, 
 "chargedFractionT" -> 
  {-0.50263523880915941730945845960054835077`21.89206038328689 - 
    1.452641218597384932872`5.530219444030408*^-17*I, 
   -0.65202687719613698000611813324143310244`21.80964676939147 - 
    2.070555205679750597167`5.488722357502764*^-17*I}, 
 "time" -> 2153.904617`9.784771460690171, "kernels" -> 8|>


==> anc/paper_scan/point_E_b0.800000_N7_h0.125000_P5.000000.m <==
<|"b" -> 4/5, "Ps" -> {7/10, 2/5, 1/4, 4/5}, "ws" -> {-2, -1, 2, 1}, 
 "lams" -> {1, -1, 1, -1}, 
 "zvals" -> {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 7, "hstep" -> 1/8, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.0625`40., 0.1875`40., 0.3125`40., 0.4375`40., 0.5625`40., 
   0.6875`40., 0.8125`40., 0.9375`40., 1.0625`40., 1.1875`40., 1.3125`40., 
   1.4375`40., 1.5625`40., 1.6875`40., 1.8125`40., 1.9375`40., 2.0625`40., 
   2.1875`40., 2.3125`40., 2.4375`40., 2.5625`40., 2.6875`40., 2.8125`40., 
   2.9375`40., 3.0625`40., 3.1875`40., 3.3125`40., 3.4375`40., 3.5625`40., 
   3.6875`40., 3.8125`40., 3.9375`40., 4.0625`40., 4.1875`40., 4.3125`40., 
   4.4375`40., 4.5625`40., 4.6875`40., 4.8125`40., 4.9375`40.}, 
 "IS" -> 
  <|0 -> {{-0.18800092756285140049837775656982931785`23.63127886897179 + 
       0.0976044286111305611408591679490986159`23.346582559613804*I, 
      -0.05025446128419049822503545510240540798`23.75423414851029 + 
       0.02609060520280552908379631993513884929`23.46953709815109*I}, 
     {-0.45737552863316900027295250309122932513`24.052577881671006 + 
       0.23745562169117398222147986156177748666`23.76789710264149*I, 
      -0.16368800897305171671783451564661518299`24.113346446500817 + 
       0.08498189234181886715807372504872069741`23.828666327866156*I}, 
     {-1.05883925183898846956586840887366943305`24.160306097040145 + 
       0.54971750143217207920583093301938964504`23.87559309617434*I, 
      -0.40856231427956042332405319624689756213`24.2426448775417 + 
       0.21211326855802893689046825930519562189`23.95792545237455*I}, 
     {-1.34524750196815712887554801284245217891`24.2479841149578 + 
       0.69841205292062474871025433893484813891`23.963267923100624*I, 
      -0.49224713023218249255346591643442776842`24.312925803305898 + 
       0.25555990869097518894564811422557716208`24.028205232254184*I}, 
     {1.37777893386859322627707505662300271926`24.20055209182191 - 
       0.71530139417923344596751752636655564783`23.915777833796934*I, 
      0.6159127798259645188273427427450505335`24.36998297820409 - 
       0.31976339547106092116292867100641535185`24.085190921951636*I}, 
     {10.41158541795015991133111235716827039882`24.860460167780374 - 
       5.40538208416694388407477139604466727013`24.57578237007674*I, 
      3.79537706544157206127765380027648463536`24.94961923381226 - 
       1.97044564959589820497704601697682326574`24.664940155131998*I}, 
     {22.88531376848625091103494220368905845092`25.001351384102982 - 
       11.8813667725803061401637589576847348654`24.716687440684485*I, 
      7.39811157787369356524715809791992089206`25.075029804705654 - 
       3.8408770782173237772161314201372209638`24.79036815439229*I}, 
     {28.15292698461956889021047193718362307562`25.116275975570613 - 
       14.6161531631062103866518350778654181065`24.83160605894664*I, 
      7.98075219431641184136089106916575336629`25.18905333430325 - 
       4.1433665669168756903791431287095244424`24.90438613609419*I}, 
     {21.13057940919572351395785801558262866599`25.139934808909917 - 
       10.97036145615381059728205917939361881724`24.855250943555077*I, 
      5.16244284139389141949587124082762833633`25.20297728172266 - 
       2.68018509431778596026470027270793267646`24.918293498315535*I}, 
     {9.98514884200093199364804600161143574608`25.142411584672352 - 
       5.18398903640925979544442731211423736276`24.85776576951722*I, 
      2.06378978024291194493252928791706995273`25.20249365346329 - 
       1.07145759803103919829086767771065197842`24.917855238309645*I}, 
     {3.08967427715805834497765007386143582344`25.057560623286538 - 
       1.60406598161970445574866618179678721886`24.772873249454996*I, 
      0.53011377987364590941488501106308257399`25.11591575079422 - 
       0.27521913457664167628254021815223535897`24.83122865093205*I}, 
     {0.66013740514366308694386651893162813036`25.23164514240295 - 
       0.34272349115054766617876142327352946882`24.94715349103733*I, 
      0.09224221254477164774501353241872596074`25.288027781215547 - 
       0.04788938313216026006308532507139380234`25.003566354885518*I}, 
     {0.10270008278856167861328834462001359291`25.05892474007866 - 
       0.05331879490616986499761907119414647165`24.774184135033963*I, 
      0.01146404473519158308612685399614444931`25.09910432405128 - 
       0.00595178731539362395973774758680278129`24.81435792797656*I}, 
     {0.0121315006945165126448461886111434386`25.051806533335313 - 
       0.00629831037981427443351774939435086564`24.76681525614541*I, 
      0.00106106129819390453111192880523276171`25.087872831450937 - 
       0.00055087112108517397003833124950899727`24.80285314217704*I}, 
     {0.00111946994678908650477306173853294525`25.040273449803713 - 
       0.0005811951351524725220946124762729048`24.755587397431015*I, 
      0.0000752410100630840633807726818926017231653069581165136254`25.0800938\
559284 - 
       0.0000390628700109817005653060005133232769205759471746285568`24.795407\
773732922*I}, 
     {
      0.0000821391615056332713877450427943652487734806679031644161`24.9348977\
78587178 - 
       0.0000426441828201856570642647144258381979579699913667117056`24.649979\
270761108*I, 
      4.1605674936060297784727448704688502685683632988729292`24.9590859698481\
96*^-6 - 
       2.1600415390275082547068550206465629379829715407658014`24.674151894275\
76*^-6*I}, 
     {
      4.8428893770142703492193200578038251202489737952145678`24.8010393349079\
98*^-6 - 
       2.5142825442303550887865924629039966226886636438600336`24.516356954927\
605*^-6*I, 
      1.813060037685638615736898738728445033398600878169681`24.82433395382544\
*^-7 - 
       9.4128625486074125814662346262951002718106167267376`24.53965251469171*^\
-8*I}, 
     {2.308599705411950082431755380339739130189811899791462`24.96316411554483\
5*^-7 - 
       1.198555550015716581623892873003651113879153996783131`24.6785067039717\
53*^-7*I, 
      6.2649786096849011389758640773506589236296836503669`24.985384175399723*^\
-9 - 3.252588513186040605895481020091603480217452774157`24.70072498707777*^-9*
        I}, 
     {
      8.9297151677625904017346343926440655030376466205893`24.71560035873424*^\
-9 - 
       4.6360396084654141379673794692138810246458102504841`24.43091983679814*^-9\
*I, 
      1.72286068611300587248121755972378514071561689001`24.73519693757127*^-10 \
- 8.94457463718751762200845721382982747590152187114`24.450515547786075*^-11*
        I}, 
     {
      2.808551221175237662654838329486752063512933016958`24.716254992243883*^\
-10 - 
       1.458115344012112016046868657710796766749249764949`24.43158264213634*^\
-10*I, 
      3.778668643555315820867086549186163629354711162`24.735358751144236*^-12 \
- 1.9617711393562880003085692918592243767913055988`24.450687244563472*^-12*
        I}, 
     {
      7.1916279936315478397891204266360816879370654604`24.722026192105275*^-12 \
- 3.7336770100113241603236956192770238099662299302`24.43735734690408*^-12*I, 
      6.61842527229934539953057961711293135410579128`24.741694944621543*^-14 \
- 3.43608739266610592812202433592712844211701256`24.457016407276832*^-14*I}, 
     {
      1.500412781030132870093654408181069942335852285`24.544619786587162*^-13 \
- 7.78969200161660298240935943862317064289041332`24.259936504441907*^-14*I, 
      9.265306031835190027031248605478707660113783`24.563348988334976*^-16 - 
       4.810268294246633356276622706732940277192877`24.278669502881293*^-16*
        I}, 
     {2.551868186313413062333510193021950278333133`24.44387478954511*^-15 - 
       1.324853230486197283674279998016821346685566`24.159183655123147*^-15*
        I, 
      1.03729039299923394871640253442889472451103`24.458408796520253*^-17 - 
       5.3852998187287637793492452132860258091563`24.173699942244323*^-18*I}, 
     {3.53943922889342966525708208043255017000694`24.283162510946852*^-17 - 
       1.83757042062717700012951822855161548603578`23.998466622121896*^-17*I, 
      9.29093026098783369032646984191372545174`24.300032469550803*^-20 - 
       4.82357162353054503631890518428746427572`24.015339905800126*^-20*I}, 
     {4.004731669374013962520029007460932483006`24.3896078226324*^-19 - 
       2.079136264896776486315571771503835954505`24.104967508524883*^-19*I, 
      6.660168298023183408501685769150129823`24.403742012936465*^-22 - 
       3.457759116455448159846565853770120066`24.11906734581205*^-22*I}, 
     {3.6973835656930304667523645548947810907`24.164510652340702*^-21 - 
       1.9195703710824136803743497093199378856`23.87982437394645*^-21*I, 
      3.8221681702911015956582020924018625`24.177774832579278*^-24 - 
       1.9843547856549910559779653548431114`23.893092693343373*^-24*I}, 
     {2.7861907387954124258423747954102045`24.19214131576001*^-23 - 
       1.44650645391546051575816047887977226`23.90753253944936*^-23*I, 
      1.756530228070738604230338389928528045956178403497096`24.203508623926684\
*^-26 - 
       9.11937677497423595180492000376565252359913907855739`23.91884753074740\
3*^-27*I}, 
     {1.7140884665913916478335144957934138658065004714723722`23.9782972614363\
1*^-25 - 
       8.89903191114075795729361657149164212804067369934195`23.69360468566746\
*^-26*I, 
      6.466077768275853570693343912907987374168585359718`23.98587539183941*^-\
29 - 
       3.356993149497784390916868473952118208428907589292`23.70118732579646*^-29\
*I}, 
     {
      8.6113570186135567520087317581522260140419554842874`24.016601658526827*^\
-28 - 
       4.470757630104081528748998093855764542562379531641`23.73202202726406*^\
-28*I, 
      1.9071342981218529828255807484827583406893497871`24.024881462796635*^-3\
1 - 9.901267821705319259634585744684834787953884746`23.740211646253137*^-32*
        I}, 
     {
      3.53374459608555453021361077522507190934674416096`23.893191944710257*^-\
30 - 
       1.83461393850470353405479651296590961123189993266`23.608483725417784*^-30\
*I, 4.5080652315666538606976698194534697870677364`23.899172738510575*^-34 - 
       2.3404519157049970735471381187293796758536958`23.614477620437732*^-34*
        I}, 
     {
      1.184764469637908920963443753968441620166528593`23.96222785911613*^-32 \
- 6.15094088081697500582796666693274768223506915`23.677791821986325*^-33*I, 
      8.5423811607961810982041280472018512754479`23.96896797310928*^-37 - 
       4.4349474387529991171273128614620614986232`23.68432332224579*^-37*I}, 
     {3.246149487662359406280138795708771610019356`23.927526221232867*^-35 - 
       1.685303205877549301958208861672415140959417`23.642780764924073*^-35*
        I, 1.29794467673636822763838963886835353057`23.93357437641397*^-39 - 
       6.738538484038604363265889787243465838`23.64888714982068*^-40*I}, 
     {7.270236307308882004045947390998526232458`23.973194603265*^-38 - 
       3.774488082808121709070575591429439983545`23.689085148412865*^-38*I, 
      1.58171210009035057196178829063572933`23.978275177429634*^-42 - 
       8.2117736203739991217743510448056889`23.693605075939043*^-43*I}, 
     {1.3312907627448968230956620200897229093`23.89758531773977*^-40 - 
       6.911661335796774300922220651057532729`23.6126372819988*^-41*I, 
      1.546303418437619836921906821811897998344235413138099`23.902704765343287\
*^-45 - 
       8.02794239223128416597046193314686892524691490258102`23.61790185275202\
*^-46*I}, {1.9936047740895426210712808747538556`23.80186119590865*^-43 - 
       1.0350196532217154562128522054661258`23.518349072457184*^-43*I, 
      1.212987008199040102600861174471890773775369031469`23.807179526706996*^\
-48 - 
       6.29746381482244317810840932108897297824683507286`23.522809677359174*^\
-49*I}, 
     {
      2.44197110665297126521176827272850898188175346648143`23.747491509082955\
*^-46 - 
       1.26779797121010216797274943540098310854475053251666`23.46273166225036\
*^-46*I, 
      7.63670047528042260395009368424810839792885215`23.75362299087185*^-52 - \
3.96474525964799766590305201171705938525951545`23.468962972843578*^-52*I}, 
     {
      2.44718504183941882145161412991392636916762129047`23.641161475374187*^-\
49 - 
       1.27050488958170788637844953645421238054885493227`23.357524533808746*^-49\
*I, 3.85952012756585696616588351675755958799562`23.647562238000262*^-55 - 
       2.00374679874052706116703632644789960718191`23.3629718218586*^-55*I}, 
     {
      2.00679639031385059764489832240277382001086457`23.474625854737507*^-52 \
- 1.04186834370823184739178399537827582845567097`23.190488202253295*^-52*I, 
      1.56611726508138744169089018989519407881`23.48015087472846*^-58 - 
       8.1308099262029520714289773057057540994`23.195535929870864*^-59*I}, 
     {1.34688725041357713020976438538191256636067`23.337370587503003*^-55 - 
       6.9926336100831142842700104528802853815608`23.052846237550945*^-56*I, 
      5.1034027673498725822169919742844301`23.34146638509536*^-62 - 
       2.6495332631446345402936435310089542`23.056796772116698*^-62*I}, 
     {7.3999313945085671372839127583594512363`23.219797703455228*^-59 - 
       3.8418218722958796725841072117635115558`22.937076144296668*^-59*I, 
      1.33572480354628959551870179186810753013986241514345`23.22134143695812*^\
-65 - 
       6.9346815423726578890597802244957264198990102007143`22.936902450921075*^\
-66*I}}, 
   1 -> 
    {
     {
      -0.0016074705410384508947716034225660084781114392183017546813`27.369665\
656721835 + 
       0.0008345503700497979698990748096814870114418790340232617725`27.085220\
757204898*I, 
      -0.0004786798690219920797534079993017204037720675374863348601`27.369926\
541598346 + 
       0.0002485161946231502627304647579172641496346677649078765717`27.085343\
81983573*I}, 
     {
      -0.0171606202016530443817189444009382231868680107715519840256`27.313400\
139015176 + 
       0.0089092780078705138382189176204147505760018731316908392447`27.028865\
622767686*I, 
      -0.0050868461052202062573620722677524655017164041861507926903`27.313517\
899021633 + 
       0.0026409375420064698163950655154852334058141842486901886389`27.028925\
84577394*I}, {-0.06142941782667424247438655396166409054`27.227533546174108 + 
       0.031892306621106755013563598880814799`26.942892247939188*I, 
      -0.0178683234635869842560474916781717271169456302699044667393`27.227627\
32504737 + 
       0.0092766962616139838797032110320242382992110885857044463615`26.942975\
916274275*I}, {-0.15117748881791586900403021651177891555`27.17346257989108 + 
       0.07848680645474609366903887504966011373`26.888789629950626*I, 
      -0.04223921617475993979634806937196652939`27.173545965206714 + 
       0.02192933095152511242009906121086136303`26.888875509334948*I}, 
     {-0.28015775194663920644556216154450781817`27.1863830403032 + 
       0.14544948077763534866180560481165728752`26.901710797151868*I, 
      -0.07348192400946863366983790925354627138`27.186473025633695 + 
       0.03814960542571230604511902635677607648`26.90180460298472*I}, 
     {-0.39387970799952141404775934746340630668`27.179323036870223 + 
       0.20449050086712856470858514172789714495`26.89464981441737*I, 
      -0.09483782771480598010980495443212688193`27.179419395295685 + 
       0.04923694848117102243291533536524369207`26.89474263475671*I}, 
     {-0.41650459048666279605167296423909216705`27.197248210059346 + 
       0.2162366595493145690736150148947772083`26.912537695479*I, 
      -0.09010870571480319043955779283104504768`27.197360853518987 + 
       0.0467817305382261112772609993688921943`26.912620471541477*I}, 
     {-0.32791276767105290809802524130507748736`27.189202938540102 + 
       0.17024244900136223297953235966016313825`26.904399900628977*I, 
      -0.06243612882542436320610660078230344765`27.18934346805967 + 
       0.03241496070097397569763306709241947921`26.904466860826975*I}, 
     {-0.19082776156646646857033955911327884405`27.090335493196996 + 
       0.09907203582604242427607218620751394219`26.805621019388433*I, 
      -0.03133766466936271403745738310453387404`27.090483207029077 + 
       0.01626957320749279790297337309801615571`26.805692522789805*I}, 
     {-0.08189031150794975230549740725793464268`27.0083792074451 + 
       0.04251498738403191408118035135858966862`26.7237149559021*I, 
      -0.0113701397307712951546262422635303022075406718174268227584`27.008552\
266219667 + 
       0.0059030346607180017168111609043746602987739428998818562048`26.723877\
676911112*I}, {-0.02599195316886422735431611170246538289`26.9860506972651 + 
       0.01349424053605334114608536558213543991`26.701394441606*I, 
      -0.0029918426168384417728547954830040458566060082381787226492`26.986315\
32939259 + 
       0.001553274725271343369099238640437258654172767494838309614`26.7016876\
06374552*I}, 
     {
      -0.0061490758557838411245772870054582328547102845541541740544`26.908134\
19126572 + 
       0.0031924152884279398564654888160202307048003872594195382273`26.623629\
49726821*I, 
      -0.0005754430237064985366565133943717357638272731521962111378`26.908496\
585389763 + 
       0.000298752714974541925579277960016478796125942421306760411`26.6238381\
8482214*I}, 
     {
      -0.0010960379702993676838203326600523324195914548082554395557`26.879628\
586199622 + 
       0.0005690299575325698401912659312064616114857317493605246931`26.595356\
472746477*I, 
      -0.0000817871783917603753101362210713630994274996625440199541`26.880206\
049575477 + 
       0.000042461443771204875292205581181153705788761408594805427`26.5956441\
5832132*I}, 
     {
      -0.0001489617224465620509183092430191800400539410575206567516`26.841198\
722578568 + 
       0.0000773364471803779081509150187300538361592654479312272673`26.556380\
98434055*I, 
      -8.6938365473910311367021820432769169746827526379955157`26.842020481546\
75*^-6 + 
       4.5135785213771403402296875127211824565286091477890361`26.557290042489\
53*^-6*I}, 
     {
      -0.0000156166587956404516798217068668226853183240157148775982`26.751729\
682863708 + 
       8.1076996710768480167745808275437780194571243458478903`26.467468870261\
77*^-6*I, 
      -6.992601575958336534946252267999249236285955597031386`26.7528647845336\
9*^-7 + 
       3.630348478459139659773227599098272464264838348563121`26.4683002604777\
36*^-7*I}, 
     {
      -1.2759862112795629647027206326811775455770955656561428`26.771244405618\
66*^-6 + 
       6.624536734053448710042118119062215673840125944563397`26.4879168573344\
58*^-7*I, 
      -4.29999294338611860821996910507192683307620648714939`26.77339181649490\
4*^-8 + 
       2.23242704018459921456651825201212006392328032108786`26.48899459134142\
4*^-8*I}, 
     {-8.19652503403230051047304727504503724922627264686829`26.65038737109419\
4*^-8 + 
       4.25538933724724835394014659833058839537256914102331`26.36528360979766\
5*^-8*I, 
      -2.0393693227453503792216452974060702732712058474251`26.65309666904999*^\
-9 + 
       1.0587792307943931509452150567847156940906219186772`26.368334526547656*^\
-9*I}, 
     {-4.169017511458529658249081880085535610081753041762`26.692745762093004*\
^-9 + 
       2.1644285342138531673921107081714261259184166999586`26.411441783599827*^\
-9*I, 
      -7.51329002233321888350993100066427570224784421072`26.69814618333628*^-\
11 + 3.90067426329255402339793476576471320308420176034`26.4141189184937*^-11*
        I}, 
     {
      -1.6886986504884546505906020630011256042960165898`26.643593430468357*^-\
10 + 
       8.76721562037026186110591069104457932342018373638`26.360091679174896*^-11\
*I, 
      -2.162594553738450283258586615814440565516950957`26.651419082404345*^-12 \
+ 1.1227540654799038629379591298221786260876622099`26.36695204225139*^-12*I}, 
     {
      -5.4725320278204507377092749236302161704776315981`26.594266441367527*^-\
12 + 2.8411740758723383388560643580030027430441193578`26.31070508622778*^-12*
        I, 
      -4.88587409702328520387931954435106827289765448`26.60615304755415*^-14 \
+ 2.53659891835614714300370569511506745246647897`26.321653224286653*^-14*I}, 
     {
      -1.424153400456303957634432700729972916678566046`26.583864050387916*^-13 \
+ 7.39377622802766407694311042787128335901846096`26.31182715319452*^-14*I, 
      -8.696671091343559598904785693133384183004001`26.604521673303065*^-16 + 
       4.515050131365698420051023797231162184638132`26.322264413749473*^-16*
        I}, 
     {
      -2.9851707700876784666926891156681280452073837`26.485747164754798*^-15 \
+ 1.5498109030533834367933534897233717484378717`26.197631413382542*^-15*I, 
      -1.22327667963447172341663984523227421861865`26.512363992064785*^-17 + 
       6.3508846949240410178780436420080562584438`26.226971961527273*^-18*I}, 
     {-5.05244771205985817360998485067962669841352`26.48632600629325*^-17 + 
       2.62307893059917046907640005126742539210607`26.235084269114168*^-17*I, 
      -1.363132868365904481173302229179214811635`26.537885656985846*^-19 + 
       7.07697597361192651460796157178150673781`26.259985327986108*^-20*I}, 
     {-6.919064502350084035730473683355078203667`26.41165418297749*^-19 + 
       3.592170241020026075506537210242261662345`26.11815217565475*^-19*I, 
      -1.2058411592964585713664208466040016035`26.476685649435588*^-21 + 
       6.260364715996778069008253966699318949`26.190096597535767*^-22*I}, 
     {-7.6798725295827577856563126160074469034`26.339962914786987*^-21 + 
       3.9871588921051702742829619843442006743`26.120568183247055*^-21*I, 
      -8.48265692043317225006768339590668802655594475395289855`26.44519865161\
985*^-24 + 
       4.40394040899792023392908714475802880646134655663181998`26.17495833508\
189*^-24*I}, 
     {
      -6.919185387334114149014281037210140622486506122677115206`26.2727146783\
772*^-23 + 
       3.592233000868857035691826256118538667201396899944552698`25.9757885907\
8331*^-23*I, 
      -4.752253541681328353313111603905804575176225424322101`26.4125910950103\
88*^-26 + 
       2.467227143844590360604782278077108310455967488372793`26.1247860969474\
25*^-26*I}, 
     {-5.066301083290934943133463121724490458948098950867253`26.1821704088567\
3*^-25 + 
       2.6302711843868284008270942516504858599070385380807043`26.021115724230\
608*^-25*I, 
      -2.122933091274914001586317483255219626986806424461`26.39891093758187*^\
-28 + 
       1.1021630267450492925435042398619866759743637702539`26.147789397754693*^\
-28*I}, 
     {-3.01805784062703331580960203976954238858251699214568`26.04469183843949\
8*^-27 + 
       1.56688488119965908198016397417550097923753587966539`25.74469939482538\
2*^-27*I, 
      -7.5702369034115996430209975790713285456082875265`26.293278765090513*^-\
31 + 3.9302393716188581482157738093953258179132769546`26.003589468177932*^-31*
        I}, 
     {
      -1.46409130234642445472231156860614527383790170069`25.92316227087742*^-\
29 + 7.60112180575676365069615603704039312599680722733`25.83314910534522*^-30*
        I, 
      -2.15687163895482562964856134947191619257348873`26.29302856981153*^-33 \
+ 1.11978290020594991233414493099414550952395562`26.080864597117678*^-33*I}, 
     {
      -5.788483695895573065763289666726750741925162882`25.759944505700116*^-32 \
+ 3.005206681620499964336435962324416777065922961`25.449482104422724*^-32*I, 
      -4.91398988805141424304601830940753294274219`26.150445285558444*^-36 + 
       2.55119579164728051782099797395337317839894`25.854071317290977*^-36*
        I}, 
     {
      -1.8664929397292744157833730093721928905763534`25.573739141095594*^-34 \
+ 9.690270109336587009495748732296534143704625`25.541673562578072*^-35*I, 
      -8.95879126844609503074130425008282551765`26.07311352041237*^-39 + 
       4.65113504565415687245837050941621002337`25.914654797785513*^-39*I}, 
     {-4.911623852422484934355365773670475309014`25.428894695967152*^-37 + 
       2.5499674170928091466769567373291617490591`25.10209016727516*^-37*I, 
      -1.307805524683051504349533472739710044`25.96678660693422*^-41 + 
       6.7897330415295224670948234435200489`25.655361944802824*^-42*I}, 
     {-1.05536407309433199441113533712084966767`25.20188291198316*^-39 + 
       5.4791329312271921927889506603062585458`25.21456076965223*^-40*I, 
      -1.5295288134145357114027290514691617607847634740367932`25.810374739558\
96*^-44 + 
       7.94085368688816225210326780906938365160929649568245`25.72162147427648\
5*^-45*I}, {-1.85256127346231371609407623498486744`25.06351933279774*^-42 + 
       9.617941087176147754288488478280579`24.732410308619194*^-43*I, 
      -1.4338650978419919390728252277137531715540625478206`25.69944066422852*^\
-47 + 
       7.444196440654401665156478336189689955682628683116`25.378172305526817*^\
-48*I}, 
     {
      -2.657832337813359971915616598153749305623689740506823`24.8440066618346\
16*^-45 + 
       1.379866631720376954395121138388522046128753925313968`24.8666727942664\
85*^-45*I, 
      -1.077922116650178174605725704859878253712042142`25.530815227720243*^-50 \
+ 5.596247510415493311909734048344431840120162362`25.50066596175911*^-51*I}, 
     {
      -3.117734085032211486546372468987974995314012860254`24.68807438390679*^\
-48 + 
       1.618633790140644617011876694345046073278900946729`24.392285906374006*^\
-48*I, -6.500806920203423074625043236950587071783267`25.37658909295504*^-54 + 
       3.375023480911356568873283918705022396976644`25.082153060862648*^-54*
        I}, 
     {
      -2.991310537868446845081117718920386868065518151`24.502230067088846*^-51 \
+ 1.552998485869146846561540599166929200818876893`24.40166611762466*^-51*I, 
      -3.146319970372825648435143656562723139974`25.21299226050274*^-57 + 
       1.633474722263605367911181497538697292827`25.094718626169755*^-57*I}, 
     {-2.348195126610370641016017398481102311864542`24.316256764997423*^-54 + 
       1.219112302111507905814800933992773728310243`24.143891489091253*^-54*
        I, -1.222458069055437086897849523142552562`25.039576197699198*^-60 + 
       6.3466347149448203987348305972749994`24.860450051079344*^-61*I}, 
     {-1.508631380938832301494613638477811106473`24.131464547635538*^-57 + 
       7.8323605011006176674497744856231342176`23.858109969594274*^-58*I, 
      -3.814054554716236427819689214871533381302750821794326`24.86225827474393\
*^-64 + 
       1.980142440415904505925480784046921894979821117952462`24.5884661785672\
95*^-64*I}, {-7.93455687774028561833685974503231364`23.914873085727994*^-61 + 
       4.11938334759251490110308503462005109`23.946334150541148*^-61*I, 
      -9.55820391715725109490148739699197323706066307377`24.65237221114688*^-\
68 + 
       4.96233206919106226542943441547141467898176237755`24.672598380570232*^-68\
*I}}, 
   -1 -> 
    {
     {
      -0.0032885311165524518350422306951874391399561483362160622513`27.333620\
809004806 + 
       0.0017073064732285358350159243609527932950404794584107249373`27.049051\
20671398*I, 
      -0.0008364092534543384752574181581574437527607302483933433533`27.333621\
12591703 + 
       0.0004342385344943603388017068596442282728687392559321320857`27.049051\
356188567*I}, {-0.03152688000787556399349033366814174683`27.27946735193343 + 
       0.0163678081217531765632765266557143136`26.99505736737172*I, 
      -0.0079836579774993818547041731219698056063911931431077908941`27.279467\
58212674 + 
       0.004144875162171794103541569216962914096560579531254020734`26.9950574\
8513708*I}, {-0.09586288392658638530894132544407014687`27.202686676015002 + 
       0.04976912684402334577253075386723050114`26.918209696721014*I, 
      -0.023960891891184900940440292974311585828365455926463823872`27.2026868\
5043451 + 
       0.0124397745924435215684450258000043269800000000000000000001`26.918209\
852397066*I}, {-0.19959582089509301999959565969812803576`27.15722721449584 + 
       0.10362414858364028736064306902090838294`26.872738108882427*I, 
      -0.04852903846656858965379286371798193029`27.15722740100007 + 
       0.02519481755744781231673536486062100126`26.87273830104568*I}, 
     {-0.31982395838114269795207038151249725767`27.22388420311963 + 
       0.16604298243957014588040190485789012375`26.939555026755883*I, 
      -0.07419297477340853383404523772128573088`27.223884402314855 + 
       0.03851876160184159589383361328414919294`26.939555234571277*I}, 
     {-0.39981960995139563926530340938829191396`27.22292296440076 + 
       0.20757431935427406340001258165066178433`26.93894586155244*I, 
      -0.08657118474652205519157944354389068758`27.22292316759703 + 
       0.04494515602082889129647658370447340971`26.938946057602774*I}, 
     {-0.38564965472018986406367872473378338772`27.247593733403964 + 
       0.20021770467307911773926615040834272227`26.964075943195198*I, 
      -0.07617526078525853607426598461226279882`27.247594549219848 + 
       0.03954790489405100882689020173052943607`26.96407654436868*I}, 
     {-0.2827286769493153618383256443138052634`27.170355487517167 + 
       0.14678422773415972399984937005284385112`26.886399156874806*I, 
      -0.04979453813492653443475801322202028584`27.170355851447212 + 
       0.0258518269330869748545324132112550706`26.886399330638724*I}, 
     {-0.1556661060124572798793659218422365102`27.10526232992149 + 
       0.08081716153440836924185580413236564192`26.820499661026968*I, 
      -0.0239046100522209351413572454708209441778110478521267650561`27.105262\
712729143 + 
       0.0124105547539859424776186767310531053499999999999999999999`26.820499\
846331153*I}, {-0.063964570529491339494725056647279226`27.019009596615636 + 
       0.03320848167517771214355105727487370401`26.734246762262988*I, 
      -0.008379879538112952093063607237380650707006564127700450238`27.0190098\
4771581 + 
       0.004350581482499224543659282811791892092200472942345191424`26.7342469\
98313363*I}, {-0.01961655234858472099913015010344330096`26.955226085656196 + 
       0.01018432413140006401775354112516421913`26.670941454347773*I, 
      -0.0021463481888071889001017927572494713215251838183083791767`26.955226\
32820444 + 
       0.0011143194413177781266468238876400358943999529244231564625`26.670941\
723267465*I}, 
     {
      -0.0045147465596487147924269729476073097439879040041154120687`26.914786\
67312658 + 
       0.0023439206603449421264758538106973082203523646924485020351`26.630118\
8442116*I, 
      -0.0004040691661356156030152694514554797685710409281511156153`26.914786\
957796647 + 
       0.0002097805611456770364321043786670345749120148539167257408`26.630119\
008113056*I}, 
     {
      -0.0007869472346496630434336526708532360610540340709668223767`26.854929\
88106382 + 
       0.0004085593415990520573554599659530737732501422746765055024`26.570011\
8511166*I, 
      -0.0000564465187589320194920574388623297567445452828607832119`26.854930\
226511517 + 
       0.0000293053352553866574105118693297069125391129986467502378`26.570012\
023022148*I}, 
     {
      -0.0001050093063885710676209559378718258043126847817935210597`26.784195\
251210576 + 
       0.0000545176743635007275526059396488433477473217013318500605`26.499532\
785161897*I, 
      -5.9161348196780397306270183088884667345900040307258376`26.784195623575\
695*^-6 + 
       3.071479306760559610231305728686087781646176837986678`26.4995331971890\
74*^-6*I}, 
     {
      -0.000010842405385134751280432848577860976587747744729796801`26.7099587\
08026495 + 
       5.6290508568503134489386322264100361112041776356786627`26.425283962732\
713*^-6*I, 
      -4.70329263180669831076810504919516300072374464615232`26.70995915391427\
3*^-7 + 
       2.441808111637971573801991093375842382200174252037312`26.4252842891245\
3*^-7*I}, 
     {
      -8.746441581602010730128612732131314325203795406249722`26.7459034014855\
63*^-7 + 
       4.540889473364412355266683796879605375474462823100505`26.4613639027523\
8*^-7*I, 
      -2.8641626110601187949392511688944616324989259425149`26.745904144511776\
*^-8 + 
       1.48698710546748472657271053671391364939330608353739`26.46136427508829\
*^-8*I}, 
     {-5.55788275736370492603825987721200313930047136802538`26.63679643819233\
4*^-8 + 
       2.88548560824936570042067392351667438492231027436357`26.35216394691917\
3*^-8*I, 
      -1.347253537375106570904763034353560253829177204294`26.636797264575208*^\
-9 + 
       6.994535261846517999148053038345280967267887494775`26.35216487814262*^-10\
*I}, 
     {
      -2.8008394236224884872164316561571958941565904726404`26.682379686683966\
*^-9 + 
       1.4541116106079226319776494278138925171342601067543`26.398637126405077\
*^-9*I, 
      -4.92870551229798978816025469374679498581882766775`26.68238112304482*^-\
11 + 2.55883570127359300354399999183185507302610454144`26.39863783669623*^-11*
        I}, 
     {
      -1.125471758306152983561897555941321509565231757013`26.67993804850649*^\
-10 + 
       5.84311095224313333163735850873022539075743901156`26.395185849922573*^\
-11*I, 
      -1.410108429991269936550708962639957196921299827`26.679940077989702*^-1\
2 + 7.320858964540144575508456041628702497142021899`26.395187625927754*^-13*
        I}, 
     {
      -3.6220332150854235276683072378548440429511973425`26.663529710042972*^-\
12 + 1.8804507347484227857557783855027170892792065602`26.379944610933833*^-12*
        I, 
      -3.16914505274935527775394855516588438417019246`26.66353264432206*^-14 \
+ 1.64532481870857298826501726945707774094608087`26.379947316311803*^-14*I}, 
     {
      -9.36867439615614308948980671733005369091395082`26.66249891466381*^-14 \
+ 4.86393404082989919172690301309024973535364304`26.377484566371532*^-14*I, 
      -5.615162245645011182037730657356520467016338`26.662503522370034*^-16 + 
       2.915223396234298830031533174879001581104857`26.37748685248904*^-16*
        I}, 
     {-1.9532659120165371192686294544398521827946601`26.51772675824506*^-15 + 
       1.014076928978112458491025685332122030912957`26.23326179815524*^-15*I, 
      -7.8665137614539889121504221588250604459048`26.517731512526648*^-18 + 
       4.0840574075977538791448664584328254952415`26.23326706681162*^-18*I}, 
     {-3.29024851009615730949594064542333571715179`26.503218185697083*^-17 + 
       1.70819809231630750574829844551785913314717`26.218329811747417*^-17*I, 
      -8.73463425465631504626093471032114597352`26.503225997389507*^-20 + 
       4.53475946424744056283898147128460432238`26.21833341043096*^-20*I}, 
     {-4.486758053699962912514979304831023043471`26.450898739829906*^-19 + 
       2.329389869639700125222189510354095583283`26.16620141240937*^-19*I, 
      -7.702208215174714490916635998035109424`26.450908024175476*^-22 + 
       3.998754908455206471925057528713042145`26.166211813138517*^-22*I}, 
     {-4.9612223211888200580459312261943475966`26.442140092701766*^-21 + 
       2.5757174507053120412116962841220330248`26.158002172944123*^-21*I, 
      -5.40281721402552642549565376038796744142437971643312611`26.44215526368\
041*^-24 + 
       2.8049802407971889525041704175013146469934674604315572`26.158009322387\
095*^-24*I}, 
     {
      -4.454543527306088204553298158648904423063875371220717701`26.4511055781\
12024*^-23 + 
       2.312665056191100797368783281366294299575201729725093319`26.1664603664\
3247*^-23*I, 
      -3.019084451837486318153660658833311342026446470007495`26.4511267552363\
7*^-26 + 
       1.567417866871065131313191952053463920349807721254218`26.1664833424461\
63*^-26*I}, 
     {
      -3.2515823193612729199536261255014558173525929238020434`26.467102507389\
08*^-25 + 
       1.6881237687362513277243787437216314485735461119139674`26.183444760112\
135*^-25*I, 
      -1.3455702330551561220840914705405174365993869111633`26.467137936960878\
*^-28 + 
       6.985796051968285664320637340124917516974353688827`26.183461962043484*\
^-29*I}, 
     {-1.93156933650596840603868904415729082849275232849469`26.45273984382076\
5*^-27 + 
       1.00281271936500118156583322326899392152540984146651`26.16822005340536\
7*^-27*I, 
      -4.7881415598040186508657156264603031855414597512`26.45278781427811*^-31 \
+ 2.4858591237409663448697186647588184701722688834`26.168271272542853*^-31*
        I}, 
     {
      -9.34626015359529760635122734047337042980359732395`26.46391016555157*^-\
30 + 4.8522972400637369184981907579994281166452852492`26.17916064043275*^-30*
        I, 
      -1.36160307102876925209476600038371789726847975`26.46398905041298*^-33 \
+ 7.0690337258306226187507209627876810368857386`26.17919883908805*^-34*I}, 
     {
      -3.686518261202342033657779011356655841325310945`26.279405998256134*^-32 \
+ 1.913929431698468690805627151497764532129170958`25.994752196323663*^-32*I, 
      -3.09671004355145687888350923783224393370971`26.279489711690776*^-36 + 
       1.6077187399734600186076825638447678157735`25.994842981566975*^-36*I}, 
     {-1.1861609496706445463775729949982343687226321`26.31286837390168*^-34 + 
       6.158190985240440535260488805616835994242749`26.02834776821289*^-35*I, 
      -5.636619491226335819382608383257947637`26.312994904446953*^-39 + 
       2.92636335294453226948380490431286989282`26.028407439418327*^-39*I}, 
     {-3.1151749074188919023108965123995498492113`26.286941057503867*^-37 + 
       1.6173051420754431968791182258483021563705`26.002253524774037*^-37*I, 
      -8.216205350609995779723106042790070702418631839240923575`26.2871010366\
55997*^-42 + 4.26560676584908292481731266825308088`26.00243230207729*^-42*I}, 
     {-6.6813768468500538685979729601326483703`26.295636715814023*^-40 + 
       3.4687699572887460368379934061410296045`26.011773327732378*^-40*I, 
      -9.596089138832370987208863612117600324307193202051352`26.29590732846993\
*^-45 + 
       4.982000937118162677204344116617144522161224070067738`26.0118982643617\
76*^-45*I}, 
     {
      -1.170851560446180907793334581044355960665432666876178839`26.3193070721\
4045*^-42 + 
       6.07870923975066795029224929128176688238137920868743033`26.03547650064\
2478*^-43*I, 
      -8.98458040152083629936345058302403603505443051495`26.319678818828585*^\
-48 + 
       4.664523988095916987450443412027201566236821261855`26.035893816830036*^\
-48*I}, 
     {
      -1.677164457475809997277212455441152182817348076253663`26.3858223374278\
68*^-45 + 
       8.70733355845259877647016836802170648764303973853322`26.10112370532480\
2*^-46*I, 
      -6.746361711589556097397508852626605501896255965`26.3865114956333*^-51 \
+ 3.502508145038645454429693167633996417772824919`26.101451788151916*^-51*I}, 
     {
      -1.964508435155491565021651503348713015404639509232`26.168386931297302*^\
-48 + 
       1.01991370894164861111592772588664204104598265379`25.883770379267286*^\
-48*I, 
      -4.064228464877770152183360442259792975341195`26.168943222361616*^-54 + \
2.110025212119599929041489698911288643571144`25.88434163325945*^-54*I}, 
     {
      -1.882289535918675209776269256505973294040122778`26.187233508998503*^-51 \
+ 9.77228128689057940213637116714329704058120442`25.902930754162803*^-52*I, 
      -1.965055171113956841118931227582439914981`26.188073366008062*^-57 + 
       1.020197557811539541762172228828290217522`25.90347516730999*^-57*I}, 
     {-1.475735452434878095550855773112643797092972`26.201475210424896*^-54 + 
       7.66157473174915312371304852152602657342335`25.91780689782094*^-55*I, 
      -7.62774596576500310194252927154438427`26.20272409221544*^-61 + 
       3.96009634755898626936817924880959927`25.91876958169109*^-61*I}, 
     {-9.46983927052029709893400826710379997077`26.212798853475853*^-58 + 
       4.91645580168413219007038325672120752541`25.928148158018587*^-58*I, 
      -2.377750257715874175159695307571096850642190816408918`26.21463519233145\
*^-64 + 
       1.234456437491453430583340741599872854356219217291581`25.9299368393243\
95*^-64*I}, 
     {
      -4.975077874576026889677087468767943510952129760649357602`26.2422028555\
1541*^-61 + 2.58291083740281768519218093439107506`25.960031419910226*^-61*I, 
      -5.95383853290595736948306891139793112399979030097`26.245234846199626*^\
-68 + 
       3.09105394095963042605751594400020341467240125629`25.961492769484742*^\
-68*I}}|>, "IT" -> 
  <|0 -> {{-39.5014155757523618469479897352100910444`21.59668959098355 + 
       20.50794720314967080089297806161551948908`21.311983282862315*I, 
      -16.24744292515207747558419078233610949141`21.49631377000142 + 
       8.43518382413970345235763145082600754211`21.211607550741864*I}, 
     {-30.43685325744810085544624103916791357158`22.83256309528207 + 
       15.80189900882738130474680208717621277473`22.547609969813152*I, 
      -13.51677504080491696963951970883248709338`22.763673596116966 + 
       7.01750316674312685770113522508556136315`22.47872565989353*I}, 
     {-3.76682746483120728402381678383517571377`22.52410337490469 + 
       1.95562355541384130007424327135019457215`22.23865447831624*I, 
      -4.37642723440977148434876893297232725998`22.86797273775273 + 
       2.2721094257896724490146925509633068998`22.582556710406433*I}, 
     {40.34439662548719108654147257302298800301`23.75257021575913 - 
       20.94559761666623259450152680042484072723`23.467747334425574*I, 
      12.70377836335222074393171479866792748198`23.521378779429515 - 
       6.59541973771861058519856294501448161375`23.236568988449104*I}, 
     {77.0080805014414288378716470244362560857`24.205664847143336 - 
       39.98027984872744276177244967422627058691`23.921002069542947*I, 
      29.8492441348639866556948239544621224594`24.0531158229991 - 
       15.49683002113668939993694205659211793109`23.76844994594323*I}, 
     {76.58556383913668377749279327957092361968`24.48931862180031 - 
       39.76092190226651604909821795380742302817`24.204829704593173*I, 
      33.9908803686613599458732304822706598222`24.376789314602693 - 
       17.64704301931353900902557100646455907285`24.0922807411983*I}, 
     {44.40612664038014553452881132901310493028`24.505730794797906 - 
       23.05432570867933915408950555927820873784`24.221048132610978*I, 
      22.9234620771553751782353931176872754333`24.428382958984717 - 
       11.90117222736395982453974692358044912949`24.143699403881744*I}, 
     {12.80412300788890171633844533740840846359`24.37033926870158 - 
       6.64751565990982192842693088846812977572`24.085642216384738*I, 
      8.3287834748382564820542620746536952744`24.356485234886133 - 
       4.32405394284898823042860893219794557971`24.07178895092794*I}, 
     {-0.89915554952721188988204206370781630382`23.67979874823127 + 
       0.4668145247038246150166817104304592457`23.395059892806636*I, 
      0.1941047529449305371196473853914173566`23.121899341029145 - 
       0.10077335121424262151724622857458993093`22.837173532829485*I}, 
     {-2.36531082064671695165654168136334537051`24.344532770333352 + 
       1.2279982558052314570108856210638945883`24.059835335515512*I, 
      -1.46904017141535207910431695418716737412`24.16735261654027 + 
       0.76268148458925645391017942343227352296`23.88265603727865*I}, 
     {-0.97162476401168090459734176810267390783`24.3236051806694 + 
       0.50443836179521009607746682965621753055`24.038917574626186*I, 
      -0.80601840142220692807296905486105954244`24.256774451737424 + 
       0.41846051793851160513168931409900812832`23.972085300907867*I}, 
     {-0.19990547520860256215629577556248700643`24.161528883453503 + 
       0.10378491179225252350225833446303866167`23.87683504127813*I, 
      -0.22008824391072257906397786195201379432`24.15147952881247 + 
       0.11426319842890999104877971114176416214`23.866778499114286*I}, 
     {-0.01882025384366828731151715440265779831`23.751310636143845 + 
       0.00977090989146084306280322327406520075`23.46662494696109*I, 
      -0.03151586104587802259765665335746633214`23.84766493570511 + 
       0.0163620874080120379546104446951458074`23.562980904306727*I}, 
     {0.00054166615401496213448226250434429311`23.13558731773112 - 
       0.00028121677986372810272154421210615466`22.850852261415223*I, 
      -0.00113019890877279296540859721618964102`23.23018018052525 + 
       0.00058676528960641867715023093140980342`22.945465429743027*I}, 
     {0.00038182913612867928190990100026411977`23.715585868672413 - 
       0.00019823420629912628042021110877269783`23.430899651116952*I, 
      0.00043625200401474083347976262244669197`23.45472071204794 - 
       0.00022648892287025725756019763791079493`23.170036524936034*I}, 
     {0.00005333410221262168299482941457398037`23.731277087063308 - 
       0.00002768946217145796670309328624775154`23.44658252508053*I, 
      0.00009922287071531982852639387990229862`23.57080844033391 - 
       0.00005151353095365549090426733069711968`23.286116816206462*I}, 
     {
      4.480750839564166652489868376299251392232193951245925`23.848710534576714\
*^-6 - 
       2.3262711046906709264644313711397536398512369305629547`23.564016416617\
964*^-6*I, 0.0000117925104420738470304193248504608`23.731833781873643 - 
       6.1223168338071907014461727111162`23.447140496582136*^-6*I}, 
     {
      2.647384883299694632928303331109202134451832511415043`23.83969797067004\
*^-7 - 
       1.374442627480263286661987986635623922564475651865493`23.5550012963037\
86*^-7*I, 
      9.656583073658664051125602490793294902542902407184117`23.73697965415111\
4*^-7 - 
       5.013407569094425362207387089008688760887709091156491`23.4522833878413\
4*^-7*I}, 
     {
      1.16907898598434654536603973222697587164766431643895`23.768945094079243\
*^-8 - 
       6.0695065661383438028435136497873667944745491282611`23.484245264225432\
*^-9*I, 
      5.92359113778582734923620385033059763628069776522176`23.677187543633174\
*^-8 - 
       3.07535040291891625041827314220670205399098408615815`23.392491422884646\
*^-8*I}, 
     {
      3.98181017593263371745140378246111229674758564556`23.65030209183167*^-10 \
- 2.067236114725889275443219959215120345152916376428`23.36559478164135*^-10*
        I, 
      2.8301665054435451706393907524450137852103346448297`23.562273114080806*^\
-9 - 
       1.4693373496565812870162037187645127196162470275042`23.277571418788256*^\
-9*I}, 
     {
      1.06563589080226327279717439756062437558254467278`23.779853001432524*^-\
11 - 5.5324611201450878444238434284106210268093889813`23.49509299041361*^-12*
        I, 
      1.076471975779665813629033261778429795759001958557`23.697079008428354*^\
-10 - 
       5.58871881505712232696429429331731761149026084895`23.412328150139906*^\
-11*I}, 
     {
      2.267943971137446214887165310853386352034576431`23.437859489331856*^-13 \
- 1.1774483152532680309329106005268160712048727`23.153151144833117*^-13*I, 
      3.3043442166101218382127349566705208032116508497`23.363265547913464*^-12 \
- 1.7155161592961048158718675087008829306353096794`23.07856451896262*^-12*I}, 
     {3.8698798490574143644747233675890945135945724`23.50960892011316*^-15 - 
       2.0091252546331492180543477135454188439735559`23.2249110085283*^-15*I, 
      8.26078230910908952953892261153817858857144546`23.43203629445057*^-14 - 
       4.28874978232213793755179286545778362222100142`23.14733894714584*^-14*
        I}, 
     {5.32497016409529857127676610730430410447841`23.33547590534149*^-17 - 
       2.76456439324796289153793467169975487314088`23.050772980149976*^-17*I, 
      1.692704583873887538568244403595466153449617`23.262841440419805*^-15 - 
       8.788013221967812145487134887092140790089911`22.97815183098143*^-16*
        I}, 
     {5.933588387334031181010836638248083148356`23.139999129685727*^-19 - 
       3.080540674278183554114029460477116294291`22.855309033340063*^-19*I, 
      2.85601719749141788250859516539506823233169`23.06630959346048*^-17 - 
       1.48275825166620427350684843611273389028828`22.781617190562283*^-17*
        I}, 
     {5.3708716751640671800256984796873385335`23.236016746210904*^-21 - 
       2.7883950775873387694573868686503521315`22.951290784579754*^-21*I, 
      3.981275817786343606116712995501725706027`23.16388862445425*^-19 - 
       2.066958692043936630636794623033224934183`22.87918807565196*^-19*I}, 
     {3.95821218063054396310320017659277126`22.96670202662695*^-23 - 
       2.05498474513066411615114246299656677`22.68201091872963*^-23*I, 
      4.5966932907226026235255971136780218004`22.896194538289638*^-21 - 
       2.3864649390712173048801626194941086685`22.6114997144092*^-21*I}, 
     {2.379158680580573352231671447558222`23.171182950138526*^-25 - 
       1.23518764829314412941348330694365`22.886456967763987*^-25*I, 
      4.40381911009400176249651572824549401`23.10161733582071*^-23 - 
       2.28633046400168410509468088814865517`22.816946823810504*^-23*I}, 
     {
      1.16780002699652791547310026278507377663628576912063`22.901988774737237\
*^-27 - 
       6.0628665956426793932108950836281162951150908460634`22.61728998158948*\
^-28*I, 3.505605322197150517723369927862993`22.833061693919976*^-25 - 
       1.820004873618613838840428202790037`22.548356237417085*^-25*I}, 
     {
      4.68533013092869718953428923639546658640201598117`23.006387839919622*^-\
30 - 2.43248252129476675471211539301047638412992391855`22.72158922782678*^-30*
        I, 
      2.32101235783023716413167375248341562174387439861357`22.939665025712785\
*^-27 - 
       1.204999825916669550813726728842924169342368807325`22.654970025406126*\
^-27*I}, 
     {
      1.537573346030339469588106925990147115586318968`22.816582936067665*^-32 \
- 7.98261848132828659828152709483927190091074011`22.53192708609719*^-33*I, 
      1.279045345225522607575162694101492534566322046403`22.747890526833064*^\
-29 - 
       6.64041883765375088660480997943326168456718776548`22.463215961355857*^\
-30*I}, 
     {4.129256513176866958096599723274654417937306`22.787541984944884*^-35 - 
       2.143785819475376774365870535809587379831826`22.502931445944224*^-35*
        I, 
      5.869672289439747530338602580775352903519335724`22.717662677987505*^-32 \
- 3.047357358137930547075127620069036236711453826`22.433158013787967*^-32*I}, 
     {9.078315623444714193185391765265340386163`22.682191947746873*^-38 - 
       4.713188496805158129688945745192467527659`22.397512937370283*^-38*I, 
      2.2439961636080504432490023940056594133490798`22.615276213456642*^-34 - 
       1.1650153336681660888392179072054958871643526`22.330606474166323*^-34*
        I}, 
     {1.6343689517001483534404617761807427671`22.477780368379957*^-40 - 
       8.485152160600869094784152878129619849`22.193104166797927*^-41*I, 
      7.1486675179505175533731426802344616466066`22.40974844889712*^-37 - 
       3.7113732228121585052062282248157696034583`22.125147555466874*^-37*I}, 
     {2.409849003554496545177269133968813`22.512856359117926*^-43 - 
       1.2511211411573889838051084754641332`22.22826251707429*^-43*I, 
      1.89803544127359536098617756352031454757`22.44602556273093*^-39 - 
       9.8540292928759340638237232928328973867`22.16156411492086*^-40*I}, 
     {
      2.91062853286718801643436986396832127691034503048989`22.30966405403432*^\
-46 - 
       1.51111081489128790435080671182820113260418858983231`22.024973571270042\
*^-46*I, 4.20067031377728416155365248433950995`22.24229656043122*^-42 - 
       2.18086171741355580790696854843764609`21.957606760177264*^-42*I}, 
     {
      2.87997686809236521014799752674565238801090337853`22.212059386116014*^-\
49 - 
       1.49519739220184836970169821706221960338534689312`21.927448495970662*^-49\
*I, 7.75017743020230066058669417545003`22.146508111748055*^-45 - 
       4.02365908251748379757253920279063`21.862230753658604*^-45*I}, 
     {2.3347222890101417143878007207052013672508179`22.059669046178172*^-52 - 
       1.21211760994315178911630583009261102499071451`21.775015819149473*^-52*
        I, 
      1.1921131849244641992221036731870968785254661083192`21.99406231139429*^\
-47 - 
       6.189093200909100809983023975500746891467091228396`21.7093221042841*^-48\
*I}, {1.55080945032866211562574484253551344227183`21.846921467232903*^-55 - 
       8.0513363548977708077911408191299601858947`21.562299682277235*^-56*I, 
      1.5288480829521280949769408354495964954279805609`21.780137290223703*^-50 \
- 7.937319539018501285946571497775460985067249491`21.495863221171298*^-51*I}, 
     {8.4408897495533192093827544002539673864`22.00623388558764*^-59 - 
       4.3822561497716421211688079793989677066`21.72149336403126*^-59*I, 
      1.6348471781763840965521727484881767796580841`21.939926829923095*^-53 - 
       8.487634968670691508420749644960013635495903`21.655199683750364*^-54*
        I}}, 
   1 -> {{-0.24807838057983250552590484437415198706`27.389304996832575 + 
       0.12879483575512787893551219256318483544`27.10506686119584*I, 
      -0.10950747520847316810022002270799075462`27.389294027311674 + 
       0.05685298835984348608625015460538585906`27.105059104396307*I}, 
     {-2.12574828783829631479611418303282208116`27.349172785855206 + 
       1.10362459215091723778803993458917141035`27.065058356623368*I, 
      -0.95362987844231366660923055881027208888`27.349161796096638 + 
       0.49509595829385705894072459985006059965`27.0650527157542*I}, 
     {-5.24093408447194596432877194543870534005`27.261840527845102 + 
       2.7209353875792360394267476722440033918`26.97749191282066*I, 
      -2.42839972136008423901447099609390544323`27.261829736577003 + 
       1.26075211604229799330480395275008156042`26.977486495137075*I}, 
     {-8.23275548834797596364472149566114240597`27.1984234918023 + 
       4.27419909971834548188454305788202303435`26.91391225798573*I, 
      -4.00465796869484877515424240677994598885`27.19841208425909 + 
       2.07909800172021635878687058788857583453`26.91390545890611*I}, 
     {-9.54146354237702308893460443311343663537`27.134519170965657 + 
       4.95364096996968163099464228240562631105`26.849883174183464*I, 
      -4.95292331611702154943395685866715298425`27.134505840150187 + 
       2.57140885681391771907960720232287427187`26.849871538461535*I}, 
     {-8.51532388900842711311492643245198648743`27.10236692899301 + 
       4.42090011682265725446105748190956810962`26.81761078953529*I, 
      -4.79577242517677828264520820796762908035`27.102349109042255 + 
       2.48982083959083983173165761077648256181`26.817591135413746*I}, 
     {-5.93479226677673602263885685277106643966`27.07004313532705 + 
       3.08116569228544934431607340842960585403`26.785233298446048*I, 
      -3.68751305461485684622596388636970182906`27.07001806945094 + 
       1.91444589852591114751938694316226691932`26.78520729964041*I}, 
     {-3.24421073330928855859490743291605527295`27.10595949277597 + 
       1.68429666291348258413022383667540371682`26.821194472964294*I, 
      -2.26175331023239027831964949197803919743`27.10591281476368 + 
       1.17423431025766241778811431395090453718`26.821170506185794*I}, 
     {-1.39153812516726889215258761559647123426`26.98157292313528 + 
       0.72244475257787488893475019173318335629`26.696909775833642*I, 
      -1.10726282455816768773056655971469418363`26.981503124147203 + 
       0.5748575643448134477569989282441584181`26.69687556217118*I}, 
     {-0.46762858875462264474253230360071859442`26.904757279246695 + 
       0.24277870220807988258841696381288490427`26.62005138283728*I, 
      -0.43206899681695434945217478184681525102`26.904652500295168 + 
       0.22431723131155598281637053058440595264`26.61993998228817*I}, 
     {-0.12281529225880547788569639870502672365`26.911916928762114 + 
       0.06376200682106838892289327350307747721`26.627114368783698*I, 
      -0.13407048048363000984333584796421636448`26.91171495677042 + 
       0.06960536211636319682642460651511721732`26.62692917262053*I}, 
     {-0.02514786673176115188422979063214521686`26.90970649321679 + 
       0.01305601623865295909059870301048776284`26.62508703621827*I, 
      -0.03300553412142511503576657473313788802`26.909278830992047 + 
       0.01713548087601792554595162842967734962`26.624889409515045*I}, 
     {
      -0.0040096312773853539668002548000353946754125257664774822958`26.818198\
067399837 + 
       0.0020816799940504470027686556020762231643313676377588436288`26.533494\
73614268*I, 
      -0.0064387922168849125000337297610018133785141938200875368448`26.817615\
04269294 + 
       0.0033428273116617743691038238292039887723455513821439852544`26.532895\
276786068*I}, 
     {
      -0.0004981858305609564954871332731572881651027773449805355464`26.814503\
58006492 + 
       0.0002586431033315385249772415953023820429091269131238070717`26.529666\
647743788*I, 
      -0.0009961822940379013981955042183031375912953412224861004146`26.813411\
98043289 + 
       0.0005171878929671165429652749019129303816070393607308597042`26.528734\
9765174*I}, 
     {
      -0.0000483790719596386046172907378882988237983909449751121356`26.758391\
83591422 + 
       0.0000251169594563763968560312128048274182332484538225326147`26.474166\
831152708*I, 
      -0.0001226030121273112936926277855199560417150346266820900568`26.756464\
53391967 + 
       0.0000636517973598248602687810538689530982431283523216791289`26.473228\
712455484*I}, 
     {
      -3.6894973370525178143941816646364649022920648149458357`26.687784357698\
625*^-6 + 
       1.9154760783023713027678965762899022052484900682180752`26.402824853026\
125*^-6*I, 
      -0.0000120604829707582442275396342591195845341797359668104451`26.684919\
254894737 + 
       6.2614401130632113361283671381041608657564876778076322`26.399600795651\
285*^-6*I}, 
     {-2.222238168518730407559044928534735646396128784824772`26.7165737105030\
7*^-7 + 
       1.153719236856440920624486267486326471381461316837302`26.4330836358186\
65*^-7*I, 
      -9.536822481127715210923946570617686541817394273178172`26.7105141457621\
8*^-7 + 
       4.951231470520608355656569616351414216627400327110635`26.4301187879914\
8*^-7*I}, 
     {-1.06327444690902452487071398618192803315799576187977`26.65998610530784\
8*^-8 + 
       5.520201213511352397926646212742025416018615670557`26.375512218407657*\
^-9*I, 
      -6.09727723340064744143106094982252094101312209852051`26.65081333578197\
6*^-8 + 
       3.16552300121374449300361074327065170659614038825959`26.366900238822*^\
-8*I}, 
     {-4.063012870004452942679926082621720210153468417819`26.666928729036982*\
^-10 + 
       2.109394111812964046434737281800105192565811385162`26.383552136806653*^\
-10*I, 
      -3.1686590490318299609254819105892617679320116020086`26.649982118210968\
*^-9 + 
       1.6450725001920269181561457757248381532184057515138`26.369589361158187\
*^-9*I}, 
     {
      -1.24564839228287935034989095752175209857219348747`26.64124513694571*^-\
11 + 6.4670319000685596473159940268782130361242052684`26.35972815574037*^-12*
        I, 
      -1.344665617943954883122933968921881888024823006645`26.612559097123643*^\
-10 + 
       6.98109956231866554918199910522317368002157688066`26.342023227636712*^\
-11*I}, 
     {
      -3.075674894203444562626828756083438495355523946`26.56038181004688*^-13 \
+ 1.596797922935596473807652697233786548448646034`26.275697701637*^-13*I, 
      -4.677348879356765205624813119019620701155885501`26.5180582353804*^-12 \
+ 2.4283388954658450812129965273811429884401116192`26.23201228139864*^-12*I}, 
     {
      -6.1351235826729002567460407877528484860028266`26.569258081104113*^-15 \
+ 3.1851716877581263844399586020547439555848418`26.295774376119837*^-15*I, 
      -1.337721211526465712730316280278142908670125739`26.489189635029934*^-13 \
+ 6.94504629230509613152166757015424320322413189`26.254509363789886*^-14*I}, 
     {-9.91109997662808953081199636674676849790347`26.49714573812161*^-17 + 
       5.1455450920749814946420278211479340321924`26.20951527146073*^-17*I, 
      -3.1534259124265516546445900719843268924533375`26.3894568014736*^-15 + 
       1.637163913710098947625940573129535561331312`26.092406882018647*^-15*
        I}, 
     {-1.2992815612730043156838684599015772904028`26.48931531390629*^-18 + 
       6.745479186565870856015871975884309879328`26.235733113175872*^-19*I, 
      -6.13918864387665367200292024265082632634359`26.30054252629119*^-17 + 
       3.18728214530323068436744826023014519744461`26.131459394659966*^-17*
        I}, 
     {-1.38442598888247968741549513338215311041`26.35112579376498*^-20 + 
       7.187523452728669586094904552221272105`26.058548950127857*^-21*I, 
      -9.886574091509466849368643050077918686057`26.142200097397694*^-19 + 
       5.132811989987572358844155099170150266468`25.832836458356507*^-19*I}, 
     {
      -1.200590948424555778425756138587027352906332242321761141`26.3532648731\
1042*^-22 + 
       6.23310719983007190286992346694943784594922825058353152`26.14143058268\
1117*^-23*I, 
      -1.31872478536375323269234430838930538914`26.009240273381998*^-20 + 
       6.8464225596830738732546984120077911983`25.921424460330375*^-21*I}, 
     {
      -8.483071034643833073927236173358701414416792676349713`26.2100784204872\
46*^-25 + 
       4.4041554046441400446649671962373216420660578450566554`25.908694148721\
374*^-25*I, -1.458489635005799450376977884640971817`25.843605600315374*^-22 + 
       7.57203963328351618286642949446200817`25.522514109383142*^-23*I}, 
     {
      -4.88809250026554999785344426065948495304253748422218`26.14503882015272\
*^-27 + 
       2.53775064661460452175382142607225050846997156418389`26.00160100621035\
4*^-27*I, 
      -1.33869833817854947090676067397834415523624411804613336`25.64343517419\
5233*^-24 + 
       6.9501192400715616983869157959893103750761289813025391`25.622378635935\
032*^-25*I}, 
     {
      -2.298728124410531243626463933144970348708393374169`26.028947996316912*^\
-29 + 
       1.193430521987275662174903561800405883732414071269`25.716438040897536*^\
-29*I, 
      -1.020516618609414865236535999147990526620266324388778`25.4843677661523\
*^-26 + 
       5.2982154257847989062479171882330313861185556033913`25.158765589923053\
*^-27*I}, 
     {
      -8.828394896777794899617585776868121589790037703`25.844547351470563*^-32 \
+ 4.583437170358333443484953626586058716593972982`25.762500109473297*^-32*I, 
      -6.465379682438047003240262889275353696744763915972`25.24302910507499*^\
-29 + 
       3.356630724321343539119751341184677951533983923058`25.24838332859201*^\
-29*I}, 
     {
      -2.7705490241612788813142711602950028990350914`25.706666208690432*^-34 \
+ 1.4383857460063989614491101284017306809955099`25.401755923982734*^-34*I, 
      -3.4059910852054153450527367465336442016587563061`25.072720438053928*^-\
31 + 1.7682881570620957848719594977082684246256685879`24.763571066309613*^-31*
        I}, 
     {-7.1080604423563039690169442778609464055379`25.528430983642107*^-37 + 
       3.6902912501728323297390111040850479479406`25.477990105784876*^-37*I, 
      -1.49270859113843476163402189746406292619748135`24.862764698754088*^-33 \
+ 7.7496941642633502018866360040156623569532728`24.853747848098795*^-34*I}, 
     {-1.49149481256086570676467546422672541761`25.328529028235103*^-39 + 
       7.7433925908583757959684607819565446941`25.073126447594074*^-40*I, 
      -5.44463082437405731289080647814241631802096`24.65541550132973*^-36 + 
       2.82668861000123137216654920660708993768946`24.403318091174082*^-36*
        I}, {-2.56058596005616114213329835914933623`25.143826074698836*^-42 + 
       1.32937923647962557801947577679311821`24.957418722007386*^-42*I, 
      -1.653412910918658261616162729369721101772`24.451414990859515*^-38 + 
       8.58402267055464230284602729264256173536`24.27157156206134*^-39*I}, 
     {
      -3.597879318223270153161899940153270129939906444970762`24.9530047021736\
15*^-45 + 
       1.867910757778497973065199355103401257236006478830353`24.8423036079946\
16*^-45*I, -4.181697758740803950283585205580923663`24.248717406970783*^-41 + 
       2.171011737321829642204157311878118344`24.14450624185578*^-41*I}, 
     {
      -4.138757741571017195856045892535725957051126788406`24.751725752470485*^\
-48 + 
       2.148718571565995724100344680125504831587585230707`24.45600781721933*^\
-48*I, -8.810601306712111834791868459720284`24.046574908740105*^-44 + 
       4.574199273429760737957025530757858`23.750552994250743*^-44*I}, 
     {
      -3.898723563024535678369326564997197626917924012`24.517215903466827*^-51 \
+ 2.024100043626345143897077182476084408008490047`24.550996368822393*^-51*I, 
      -1.54685559298552191939415447215305233815132581166248`23.806518784833983\
*^-46 + 
       8.0308091164501646136510096879253940617126251122498`23.847147746500408\
*^-47*I}, 
     {-3.008187877888104470536198167149533068157387`24.365275656525537*^-54 + 
       1.56176069332444640912459940489494495154205`24.029546618384437*^-54*I, 
      -2.26351563724356611748327873149941768842022751432`23.65321856669677*^-\
49 + 
       1.17514925745064514161787759958264502157312231639`23.316964824287922*^-49\
*I}, {-1.901552940553509943266081327280289044507`24.13939391681646*^-57 + 
       9.87229109146239316030689374444894566535`24.170841006191917*^-58*I, 
      -2.76118163871542217014006643035614014874706245`23.425618821190124*^-52 \
+ 1.43352248114980722054290197552983351094075583`23.46008320201405*^-52*I}, 
     {-9.84951542794654674170408594629665988`23.984964871951426*^-61 + 
       5.11357224617863984106940333768646925`23.71541681027802*^-61*I, 
      -2.80843143726807906508513545970671552788411`23.271056393682134*^-55 + 
       1.45805315580927831676345366707203615477123`23.00159719617667*^-55*
        I}}, 
   -1 -> {{-0.20434917494852013918711652723738502882`27.245066922831075 + 
       0.10609194708009212399044246861760548574`26.96036932495216*I, 
      -0.09124384546027110871390039827488728995`27.245066554773 + 
       0.04737106096167915569094431066932291928`26.960369064965928*I}, 
     {-1.75051593943772183870429144683262370895`27.245802432180728 + 
       0.90881523968212847849624761300734891779`26.96106691426396*I, 
      -0.79423502925114414174517481522338973414`27.245802136373825 + 
       0.41234294542023554464133776892128010781`26.961066762648716*I}, 
     {-4.31331375433223442561460130861566266751`27.191993879931662 + 
       2.23934280468580287144831967779052628164`26.90724343017041*I, 
      -2.0207775145362026582960014104357132228`27.19199367964729 + 
       1.04912692300726838377494347679794757698`26.90724332971238*I}, 
     {-6.76998508413707962570391366923113640095`27.158085285606763 + 
       3.51477268973669253136784875471425767514`26.87333634216799*I, 
      -3.328374035827583123100043118450552692`27.15808509947893 + 
       1.72799171888376534415687240517394097055`26.873336231293848*I}, 
     {-7.8380599462773750313955729462199538053`27.119968765458903 + 
       4.06928504233273863610630594332543143672`26.83524774865957*I, 
      -4.11019240347114077754518153692252359505`27.119968473460226 + 
       2.13388830695259325630459041162254946898`26.835247493840562*I}, 
     {-6.98680058602653465908944486211696905985`27.107455409864134 + 
       3.62733677891588525854511822973796382704`26.822825106313893*I, 
      -3.97272711933102288312513243452752022933`27.107454930601325 + 
       2.06252046485576452485531609484456825891`26.822824577567395*I}, 
     {-4.8631859489382676824908462302470985814`27.088458847237586 + 
       2.52481991407787024835259651441979218446`26.80393742145179*I, 
      -3.04874217260501122291540651553709291419`27.088456889003808 + 
       1.58281526371877473039892613822058544299`26.803935388983035*I}, 
     {-2.65483811719836904592563581155419111841`27.132552075741582 + 
       1.37831212240996860976983596491259585694`26.848019197455354*I, 
      -1.8661525579644117844645027824976294141`27.132551854330384 + 
       0.96885029495624439547661035151934868637`26.848019083713535*I}, 
     {-1.13718623763594645634857703368000924312`27.012699225873163 + 
       0.59039290065093359068936122184738407672`26.727966024023967*I, 
      -0.91170169739831089312609386273428153679`27.012699043353003 + 
       0.47332810742973945279048536824552056674`26.727965934574748*I}, 
     {-0.38164020637964018875062065207500195556`26.93297479947567 + 
       0.19813611965433304722129134090820996619`26.648313331804907*I, 
      -0.3550291905887029633066718171065013281`26.932974719347094 + 
       0.18432048041942625024880612383296716801`26.64831324660327*I}, 
     {-0.10010204891635802492767670515420439774`26.93337454039926 + 
       0.05196997383972044784069250013604083476`26.648870756081564*I, 
      -0.10994628253318378569456586915362206332`26.933374434968023 + 
       0.05708080392838338137368983180889006728`26.64887065934264*I}, 
     {-0.020471914619073452304308137371176355`26.89144953778479 + 
       0.01062840250244246739169517145234440768`26.606730713819253*I, 
      -0.02701544228583133752725395792560270426`26.89144916618275 + 
       0.01402560531039940569512837354116796983`26.606730542182273*I}, 
     {
      -0.0032603436523996462466778934394419576748638420469884649473`26.789054\
560757673 + 
       0.0016926723894062018086893998334554943955780812097684346076`26.504374\
887315343*I, 
      -0.0052608843206985219902311898648299816016960141515823251456`26.789054\
211782155 + 
       0.0027312929503465848501798682276340994848577221393821728768`26.504374\
528476415*I}, 
     {
      -0.0004046595543971141342744330810698299139117151816072297385`26.797288\
241916302 + 
       0.0002100870729787264674135133306618623389966080044713842491`26.512687\
922316363*I, 
      -0.0008126041279630048979879845821659052258348564226597751043`26.797287\
398167633 + 
       0.0004218796291329966404689306899575145996072645021423192409`26.512687\
201923683*I}, 
     {
      -0.0000392585585323135398777658852339596240606520459101681691`26.720586\
371345462 + 
       0.0000203818631286383352157891857461125652706001603762639223`26.435825\
809612247*I, 
      -0.0000998588675321467118692808289789905195533604700173085195`26.720585\
799485985 + 
       0.0000518437213772326025407820836537770859622499336106937386`26.435825\
531916663*I}, 
     {
      -2.9913062396672745191821072998605482966422423607802486`26.632031970294\
292*^-6 + 
       1.5529962543723403198586519043089829275183646330940511`26.347375448042\
96*^-6*I, 
      -9.8096845166788119094332208897453156142320040452657085`26.632031283124\
94*^-6 + 
       5.0928932347197830996566122027482673557521191723507581`26.347374673922\
264*^-6*I}, 
     {-1.800272024501415077586706402245591406438104660817387`26.6439229779733\
5*^-7 + 
       9.34647102936872354916905939267724433107027755122484`26.35918721878035\
2*^-8*I, 
      -7.747413757556150999271810205177365493023889541545684`26.6439210628285\
96*^-7 + 
       4.022224266779097053003415144604246618485941955538395`26.3591862877400\
4*^-7*I}, 
     {
      -8.6075904633863414479704042321731116409130441767765`26.555622622963597\
*^-9 + 
       4.4688021478860518651369991661453698647579388995116`26.270929225698787\
*^-9*I, 
      -4.94773730667002419634065794272651182682073965996634`26.55562094853551\
3*^-8 + 
       2.56871643664659232410004447889882661723569172993484`26.27092765545051\
4*^-8*I}, 
     {
      -3.287042944100230988172682634860256546321824808627`26.548698634847547*^\
-10 + 
       1.706533858839038842467875279115462979949267524429`26.264012724989744*^\
-10*I, 
      -2.5687098032386543674862927652560795205042168768245`26.548695835029047\
*^-9 + 
       1.3335968915850164500170865644884574237221795857242`26.264010433017724\
*^-9*I}, 
     {
      -1.00717082532053678873889509141157969825692277019`26.53189499361459*^-\
11 + 5.2289280799610542396005792415641297306266580915`26.24722787761321*^-12*
        I, 
      -1.08910492541017561898348714086991248618583715597`26.53189045262998*^-\
10 + 
       5.65430529095076193440033584098690715154018606947`26.247225130441628*^-11\
*I}, 
     {
      -2.485566130644442962908128967019593265838787479`26.480608634835537*^-13 \
+ 1.29043119681217605986363632797025282193232716`26.19597317471649*^-13*I, 
      -3.7854177947625257602093460287824384466479699535`26.480601897476358*^-\
12 + 1.965275095723567273021227753048557955216247332`26.195966208699634*^-12*
        I}, 
     {
      -4.9557510219436742386926182637068298502446798`26.522551319012866*^-15 \
+ 2.572876916653135962941379965359710466093448`26.237938379238024*^-15*I, 
      -1.081874241959354903024677959045717500614547658`26.5225380393104*^-13 \
+ 5.61676575666046581260256972950644756106810401`26.23793200642798*^-14*I}, 
     {-8.0025937184742525374520106498903664414251`26.477914684846603*^-17 + 
       4.15470602950920520002457426768382323535244`26.193364428863813*^-17*I, 
      -2.5487386424664131363473850750263770131468913`26.477896538789754*^-15 \
+ 1.3232284654227361590118011324146834472760129`26.193344329100427*^-15*I}, 
     {-1.0487066880204940805788760111193806198163`26.593890477248564*^-18 + 
       5.4445697897257235559303124661753432061`26.309247809947063*^-19*I, 
      -4.95924672064412724457438873593395654579035`26.593847415653293*^-17 + 
       2.57469177830662605378743158945345995514038`26.309227827105197*^-17*
        I}, 
     {-1.11706716683726378028950736923145702311`26.42780774230028*^-20 + 
       5.7994768405041544547045997120683161123`26.143252322874147*^-21*I, 
      -7.982513489887659386307819648614571832306`26.427765485268388*^-19 + 
       4.144280978617261673321562980711363001584`26.143204836183354*^-19*I}, 
     {
      -9.684525737565330372893639403614186691114997469555211777`26.4623525470\
9341*^-23 + 
       5.027914559989818979438415147390711160146257843486677974`26.1775888356\
8946*^-23*I, 
      -1.06429234100456547485601619223774732926`26.462270445622863*^-20 + 
       5.5254858135859293444647780630504503197`26.1775509375169*^-21*I}, 
     {
      -6.8410593210989779394493627117880439599958799868728446`26.296427262712\
193*^-25 + 
       3.5516722964437870431899853843473653595367522000289631`26.011755345513\
233*^-25*I, 
      -1.1766410710657495249955324623072669502864489982247730872`26.296348430\
62425*^-22 + 
       6.108766638045798829559484544566234739232478597782101773`26.0116667487\
98756*^-23*I}, 
     {
      -3.94101670619458410688269206594644100402521643819688`26.34016940689595\
*^-27 + 
       2.04605737185229906679835251591472345075711841585423`26.05549397684315\
6*^-27*I, 
      -1.07963178581427768648728871019454118781213814166268411`26.34001612852\
2066*^-24 + 
       5.6051235986369311880625786343085080661800069852010827`26.055422943579\
455*^-25*I}, 
     {
      -1.852957004616649124238743232723093557815008768101`26.312221542405197*^\
-29 + 
       9.61999560433748557302632419634053771124989616532`26.027537649256708*^\
-30*I, 
      -8.2277564154001203889538551128027806161313368303454`26.312021869179006\
*^-27 + 
       4.27160373136040117911963105009936179354158425871009`26.02731565240891\
*^-27*I}, 
     {
      -7.115040952483627514804891135725023084922519073`26.304980082837268*^-32 \
+ 3.693915321134736743705526603888373943122930959`26.020429099781293*^-32*I, 
      -5.211202057086020910621480079361371582445840062242`26.304581980428047*^\
-29 + 
       2.705499412969570733010983204840812652926576725328`26.02024003867439*^\
-29*I}, 
     {
      -2.2324790426289863779832012473606948910792757`26.323519122927568*^-34 \
+ 1.1590359907627528383543013504006966345168429`26.039058371098786*^-34*I, 
      -2.7446204566677677156012139686343728029929102754`26.323034138124502*^-\
31 + 1.4249244134070519319938013456433547180534568031`26.038543526217214*^-31*
        I}, 
     {-5.7267154286742980429136015237541838183688`26.42186468104657*^-37 + 
       2.9731384545825421816442178070741618929618`26.13720850706015*^-37*I, 
      -1.20259550861553835685395814307220915871491067`26.420933152911854*^-33 \
+ 6.2435142735926236010975864543045833453919816`26.136728061600227*^-34*I}, 
     {-1.20147682520860754202293039147088848464`26.22718890360645*^-39 + 
       6.2377064057195392104790892762347444294`25.942615188093985*^-40*I, 
      -4.38559223664213655563759875589215804197378`26.226296663977863*^-36 + 
       2.27686761936725819788858156969561709742749`25.941788877609007*^-36*
        I}, 
     {
      -2.06242268056436817024900213509746375240195116390867326`26.22662474677\
389*^-42 + 
       1.070747840985111101518345803565326674313931145015788897`25.9419645552\
67578*^-42*I, 
      -1.331572297474001277451820241089278310207`26.225289146080062*^-38 + 
       6.91312297945499862347600978575425467211`25.94091907259567*^-39*I}, 
     {
      -2.897573436571757089082104486517961453390945720750699`26.2679104335519\
08*^-45 + 
       1.504333001446638476890306717040668514291279983923024`25.9834041948696\
*^-45*I, -3.367185319122088414318513821052679954`26.265725124454953*^-41 + 
       1.748141370158004254610253118190359212`25.98196546685893*^-41*I}, 
     {
      -3.332819094989420549928174051316214052687920965801`26.126785406744244*^\
-48 + 
       1.730299459942589472650181091001321506192387559309`25.842079509877603*^\
-48*I, 
      -7.0934471877996897184771356569438747589244211524386789`26.124450022935\
62*^-44 + 
       3.6827044878114046428694503877699193223525197191529038`25.839682234520\
836*^-44*I}, 
     {
      -3.139221109678750627409047745222615916908992184`26.205411226550446*^-51 \
+ 1.629789207246113944342921736318202632365598405`25.92153288307381*^-51*I, 
      -1.24521593357882737367036003442608418073307065487237`26.200888730019724\
*^-46 + 
       6.4647867045126604974051981092457087697274994300938`25.91939298887514*\
^-47*I}, 
     {-2.421952291399045027066331024421415700670123`26.279204145330382*^-54 + 
       1.257404804273598698860708226323371509506759`25.994533536394556*^-54*
        I, 
      -1.82190838739268496625995898693057966727519210647`26.27212481059941*^-\
49 + 9.4588005196857040167377901880588427967265092316`25.98656722981314*^-50*
        I}, 
     {-1.530852265675527122211326698346867402828`26.221642439638153*^-57 + 
       7.94772465307980460465317665169715085007`25.93804426914365*^-58*I, 
      -2.22223818937852123377099540221583339735333776`26.211915397446447*^-52 \
+ 1.15371924768621708680565525609493300790054473`25.933348410674032*^-52*I}, 
     {-7.92878619218899159711592745235933504`26.064822119294995*^-61 + 
       4.11638738117240104706976361959947043`25.78022129302136*^-61*I, 
      -2.26003936019056172048528995393047344817391`26.05579885033885*^-55 + 
       1.173344478932522957680785831388909836898`25.771504539260576*^-55*
        I}}|>, 
 "S0" -> {11.8449650129973023615608192752425336249`24.91045246681434 - 
    6.14954966977982938625073133417889797854`24.625767624465137*I, 
   3.31707437651274177399309770113369750869`24.944577432830574 - 
    1.72212527553573029222538620981672436413`24.659888591793727*I}, 
 "T0" -> {21.62366988000579281030713396880731285754`22.207603303458843 - 
    11.2263592019145079648994970704446394908`21.922878838916507*I, 
   8.91529542374587805831183949098251697313`22.107512341414164 - 
    4.62855331095764161234049453848712997591`21.822788467718404*I}, 
 "Sc" -> {-0.48986407746519715240649662749254636159`27.17713908367997 + 
    0.25432269935011160300778215883877194286`26.892702337811187*I, 
   -0.10448071166325767551182288697021910717`27.184765198040083 + 
    0.05424324387637548287475062001234784066`26.900310842037833*I}, 
 "Tc" -> {-10.26489413318342142700392664433762037453`27.134222399442617 + 
    5.32922437996038589486374438620025998527`26.849570011076047*I, 
   -5.69380711461871469998143475859856158482`27.123841545856465 + 
    2.95605344744140968804980479443082458105`26.83918682096636*I}, 
 "kappaFit" -> {1.00037593861802159572376111890052422806`21.784503844795864, 
   1.00159136247133037968677492260673185469`21.827211152379355}, 
 "kappaFitIm" -> {-1.910010627978056927016`5.065366571913521*^-17, 
   -2.682827273951206134476`5.255103717241881*^-17}, 
 "residual1" -> {0.00032362647510839300973548294719730269`18.359462180864547, 
   0.00276868013997533297397173098903306878`19.028293178833753}, 
 "residualMinus1" -> 
  {1.58524571190418814116895030402467363238`22.083222465237164, 
   3.26972594679239116783692005287920441703`22.125601850151195}, 
 "neutralOnly" -> 
  {0.82555793590597053632680434070583267928`21.783346438757377, 
   1.68769837868952951969218307578408057031`21.82603103665265}, 
 "residualP2measure" -> 
  {0.23102551199196390707038899729171965576`23.085326864366152, 
   0.06666982090401565608130540350310630458`22.253027855655777}, 
 "chargedFractionS" -> 
  {-0.04135631273943626207965412729532452522`24.354589755634276 - 
    1.15592912245788019751`7.857084607009937*^-18*I, 
   -0.03149785015465912199919005328715043982`24.388664159935765 - 
    7.8297612990677470733`7.840229961618617*^-19*I}, 
 "chargedFractionT" -> 
  {-0.47470638379819140188257629966743185906`21.652507866070493 - 
    1.136679803883760010777`5.0879292590679315*^-17*I, 
   -0.63865602248617208934642236788029024427`21.552417425835596 - 
    1.664878303109497976362`5.024741344060754*^-17*I}, 
 "time" -> 1878.106062`9.725265107965303, "kernels" -> 8|>


==> anc/paper_scan/point_E_b0.900000_N7_h0.125000_P5.000000.m <==
<|"b" -> 9/10, "Ps" -> {7/10, 2/5, 1/4, 4/5}, "ws" -> {-2, -1, 2, 1}, 
 "lams" -> {1, -1, 1, -1}, 
 "zvals" -> {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 7, "hstep" -> 1/8, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.0625`40., 0.1875`40., 0.3125`40., 0.4375`40., 0.5625`40., 
   0.6875`40., 0.8125`40., 0.9375`40., 1.0625`40., 1.1875`40., 1.3125`40., 
   1.4375`40., 1.5625`40., 1.6875`40., 1.8125`40., 1.9375`40., 2.0625`40., 
   2.1875`40., 2.3125`40., 2.4375`40., 2.5625`40., 2.6875`40., 2.8125`40., 
   2.9375`40., 3.0625`40., 3.1875`40., 3.3125`40., 3.4375`40., 3.5625`40., 
   3.6875`40., 3.8125`40., 3.9375`40., 4.0625`40., 4.1875`40., 4.3125`40., 
   4.4375`40., 4.5625`40., 4.6875`40., 4.8125`40., 4.9375`40.}, 
 "IS" -> 
  <|0 -> {{-0.35308914848209149076071882271564022059`23.743241590889557 + 
       0.17845023811983608101334086521806385584`23.446876050011955*I, 
      -0.12183014275444605198439683444764551307`23.79697743373663 + 
       0.06157260306119884599787619679959133538`23.500612053947275*I}, 
     {-0.93675521985829178950361992106937971081`24.013642829865972 + 
       0.47343338859984833789710585642883579067`23.71727917577573*I, 
      -0.43527378843683030082026612366917153395`24.05696722450414 + 
       0.21998611831542918008285166694229720155`23.760604401622167*I}, 
     {-2.48020373020781048142953345192019806964`24.21210971702461 + 
       1.25348781786120953014359740150859995007`23.915740995456453*I, 
      -1.24854698901030540393778758539351878859`24.278067652975487 + 
       0.63101205021596365356237594430820785144`23.981698436076226*I}, 
     {-4.62055637282319781078169923127281549048`24.426134252424667 + 
       2.33521587542712598643704508924384611074`24.12977561057178*I, 
      -2.29743028455496142432941130529609178984`24.499955184981772 + 
       1.16111464513996375731735015150496758404`24.203599443974785*I}, 
     {-3.78837162017016025851003676584609595098`24.31782072040346 + 
       1.9146320996043935922526701911921645194`24.021446927952308*I, 
      -1.72585685508189696790843757640325061879`24.381856685552364 + 
       0.87224308102953926277526434278630173187`24.085481743339102*I}, 
     {5.71230737824441352386810657349746437591`24.492270406497905 - 
       2.88698368738770157188449432418362947728`24.19597047963822*I, 
      2.74271865185787375507752829005486138499`24.604943358979618 - 
       1.38616210275456107323463602447766686281`24.308653602919584*I}, 
     {21.97458208949972562442204642580504019237`24.87764056423254 - 
       11.10589046226098109257951315793239435189`24.58135286489189*I, 
      9.12535743346223131547871994759710268369`24.958665736137036 - 
       4.61192934965698682065746946813757699417`24.66238780219187*I}, 
     {31.08214097044138165966665747052296280654`24.939169403832246 - 
       15.70882447476546957648386872644171402526`24.642841900945246*I, 
      11.32468957772925733674020723931505299002`25.020618099572733 - 
       5.72346547739206639473163020546178636524`24.72429343740912*I}, 
     {24.29778003712508321913105550831177419684`24.992994954962196 - 
       12.28002801006015061231878310616420053061`24.696657707732935*I, 
      7.64725187096180659488616190614302196244`25.0709026618878 - 
       3.86489905793497094584863672333620195338`24.774570117288665*I}, 
     {11.31853092391803297489831040992534266521`25.078124713825364 - 
       5.72035291150372045454566815035487502234`24.7819487040248*I, 
      3.02116207052483502433963512084210000934`25.143772883730477 - 
       1.52688660413792962424084434172688992675`24.847634262087098*I}, 
     {3.3444511492954890105448823737899123468`25.02659606628545 - 
       1.69027597290266172462754476586680104842`24.73014077625161*I, 
      0.74277465545387931926086539781035789168`25.086878085567207 - 
       0.37539617035794227296533317479653408175`24.790408025263684*I}, 
     {0.67660620984833671727050480168369677311`25.087518659346593 - 
       0.34195482863138571786318309580546768915`24.79102272412076*I, 
      0.12262090350765964193019238042403923879`25.13771398818357 - 
       0.06197225126707949043254968997282461924`24.84120111842658*I}, 
     {0.10045716839615142082636841342676531267`25.0837744573538 - 
       0.05077076341259161916898778868373442447`24.787395332564834*I, 
      0.01456658843280335187021229073536588123`25.133051163680964 - 
       0.00736191181632773964551811339023578529`24.836670546041695*I}, 
     {0.01148968607981992920153913469865659683`25.09032513063693 - 
       0.00580685423406611909956566336451573188`24.793774175289666*I, 
      0.0013068772720464417745291926199999277`25.118132766007875 - 
       0.00066049200716775328422528787093810353`24.82156931592721*I}, 
     {0.00104153946229051212699075768384286669`24.88864962126051 - 
       0.00052639104276062158747099414115458098`24.59228075192152*I, 
      0.000091105274574396614179449010393360208291289636070752256`24.91292518\
1618142 - 
       0.0000460443432251181844771321061501901854779879884352126976`24.616556\
263990553*I}, 
     {
      0.0000759599602931083329680899511009489903405953066658168831`24.9518819\
3375323 - 
       0.0000383899450327230872561433128193367157161087170361950208`24.655606\
27543325*I, 
      5.0096458851117713889687052716758819591178424867850171`24.9734176716041\
64*^-6 - 
       2.531860593669860594684391607756451917736243251127506`24.6771478820779\
57*^-6*I}, 
     {
      4.4894719712173325942940174942695571008580073931894456`24.9326342350505\
68*^-6 - 
       2.2689661966111034323187517749988050999845503895122494`24.636367360645\
593*^-6*I, 
      2.18890570283266090126549614926870300690461883359779`24.953634684853252\
*^-7 - 
       1.10626663428079770054460962085107830604741029689373`24.6573726306787*^\
-7*I}, 
     {
      2.157415126959334856850544301944588743613015327978657`24.83304587744393\
*^-7 - 
       1.090351387983131989828830347461385855345154407750276`24.53651102780101\
*^-7*I, 
      7.6257013424435569735487356193291230254489884283648`24.85354651772863*^\
-9 - 
       3.8540074829256024846401970359647388134292887081201`24.557003725835287*^\
-9*I}, 
     {
      8.440895106056082450848598846867332175236147525282`24.763738774692378*^\
-9 - 
       4.2660040618514498964758300248739902133987587933215`24.467404539141445*^\
-9*I, 
      2.121305386782207071608276800019686503823012018758`24.784609658579324*^\
-10 - 
       1.072101629357711183842781523466898743683712361429`24.48827716889105*^\
-10*I}, 
     {
      2.690139405785735306263203231833987401486526041788`24.718278121835617*^\
-10 - 
       1.359588703311195647245658205807148551599498956061`24.421615800002744*^\
-10*I, 
      4.7147292197046954551629335647030509125504612626`24.73802137881018*^-12 \
- 2.3828105608562147217822097714349001475895793683`24.441341765006023*^-12*
        I}, 
     {
      6.9849529320518628555238889658269308165140375311`24.479415661539612*^-12 \
- 3.5301750828055537154777179480416992608266659418`24.18299367638252*^-12*I, 
      8.37429816929254246296893577306614461476911366`24.496961379279014*^-14 \
- 4.23234616192846758304663143837007526487654525`24.200538093225614*^-14*I}, 
     {
      1.477704840496536853885275799510628961077126937`24.42647370686607*^-13 \
- 7.46827767976047334245507596902831042388583797`24.13009695387208*^-14*I, 
      1.1888876151309342412739496721394403932713918`24.442597823296033*^-15 - 
       6.00860374582147473700608974353935528684741`24.146218443480283*^-16*
        I}, 
     {2.5473442146579250824932554094692477853256101`24.30232361041048*^-15 - 
       1.2874204252186307276784018631033708836963809`24.005925273083133*^-15*
        I, 
      1.34926380293635276161043607277069179101991`24.31656119415877*^-17 - 
       6.8191403773113235722330604983396411435272`24.020159032277032*^-18*I}, 
     {3.57870446540747913533280370491165264979559`24.161862520897987*^-17 - 
       1.80866692380064715752116439084013719911584`23.865495159501698*^-17*I, 
      1.224323786991206509598844679624244819822`24.175375742464762*^-19 - 
       6.1876971372130571217662290862517807988`23.87900848894527*^-20*I}, 
     {4.098159393200389538943573268100111662661`24.0952551381496*^-19 - 
       2.071197947355660403846164693969520305827`23.798920962889103*^-19*I, 
      8.884608122044024564392718845089874648`24.10828659022283*^-22 - 
       4.490255341451335354753614142340861341`23.811944547408206*^-22*I}, 
     {3.8263387272712450570080278162549612355`24.0729730004962*^-21 - 
       1.9338205661207179336925683777355430353`23.776602862464337*^-21*I, 
      5.1574953631893625883329450886234326`24.084634650564723*^-24 - 
       2.6065832938216000433287437963882296`23.788267650650965*^-24*I}, 
     {2.91360753012337430631338887176721922`24.11311179138476*^-23 - 
       1.47252884936691908210845629362448574`23.816784048417638*^-23*I, 
      2.395665656216713922715613093515133424943169296432051`24.126760460004007\
*^-26 - 
       1.210762518885742275974522258295954116211284461062765`23.8304082935018\
36*^-26*I}, 
     {
      1.8099338365761459896622244938029181128091892946192273`24.0705355264745\
72*^-25 - 
       9.147353451859361885184820090948077943015120690557614`23.7741662351341\
1*^-26*I, 
      8.907095461766277041093061699338705225357876600282`24.08223508918513*^-\
29 - 
       4.501620378143629882187434901374310456911795374397`23.78586638980295*^-29\
*I}, 
     {
      9.1751710570132249462955550225981136202879878957719`24.16747741478271*^\
-28 - 
       4.6371050114482970018295618244969375404759089499363`23.871234855577992*^\
-28*I, 
      2.6515985935230675586931318501001144607330931573`24.180665277221323*^-3\
1 - 1.3401102878596009954969789383656039669501377548`23.88438229630941*^-31*
        I}, 
     {
      3.79684214029285839764685358131703608335857006848`23.879342116555602*^-\
30 - 
       1.91891307606440154561093671366640857782870972574`23.583015939075153*^-30\
*I, 6.3223818441319338285007541618493333491800808`23.893042544150006*^-34 - 
       3.1953135643509156914662757110639280573072472`23.596697481002263*^-34*
        I}, 
     {
      1.282990563244618100825767768843261372648079832`23.96745013576955*^-32 \
- 6.48419733375449764670205924006150859425128449`23.67108258186446*^-33*I, 
      1.20779233943948018709962608737881886746375`23.979730726762448*^-36 - 
       6.1041476776859188868671738862743447765224`23.683330234109395*^-37*I}, 
     {3.541189996769422143833961617142264760288697`23.693710562347178*^-35 - 
       1.789707219459327313622024216205748714971208`23.397435418303033*^-35*
        I, 1.84916594863476526320257428287726636123`23.707206538123643*^-39 - 
       9.3456314156234881603983454185977130895`23.41086537966416*^-40*I}, 
     {7.985966471244320290829754474199276780136`23.834852586392273*^-38 - 
       4.03608444081941348973498241909453113707`23.53851819556975*^-38*I, 
      2.26965580256466672102929278935142447`23.848127842541803*^-42 - 
       1.1470775019819759169785788860971428`23.551783932923044*^-42*I}, 
     {1.4719070602626158260856837945053090717`23.55418745782112*^-40 - 
       7.438975865538166612877778090088665143`23.258013338653967*^-41*I, 
      2.233918326608375049041672919945723536226938749997514`23.567997591578973\
*^-45 - 
       1.129015884621012359566340908519282802329426794969148`23.2716603456062\
32*^-45*I}, {2.217809168307759180943086053723484`23.62951080927733*^-43 - 
       1.1208743624388651364432253891701763`23.33328742050685*^-43*I, 
      1.763657737145628484823961861309694287759984843964`23.642962816820845*^\
-48 - 
       8.91347537891121899389065597201339157510870532834`23.346769502681465*^\
-49*I}, 
     {
      2.73255513030734539865303750923685675345285738842849`23.36361018219667*^\
-46 - 
       1.38102548825219441918505946836312455965602219256722`23.06756600758572*^\
-46*I, 
      1.117149579752074044432477935576125965457796941`23.377531600542284*^-51 \
- 5.64604178234571746551451648773331727370460981`23.08121464932528*^-52*I}, 
     {
      2.75371258153502558420752306384795224075391742463`23.421758315907578*^-\
49 - 
       1.39171840313174553234741098174098210625671934084`23.125226024219238*^-49\
*I, 5.67887587723866622727537388631601056038056`23.436121098762303*^-55 - 
       2.87008750312217747541704782701415461019143`23.139609080080408*^-55*
        I}, 
     {
      2.27023659460025164595054266371796054265557518`23.189094008432612*^-52 \
- 1.14737103260328125433499209614301478951799868`22.893230163247384*^-52*I, 
      2.31720997808256486078343745922517742298`23.204874693499594*^-58 - 
       1.17111124524859003092414359872437713845`22.908573427132456*^-58*I}, 
     {1.53150549341799835017940348117120572210466`23.080133279592182*^-55 - 
       7.7401846292154162011952781615760685997775`22.783739124517272*^-56*I, 
      7.5912348357830275363263220582677272`23.096816697850617*^-62 - 
       3.8365882097855151778016778793526803`22.80044263496415*^-62*I}, 
     {8.455658853379257673177547289982098153`22.701773305912464*^-59 - 
       4.2734656172047708097341820363688271221`22.405767527425795*^-59*I, 
      1.99705463828862360297483704947874379620933093403695`22.71869431966795*^\
-65 - 
       1.00930565913205442196025607267042889864268790076871`22.422374927486548\
*^-65*I}}, 
   1 -> 
    {
     {
      -0.0031285440077976522341035049043583044999784895963343950549`27.444733\
303772402 + 
       0.0015811571257851712670536470081807114736585994148386687816`27.149385\
385561306*I, 
      -0.0011599916787305801269807170653758570450244271852725940797`27.444767\
77520298 + 
       0.0005862564515969524257184724877149455973713678721783294639`27.149401\
310635316*I}, 
     {
      -0.0314774243526767029718272580113843509316077126021214633984`27.398811\
881158174 + 
       0.0159085995570299551518716618206120549354132828149088518144`27.103543\
991989074*I, 
      -0.0116062357725111563217246189256662013899647704226777161955`27.398840\
532018486 + 
       0.0058657581128824254840849985554459026138231977453485915678`27.103558\
5835569*I}, {-0.10273452620821310039098335977153058785`27.33952954245094 + 
       0.05192173348797777949856090000940078479`27.043660090915534*I, 
      -0.03718354798885044451688441631132995289`27.339555153630243 + 
       0.01879245799899528416256345132962345234`27.043683831944943*I}, 
     {-0.2285439257169526713512766571673028701`27.290265965964934 + 
       0.11550544144547921006992269990474895572`26.99415209609954*I, 
      -0.07961083772336708535073145173751561307`27.29029187657084 + 
       0.04023508796497334375346011929147724423`26.994179791060546*I}, 
     {-0.38422230157112310092916858313402269537`27.2536369620579 + 
       0.19418484397233167064654473415252161324`26.957505604336987*I, 
      -0.12595264523735515118589875364859616242`27.25366092883782 + 
       0.06365610393594197506328368804748745134`26.957531848791398*I}, 
     {-0.49378061836238776152635561634818958493`27.278034560471262 + 
       0.24955530155636364398358294841426146747`26.98210748918079*I, 
      -0.14892655294067243087124339609968655846`27.278063555093752 + 
       0.07526705068359610116276817313977607569`26.98213853572649*I}, 
     {-0.48110199414308473515330957840271951031`27.25915010390516 + 
       0.24314756141285340251631430310445001126`26.963421179421523*I, 
      -0.13060878720669005096836599631692707097`27.259183016921014 + 
       0.06600930466929647998190321710333368897`26.96345285201856*I}, 
     {-0.35143962426769384806822300888406270877`27.254312978252862 + 
       0.17761657333543496923425005408049756511`26.958367917478967*I, 
      -0.08407817309374976817673237483680152503`27.254353330814265 + 
       0.04249286638731528471416839661079717`26.95839575390635*I}, 
     {-0.19084044292028685079112721216539276023`27.13333423989292 + 
       0.09645020989294847663753549391936904116`26.837031004500407*I, 
      -0.03941415486132472507739353970679625776`27.13338103311247 + 
       0.01991980028423962159963396696071373266`26.837052468509082*I}, 
     {-0.07676740289265519804903155221006932256`27.075925970899338 + 
       0.03879802419566719710926554589636659799`26.779628975032363*I, 
      -0.0134135304042267228822319995445265129094714193462909992961`27.075987\
451962657 + 
       0.0067791596115373805110435628634866115677339232662368288768`26.779659\
039732053*I}, {-0.02292824442246924614318488015703077825`27.0416339755298 + 
       0.01158786865710477060083234908850031091`26.74532346427476*I, 
      -0.0033226669607970565851541674617459920881159073492531690553`27.041725\
862304258 + 
       0.0016792663068126545950060343326955781722600503694407576546`26.745413\
32656381*I}, 
     {
      -0.0051222670340065559138047827443008869247840827841492025344`26.905450\
498930435 + 
       0.0025887789977726193850939843246810425058456703837231120383`26.608905\
27916556*I, 
      -0.0006036509527474872339266938494811996757025283904291887284`26.905564\
68738912 + 
       0.0003050834519331556432135968375199165349595558471226086538`26.609029\
7741634*I}, 
     {
      -0.0008651525550111278085488048242031395866285505915642575429`26.889439\
981227056 + 
       0.000437245608128766264277614775306972392326408294200438347`26.5933862\
20365982*I, 
      -0.0000813108815644295132019468236172402154779767678519043074`26.889626\
70953799 + 
       0.0000410942852231047075840719711803335283493699010036783021`26.593492\
077791378*I}, 
     {
      -0.0001117989723436202925275180440161441394866566901258212809`26.992221\
253263576 + 
       0.0000565028784431303246076933730314468061069237930076523706`26.697155\
611812303*I, 
      -8.2186339343386389746237466048704309389902653231902551`26.992664209490\
293*^-6 + 
       4.1536739061718332179459751663938063929519300753782425`26.697368233428\
33*^-6*I}, 
     {
      -0.0000111813487335259409645632493067103541862536041366543065`26.853656\
05352608 + 
       5.6510214278075813603418214853076872279046255253150274`26.557197057413\
926*^-6*I, 
      -6.306260682239594727425616139857953647721357179678104`26.8542142635800\
5*^-7 + 
       3.187165975587870575138041565710828338970343965668155`26.5577941902854\
9*^-7*I}, 
     {
      -8.743235913264600950032242947876683542629940690643769`26.8593362757766\
02*^-7 + 
       4.41880623453684177553055570149029658126888075779345`26.56405362806951\
*^-7*I, 
      -3.71110787390083892496394753789734192892498841045914`26.86036098631565\
5*^-8 + 
       1.87558322489650858589371193990459272961245076340538`26.56495012842958\
7*^-8*I}, 
     {-5.39082622794787318508004110584923426870494710452547`26.85580895879091\
3*^-8 + 
       2.72450804046374590432307303213179629207450229089676`26.56130896999863\
5*^-8*I, 
      -1.6892716072893094068113477314415436310086492736071`26.857835362787288\
*^-9 + 
       8.537530022255694751378268786011974385460716551866`26.562234015291722*^\
-10*I}, 
     {
      -2.6389155174954081521799720014054653607386551353426`26.699179377614588\
*^-9 + 
       1.3337002977849109005578399930500128055950412597003`26.402694650804033\
*^-9*I, 
      -5.98905382284236708603289826734010991382825431557`26.70144398195527*^-\
11 + 
       3.02685054296688860691007350249672425187228464726`26.405062744780487*^-11\
*I}, 
     {
      -1.031247100543534561508430523623685345131755496247`26.703948768282572*^\
-10 + 
       5.21189312793955791541788321457443386448376254921`26.40847865230474*^-11\
*I, -1.6629265791863034605561309818990028423042146041`26.7080021622644*^-12 + 
       8.404383009427187194091677480128386181750078187`26.411824623905037*^-13\
*I}, 
     {
      -3.2311888295714638685767362124929832175303541012`26.656315070680982*^-\
12 + 1.6330335229105104232497060215235081607192886865`26.364452351212798*^-12*
        I, 
      -3.63203374742101737584804081463095025046575244`26.663118162797087*^-14 \
+ 1.83561938924734282352648536673008462519604673`26.367707563637325*^-14*I}, 
     {
      -8.14594040406049443359886466472207378288667925`26.61249979120652*^-14 \
+ 4.116934805455560851849399445771915574674145`26.314515456234513*^-14*I, 
      -6.262014907429704785575755375025034395922026`26.62264092017971*^-16 + 
       3.164804288505261267468735109733225212558767`26.325827440495548*^-16*
        I}, 
     {
      -1.6570095435590063507276076011762845720274978`26.628798609745687*^-15 \
+ 8.374478481882402637901885024153729463954712`26.345176255522574*^-16*I, 
      -8.5466965436397847858820163044299282894549`26.647701482102022*^-18 + 
       4.3194758035104411357351539585626587209459`26.35468080925728*^-18*I}, 
     {-2.72593267589315185531035398258767042021814`26.61506427645906*^-17 + 
       1.37767851887537424027916187901783018251501`26.325302865647163*^-17*I, 
      -9.25570632550381977072088997476341884458`26.646371625871065*^-20 + 
       4.67780730405879985484100500186140651531`26.351452741305057*^-20*I}, 
     {-3.633619475383616608751478683261480010734`26.549519459917764*^-19 + 
       1.836420811589931377799097660545636019539`26.25592126967097*^-19*I, 
      -7.968571912014841896231285506878549885`26.596538617347406*^-22 + 
       4.027293280711539178291574775711470813`26.301352602584423*^-22*I}, 
     {-3.9308819519658194018698320757539582474`26.445239022457958*^-21 + 
       1.9866564106113971444841523707190699573`26.192979518220437*^-21*I, 
      -5.46269539792949167162079300488901566287764592423113273`26.51502008573\
4527*^-24 + 
       2.76083051186177380357499177836961190880137940874986368`26.22777382133\
3987*^-24*I}, 
     {
      -3.455820709297042082872222294379256886319285906576343562`26.3913040713\
35362*^-23 + 
       1.74656182758558013533280878115546850890309395431618933`26.08196615771\
2902*^-23*I, 
      -2.98590961408857299942993846954088001241481484973702`26.4914835813925*^\
-26 + 
       1.509070114244643535898578741762748373513544894440525`26.19203131340027\
*^-26*I}, 
     {
      -2.4718440902148699819125804958920568879149344026813839`26.263730829159\
858*^-25 + 
       1.2492628798993678601588765443047947979423490553527585`26.058621675180\
63*^-25*I, 
      -1.3028374145603306793953210990039856701829478885981`26.409636103889824\
*^-28 + 
       6.584502748362272811296438818555519039227127641745`26.13499967598761*^\
-29*I}, 
     {-1.43988385700399462454513628947691503685797241400576`26.20438683315637\
7*^-27 + 
       7.2771315191042497778338175732321246014616261983596`25.898569603588527\
*^-28*I, 
      -4.5423204040803774539899274477526891586423386101`26.41024985117544*^-3\
1 + 2.2956756422828597105481072754148988114873601094`26.111066233033405*^-31*
        I}, 
     {
      -6.83660593085331237505460519629391821740393152347`26.1098667755493*^-30 \
+ 3.45520093590226745592454429836580095868152019585`25.950639116383456*^-30*
        I, 
      -1.26651791961112557563763738507529706381153851`26.415167697957276*^-33 \
+ 6.4009450675346344889279742017181745398138591`26.165564281815232*^-34*I}, 
     {
      -2.647784539830006100553511103803265489308653991`25.924995021705367*^-32 \
+ 1.338182676114301618473559321671097792410707981`25.66522438291386*^-32*I, 
      -2.82627765535148353778767862746261904397893`26.266858772332117*^-36 + 
       1.4283925823220948697126114234675601291396`25.984683343509737*^-36*I}, 
     {-8.370202570634067714706544194397729484306125`25.775538248067964*^-35 + 
       4.230276258169036899380145600064850288308748`25.553680516983395*^-35*
        I, -5.05093475458978946998536377328097307071`26.21180587425946*^-39 + 
       2.55272786931887061218615651111651969885`25.950715613945903*^-39*I}, 
     {-2.1609708143813577681353496630167159570987`25.591118778397284*^-37 + 
       1.092148422159533287890522120926590439679`25.416116500311805*^-37*I, 
      -7.23321897925044181657386390237923918`26.080190527923154*^-42 + 
       3.65564802761313471662045780942983541`25.847249399369367*^-42*I}, 
     {-4.5587002273809872563403435388881686988`25.404406566202077*^-40 + 
       2.303953957776044318834329933392976171`25.13718539320495*^-40*I, 
      -8.304527028156967557233067836269363563181800253984663`25.9449050780940\
24*^-45 + 
       4.197084028263159869506648440567204888800471055048829`25.6665655557054\
3*^-45*I}, {-7.861534725341048367659629848123354`25.233506154308778*^-43 + 
       3.97319699502355071176822081316147336455093274597652461`25.16033105752\
3138*^-43*I, 
      -7.647462654662002005088637666217561504462389861708`25.877022851184453*^\
-48 + 
       3.865005587409618476175964265697162822255642008281`25.747312403260132*^\
-48*I}, 
     {
      -1.108719247165045755202965374132323237675792192621742`25.0327103369157\
56*^-45 + 
       5.60343512439274883541993412920494292622984943586722`24.74203651240610\
6*^-46*I, 
      -5.650845293284714155871027263682291090957410178`25.68601085003739*^-51 \
+ 2.855920926768887893203343467025772868733939877`25.394383734690727*^-51*I}, 
     {
      -1.279202304865649146297548406600585175131108950587`24.838421573178*^-48 \
+ 6.46505158507572153804400017705102127027061558315`24.821999365081155*^-49*
        I, 
      -3.351652946165996581194749776363479114810144`25.515195347134668*^-54 + 
       1.693915740287067294215590839619809702453232`25.444401870860155*^-54*
        I}, 
     {
      -1.20781327208804032564239449237205992220980104`24.645565931304542*^-51 \
+ 6.10425347068803984876640193856111389354043645`24.34760564658315*^-52*I, 
      -1.596225341213452552833695264341425345745`25.341888154346776*^-57 + 
       8.06727687489111538390867467242869525071`25.044079193156275*^-58*I}, 
     {-9.33531334244051911685509825475282473060698`24.4565552745782*^-55 + 
       4.7180404610092019656306100115311335524811`24.450265895101772*^-55*I, 
      -6.105832370364600907138891375192875`25.177934063357124*^-61 + 
       3.08587008435528154736974635879432484`25.148623372235303*^-61*I}, 
     {-5.9079930906287353397065804657715783345`24.265302071512245*^-58 + 
       2.98588268250480327680383134493633362781`23.974605381715154*^-58*I, 
      -1.876397326195719763772956695956101891561661318167256`24.9912110034700\
85*^-64 + 
       9.48325801306898644186996039663692200116129570719877`24.70026917829362\
7*^-65*I}, {-3.06221556811961184714774855234208589`24.077571722085626*^-61 + 
       1.54763492351544101122987791029929659`24.023182523807424*^-61*I, 
      -4.63379645671164119714272770487223659514358836017`24.811421536158967*^\
-68 + 
       2.34190737566942005755348282943231930797860039379`24.74664448582499*^-68\
*I}}, 
   -1 -> 
    {
     {
      -0.0047927167867014007474701416546786343828557158584387320674`27.371450\
210402912 + 
       0.0024222252524738211768579712399600748428133498946034449623`27.075154\
912478492*I, 
      -0.0015246542889740672007456279498456193202195396518922453791`27.371450\
329699396 + 
       0.0007705558839389004037285500204108446719951061145055591101`27.075154\
967473512*I}, {-0.04451624941346777807244649560855625731`27.30605491006973 + 
       0.02249838416781095379952022429475856441`27.00989595095837*I, 
      -0.0140649959365817884701523390568659717120020869440706969599`27.306055\
005223275 + 
       0.0071084084142134094688913422213579664677662232268094046207`27.009895\
9993216*I}, {-0.12762701383386430463360032151310254246`27.22439757347467 + 
       0.0645023249994663578584277646888217465`26.92817135159323*I, 
      -0.03966231538001136451918976060340092859`27.22439765142115 + 
       0.02004521989524139929387882720377331204`26.928171423789006*I}, 
     {-0.24592432618557197993001892610331867767`27.180013813645456 + 
       0.12428944575593888041301741721306666832`26.883762606173473*I, 
      -0.07412616301565091547708242707454136751`27.180013886306572 + 
       0.03746314917328477912043702760483662889`26.88376268381356*I}, 
     {-0.36143275285462028758404321234083894502`27.1526410046441 + 
       0.18266707172533270091787845012317264219`26.856440343824353*I, 
      -0.10378351805267468706807451356935292962`27.152641077603146 + 
       0.05245189094321158293993877483755248284`26.856440423703823*I}, 
     {-0.41385361590661832812810676863009817716`27.26433460363652 + 
       0.20916042484674935626898117762190489147`26.968510392439544*I, 
      -0.11089387754953738952731572809939740845`27.264334807574947 + 
       0.05604544614247917623177027025325896905`26.968510610861436*I}, 
     {-0.3667204371249839228072802080052079835`27.171006673035997 + 
       0.18533945211766515109144726190112281308`26.875631932976113*I, 
      -0.08970248257143452060304161364116459152`27.171006773857172 + 
       0.04533537618935016678497099789242667121`26.87563203007701*I}, 
     {-0.2481572908780451159057686483409416553`27.21069527173749 + 
       0.12541797967661593577429622985546944722`26.91607101407837*I, 
      -0.05418675004645843069028325208351803561`27.210695658616416 + 
       0.02738582731953028319654412793149450392`26.91607128177749*I}, 
     {-0.1267450349231192566228252947519189053`27.140714902708716 + 
       0.06405657539963941732103177186869892598`26.844989563887406*I, 
      -0.0241631838381818999868003627712307843447610811439237824511`27.140715\
03998558 + 0.01221200347899004766102562981328678123`26.844989626944677*I}, 
     {-0.04853743633757422105054218027492482273`27.083821461687293 + 
       0.02453068045110373067966135477521345413`26.787252162541463*I, 
      -0.0079047548869787689515695615410549333638118563803413086208`27.083821\
598324626 + 
       0.003995040340164530666036035193931648530142086568969900923`26.7872522\
29321577*I}, 
     {
      -0.0139322812901406564494688159629569620353587151305514680319`27.009359\
752405796 + 
       0.0070413348143556357220967226354240327800000000000000000001`26.712975\
078788922*I, 
      -0.001897348229392021025413900445544303493200587608681817196`27.0093599\
09424727 + 
       0.0009589143274065480071180692290194066313963526121980723032`26.712975\
232322673*I}, 
     {
      -0.0030134717838389974857140827000303799168029505142137843265`26.901055\
16038646 + 
       0.0015229999554085728637059253637313762391043066390516051553`26.604899\
394014666*I, 
      -0.0003360555981139501791041211851353677173376485785066383514`26.901055\
304188596 + 
       0.0001698415308506145014665784657729156939626488685877224847`26.604899\
55093426*I}, 
     {
      -0.0004956203439455201765135082582695130535455397971642700955`26.851325\
534143736 + 
       0.0002504850935644060121630840565590446057498724679768908776`26.554886\
035244863*I, 
      -0.0000443377907515120108971956718425113012049338549048294063`26.851325\
70183548 + 
       0.0000224081916743359831360202060558232857797650214070862547`26.554886\
130238064*I}, 
     {
      -0.0000626477538729206365018645851408993168030243094110963627`26.919562\
37919617 + 
       0.0000316619942707261924043976736797025290096731849850563108`26.623267\
647267202*I, 
      -4.4055654343722195358672700624628607040563834157621798`26.919562676617\
93*^-6 + 
       2.2265600746892283038462574457122232322617242475967714`26.623267789671\
708*^-6*I}, 
     {
      -6.1506697193170812717719659379754695924292967650328711`26.739617944287\
374*^-6 + 
       3.1085307513047732638952450691281846089300030581075198`26.443234243299\
82*^-6*I, 
      -3.332606765969553057230656942470711582960643795623968`26.7396182246657\
58*^-7 + 
       1.684289855702565433101365230421776869607283338751794`26.4432345432660\
37*^-7*I}, 
     {-4.734742453938409455399103988449618039868827276167953`26.7522906149557\
4*^-7 + 
       2.392925191764311349208973107756347909209458183449626`26.4565044307317\
9*^-7*I, 
      -1.93776516069663249337022206504231766384694278405887`26.75229104588697\
7*^-8 + 
       9.7934092801544999258017701256828008633726778097551`26.45650480736637*\
^-9*I}, 
     {-2.88051157298774897895671592961035048685446393386764`26.81221101314552\
5*^-8 + 
       1.45580224800558729739479407080531761522501979885634`26.51651236469137\
6*^-8*I, 
      -8.730954236744417695339167250676960617808217574584`26.81221183623617*^\
-10 + 
       4.412599110616553237068527866330795655036694694251`26.51651273988008*^\
-10*I}, 
     {
      -1.3939182316697852202767541322983910275937353224136`26.760383158448185\
*^-9 + 
       7.044822573290445794086718587235508945477818657222`26.46411458488902*^\
-10*I, 
      -3.06841535530982238071989522402373057562783423078`26.76038414956986*^-\
11 + 
       1.55076827809498990069213068346041177926377892867`26.464115621694855*^-11\
*I}, 
     {
      -5.39304054570409334459888278195375097400921373412`26.76944934236244*^-\
11 + 
       2.72562715027657695539281494997921903197722581911`26.474122848798974*^-11\
*I, 
      -8.455426475112571713606780891193229749206618535`26.769450870815167*^-13 \
+ 4.273348173896468429307684744461436943069544684`26.474124111947734*^-13*I}, 
     {
      -1.6750944591112104580710642404105525562476882834`26.677577417457446*^-\
12 + 8.465879123916906700440781904513433771960286372`26.380898361426325*^-13*
        I, 
      -1.83459763938547488533882139233540305913974903`26.67757940880328*^-14 \
+ 9.2720036005023794790952165094813718941410698`26.380899307624336*^-15*I}, 
     {
      -4.19063695021232422152350087847193411972139716`26.588295648988797*^-14 \
+ 2.11793583817006483189538589740076206028557136`26.291996156693763*^-14*I, 
      -3.144734198545802938938280031029391625453278`26.58829797291329*^-16 + 
       1.5893396015328211450201012258237153808281`26.291998755509063*^-16*I}, 
     {-8.466591737164403724832865371643706905649237`26.565900833085855*^-16 + 
       4.278991065161706074398897439005366065310684`26.269717861537966*^-16*
        I, 
      -4.2701230351943204961741950082444539472261`26.56590428873702*^-18 + 
       2.1581078764590585338644764732537298915698`26.269719567825135*^-18*I}, 
     {-1.38441943182210387542861536419735200153343`26.547735859958514*^-17 + 
       6.9968159125941777110899659983475849456825`26.25144322587849*^-18*I, 
      -4.60332366098159375652771339816133526042`26.547740806525095*^-20 + 
       2.32650651252315461393789887208991581055`26.251447319872476*^-20*I}, 
     {-1.835427746701482903058748952327703228856`26.547525461017273*^-19 + 
       9.27619893895566989521779045375476109457`26.252247397510793*^-20*I, 
      -3.947051439928185604638931938002855069875393767414870421`26.5475347645\
52708*^-22 + 1.994828423230772278175730368387263069`26.252256368258447*^-22*
        I}, 
     {-1.9759242402797046852061365554242000175`26.60365461272082*^-21 + 
       9.986264168709036806590590982332887916`26.307392102597316*^-22*I, 
      -2.69593771102013520901447687347149181456315398555486681`26.60366874171\
3765*^-24 + 
       1.36251915006725177530674917257647917242230060951395802`26.30739872509\
737*^-24*I}, 
     {
      -1.729492724051980038392875381418598724967848391256390077`26.5537147158\
37547*^-23 + 
       8.74080638729267754007209696708687563985601698636865608`26.25794876843\
285*^-24*I, 
      -1.468741732625077411954592193916373171892355000874118`26.5537324876548\
7*^-26 + 
       7.42297839087453942612881668704937537089404515404249`26.25796869496313\
6*^-27*I}, 
     {
      -1.2321222154052845562507794866766073544057335329094532`26.427582588764\
643*^-25 + 
       6.227110169684663048172153892331810119280452966906457`26.1310291086855\
42*^-26*I, 
      -6.389392988539663501368551792536993753788553255712`26.427604855397146*^\
-29 + 
       3.229180803623433511278182804060629069211280766132`26.131039303696657*^\
-29*I}, 
     {
      -7.1512307033180452536556386620409819067110161531797`26.391469618128234\
*^-28 + 
       3.6142113892285567191852921846734638051748419130033`26.095093382667514\
*^-28*I, 
      -2.2215966621605182655185700416092783196461058836`26.391497733939485*^-\
31 + 1.1227885509171488599307260058347985645841796098`26.095122834630967*^-31*
        I}, 
     {
      -3.38416072903442176084611550640482014917508378`26.41249283225593*^-30 \
+ 1.71034508006869648317569552193644054984407284663`26.11770626503679*^-30*I, 
      -6.1790236925981679631525841307537336383966299`26.41356359851971*^-34 + 
       3.1228607676913006998702900540323630088632364`26.118311838930815*^-34*
        I}, 
     {
      -1.306684181333496607805417783191565352975831266`26.3850963912844*^-32 \
+ 6.60394419677874121284783962155186616596349851`26.08870438936585*^-33*I, 
      -1.37573628215092950952448525269139432780504`26.385159268151032*^-36 + 
       6.9529315243847838345145358273031810583693`26.088759625402194*^-37*I}, 
     {-4.119156525600859832572178765884621464521085`26.49667982819695*^-35 + 
       2.081809837561836639648802411882099012850793`26.20193156667784*^-35*I, 
      -2.45349027542952246454187326747040429641`26.49680161666614*^-39 + 
       1.23998691479839350572788389957198839142`26.20202891013732*^-39*I}, 
     {-1.0607196798049203396488023176999057946779`26.354083317732336*^-37 + 
       5.360846694193571194484728096700521489427`26.05749699777601*^-38*I, 
      -3.506774898219409984320370363353673598316408048894241441`26.3542141548\
11828*^-42 + 
       1.772313927828504614685442520391413749935587224733093838`26.0575891094\
34403*^-42*I}, 
     {-2.2323235089335047003120763617896574121`26.225550333840904*^-40 + 
       1.1282098683638715599068538579959851857`25.929193294332958*^-40*I, 
      -4.019006435520850953580460472016354930951384621033918`26.2256948916833\
93*^-45 + 
       2.031194270645293275145226360293331995005192092813109`25.9293270522453\
8*^-45*I}, 
     {
      -3.84117462100430650413472355820919235376291794405435096`26.36126124681\
334*^-43 + 
       1.941318584059673328789737102841632417666992286589513`26.0653481958735\
33*^-43*I, 
      -3.694927364729778983735771700160988112826627978998`26.361553463026482*^\
-48 + 
       1.867405642190020265863176671297952545744581412277`26.06551598988562*^\
-48*I}, 
     {
      -5.40614343515272850018768676376175879804862039077341`26.2682094905427*^\
-46 + 
       2.73224931284435528593697108507857999912743474554769`25.97297392751202*^\
-46*I, 
      -2.726077376168092269275856272955776993728596968`26.268556656293804*^-5\
1 + 1.377751649977335682435522580960688230291453101`25.97331724865596*^-51*
        I}, 
     {
      -6.2255322696782560130959237932011311321671866644`26.343531442515538*^-\
49 + 
       3.14636606852038411780109908670689190609955698562`26.047281409643354*^-49\
*I, -1.614605747751377862584078732610068432129419`26.344136467047942*^-54 + 
       8.16017091985207296544667609862995680874405`26.047587657758598*^-55*
        I}, 
     {
      -5.86765439449477388022915975461862626532646576`26.217753952184147*^-52 \
+ 2.96549562172569175040309216078528749965279255`25.92170235853835*^-52*I, 
      -7.67938472238779365137623611297562334972`26.21841419127565*^-58 + 
       3.88113890844605915635595773840768205385`25.922365566173692*^-58*I}, 
     {-4.52764294299964581507703888967657021492654`26.261160448761558*^-55 + 
       2.28825769574977889581838262193593167287716`25.965476650803474*^-55*I, 
      -2.933864780729168355233461436144200310132789642003872737`26.2622193396\
93903*^-61 + 
       1.482766805446231113997050675354792907466433702749825288`25.9660132093\
34523*^-61*I}, 
     {-2.86093722773189281418533357054847410733`26.105710842253266*^-58 + 
       1.44590943032211045178910993879989447598`25.80973633745651*^-58*I, 
      -9.00570722345689505259140321481899916032142202203068`26.106779410094845\
*^-65 + 
       4.5514584783251151085606614083781622232997664818769`25.810791844180574\
*^-65*I}, 
     {
      -1.480715784308715563634890200559411471875114117543775213`26.2359454730\
09817*^-61 + 
       7.4834949030185774168725331432290428728380622720529184`25.940733276147\
878*^-62*I, 
      -2.2215677311703698250655228189126980723048251618`26.23801932686772*^-68 \
+ 1.12277392927810040392186905395725592357917875936`25.941916657138485*^-68*
        I}}|>, 
 "IT" -> <|0 -> {{-52.85716148773449958171207657933001723295`21.7031641286553\
1 + 26.71385709352451543439984315333323911204`21.40676455262654*I, 
      -28.12538485427165738832790454483903068785`21.60211958124098 + 
       14.21448845435522864028922988754544005112`21.305720047004503*I}, 
     {-39.38089922068882679340946118564366000251`22.88245321887621 + 
       19.90299297929746848217959015767906178322`22.586023536993707*I, 
      -22.49567617586928122073621733022686186759`22.81106321142027 + 
       11.36924991183693402838167722085973539436`22.514633334551018*I}, 
     {-3.88444076981235212729509947481597609057`22.59137712057446 + 
       1.96318517098401096400558411996594505125`22.294924525523307*I, 
      -6.26537615329064805925923797911757179696`22.968335075330156 + 
       3.16650305247703219832980881451880750678`22.671889540478134*I}, 
     {48.86446262345874840578873239816604362141`23.84552440954606 - 
       24.6959585935740296325344576187429923776`23.549217139617134*I, 
      20.60598368583673085758201802570168710984`23.635828041767965 - 
       10.4142047730405544548729012300553626852`23.339526453070004*I}, 
     {85.82581201891526529548209204136211959515`24.328725588795102 - 
       43.37611806379408063295649795708323746889`24.032354128114914*I, 
      43.65414890157497518356697860953971998089`24.186880498766424 - 
       22.06268105347889209767659009449702100126`23.890509296829194*I}, 
     {76.85437321179975680137252355358429677743`24.687144777248673 - 
       38.84197874433408273660658460801731824362`24.39076691172677*I, 
      44.62738470254418400435987430608184422783`24.587301429826223 - 
       22.55455162264342001966906224474274386167`24.290925241444608*I}, 
     {37.76717456534668245489834371379389884663`24.542593032429373 - 
       19.08742118887678014450526536572053431401`24.246229210625543*I, 
      25.74710747302948820751654151163684499014`24.48173489221121 - 
       13.01251391953258587909726368727482888142`24.185370523016882*I}, 
     {6.78955142933513900016238533574277045712`24.144520302726647 - 
       3.43141972643540677152501527095731532891`23.848153684591523*I, 
      6.53797955733738222638880556745933618682`24.18691904754244 - 
       3.30427602730093853099216107629232928334`23.890552399520097*I}, 
     {-3.40994404300564649000106381307107794611`24.18745286312596 + 
       1.72337589264807829752384059277694173477`23.8910944179032*I, 
      -1.84506047713434493634710177011976254499`23.906750466351564 + 
       0.93248824809698663896627228893941714056`23.6103881703369*I}, 
     {-2.8421191668993166668059672679703110587`24.40452505562112 + 
       1.43639883660671913964710536112035719246`24.10816390143374*I, 
      -2.39129013907476872969786081352429130077`24.298207520063723 + 
       1.20855114513141678332749260069573262234`24.001845355373764*I}, 
     {-0.94205656909551951520627382827383198079`24.34931356884664 + 
       0.47611267522705472778195484105210277395`24.05294856335349*I, 
      -1.0224894887704301153497582142837119003`24.30117910501393 + 
       0.51676324104128405201081491055239877872`24.004810264870173*I}, 
     {-0.15887152364786497094859447060980532364`24.090017065460426 + 
       0.08029321021985647154984185476315222817`23.793643559873342*I, 
      -0.23123851449399332108118977983549164709`24.108408081412968 + 
       0.11686727884820061261334389718188177807`23.81203374942634*I}, 
     {-0.0082039423085426671697455898305304254`23.451178987714453 + 
       0.00414624880083249256309203932401043839`23.154844292715264*I, 
      -0.02294720606865407850107595618220490569`23.66834632210932 + 
       0.01159745181844342056062048556142788211`23.37200816888778*I}, 
     {0.00190096879807177775433744765333515265`23.38096789430283 - 
       0.00096074415238363853587027679137797705`23.084596182907383*I, 
      0.00155684588174417674090962623374892292`22.973499415326067 - 
       0.00078682542215602997849593034292277664`22.67712821314692*I}, 
     {0.00046489288962836773573646866005251219`23.614218854613828 - 
       0.00023495552670208644892888284937542824`23.31785674595152*I, 
      0.00083638948530669400937412219855051083`23.448073905108064 - 
       0.00042270883558880310612633018567695257`23.151711020400935*I}, 
     {0.00005324792325505662546430262880346782`23.611207024239167 - 
       0.00002691134696464219623836329674533901`23.314838388864363*I, 
      0.0001362461451127832659099186922246239`23.496042209997825 - 
       0.0000688584091094465164438808234447505`23.199673273274964*I}, 
     {
      4.0395372520829805782311569151993853897409731200286719`23.63680189592257\
*^-6 - 
       2.0415704861706323395692713669588860496732464510664704`23.340433789990\
104*^-6*I, 0.00001412904477486082743073064058287997`23.53417948477965 - 
       7.14077851250539874361432394557258`23.237811337001997*^-6*I}, 
     {
      2.241938142498116910772892899272549371294943549333268`23.732991648536853\
*^-7 - 
       1.133069076460232745121004702554946977771778998428003`23.4366226764551\
76*^-7*I, 
      1.0704781613480756167357431812761942391199729924426056`23.6469896749338\
4*^-6 - 
       5.410165778695345242834601382688911323806647193246355`23.350622115106*\
^-7*I}, 
     {
      9.5224422698907829813862066232497678616048366741364`23.59665455342325*^\
-9 - 
       4.8126148816793715291757690470818438630778750703553`23.30028528795491*^-9\
*I, 
      6.26282302557902431627349924559218511762430272336148`23.5074326368511*^-8 \
- 3.16521270908912896115344304176957268697106098521154`23.211064021197025*^-8*
        I}, 
     {
      3.171227348126782537279974927149142487487224836689`23.555865617207253*^\
-10 - 
       1.602729162983797421063655414718432377740484555449`23.25952596845509*^\
-10*I, 
      2.9104045399760546151220895347111351268491540281289`23.477058032207996*\
^-9 - 
       1.4709100673767210094041407920164623404485050373785`23.18071619270581*^\
-9*I}, 
     {
      8.399999468305886239998648383778573447032966758`23.51398702186098*^-12 \
- 4.2453355243844942669278301760654434657070098029`23.217650922449135*^-12*I, 
      1.091881840051842063590969330393434804221384543171`23.437217898530463*^\
-10 - 5.5183393540586293454486633481317892536130892558`23.14088802028087*^-11*
        I}, 
     {
      1.785746287538501767617715770801539955225832165`23.20394768904934*^-13 \
- 9.02511027605327344856274507098694588760678441`22.90758035140833*^-14*I, 
      3.3404237835632997844611361098993840353350339448`23.12596578174618*^-12 \
- 1.6882405538675879913283637764727474561917237877`22.82959845918395*^-12*I}, 
     {3.0649589651573377361774137315306013194729822`23.244355266432567*^-15 - 
       1.5490214284724802974443378381276442574486903`22.94799501094596*^-15*
        I, 
      8.38822787019750118337917902195928608596738248`23.168075960434198*^-14 \
- 4.23938619262362258018756855562534810717178321`22.87171559118285*^-14*I}, 
     {4.26419902891260918739713569891608365426936`23.178404660121057*^-17 - 
       2.15511390075596638300809134631639954115029`22.88203781133033*^-17*I, 
      1.7365490695381618658592080531354480496463272`23.103582033866505*^-15 - 
       8.776468954032094293095935528979955100059238`22.807217051638418*^-16*
        I}, 
     {4.822350396325216044331950368650681090681`23.085790994826194*^-19 - 
       2.437201993380398329780956271203941777606`22.78939537970293*^-19*I, 
      2.97272273902416112371009318085699753247485`23.008568973370952*^-17 - 
       1.50240550558871432850063545428323467949832`22.712179415723796*^-17*
        I}, 
     {4.4414347430265543310836190649492254134`22.991707723973697*^-21 - 
       2.2446883199159664670039336094981852908`22.695325543755807*^-21*I, 
      4.216680064279960863012155509786725848126`22.916722726658822*^-19 - 
       2.131097952969551252805653057499384456791`22.620352082619792*^-19*I}, 
     {3.33591289975320343337421089463988961`23.059547892891466*^-23 - 
       1.6859607661893564370122420307491618`22.763193177447384*^-23*I, 
      4.9631589915700971690793893896473515448`22.98508812705113*^-21 - 
       2.5083662516386956168996303332619380386`22.688719746372268*^-21*I}, 
     {2.045235618082592250352992742192418`22.902470748958585*^-25 - 
       1.03365618747282801204787366708246`22.60610062341946*^-25*I, 
      4.85232022870770070100725216919305226`22.827734025463837*^-23 - 
       2.45234866030029102358199843965840822`22.531381731975234*^-23*I}, 
     {
      1.02423644681276171502086196913333054156963018145552`22.74037494089882*^\
-27 - 
       5.1764614860157116469091101997426352926836758149718`22.4440057983154*^\
-28*I, 3.943179164553908312119418324809425`22.668724575487143*^-25 - 
       1.992871386415751595779630675402106`22.372352764874673*^-25*I}, 
     {
      4.19174616967580265181786492100190542151106575399`22.596798340301774*^-\
30 - 
       2.11849643449054319562914183671414793102923055419`22.300432933196113*^-30\
*I, 
      2.66478901650767570690579464099508919181941137923763`22.52299517571186*^\
-27 - 
       1.34677668962424164865716615853286501602795539083791`22.22665131951147*^\
-27*I}, 
     {
      1.402434336191185135902668877970562089454549034`22.342155460542127*^-32 \
- 7.08786272012738804557093147050774342634258976`22.04578802669194*^-33*I, 
      1.498140833558208200681470789470850248358872554409`22.27040412147692*^-\
29 - 7.57156059977572044137547949496494210757371353241`21.97403472255147*^-30*
        I}, 
     {3.836910917267351228070708709438714591688774`22.503793749616076*^-35 - 
       1.93916372047826281488051201061193578969137`22.207435158666204*^-35*I, 
      7.008601355643786533314002287990446382498397558`22.432684088903617*^-32 \
- 3.542126927939883029967568047742640422748438575`22.13636683790012*^-32*I}, 
     {8.58594178129945724118349255411200168374`22.136980889564825*^-38 - 
       4.339310233528343693887780958685226596303`21.8406135981537*^-38*I, 
      2.7289123358456149949848957251365792541474313`22.066402558057447*^-34 - 
       1.3791844304288331995519923687058047076668141`21.770034848192275*^-34*
        I}, 
     {1.5717439773080217526648463840229541134`22.363947293575706*^-40 - 
       7.943548767211902375423966570060221782`22.067627790152876*^-41*I, 
      8.8450953669381511987487400574820619674257`22.29285377222411*^-37 - 
       4.4702857088883126573954676890047883425134`21.99659715409386*^-37*I}, 
     {2.3541530641576469066689044646762871`21.82991890030165*^-43 - 
       1.1897821744891908919404264216443539`21.53355179932894*^-43*I, 
      2.38691033261187063222569977089636764619`21.759327886457065*^-39 - 
       1.20633760356692505275764155735700969028`21.46296178044611*^-39*I}, 
     {
      2.88544193403608703592833590145502116388762373054203`22.02655374196883*^\
-46 - 
       1.45829403827159319519078810121124747815274136923842`21.730182745953638\
*^-46*I, 5.36353225185398232072895173343677484`21.956528325224124*^-42 - 
       2.71071374360162539400091570444414935`21.660242785856926*^-42*I}, 
     {
      2.89452267227776191987744254124569248185215431421`21.358877835138674*^-\
49 - 
       1.46288341721037894147230163035403627065319455926`21.062510633335375*^-49\
*I, 1.003701109899151716867456955806554`21.28992567353404*^-44 - 
       5.07267648503746641265735861079626`20.99355861798435*^-45*I}, 
     {2.376777368223756039016044054154387470530312`21.663201823369445*^-52 - 
       1.20121643256626601917776312259991921484586622`21.366854522279052*^-52*
        I, 
      1.5644165363763477884734566120690391041111018457885`21.592924871944515*^\
-47 - 
       7.906516091904984647837440166373245148259247864586`21.296672784309838*^\
-48*I}, 
     {1.59773707337497529650290883668166443011178`21.255909263529556*^-55 - 
       8.0749171256742153177884040522748970670627`20.959541209246787*^-56*I, 
      2.0311853786340897883541529152425403157270758202`21.18698073389289*^-50 \
- 1.0265552369455564665869639166679289105255976187`20.890608474683674*^-50*
        I}, {8.7939574546851853704994231647345357116`21.36278518288177*^-59 - 
       4.4444407554050764893819576416064119264`21.06644421048716*^-59*I, 
      2.1970996042489023213241355658519907455843645`21.293961080041058*^-53 - 
       1.1104078084441629423630894697084353526503523`20.997745723320723*^-53*
        I}}, 
   1 -> {{-0.26867432849418725663182019360262224233`27.449275272454614 + 
       0.13578723136235528630595432859394877926`27.15379127029538*I, 
      -0.15662908086400994904313009306153183029`27.44927123351532 + 
       0.07915988609910868384391624234640367971`27.153788829149512*I}, 
     {-2.25525859441898644755506921380651507221`27.354421106797485 + 
       1.13980119447450845326635163230549451195`27.058450411950897*I, 
      -1.33618701090635912505432246927200376894`27.35441746140087 + 
       0.6753050647235212418682945939965497137`27.0584486142061*I}, 
     {-5.34557945035642955174708301154748775073`27.29086380678615 + 
       2.70164044946000282527641103287196176591`26.994604665635908*I, 
      -3.27140517411411901897851718234237766372`27.290860020958867 + 
       1.65335874754796533594188463855938752571`26.994602812353556*I}, 
     {-7.96063945099161279838787421863837155846`27.241986183712424 + 
       4.0232842377699565454806423902786172035`26.94561316098671*I, 
      -5.11492711628604526347106143417200676238`27.24198193530173 + 
       2.58506942450865496469238308536870564524`26.94561069628446*I}, 
     {-8.67972010872863441846072008305165132376`27.18522089166584 + 
       4.38670552996253773692947834396617209485`26.888816660219863*I, 
      -5.95238436551948270437224751842086048494`27.18521568498465 + 
       3.00831790490897962326584462097916746553`26.88881231778789*I}, 
     {-7.27209154814971300684475866864238567111`27.147277276649287 + 
       3.67529411191288064982421880013680408989`26.850933143482052*I, 
      -5.41194806353069707114035457316277540701`27.14727016501119 + 
       2.7351829552989553499814629649834059565`26.8509255471573*I}, 
     {-4.76527058069170788158098372906619729143`27.158731842306075 + 
       2.40835401905027635472477381912571472061`26.862666296642253*I, 
      -3.91370006355171649991017520474051796998`27.158720353766483 + 
       1.97797273372122325320748627359757096321`26.862653745197537*I}, 
     {-2.45749536136704340434721628062877755141`27.173463679144433 + 
       1.24201107368946536858517128115021845357`26.877710737453686*I, 
      -2.26556436520298167399502034645405666856`27.17344156017412 + 
       1.14500970132984069671222492612875219449`26.87769444000636*I}, 
     {-0.99854215268569120757329825053795698189`27.06545624069026 + 
       0.50466032639485953339917689516270407926`26.769271542639874*I, 
      -1.05120310254231030090676088140824825792`27.065418218024835 + 
       0.53127501869545583560259564758839088747`26.769254383953346*I}, 
     {-0.31918577679576874828044057954650448122`26.983689867781145 + 
       0.16131557177141257989951454637605014364`26.687281723808606*I, 
      -0.39040645708931560075693517267591357853`26.983634620762192 + 
       0.19731029834988958676930259212000376791`26.687238470063757*I}, 
     {-0.08003375558231967070457245366573752498`26.97565356930614 + 
       0.04044882943213442785253003007933783267`26.679400309509766*I, 
      -0.11573579980223157033552216676350886489`26.97554698391125 + 
       0.05849253969566673189631703075373829588`26.679280991884355*I}, 
     {-0.0156949079856682036659531454221937133`26.956553382900985 + 
       0.00793216126678404838754465958401128827`26.660278001953316*I, 
      -0.02730741382669932626884315762808285196`26.956352950703007 + 
       0.01380108825422754643000441930642281262`26.66014736209645*I}, 
     {
      -0.0024028149144825183086826487858923809683767970317901169764`26.882815\
62973683 + 
       0.0012143757334106987441906335747742594084932924644393232903`26.586511\
530160852*I, 
      -0.0051192045523502885585746061619225138211614764569026625536`26.882464\
989297087 + 
       0.002587231228368920880396318888532888908185521317928232003`26.5863440\
64293574*I}, 
     {
      -0.0002872877347540886680693433441177840011234717797418042801`26.885857\
62387625 + 
       0.0001451943932464853012224482473336972126067678220731019268`26.589374\
76347036*I, 
      -0.0007627985723390224405891252032789524542593735296771939353`26.885207\
41918691 + 
       0.0003855162002472969882734902391155326126277454834167964247`26.588666\
445204236*I}, 
     {
      -0.0000269003077376289480515064032926540893264295119835020182`26.793835\
602112868 + 
       0.000013595338009998987618943654936931708502025126459627535`26.4973510\
69806953*I, 
      -0.0000905983605942727324648083431758436981940410846601244641`26.792815\
972270006 + 
       0.0000457881503603748969992732498149742391150531436436792265`26.496564\
498739804*I}, 
     {
      -1.9818811664804980830348547445701195034770877700586578`26.827994798876\
084*^-6 + 
       1.0016370302062715556584537684980589203968285037549059`26.532536306822\
13*^-6*I, 
      -8.6173596245710576098905736447292290143681152225566094`26.825743791799\
734*^-6 + 
       4.3551887209781000119122763084277274679464500477825402`26.531460339730\
28*^-6*I}, 
     {
      -1.155429514150615375231243737740623360726454924235912`26.7592538885705\
76*^-7 + 
       5.83950746765364026900979226680692793498327872619919`26.46255931163666\
4*^-8*I, 
      -6.601399548105608064917512499178734269944823551028479`26.7557962718849\
54*^-7 + 
       3.336328307873139648419676048840324953800945971727913`26.4587171969588\
5*^-7*I}, 
     {
      -5.3611839349583757653017029651221798759651076104992`26.780814777646405\
*^-9 + 
       2.7095269110092335066594307820656438687795151535444`26.486693684455652\
*^-9*I, 
      -4.09645216393610251269775688771295530981944277574056`26.77395136955381\
7*^-8 + 
       2.07033511860530003916494776520221418797678498698024`26.48277296840499\
8*^-8*I}, 
     {
      -1.99028497059920319584418520580087392017751588846`26.824586111895215*^\
-10 + 
       1.005884288590003642084482180109509118149867142097`26.529955176121764*^\
-10*I, 
      -2.0699981693644485586500850063161351663175755892081`26.810434746179922\
*^-9 + 
       1.0461711095305609114523098715493299661619969636982`26.520106949385944\
*^-9*I}, 
     {
      -5.9381998596302577220249677086326152272128122423`26.69373574095625*^-12 \
+ 3.0011490965091009790170184224430652228296484101`26.397686213704944*^-12*I, 
      -8.5558457260048188469778604095226246597526114025`26.674332503784566*^-\
11 + 
       4.32409977391185646457451602982210134569997797717`26.377040865341858*^-11\
*I}, 
     {
      -1.429133842060773876049531008393277052813769522`26.703267550243677*^-13 \
+ 7.22280125337231278737095037721131668490991182`26.413057939732308*^-14*I, 
      -2.9031719685114529345530102538727792672921586626`26.66325289921939*^-12 \
+ 1.4672547466011359954432793286798209806864337861`26.3942925200103*^-12*I}, 
     {
      -2.7825728242018707944434068978641816074361854`26.551593720749384*^-15 \
+ 1.4063042866065124584230311439711104287071488`26.254418379120626*^-15*I, 
      -8.11089033843199413246561650074124365352251513`26.5058536747069*^-14 + 
       4.09922060329327322841332159340933582949209812`26.205566680394206*^-14*
        I}, 
     {-4.39331137008562001516841758890945502041815`26.556711556811173*^-17 + 
       2.22036690591222077670045769242960823486778`26.268985646285888*^-17*I, 
      -1.8700734776664309250707833344162688215786346`26.47625692309915*^-15 + 
       9.451297464840962803302076776609545832481115`26.219043572185853*^-16*
        I}, 
     {-5.635336615214718346385073339706529143791`26.525325523571226*^-19 + 
       2.848082885564812204386613309994008369872`26.23657514827526*^-19*I, 
      -3.56489045998792765850586924767611010888656`26.39836442322574*^-17 + 
       1.80168536527041744560883331255868185509453`26.131741496089553*^-17*
        I}, 
     {-5.881415694732346124888223548252412849`26.434485088540587*^-21 + 
       2.9724505432088080069901582931908610668`26.140941247846992*^-21*I, 
      -5.626981826984836158772090068199732311278`26.26149612139565*^-19 + 
       2.843860399670038526297245147597365735184`25.97523061506646*^-19*I}, 
     {
      -5.000433192500662944645250697111863225796894935736980843`26.5432443213\
18067*^-23 + 
       2.527204525373098231768563992380377720894027787407174811`26.3141310715\
31648*^-23*I, 
      -7.3632473036733654454008415090783623243`26.210758362311477*^-21 + 
       3.7213639680642780163201168886161064144`26.09599688976179*^-21*I}, 
     {
      -3.4668305935971576949861497630797562581069576785128116`26.347229173777\
595*^-25 + 
       1.7521261913828638268610259710888224115253985017514781`26.039367171729\
67*^-25*I, 
      -7.99570767581092714462887446149746669861394990908833792`25.99954438390\
388*^-23 + 4.04100761753495090927031725029242163`25.67609462044368*^-23*I}, 
     {
      -1.96163944305291546062513573314907888853439669823623`26.25257509699449\
*^-27 + 
       9.9140692151803700478994669270621580431541194861353`26.079829129478437\
*^-28*I, 
      -7.2109830552331127410233937894684393603537589026867407`25.789703757914\
76*^-25 + 
       3.6444100556936770701668574646732883947899113465285028`25.748645517615\
028*^-25*I}, 
     {
      -9.06509016672566202658611154023357201540852155425`26.102149895537593*^\
-30 + 
       4.58147044672494729224142158517170415823690402082`25.781365710761545*^\
-30*I, 
      -5.40482230239768341690474738172555993177643700473174`25.61664263789774\
8*^-27 + 
       2.7315816161571610952707507831008186151313746662727`25.279366728264687\
*^-27*I}, 
     {
      -3.423343232267464584005163780910820920687156827`25.93813423870886*^-32 \
+ 1.730147804287569995656655167258276972557848771`25.82248337904311*^-32*I, 
      -3.368772743344602605456981012337823827982955796548`25.37668060831952*^\
-29 + 
       1.702568036445753951395630226781755400939947845467`25.370508661544452*^\
-29*I}, 
     {
      -1.0570029569337526147458794960332463164180468`25.828585444691047*^-34 \
+ 5.342062483910230779971898989015201382066273`25.505292066021337*^-35*I, 
      -1.746959470297429727108475682223427636445883446`25.21398773294993*^-31 \
+ 8.829082819465085118702161721694235984149477411`24.88384370020321*^-32*I}, 
     {-2.6695702125540946215180619051794814769467`25.63654327395126*^-37 + 
       1.3491930923276778125515578094971838254525`25.595119468367415*^-37*I, 
      -7.5405411776344446110899131545748205954581952`24.978505422491164*^-34 \
+ 3.8109677810433887396202993150300564513306087`24.989890433663536*^-34*I}, 
     {-5.5171271742728795688395111373681364857`25.459856504076303*^-40 + 
       2.7883401747656619070262218331925653959`25.146137026427297*^-40*I, 
      -2.71015460036947946717867253466682559848899`24.79157985036619*^-36 + 
       1.36970432497455289868228823213151891481107`24.4758523247497*^-36*I}, 
     {-9.3333506717854839303511065132756199`25.259745517616214*^-43 + 
       4.71704853291611980838416525675614425648965882073143036`25.24234457026\
4077*^-43*I, 
      -8.11335431751983634975217112136635792172`24.569501785813063*^-39 + 
       4.10046589122363861439111605192993231167`24.577167549095496*^-39*I}, 
     {
      -1.292838243850543360735527124822739081585020166464292`25.06698147173877\
*^-45 + 
       6.53396722774847691727131662323088684425038588618946`24.75986875894595\
6*^-46*I, -2.023706673963280205204303809181955208`24.374470438506616*^-41 + 
       1.022775521156423240535903365824749068`24.066761183326793*^-41*I}, 
     {
      -1.466719945891321719190294304302341685103899820017`24.859941155754886*^\
-48 + 7.412760338985456009175351813030626470151782392`24.85356269451489*^-49*
        I, 
      -4.2067523231046125015301461559212776510284277502008574`24.158594107701\
134*^-44 + 
       2.1260805011889699677841560035607365651900419820876715`24.166629488678\
254*^-44*I}, 
     {
      -1.363165102569190162823086231965014655460704015`24.67621630938941*^-51 \
+ 6.88939714505161697659164671916425648597001514`24.365383419817142*^-52*I, 
      -7.2895015161418459864670615791495240352486857568588`23.968815563813482\
*^-47 + 
       3.6840930595645172186215529170680872322978375620949`23.657706740214437\
*^-47*I}, 
     {-1.038099738207374412241159784044220201210191`24.460916227589063*^-54 + 
       5.24652616121509629401409197360930778475651`24.475638924971044*^-55*I, 
      -1.05314693892994099922229927551324809670532517259`23.749763535072642*^\
-49 + 
       5.3225742800406786050927983484830338830279523066`23.769030893128914*^-50\
*I}, {-6.47889431251315739276611579733885579304`24.284029123287265*^-58 + 
       3.27441451483707803607074244018441493592`23.960443843195222*^-58*I, 
      -1.26882009500227643231578274091049687587292163`23.57364383773344*^-52 \
+ 6.412580195618026548320454385499292968047073`23.249762192749998*^-53*I}, 
     {-3.31442110662488379104734884678484655`24.057716696516838*^-61 + 
       1.67509887587672394459695359680158864`24.08919300599037*^-61*I, 
      -1.2749786267124155338213942885629163075935`23.34555881701372*^-55 + 
       6.4437052374061239893958671394932043389371`23.38020312620016*^-56*I}}, 
   -1 -> {{-0.20177250875541517505300925005620377635`27.316638199554504 + 
       0.10197524446228279670022212556329000477`27.020255856486617*I, 
      -0.11951819289663892061124689537522449658`27.316638111128263 + 
       0.0604041502655793594598253523601717296`27.02025580315203*I}, 
     {-1.69288416082643813387643778456095482398`27.25990314583418 + 
       0.85557877637267265163848228497235006817`26.96349865334426*I, 
      -1.01888742683798226079886063099357476336`27.259903083290144 + 
       0.51494276932095197272922112039593176904`26.9634986225311*I}, 
     {-4.00894199162798896926412748293397104883`27.23184324523614 + 
       2.02610772970529029037586280738859510293`26.935441019447815*I, 
      -2.49119283874716695991925301903136189018`27.2318431842201 + 
       1.25904168164887659185109904288362931321`26.935440989588244*I}, 
     {-5.96240852473771380319038304709895551935`27.21372809800724 + 
       3.01338408609051547335420007396407800644`26.91733542968733*I, 
      -3.88757797812027903302099711395784369886`27.213728030221965 + 
       1.96477070702211288503141177691705461937`26.91733539036355*I}, 
     {-6.49062755622922497251019911098133522269`27.184364410787936 + 
       3.28034446239862572971917379569544120194`26.88798454681364*I, 
      -4.51333312665163939959170745855008156154`27.184364287064202 + 
       2.28102555580514849655693228489132192239`26.887984443620812*I}, 
     {-5.42816834166234363511192261623501386218`27.167872131665376 + 
       2.74338063712351900545321663669510750191`26.87154507283921*I, 
      -4.09242131638508136692656034930974999631`27.167871513878975 + 
       2.06829793986900431181817499923453318677`26.871544412921974*I}, 
     {-3.55007448957618346352654182680899441568`27.180199231415916 + 
       1.79419741652059542887137680959245213174`26.8840408602969*I, 
      -2.95081536287685605511265015818667214237`27.180199066819558 + 
       1.49133358081593107151736492204508033396`26.884040680510633*I}, 
     {-1.82715420233806364817024931840217790501`27.194646310935617 + 
       0.92343846841677724201828523478021319106`26.89865374420207*I, 
      -1.70300622753861368936949380276211485698`27.19464618992898 + 
       0.86069443971950079151408031941618561467`26.898653655092737*I}, 
     {-0.74094597606827058927095341757495164923`27.086285339707818 + 
       0.37447196106629566203442262853768002933`26.790026452025817*I, 
      -0.78779376507252026408046553572262838789`27.08628521253218 + 
       0.39814869862431837194022020903563258124`26.790026394645082*I}, 
     {-0.23638969195211206844796223771817563353`27.004720656342055 + 
       0.11947066909100617412640495917073991355`26.70833760981201*I, 
      -0.29171879018542310243690790716317297156`27.004720566987626 + 
       0.14743383589218283068540461795046017644`26.70833753985166*I}, 
     {-0.05916518483921072412941562530507903204`26.992349584693603 + 
       0.02990191391706496476313868073732813561`26.696118037712445*I, 
      -0.08623784389442038205308727939154264183`26.992349534876475 + 
       0.04358435778629175332767362974132418709`26.696117981941004*I}, 
     {
      -0.0115827934069347982127521282716056178178903365179611807745`26.959037\
859113472 + 0.00585391040887572608915276575393201811`26.662852614589653*I, 
      -0.02029421444173695969212172949020799646`26.95903775468842 + 
       0.01025663749552093017671304948625203814`26.662852546517094*I}, 
     {
      -0.0017704980761750025872073182538583985035381485943980040431`26.856623\
070083625 + 
       0.0008948046255240990755247537144582070821402959655964704293`26.560223\
61092563*I, 
      -0.0037952872201700636710841932336612461407955654589548478156`26.856622\
94088917 + 
       0.0019181272239151507307792833860602632081474947688374007295`26.560223\
54924804*I}, 
     {
      -0.0002113848476190773806726243150497582283262026381725604323`26.842258\
772462504 + 
       0.0001068332928233925847157365176161082251483109636219787434`26.545939\
4384136*I, 
      -0.0005642816152134094053930800319378917956531325900788961275`26.842256\
808434712 + 
       0.0002851863021969532092915054400657411858428085197402689558`26.545937\
2978979*I}, 
     {
      -0.0000197676884404526245134281976880604102123821678656024271`26.729593\
44671994 + 
       9.9905327718005967843039339321592168737461293408544872`26.433253428005\
198*^-6*I, 
      -0.0000668872774622566522194773512225783924899658982921081999`26.729593\
172006915 + 
       0.0000338046372754291412415724113281279615874947927058956514`26.433253\
21606945*I}, 
     {
      -1.4547076586537527880117832840892519656411456972979823`26.728826753944\
08*^-6 + 
       7.352050585453713986444632461163314183181622954743196`26.4324292040658\
16*^-7*I, 
      -6.3507433420820418721868676743270032965101147151328403`26.728826284878\
377*^-6 + 
       3.2096473836832852423776799064660884270162474095053255`26.432428980639\
884*^-6*I}, 
     {-8.47217366407989476632740984270026703020637520710233`26.63236135367496\
6*^-8 + 
       4.281812154938945206965839541995243706007205060979`26.335995835298306*\
^-8*I, 
      -4.857336276014830142607048959523591630395843503133119`26.6323607122212\
5*^-7 + 
       2.454883756154085209718259579597901036046897302840854`26.3359951216572\
45*^-7*I}, 
     {
      -3.9274869197313250578432897676915374509177967611935`26.632376741651235\
*^-9 + 
       1.9849405711037982215279073383151608688537483835989`26.336049384113135\
*^-9*I, 
      -3.00995425057324207880262535404367952379529980002957`26.63237566500244\
6*^-8 + 
       1.52122220423279484659348712899892598615481942925269`26.33604877426479\
6*^-8*I}, 
     {
      -1.456856060544874325012289840236508981985393618355`26.647511950022643*^\
-10 + 
       7.3629085466993621068731790448941781342778736874`26.351173660808676*^-11\
*I, 
      -1.5190872009281686007945489814059638618235959326263`26.64751001866611*^-9 \
+ 7.677422936835910273621618320055432709708411875123`26.351172328652694*^-10*
        I}, 
     {
      -4.3435375517902946767823676762926319712013590921`26.552758480280957*^-\
12 + 2.1952113615826426091830590366764003702544241546`26.256463018504355*^-12*
        I, 
      -6.27191325049321215625674832548987113661175290448`26.55275581476138*^-\
11 + 3.16980688256477342790589244109642710593984706923`26.25646017986975*^-11*
        I}, 
     {
      -1.04468332970546999555110688523555229490086136`26.669361391754748*^-13 \
+ 5.2797994429222647225734843036586249948525218`26.37317273183662*^-14*I, 
      -2.1261347794183331254966971497523063919166736986`26.669354738290544*^-\
12 + 1.0745423904787891248866853139141061213358301734`26.37316972943988*^-12*
        I}, 
     {
      -2.0328847428674657007455411273262084452340168`26.591653966739226*^-15 \
+ 1.0274140907314812362608452538819722862596618`26.295328506446975*^-15*I, 
      -5.93495529490367624060354466980430207441599891`26.591645594071945*^-14 \
+ 2.99950930284638791360306790318975517447459761`26.29531951394904*^-14*I}, 
     {-3.20804422283109310045075697850487495324997`26.559742026089403*^-17 + 
       1.62133630536144545538936936403745073336996`26.263481183093926*^-17*I, 
      -1.3673584070897281899166892365648068666598601`26.559729036754483*^-15 \
+ 6.910589985256870387822803374748426480726362`26.263473556446858*^-16*I}, 
     {-4.113151081495671613663808738064135218612`26.48779170357066*^-19 + 
       2.078774703417405241717946984935217240172`26.191398749182856*^-19*I, 
      -2.60485192522080546600600492598660363979248`26.487773503628464*^-17 + 
       1.31648465641289018955339395742454182815326`26.19138437097821*^-17*I}, 
     {-4.2910579838170882054498396382830715281`26.372914515807242*^-21 + 
       2.1686883391632215094320217541099595585`26.076548041290277*^-21*I, 
      -4.109216299915415859522376784013042384061`26.3728916330913*^-19 + 
       2.076786076145893957703586620262343522632`26.076526456760877*^-19*I}, 
     {
      -3.647005754649326717056767177942325762699924826139944994`26.5019406996\
5178*^-23 + 
       1.843186198554594074888875952946958995239949252777399577`26.2056421725\
58353*^-23*I, 
      -5.3743836615239401360701839175538609714`26.501888710451926*^-21 + 
       2.7161980147768452082437836155589012049`26.20561690763424*^-21*I}, 
     {
      -2.5276912155633097126019639195962558078195507796207931`26.335874792118\
645*^-25 + 
       1.2774878561116936568119450334117869064941327550995257`26.039550658607\
14*^-25*I, 
      -5.833340529363297199339573387487246974477411103361945308`26.3358197154\
68787*^-23 + 
       2.948153493173036652929638335872318212687901109080018457`26.0394903478\
26977*^-23*I}, 
     {-1.42983983017819292578572045718331912648881659141283`26.48135813047621\
3*^-27 + 
       7.22636929697276894963216991191219434023047740066`26.185165176622057*^\
-28*I, 
      -5.2586961961212837771051941161653901959492371206509332`26.481221554662\
21*^-25 + 
       2.657729903147434987890291328472425446956618806091408`26.1851033979619\
28*^-25*I}, 
     {
      -6.60586346511400388987893134418660639143578230842`26.401325402059594*^\
-30 + 
       3.33858435866518437700034046418554724467331309259`26.105063688690908*^\
-30*I, 
      -3.94010122275647329653649177769742357994474939210927`26.40116483315059\
*^-27 + 
       1.99131580350114175734972620250702075940547453077816`26.10488402637002\
3*^-27*I}, 
     {
      -2.494066805322154786542994261283988332980743394`26.314049714476532*^-32 \
+ 1.260494176073754221328062207994299340183915989`26.017687988105486*^-32*I, 
      -2.455029456069243757324652501850823454571987517152`26.313822160190924*^\
-29 + 
       1.24076481225813839876628568253779995956218041415`26.01758397461496*^-29\
*I}, {-7.699164361219314011238142531018657231235444`26.29662208878958*^-35 + 
       3.891135480911067064202636325693661015966077`26.000254212775882*^-35*
        I, 
      -1.2727449695317875218427996001401712541881169952`26.296314923617512*^-\
31 + 6.432416398384174633813130600147070871193944035`25.999920548423713*^-32*
        I}, 
     {-1.9441372033627352051776610816326841029146`26.27361171622347*^-37 + 
       9.825613400161134931537058205781114674566`25.977404783666753*^-38*I, 
      -5.4922124081161669187007881104949912291251366`26.273133387950132*^-34 \
+ 2.7757483237487765582368901130614052663846408`25.977177719465782*^-34*I}, 
     {-4.0172064898408357258387767100766512769`26.211297229948684*^-40 + 
       2.0302845832856496558097765640061304444`25.914924111862366*^-40*I, 
      -1.9734958228242699631293037628398237231349`26.210702388298603*^-36 + 
       9.973991016870764666548838613067191777901`25.91430139732267*^-37*I}, 
     {
      -6.79486602006280419877428254691889682564224634078789037`26.41873443133\
5317*^-43 + 
       3.43410570527372072885314572392113620879619946791708641`26.12295687446\
1092*^-43*I, 
      -5.9067642550143940747059131602769477046`26.417231499744155*^-39 + 
       2.98526163252654132555649489056554401745`26.122220305462015*^-39*I}, 
     {
      -9.41077659899178942525720914391748596051127047619019`26.218029820211008\
*^-46 + 
       4.75617937340218783422183207050219658062202964694182`25.92166776303673\
7*^-46*I, -1.473032535219939083208795652722576556`26.21664959218575*^-41 + 
       7.44466398353775069563712888227886264`25.920250562425206*^-42*I}, 
     {
      -1.067509093991801622150452166096264847797971825337`26.15691337245831*^\
-48 + 
       5.39516019783851848453592400657620776375124208668`25.860746855047797*^\
-49*I, 
      -3.0615038325801178671419512709017754079886316024494916`26.155072058219\
13*^-44 + 
       1.5472752144248414948790818679773228146253090746408043`25.859839578807\
804*^-44*I}, 
     {
      -9.92020264686836908055824979271346208918875535`26.132291873957605*^-52 \
+ 5.01364182994843715614443656522688900923739952`25.83590113745069*^-52*I, 
      -5.3041452927452546405398243237779136259349869223592`26.129778566758862\
*^-47 + 
       2.6806997456071796671792898891782428875148184747756`25.833301052631917\
*^-47*I}, 
     {-7.55375610814744389856807481054563932860115`26.225226102885237*^-55 + 
       3.81764656884221971263850796723649751553339`25.929792949988943*^-55*I, 
      -7.6619997751499116114404226273592711902572210323`26.220426752489264*^-\
50 + 3.872352606211516861551797293442413702031246661`25.927466913830745*^-50*
        I}, 
     {-4.71389851500079545534315524482660661944`26.166972585243368*^-58 + 
       2.38239072509275574345188466485587623066`25.870546576238684*^-58*I, 
      -9.2298364362465861059973464365141528123124086`26.16111266661906*^-53 + 
       4.6647327365793597925698210658637498686961125`25.864305951552947*^-53*
        I}, 
     {
      -2.411269552151871004221369116309010019498146896038834951`26.1212451540\
84924*^-61 + 
       1.218648682924437330874507395160563431243732160788944872`25.8259321780\
8293*^-61*I, 
      -9.2734703716414400089232851103395644526084`26.11293937550198*^-56 + 
       4.6867852017847926056321554021904699147337`25.82203395797554*^-56*
        I}}|>, 
 "S0" -> {10.79256146683249926702069876894967268`24.66338001826747 - 
    5.4545294636176266013346929153888067459`24.367051315553457*I, 
   3.6142008638772017474820206709421637567`24.656313505524082 - 
    1.82660670129463287738195740941390492585`24.359986473748727*I}, 
 "T0" -> {19.07751256360664892086897360219295722979`22.133193644226605 - 
    9.6417198725733141309671332417863051113`21.836792981398002*I, 
   9.84696075725441644319622962985429443829`22.018449543475413 - 
    4.97662559000409516768425454369088160404`21.722049040639707*I}, 
 "Sc" -> {-0.54736174119595693669964832193488764`27.220016863770834 + 
    0.27663504662778025629778736890719557723`26.92412732817305*I, 
   -0.14978327126470976177318781931666976259`27.228361867235343 + 
    0.07570003365569625525804668833539288724`26.932454652100372*I}, 
 "Tc" -> {-8.82912796729178793807015423094486299726`27.197038592167814 + 
    4.46221583112072190793399165059100408686`26.90075393515677*I, 
   -6.37257629290820063086512279078230210006`27.189256633554457 + 
    3.22068169411320294465494828590807041601`26.892986135391443*I}, 
 "kappaFit" -> {1.00038456418490577222309215152616750045`21.691361117241847, 
   1.00160167174113908720838286202022558379`21.740584079049615}, 
 "kappaFitIm" -> {-1.05320665436512102929`4.713697502692477*^-17, 
   -2.066437068936621002764`5.055101069341801*^-17}, 
 "residual1" -> {0.00031086467454111227532704604642289469`18.276165965539242, 
   0.00287692562091163679055132876816045237`18.944463267232507}, 
 "residualMinus1" -> 
  {1.46091970985668144100263773289650209191`21.989151363104437, 
   3.30914065198393837347954825626460911623`22.037645574284586}, 
 "neutralOnly" -> 
  {0.76765382548297810387662474888210031525`21.68970356337903, 
   1.72451950738866921274641746608830389365`21.73869719561564}, 
 "residualP2measure" -> 
  {0.28063244637064920735997978389891089574`23.177622609806225, 
   0.02106378771043682651227997393299107801`21.774109742721556}, 
 "chargedFractionS" -> 
  {-0.05071657389935641601111418438849296711`24.107010331379 - 
    1.55122759634335095355`7.6529151128657595*^-18*I, 
   -0.041442984744358382653815874069771126`24.099958365225163 - 
    1.18572890294619895454`7.616874196746178*^-18*I}, 
 "chargedFractionT" -> 
  {-0.46280289098772425565639988263190291173`21.577200042196733 - 
    1.012398397801533955306`4.977585101337315*^-17*I, 
   -0.64716174360839406826567836517734863696`21.46245626796939 - 
    1.524725732193166788239`4.89506489532444*^-17*I}, 
 "time" -> 4735.998413`10.12695654168181, "kernels" -> 8|>


==> anc/paper_scan/point_E_b1.000000_N7_h0.125000_P5.000000.m <==
<|"b" -> 1, "Ps" -> {7/10, 2/5, 1/4, 4/5}, "ws" -> {-2, -1, 2, 1}, 
 "lams" -> {1, -1, 1, -1}, 
 "zvals" -> {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 7, "hstep" -> 1/8, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.0625`40., 0.1875`40., 0.3125`40., 0.4375`40., 0.5625`40., 
   0.6875`40., 0.8125`40., 0.9375`40., 1.0625`40., 1.1875`40., 1.3125`40., 
   1.4375`40., 1.5625`40., 1.6875`40., 1.8125`40., 1.9375`40., 2.0625`40., 
   2.1875`40., 2.3125`40., 2.4375`40., 2.5625`40., 2.6875`40., 2.8125`40., 
   2.9375`40., 3.0625`40., 3.1875`40., 3.3125`40., 3.4375`40., 3.5625`40., 
   3.6875`40., 3.8125`40., 3.9375`40., 4.0625`40., 4.1875`40., 4.3125`40., 
   4.4375`40., 4.5625`40., 4.6875`40., 4.8125`40., 4.9375`40.}, 
 "IS" -> 
  <|0 -> {{-0.68340399388119193435863741139747742715`23.718094421248182 + 
       0.19126537120680231400721550221827561359`23.1650520282285*I, 
      -0.27954386564735534492973325549905326579`23.729700543182524 + 
       0.07823638976409173229070868059044497567`23.176658654014744*I}, 
     {-1.89765203861537548943464158385531525434`24.018426771304267 + 
       0.53109891782431372137313084614846438679`23.46538592614119*I, 
      -1.04408963433878879822785114172629514776`24.050093226101716 + 
       0.2922110395504945792795921774008788224`23.497051686443047*I}, 
     {-5.38077912685398876188231658855242082504`24.265419037943143 + 
       1.50592727917018598552543318780787434473`23.712391943227903*I, 
      -3.22100532505823632606376311711885774717`24.332549833176298 + 
       0.90146792332538253252185197898764830378`23.77952555962202*I}, 
     {-11.35083478859112099974654415297718433267`24.48110875943522 + 
       3.17677632671896982131889223979353845456`23.92807320383954*I, 
      -6.7801247760293089222607333051097074098`24.560297407851337 + 
       1.89756438903857084369257037764104602822`24.0072631096533*I}, 
     {-14.13417491731588758627768266740953290052`24.575028508691755 + 
       3.95575419000590913229646357059667518368`24.021976395246423*I, 
      -8.0334688035641961659480025201343863816`24.65638818609925 + 
       2.24833979103009597469735018005989097375`24.103333740639*I}, 
     {-2.58752363361056643926066648469605367427`23.85603894720504 + 
       0.7241743869219129927394217370885981461`23.302957532831872*I, 
      -1.1856890752506733625037189238175525289`23.88287890857647 + 
       0.33184070205052907678997051845580062625`23.32978898056754*I}, 
     {23.34040764128716224885749693164811720692`24.784628797460474 - 
       6.53231729928251852839920597812688486334`24.23154726202632*I, 
      11.60663959803727718127348620740243324619`24.866353220830685 - 
       3.2483688287723163857401690099135491809`24.31326348062631*I}, 
     {42.04305074512664584225944121490405621888`24.894210337995595 - 
       11.76665600352205254688991014044302930472`24.34119686349823*I, 
      18.37104741540616433063284534292809545082`24.963946466502186 - 
       5.14153448739762893556955409955306888354`24.410932074835635*I}, 
     {35.52437481009994953612740233672910416237`24.968240889554828 - 
       9.94226372069544306494349884574104312552`24.415284942588865*I, 
      13.45783811778231645991133429307852286657`25.04189779035637 - 
       3.76646672580929554106895597628854498483`24.488956152572857*I}, 
     {16.76151192940199888390760380394455693659`25.094128664354827 - 
       4.69107121097927953320817196905286049471`24.541256619441736*I, 
      5.40381422202019180556342820160645499735`25.163002305524255 - 
       1.51237414817767670885759217527953493076`24.610165156700827*I}, 
     {4.85555668823578511675122855073085324027`25.08111366244331 - 
       1.35893243338660022797819740676162276348`24.528034291926936*I, 
      1.3062939957211794373394640363576712264`25.14130911519678 - 
       0.36559459446217997791538998649396913311`24.588224175225182*I}, 
     {0.95816399730097840769620360721103736603`25.106164326630697 - 
       0.26816289378113462157192190785831366403`24.553101665792234*I, 
      0.21082542108266698670421175537652771791`25.150794937120608 - 
       0.05900404853387041033852401146707497759`24.597730264279697*I}, 
     {0.14026888045005160213523702937213843171`25.094277724199916 - 
       0.03925727641080452139164716708001003164`24.54123686275328*I, 
      0.02473408614364651674568274416750698597`25.12745494409732 - 
       0.00692236833568756244847714466934636754`24.574414094691008*I}, 
     {0.01604682809855315804217850499459166551`25.140104016907074 - 
       0.00449105150166139015284170557256379216`24.58719418261504*I, 
      0.00222198076610117176883051075545706891`25.16537263234092 - 
       0.00062186931865750716250793645595323301`24.612469673011066*I}, 
     {0.00147204625574357590132376917551507779`25.12588369920403 - 
       0.00041198394516161682270023119287151718`24.57287204210277*I, 
      0.0001568601257127169051971413253535453198189864310393536512`25.1493624\
64586616 - 
       0.0000439006948168410534628105976327094077820556274321850368`24.596351\
60340879*I}, 
     {
      0.0001094627918898915936140379410690663399999999999999999999`24.9189440\
7906388 - 0.00003063552702589685992511710997278047`24.36579752599763*I, 
      8.7985231295038243040522127174887877810928999358965131`24.9395538231597\
45*^-6 - 
       2.4624567715487306226600094892072156150652639144430216`24.386403125866\
735*^-6*I}, 
     {
      6.6227510579554453070623674748892061768797581673496861`24.8761357969614\
14*^-6 - 
       1.853519954304375519858976642401826662164723334868365`24.3231089828535\
23*^-6*I, 
      3.93676121859719128794339287306710051526301000828679`24.899004957702736\
*^-7 - 
       1.101787672546787352679927308846943094540700583798017`24.3459782850039\
94*^-7*I}, 
     {3.262667804066176245416608758574786748732205567262411`24.79045330799772\
3*^-7 - 
       9.13128068106797185871239177078999324352049309337966`24.23697421717199\
8*^-8*I, 
      1.40643222201855061082600309512796967884375880941468`24.81267983719103*^\
-8 - 
       3.9362044036920310995630775736948334591768985774996`24.25918025457327*^-9\
*I}, 
     {
      1.30850861159927532749287390322285792159465130259755`24.709261672579625\
*^-8 - 
       3.6621440255782804179176196394428802173278572870399`24.156162544093128\
*^-9*I, 
      4.01164629289748752468012882969828419385832271008`24.73148071725345*^-1\
0 - 
       1.122745878325706435229923120474043284489826528355`24.178379502997444*^-10\
*I}, 
     {
      4.270547164124916331760806114199131017952521527908`24.467454765311885*^\
-10 - 
       1.195204880152507724572633518372564071062496030857`23.914390427721454*^\
-10*I, 
      9.1334644434834551656818952959352962647633048929`24.488167926581507*^-1\
2 - 2.5561973339750528742335206374431568448803595977`23.9351024685244*^-12*
        I}, 
     {
      1.1339186840454068340991247880061033865469749833`24.473774894835632*^-11 \
- 3.1735163968032009925139747780080963031163605371`23.92064478503953*^-12*I, 
      1.659523826634072625070072141570260474245733629`24.493405158699858*^-13 \
- 4.64453593437563330593121545124419600124816662`23.94026995459845*^-14*I}, 
     {
      2.449310494216481941803550804714879222412655324`24.309204134963906*^-13 \
- 6.85492454055631653922805759732038055318166995`23.756167410592948*^-14*I, 
      2.4063894202612565298359304395398150157852183`24.328951581978753*^-15 - 
       6.734800642889015487592933754335609260973783`23.775914638166267*^-16*
        I}, 
     {4.3044502154736746564763988994196875423055036`24.288239602146568*^-15 - 
       1.2046933814772445074979326446753581914546891`23.735213056118724*^-15*
        I, 
      2.78516424994469627726496898092037130059324`24.308459126253783*^-17 - 
       7.7948838301668815328356191855201810844571`23.75543305136483*^-18*I}, 
     {6.15615806398939910491172800222361085825929`24.16066816744142*^-17 - 
       1.7229338251737051295585343266155264931657`23.607635440794454*^-17*I, 
      2.573704138953380904448020298182518164805`24.182646690468825*^-19 - 
       7.20306702800732629965914058001170759605`23.629609007591544*^-20*I}, 
     {7.167466673967657818386641850208712256153`24.191891117440512*^-19 - 
       2.005970386891206847877637823011228649662`23.638849782714157*^-19*I, 
      1.8995255166761167822566826675312560134`24.214225946689023*^-21 - 
       5.316232511322177404800837687732065263`23.6611850882116*^-22*I}, 
     {6.7960244634829743798418332622805838495`24.206609035636983*^-21 - 
       1.9020142600521682909722098793818442886`23.653584133065785*^-21*I, 
      1.12017847879276025326045282694956791`24.2280010322278*^-23 - 
       3.1350614641187467230062894072654937`23.67496505776621*^-24*I}, 
     {5.24999900687575085606718524866242172`23.964481455119735*^-23 - 
       1.46932563736238936151880510851490927`23.411446600022177*^-23*I, 
      5.280463385457129334317826563399415611080628227905437`23.98528397511439\
*^-26 - 
       1.47785175182780347240956703432737383781941780059326`23.43224332327208\
*^-26*I}, 
     {
      3.3057057871159329988273704885306423587802558208753586`24.0490629684183\
87*^-25 - 
       9.251731774092651770824141041781003291404156242462051`23.4960201294352\
16*^-26*I, 
      1.9906240721502827343960751322228978413098691389969`24.069835338125593*^\
-28 - 
       5.571191498761347325170381742270337914225809345694`23.516788767014095*^\
-29*I}, 
     {
      1.69728138775989202607855609299928473197262378009572`23.933264220948853\
*^-27 - 
       4.7502086259208370487640228072505437903728750634951`23.380269134332373\
*^-28*I, 
      6.0037954996309125894965886376079748460806484296`23.954204827232854*^-3\
1 - 1.6802918700623833974242673279745389375684900723`23.40117056427273*^-31*
        I}, 
     {
      7.10897283344870764061877521490038100072636599936`23.824905375844235*^-\
30 - 1.98959962198459285125405954873915858434352238608`23.27186305784366*^-30*
        I, 
      1.44931552434305203359904676734826483728322254`23.84400663593575*^-33 - 
       4.0562225892913782889470908508589895204698038`23.290966686001113*^-34*
        I}, 
     {
      2.429933425841203595431591230511210138344722097`23.904302680439073*^-32 \
- 6.80069362869706011128626131414658343722747341`23.351369356737806*^-33*I, 
      2.8013885570508864746144922256267051617115`23.92177422449943*^-36 - 
       7.8402910585278826358513504610537596502794`23.368758295767176*^-37*I}, 
     {6.780766973465502966350016789901820536394563`23.574044101285306*^-35 - 
       1.897744121864732343876945707919892803829432`23.021019152809522*^-35*
        I, 4.33731441379360455125290138469619576875`23.591295643846912*^-39 - 
       1.21389113733977014497418603390299919133`23.038257617599633*^-39*I}, 
     {1.5453017309150720127706649481572695435896`23.62399647615711*^-37 - 
       4.324860724203305378916797172484769976724`23.071030670248664*^-38*I, 
      5.38096051056255546441676464655782826`23.641541950098933*^-42 - 
       1.50597804331974558106355160221154005`23.088533347211886*^-42*I}, 
     {2.8770106936591571822038851189424379532`23.377301004224194*^-40 - 
       8.0519359444138282529945869757530188`22.82432091734173*^-41*I, 
      5.350995736125358514974783729206984991759171347898525`23.39240624546201\
*^-45 - 
       1.497591753867055339726759217439361955484854597895648`22.8393539737532\
44*^-45*I}, {4.3772144584264105408109218041237229`23.148067459784002*^-43 - 
       1.2250580267877520272412448662433426`22.595033476860735*^-43*I, 
      4.266585505528128070934125270183012997867242701472`23.16352052483635*^-\
48 - 
       1.194096124411169270893706224883845674552333908138`22.61048045047657*^-48\
*I}, 
     {
      5.44387202592055261927424318773709760245854262440685`23.129281567538648\
*^-46 - 
       1.52358518996513057165716322682045185277134886005763`22.57643019094601\
3*^-46*I, 
      2.728497030847093133794017547070295231273034898`23.14491826085985*^-51 \
- 7.63628837575310671436143868527300988451020946`22.59190063375032*^-52*I}, 
     {
      5.53590807587367207729848487817195254042582755565`22.75827337288396*^-49 \
- 1.54934346679171002476612528008281682658651135188`22.205226622179634*^-49*
        I, 
      1.399849377756507655189662592646427313389414`22.77416799451231*^-54 - 
       3.91778089194011785149335432131200152038068`22.221126640743968*^-55*
        I}, 
     {4.60415513084923554614833457771196386472338106`23.02026363148896*^-52 - 
       1.28857227654591723935237533069168904017588144`22.46760297013644*^-52*
        I, 5.76319794208655200066856712718381799197`23.035629402943897*^-58 - 
       1.61295544597547791831312917874446680266`22.48264269691482*^-58*I}, 
     {3.13251379388362129691382438957800920218784`22.835344303227416*^-55 - 
       8.7670165665161446516348589693431813647476`22.28229247431978*^-56*I, 
      1.90446208388251500510307101747175263`22.84926031972205*^-61 - 
       5.3300485610950745282643494840768287`22.29621806275484*^-62*I}, 
     {1.74386552131967469722796247062874497234`23.019958814848934*^-58 - 
       4.8805843872226225303100053495781427609`22.467801703656043*^-59*I, 
      5.05246066717615242334841606845968102911742640632764`23.03416108351748*^\
-65 - 
       1.41404026559430986860052382013830383329831599176654`22.481281353889294\
*^-65*I}}, 
   1 -> 
    {
     {
      -0.0074930599838863669756963923213713000151732574404580040785`27.566995\
464810038 + 
       0.0020970947084368574961314232822291440914298443879581080405`27.014646\
12450785*I, 
      -0.0032517962772593459206071107952366739694877488101988523312`27.567007\
40805323 + 
       0.0009100854364732204729913026145766413817919220480489684304`27.014649\
39934196*I}, {-0.07104464576891449414855166801722619499`27.48374324242894 + 
       0.01988337888995350809461990512731657818`26.931389760930895*I, 
      -0.0306158528628464637894426680418466771816233044981640593409`27.483753\
561104233 + 
       0.0085685078153686910762323428510802459022120215240767438848`26.931395\
019870067*I}, {-0.21092426004420891436525409058541239375`27.42100214496047 + 
       0.05903171075246768721192510689188184863`26.868288147237724*I, 
      -0.08912953327356439944145072497701467561`27.421011360105616 + 
       0.02494482534443745072890502876227340526`26.86829637064173*I}, 
     {-0.42301334254185322271875308007316131014`27.396546096829056 + 
       0.11838942223209101693253571614748474643`26.843687719348345*I, 
      -0.17206285212226276740509285483848752859`27.39655525217413 + 
       0.0481555062257757072127722984398522996`26.843696999739652*I}, 
     {-0.64502045018387506096352483682792765844`27.34440925801843 + 
       0.18052290730663359387488509808712222298`26.79156834609917*I, 
      -0.24714226063867950104063427849863580664`27.3444183235708 + 
       0.06916810063325888508882931980017448541`26.791577718817575*I}, 
     {-0.76013635938610314019231291548879704358`27.304585970472893 + 
       0.2127405813362068297528646962009785651`26.752007937302647*I, 
      -0.26827809375901892709452314543933362884`27.304595859117875 + 
       0.07508342012761573959560576139011770551`26.752018106158033*I}, 
     {-0.68652919007346574597578969909302211781`27.35752353864264 + 
       0.19214002487456131676657827025406205103`26.806034789086308*I, 
      -0.21832359213594273451540404072267412982`27.35753740698856 + 
       0.0611025736854898629076349116473483973`26.806048408959803*I}, 
     {-0.46910164944446938697391507469253353597`27.341264256447477 + 
       0.13128823056061593407264322814119235171`26.790958755018163*I, 
      -0.13156894251271643602187778201603573362`27.341282078009733 + 
       0.03682241083501180488964270177021512475`26.79097347431737*I}, 
     {-0.23998715258630148067387325869371007266`27.24104557312477 + 
       0.06716558907360186481751139545620801256`26.689448697042668*I, 
      -0.05813902114520659633926802841845921053`27.241066304145644 + 
       0.01627146103988272774016514286142571189`26.689458803349215*I}, 
     {-0.09146125327367089209446689508134266139`27.207189472420797 + 
       0.02559740755841881279651030808444258736`26.653946566381897*I, 
      -0.0187524591266438057305801763716177332890033790343377321984`27.207222\
27230708 + 
       0.0052482807943926846799967660014308183123108303403046928384`26.653955\
405984775*I}, 
     {
      -0.0259980506599976521896943386022717116201901948038438453249`27.176175\
72819508 + 0.00727611611090783896945295591276010834`26.622529712280418*I, 
      -0.004421812665324748163316943568724651222276826025475038503`27.1762267\
76534335 + 
       0.001237539798439204897475886888097580845168251627302728828`26.6225607\
5913136*I}, 
     {
      -0.0055487153606656404096570624868296629231545679044581261312`27.034214\
266747007 + 
       0.001552927862114747972532255048583119610369176600796639878`26.4811983\
0880907*I, 
      -0.0007675327281910261735007187428514923354010645347848095634`27.034278\
996464298 + 
       0.0002148106149293993703602579398641936332485032660568244038`26.481262\
99100331*I}, 
     {
      -0.0008983031193687823942675938716218802190676270181450931874`26.973600\
739964265 + 
       0.000251409533922285058354203035422317142411390324058237004`26.4205877\
11546567*I, 
      -0.0000990966180448988707454615022606451693390128629711708199`26.973702\
255309707 + 
       0.0000277343293357916036654976465971356555000136674435617109`26.420682\
352851323*I}, 
     {
      -0.000111597764720800430553240955772753028946022363198432355`27.1368526\
7942733 + 
       0.0000312330452942656045207651234005303772924485335818489196`26.586540\
579171064*I, 
      -9.6287229176180776772564681810093208380034427010774603`27.137135605775\
672*^-6 + 
       2.6948061169888786807590923107029458761098660096488475`26.586635114012\
843*^-6*I}, 
     {
      -0.0000107587687993752810239931548111030482885258428124953109`27.020562\
841063345 + 
       3.0110738692850188947251930721929795807057740118975532`26.468752114415\
075*^-6*I, 
      -7.121035288485641481197150571192611863688600224636402`27.0209721818921\
16*^-7 + 
       1.992975560610677952703086231348069415405493068075758`26.4689621416604\
66*^-7*I}, 
     {-8.129119713720033176388410083731243569945021310361734`26.9150005824992\
3*^-7 + 
       2.27510976457579510748092630530410148630539420730249`26.36207882256524\
5*^-7*I, 
      -4.0486955728030339190891645667235533518478336258033`26.91560103214473*^\
-8 + 
       1.13311491967975328619846919684101119868816995361841`26.362693812791303*^\
-8*I}, 
     {-4.85377334298599826193375984250412246996543740241338`26.88954705103411\
4*^-8 + 
       1.35843332569298914472937960677332732071236327667736`26.33866854423935\
*^-8*I, 
      -1.7843973587852587696547188758163941606588252921251`26.89059677467563*\
^-9 + 
       4.994021490425078402862784615907411699366417698318`26.339459248918985*^\
-10*I}, 
     {
      -2.3054641963620829439955339886334839008964706325187`26.870897532683006\
*^-9 + 
       6.452339601015632542443573482154037123052935352551`26.319056520933998*^\
-10*I, 
      -6.13734286682419146347779638644179284742903882812`26.872792331342918*^\
-11 + 
       1.71766798578385552800254151549262027766055888212`26.31957482440686*^-11\
*I}, 
     {
      -8.75740208529808132922283648474014140067606824864`26.819661718410924*^\
-11 + 
       2.45094815899328003529619238944524457444198111426`26.266771938091786*^\
-11*I, 
      -1.6561222078469046187253046412475978309982069264`26.82266312187824*^-1\
2 + 4.635015769350843938304527948168802676944219807`26.269646365502552*^-13*
        I}, 
     {
      -2.6714668373153007006412927555359363788404751632`26.75497705464635*^-12 \
+ 7.476677058966707029215236548794658781809883632`26.203078201521503*^-13*I, 
      -3.52094776260554225879213256527228673349971479`26.75966714079339*^-14 \
+ 9.8541329410431300222229681188175912403631124`26.206974651235658*^-15*I}, 
     {-6.5664723840065960838432968674323596287060749`26.91199160423603*^-14 + 
       1.83776915161631254269225111223167221380607175`26.372979099848695*^-14*
        I, 
      -5.917553468720831276415226840123863480995049`26.924524559278332*^-16 + 
       1.656155174632700539703839326792503207433764`26.37647118816285*^-16*
        I}, 
     {
      -1.3040354878545333226927165794251293410235861`26.702417597182485*^-15 \
+ 3.649625022453429722612978941237276193525744`26.149517246456746*^-16*I, 
      -7.8834321008695228906402771783975120069626`26.71587034460246*^-18 + 
       2.2063487785506895183197320758656522453295`26.1628024402104*^-18*I}, 
     {-2.09687172093726286686054776373357243590764`26.67508422925432*^-17 + 
       5.8685484964817905816572014292084959307144`26.1317569169188*^-18*I, 
      -8.34325839196633525686271696220065887527`26.69768720015401*^-20 + 
       2.33504109970292533748452478402427595335`26.148022230102377*^-20*I}, 
     {-2.735031814974202737254403102755509206138`26.651996905991574*^-19 + 
       7.65457738083394494963881566946527119986`26.125510520006394*^-20*I, 
      -7.027347792952575034462176427606109983`26.690351768185952*^-22 + 
       1.966755091062642518154364035786152863`26.141968659128622*^-22*I}, 
     {-2.8981002015104900641494895270091631563`26.521572469952215*^-21 + 
       8.110959488082494447101448019817373774`25.966322225364717*^-22*I, 
      -4.7177977066707304551486337495660401679170981142331338`26.571802296124\
265*^-24 + 
       1.32037760639989678881707938795990435533657645224119457`26.01830281941\
5858*^-24*I}, 
     {
      -2.497895510712191861677676271031534894115808993575670967`26.6249385860\
643*^-23 + 
       6.99090020499982555044558409840293092197217256467237361`26.16794591248\
013*^-24*I, 
      -2.527738639986406513152452271307181274843949129498891`26.7441175307591\
6*^-26 + 
       7.07442264925989770094917345724136019692790015120559`26.21462948002247\
7*^-27*I}, 
     {
      -1.7531209037068146633997355874689740258964881885914586`26.427146233400\
49*^-25 + 
       4.906487574261699016899991678099521810737574970254143`25.9008158179243\
96*^-26*I, 
      -1.0820311255295610843143376386442470007893888095226`26.55885335193972*^\
-28 + 
       3.028297855070835797662328990875028978023491266041`26.012240088050955*^\
-29*I}, 
     {
      -1.00282748307144467216437238768650985478935193836029`26.33628559756478\
*^-27 + 
       2.8066293513553587606598920321005380514942676160298`25.81107764606812*\
^-28*I, 
      -3.7039443891109814222699747833834489233346275303`26.531465379363972*^-\
31 + 1.0366288532926314164477343318021288793827866478`25.98765983754707*^-31*
        I}, 
     {
      -4.67910273378811354980623535911482061333438854368`26.217625188831796*^\
-30 + 
       1.30954798231444328989201924010199046310484873618`25.88565876239068*^-30\
*I, -1.01473687346710900595912657272263328270735335`26.490329740305807*^-33 + 
       2.8399603531532420822192758646861178535916097`26.000036949266065*^-34*
        I}, 
     {
      -1.782053700939933211685382442576130739013892149`26.033283872797803*^-32 \
+ 4.98746225764649653958630545688936648838244276`25.469958643385333*^-33*I, 
      -2.22642537980289792848001929529539107264917`26.34521927622027*^-36 + 
       6.2311323981855156967177419461574365850347`25.788313155959845*^-37*I}, 
     {-5.54322859208118914648233060511732737558421`25.9329919022446*^-35 + 
       1.551392271396187828026845203696712506103618`25.784436655781587*^-35*
        I, -3.9146396637282657193240766552197149814`26.434009322488627*^-39 + 
       1.09559647752662128067159364547892634111`26.069779251016932*^-39*I}, 
     {-1.4090246309728108960857418682286705549212`25.71224753205637*^-37 + 
       3.943459820186444567636583732686951011295`25.18688855631655*^-38*I, 
      -5.518682808486831191237375412516474880644341521781721606`26.1999543463\
17522*^-42 + 
       1.544522603596802850183123649169344772275106719316837506`25.6619294401\
50452*^-42*I}, 
     {-2.9281348856217928178145886508328111054`25.52116869714081*^-40 + 
       8.19501803993558841713022686487810877`25.120143570502698*^-41*I, 
      -6.240836669587670384829005134233969032562032686602718`26.0638559097072\
08*^-45 + 
       1.746632962255154365405637016569271659564854390690745`25.6004184019790\
17*^-45*I}, 
     {
      -4.97691284751309815241685980619041466293725272292538205`25.34063922035\
8888*^-43 + 
       1.39289657620728448070080637163599503722937005747479354`24.95790940903\
5974*^-43*I, 
      -5.663623691687428450183548642008734794927249187207`25.973292614518925*^\
-48 + 
       1.585087440906231044751446975808780288154815594742`25.54554348891518*^\
-48*I}, 
     {-6.92126305755189684209261343904072508205598778676511`25.13763251667258\
2*^-46 + 
       1.93706498612112305024741691535997590963199241793364`24.62191912471339\
*^-46*I, 
      -4.126203053776542786736027736109700415191871897`25.789789632411672*^-5\
1 + 1.154807062617799303368659048328627269609661376`25.26672861580948*^-51*
        I}, 
     {
      -7.87788782399720895333091128070850803696156797072`24.94231757999753*^-\
49 + 
       2.20479709289542428598788988600149062561377565645`24.839359012775034*^-49\
*I, -2.41409645246814755148427114578965415625847`25.63221671115687*^-54 + 
       6.75637043746361203697826544797279849539212`25.443401823707088*^-55*
        I}, 
     {
      -7.34110150154346448059513894914827067434712103`24.74321893397457*^-52 \
+ 2.05456584440684959897470240728106973129236772`24.180796437654585*^-52*I, 
      -1.134578819080306885037294263763478750374`25.446182263551623*^-57 + 
       3.17536392730675473307046316968187026434`24.884734890561155*^-58*I}, 
     {-5.60214824167905887650003939883675844705735`24.531972362014603*^-55 + 
       1.56788220817239931162575299032520778486429`24.531935012452532*^-55*I, 
      -4.28455718099094930927444347085659086`25.25183680829847*^-61 + 
       1.19912588602967724693522240057242402`25.189423405291045*^-61*I}, 
     {-3.50181743745851727520091837144887425601`24.353181143981075*^-58 + 
       9.8005925934110870486574691511427386913`23.78547085586737*^-59*I, 
      -1.300385821264111987746223461504223535889886218379377`25.07885945976244\
*^-64 + 
       3.63941064206572370273751279675006895288550028448293`24.51184611325327\
4*^-65*I}, {-1.79337703211922655983270844186014676`24.154172973446688*^-61 + 
       5.0191530461214847757139902566372906`24.155933652674697*^-62*I, 
      -3.17268761958087016017783928795904611533310309293`24.890440690359878*^\
-68 + 
       8.8794516964420343221474662754573590578302640916`24.864501297701977*^-69\
*I}}, 
   -1 -> 
    {
     {
      -0.0081501009328493361925665348785030380051416658600889166049`27.450711\
01461628 + 
       0.0022809818120046473445082591205630288548339337083252333483`26.897613\
12092001*I, 
      -0.0030229305959221464746982398193966831402175786834808711926`27.450712\
340240823 + 
       0.0008460324313848902543419642178813924886710786676265847548`26.897613\
48378436*I}, {-0.07249594283782902300830796470814884252`27.34870513760722 + 
       0.0202895557269380730485798023558429508`26.795757958210647*I, 
      -0.0266601446885097011628184492105315735221343819807391219711`27.348706\
168286306 + 
       0.0074614174279486923960892294925381417702119786238254776321`26.795758\
48278479*I}, {-0.19317577551884370173201388130844563347`27.266236852972888 + 
       0.05406441393902190729490867527465430524`26.713269196704612*I, 
      -0.06969094666766185523235248692498335709`27.266237706092962 + 
       0.01950451695261983118996995916488408389`26.71326995756768*I}, 
     {-0.34132025059022683199160514012502316968`27.222532607424434 + 
       0.09552584564041597116891260522000940592`26.66954429190824*I, 
      -0.11913508123175303429679213784716449405`27.22253338999611 + 
       0.03334252614787199001811266638149665931`26.669545084931066*I}, 
     {-0.45916725300968054298590343633455943639`27.196064432456375 + 
       0.12850787510640746719222163484383897521`26.643094850627747*I, 
      -0.15242238600649843914088716758664440579`27.196065196806096 + 
       0.04265869749193715103277522165968009918`26.643095640641338*I}, 
     {-0.48330262957538776668549732536218685623`27.185160020677284 + 
       0.13526268163283592589794580709825132984`26.632298656813205*I, 
      -0.14960468523865986326169567016763350298`27.185160826286857 + 
       0.04187010306150420787820277029969117601`26.632299484710412*I}, 
     {-0.39622612133179677194689050956032309417`27.213485868175958 + 
       0.11089243969436403181782632608959736421`26.6610286489557*I, 
      -0.11197214374818879486275069354142277975`27.213486841946825 + 
       0.03133782335275896121647007052241963671`26.66102960315009*I}, 
     {-0.24974170894607973210349513983989458563`27.25851886508618 + 
       0.06989561239774856325404445562555103849`26.70694607565247*I, 
      -0.06303926620917636720287394117422180375`27.25852011903107 + 
       0.01764290048061771566261291739028296641`26.706947108305105*I}, 
     {-0.11954616748998209634916353700307626044`27.20839579202314 + 
       0.03345757751789934455028774812657425214`26.656323729453764*I, 
      -0.0263685646892465775011974078865271590632627694140856991743`27.208397\
106642217 + 0.00737981246617664308036343973274007455`26.656324369634806*I}, 
     {-0.04314006425955659763167160763159212132`27.135071822530563 + 
       0.01207367893422620016049898761470776946`26.58188776051856*I, 
      -0.0081364562367919339696147683897916575174353499130128835911`27.135073\
209852802 + 
       0.0022771630490477590240318716879630511226057800741512212207`26.581888\
134466578*I}, 
     {
      -0.0117242473254553019185884443614552596558777165959164592128`27.070453\
72766117 + 
       0.0032812838919601200521872338364973696186389118074820231168`26.517031\
570801606*I, 
      -0.0018508184140240207163316461712150591810867483787848392884`27.070455\
179330278 + 
       0.0005179915162395597966161753941814810111586393271509301793`26.517032\
454162457*I}, 
     {
      -0.0024110727034727540062713921941625748906554083113912270241`26.948062\
05043894 + 
       0.0006747907822682044273794776018245512930162242827657656648`26.395024\
034748428*I, 
      -0.0003119542122349876470769889868430623637069343922343451331`26.948063\
45475192 + 
       0.0000873071254146391410896881457019775030243463282454074964`26.395025\
4379592*I}, 
     {
      -0.0003784506361689199905514141336708498507865300191250454252`26.850363\
074062976 + 
       0.0001059175861692181322367251252269820275955664002662430589`26.297322\
558870988*I, 
      -0.0000393109856651669565918881889440105989120235252536580731`26.850364\
579424504 + 
       0.0000110020285703225964130194530476650738790865494267613522`26.297323\
96222058*I}, 
     {
      -0.0000458105655226495106544117310043556203834838130870830312`26.969613\
82927743 + 
       0.0000128210764033175167451431708221700631311480948647320713`26.417176\
74099471*I, 
      -3.743197444547295282628272463168674804409672886621874`26.9696167065145\
75*^-6 + 
       1.0476146688369475995894220049530500997167621703534545`26.417177697890\
892*^-6*I}, 
     {
      -4.3204392880370252949320322683403423560505591475098821`26.883372658550\
65*^-6 + 
       1.2091682688446700670245916510380507861909044218924072`26.330644194879\
41*^-6*I, 
      -2.721642327820405046350806310889352109155520779415179`26.8833760610091\
3*^-7 + 
       7.61710400851436438508558068413685967800853611495393`26.33064593735091\
*^-8*I}, 
     {
      -3.203785043113869350587873032412138053195353544578144`26.8360087704940\
97*^-7 + 
       8.96648455414945153377169725217826127344739050970023`26.28304263385862\
8*^-8*I, 
      -1.52522184706649693261515078588688183380648042045783`26.83601318980859\
3*^-8 + 
       4.268662831411742700078792673615108574506646293523`26.283047159653865*\
^-9*I}, 
     {
      -1.882318026921021958235804908279464132106822932548`26.912227198076945*^\
-8 + 
       5.2680736339228058375830781907687249064073866674486`26.36055913612838*^-9\
*I, 
      -6.639576489832896247315397676115732510026584136205`26.91223490710805*^-10 \
+ 1.858228914893668287058440002814749348857009172664`26.360564934132086*^-10*
        I}, 
     {
      -8.816576913303077720928400770660835184527336766672`26.84220004339069*^\
-10 + 
       2.467509512959323638042670601753906634681199361012`26.288802472952113*^\
-10*I, 
      -2.25940391370079378131645225798057798023557493592`26.842209591669064*^\
-11 + 
       6.3234299496237903299850115424291430829876962291`26.288805079563215*^-12\
*I}, 
     {
      -3.308396660136058621332587062656154047748650949`26.744191007000925*^-11 \
+ 9.2592627635459174231472380229260613726650923832`26.19110471572116*^-12*I, 
      -6.040508500031846338716980838621399152215833124`26.744201730440462*^-13 \
+ 1.690566796332315124428283227355673274371713725`26.191114982348616*^-13*I}, 
     {
      -9.98473228330211694789965093008852684073334433`26.629887892745113*^-13 \
+ 2.79444302881601920111786458017623019161865598`26.076867450563814*^-13*I, 
      -1.2738199807403013780692868046576821299768983`26.629899764695736*^-14 \
+ 3.5650603983635967768220958245928703239390784`26.07687729711433*^-15*I}, 
     {
      -2.43110385802299986198363189884247853013908722`26.765213549390893*^-14 \
+ 6.80396933600442115237428866031386373857057`26.212986600507527*^-15*I, 
      -2.125571140986085759518763403521764638298871`26.765237498903403*^-16 + 
       5.94887002340005936300556846640710856670233`26.212993141047214*^-17*
        I}, 
     {-4.787431438899042044110833769002003878877023`26.626553003681707*^-16 + 
       1.339866110655665714284817084837402969776335`26.073498965047143*^-16*
        I, 
      -2.8137502043340795275570936883610595549167`26.626577361669067*^-18 + 
       7.87488779892517865897299454917513102213`26.073523015752798*^-19*I}, 
     {-7.640398226654099653804666043637344404972`26.727741697765012*^-18 + 
       2.1383304986111061580365022769509979897734`26.176124933343104*^-18*I, 
      -2.9610189785985571561492045458731802523`26.727785818172507*^-20 + 
       8.2870512780540835391671580776307964786`26.176156308514855*^-21*I}, 
     {-9.89854054087113016833608372118459868859`26.65397494864559*^-20 + 
       2.77032040770372622553590843687685185582`26.10047068089932*^-20*I, 
      -2.481346329205423258023426326835236622015101920998326272`26.6540282725\
5082*^-22 + 
       6.94458374544733540340107736891363226956050891546820608`26.10049272451\
368*^-23*I}, 
     {-1.0424967380470936382941431254914209992`26.481271363516427*^-21 + 
       2.917652331120587228680476588145676833`25.928252414135947*^-22*I, 
      -1.65823171473611286836084378149548455357280147849149324`26.48132258288\
4257*^-24 + 
       4.6409196800952968876106316728935083696731925656732693`25.928305586724\
05*^-25*I}, 
     {
      -8.93589249415411544948440353968680229174770142902179202`26.60558651043\
139*^-24 + 
       2.50090255582497058349153384647279676807719055938290203`26.05336004447\
359*^-24*I, 
      -8.84785698537186550745237979199433076144294048848496`26.60568380702400\
4*^-27 + 
       2.47626391686854679453641308874762837769567824551585`26.05339322567880\
3*^-27*I}, 
     {-6.240163005651011512089109751471216694310372667039884`26.4870607531737\
9*^-26 + 
       1.746444422849374868222906064886047716232154241140753`25.9340467109022\
94*^-26*I, 
      -3.773212098367468989681710750624219862559715529535`26.487166178712116*^\
-29 + 
       1.056014918112571833928626731852531280936864234363`25.934132472326684*^\
-29*I}, 
     {
      -3.5532190308692154444540993566116089278862587180715`26.6103411222644*^\
-28 + 
       9.944451056814030867861134905729975419611826963228`26.058861918568223*^\
-29*I, 
      -1.2872010551702174791831046198776935204089181688`26.61054001821826*^-3\
1 + 3.602510225858001029433995590037669973325619543`26.059034697704877*^-32*
        I}, 
     {
      -1.65096802247750236976093110559764438476781527186`26.532147594932777*^\
-30 + 
       4.6205906681402301107545184782781079539524288952`25.978800710621545*^-31\
*I, -3.5153889983753077831752079531346821283411601`26.5323829731995*^-34 + 
       9.838575538489645293961837859689570819594257`25.978870898325564*^-35*
        I}, 
     {-6.26363671288673953786033666436332566769967276`26.3438123430823*^-33 + 
       1.75301404691982161864514483579812234526136156`25.79076683908792*^-33*
        I, 
      -7.690930850598374183792234502688045279732`26.344027931298104*^-37 + 
       2.1524731450739473970496761862967429507896`25.790990675345718*^-37*I}, 
     {-1.941471918225961079600785907878263273488933`26.55471189743291*^-35 + 
       5.43362857770519384390551378632735937797972`26.003724014708325*^-36*I, 
      -1.3486944321149991188948968084137523837`26.55521060414855*^-39 + 
       3.7746127256006085621078211439223693941`26.003862865071365*^-40*I}, 
     {-4.918901336081070722081696729801158512407`26.400444397634082*^-38 + 
       1.376660801515216579903139976667778626506`25.84734394424569*^-38*I, 
      -1.896695375457334861244326124383539503001555413846316875`26.4009449185\
96636*^-42 + 
       5.30831174972822099558482730836112732821539523924986335`25.84780677316\
07*^-43*I}, 
     {-1.0191266723167355051892953605244148894`26.398765659042805*^-40 + 
       2.852246153558484831857092317873645666`25.846656013967845*^-41*I, 
      -2.140057152562208945707983956020283655168065105528031`26.39944540762652\
*^-45 + 
       5.98941225619676893397763529949961912260799118535525`25.8471061126862*\
^-46*I}, 
     {-1.727350088046309196294366735881641673934325356971599`26.4379939784221\
8*^-43 + 
       4.8343623793880858256611270948196583787361925191950612`25.885110577712\
467*^-44*I, 
      -1.938069121458717638315364522684499093637532609034`26.439034242934728*^\
-48 + 
       5.42410511584873196759524006751574916661574622052`25.88579002533684*^-49\
*I}, 
     {
      -2.3959363702306512336339553878167707667702058360116`26.247163581887044\
*^-46 + 
       6.7055455242146468672775215581109476833274777780589`25.694360677158944\
*^-47*I, 
      -1.40923243555508141920916882209087292412751872`26.248097649879462*^-51 \
+ 3.9440414062017782123936535667829594825367272`25.69521401232755*^-52*I}, 
     {
      -2.72049219351744133795125953116085095928102951651`26.370323902931446*^\
-49 + 7.6138851092049717969921636620317661769347898646`25.81924228609073*^-50*
        I, 
      -8.23004991436009719926479105898769164633398`26.37204880558795*^-55 + 
       2.30335726161157466763132758501967918075624`25.819821711342936*^-55*
        I}, 
     {
      -2.52940085631734549880608126436051902525848694`26.38067746823959*^-52 \
+ 7.0790747207492300330373573531601751605748561`25.828331084658615*^-53*I, 
      -3.86146010457952745144926390987904606531`26.383126573956307*^-58 + 
       1.08071302906529168740336301760571489018`25.830839236313874*^-58*I}, 
     {-1.92616896051780067935727249876499303308655`26.298954239006022*^-55 + 
       5.3907999446737905412311912043462317731529`25.74822090214114*^-56*I, 
      -1.455929215773582404912601033997004676724258947800262948`26.3018634704\
70284*^-61 + 
       4.07473243350951105405741966418639371382958069730785285`25.74900782431\
15*^-62*I}, 
     {-1.20164338885983669897216807577292893773`26.13653456855022*^-58 + 
       3.3630586137375195866012947904276829135`25.583374727769545*^-59*I, 
      -4.4123314826052826495432646695536094773498843210276`26.13918955238363*^\
-65 + 
       1.23488628463396753771245357731266322378045447300157`25.586121479646984\
*^-65*I}, 
     {
      -6.14256787459029331634662859524565054425384060930475992`26.31186579088\
2305*^-62 + 
       1.7191303170826035896967183526993646379806943944365867`25.765606028640\
23*^-62*I, 
      -1.07504136684283482981049314144487121331448370882`26.31744585352317*^-\
68 + 3.0087355053943268159897458671459944657829139911`25.767155303836258*^-69*
        I}}|>, 
 "IT" -> <|0 -> {{-81.79480583172480885668872560699722710685`21.8012657394280\
8 + 22.89204341833700749186437546899886109018`21.248221480354214*I, 
      -51.95540096467730008029859237257851741174`21.699577447609016 + 
       14.54084134813357286288893557603713729172`21.14653325713249*I}, 
     {-61.584281006896115081307094674601651327`23.13063218932501 + 
       17.23569143983631752076913075476510201365`22.577540741145206*I, 
      -41.52072995403076412637079849131667267873`23.05292948175155 + 
       11.62047324648163543427923526423819829077`22.499836487418147*I}, 
     {-8.83108836488271584561026600569423528492`22.975793951878288 + 
       2.47157085617355655318440807144969424407`22.422362393424844*I, 
      -12.18342883486609981347390000403391012908`23.207257871727936 + 
       3.40979575702836010382518582636877670561`22.65382610271617*I}, 
     {66.48055734571342741987396499452005391676`24.057086606201548 - 
       18.60602014710135370931337109745213650638`23.50401702216679*I, 
      33.9851463481186856151260530910009453182`23.854379689518776 - 
       9.51147738378664328234550772787239781628`23.301310944427986*I}, 
     {114.32691602867326066744221945594139470229`24.593899069526405 - 
       31.9968572454005796962083979283214654709`24.040853339628345*I, 
      69.99641399462450915931942790735545547901`24.461667741308045 - 
       19.59000858305537023865146158772439911503`23.90862223691964*I}, 
     {95.81152173942873113472240295272726517583`24.922187123994288 - 
       26.81492416704587850358825565117738880252`24.36914029787193*I, 
      66.81847813727831701807579758174295554932`24.83313409763182 - 
       18.70059458069530172820946963535396354992`24.280088413538124*I}, 
     {41.1922509688864003862497792637451950902`24.62759924676878 - 
       11.52854130638502562133741661920696039903`24.074562363198027*I, 
      34.03793146178132056511113345659420257617`24.579954353867 - 
       9.52625043815751492040018027399567723031`24.026916860436096*I}, 
     {3.58515639641041393706900940188942742964`23.799998845123785 - 
       1.00338346736833629767881364183440566031`23.246964663674486*I, 
      5.59180251244245996929772165158225459926`23.966994403540323 - 
       1.56498673234761655583386050597529371068`23.413960238666302*I}, 
     {-6.13521218630954252378435902808173398055`24.318865418013118 + 
       1.71707166881291904846749316058711915447`23.765827960330554*I, 
      -4.58934188048469752842991825715637293136`24.140877882242638 + 
       1.28442646842129855189685091043887096905`23.58783656623737*I}, 
     {-3.91319659650166962982256200838228827598`24.40360380326185 + 
       1.09519260398879854830384811547368404613`23.85055965802899*I, 
      -3.97056032216293873940985388308265096982`24.30984154670309 + 
       1.11124708183885807470529846973033182946`23.75679914513029*I}, 
     {-1.18057655407715353200887429899266013343`24.1252832235886 + 
       0.33040985255475369616934947665279239398`23.572237594491597*I, 
      -1.52291977830868475138259947787601808966`24.079695688228355 + 
       0.4262219994679025129329287273194913307`23.526651556060784*I}, 
     {-0.17750195191088600146286770603316748934`23.851526158337467 + 
       0.04967775580203842110792628607831519617`23.298488362437578*I, 
      -0.30958090634487802426405714402896119936`23.8720575542247 + 
       0.08664290449096398099521357853231615693`23.31901893864701*I}, 
     {-0.00360641542421897717967167343830022421`22.925876464746757 + 
       0.00100933326555755811313176362257018627`22.372930319258423*I, 
      -0.02119581911809680134433212510799053227`23.39278350450656 + 
       0.00593210787170174041199030952979677169`22.839809798496336*I}, 
     {0.00337689359612336845804091319602851425`23.442716263015985 - 
       0.00094509662362420405867018424899131266`22.88968851559799*I, 
      0.00472561506614641390926468914680348375`23.207065344538933 - 
       0.00132256546332692996446401492690685691`22.654035654719003*I}, 
     {0.00066536544905085881491165392228660334`23.536164497711216 - 
       0.00018621689475086325877785046932678056`22.983124057131164*I, 
      0.00150217488425668872688303224394225942`23.400173196573956 - 
       0.00042041609271724618518146566961547017`22.84713260820592*I}, 
     {0.00007091251794888718759528016244909449`23.61752214290213 - 
       0.00001984640006517271731722641913507566`23.06447778921752*I, 
      0.00021984963902740475649546786334176026`23.508927515632237 - 
       0.00006152967087512868546994169573577692`22.955886600210157*I}, 
     {
      5.2050914711948538326950182452955099999999999999999999`23.5590129077093\
74*^-6 - 
       1.4567572933682961969744679161918385006486651926478849`23.005960596228\
98*^-6*I, 0.00002178697469371157730127737806566174`23.46452598783173 - 
       6.09755553022186443922103191816284`22.91148156030004*^-6*I}, 
     {
      2.855767106654389234415492011413726327814064450732773`23.586250998881106\
*^-7 - 
       7.99248117694477368997763585101483224268598091152735`23.03320991943118\
*^-8*I, 
      1.6218792737876498560545656104179965027603825505067467`23.4973053399697\
9*^-6 - 
       4.53917952091372690193897695094819490635646046989554`22.94426311420865\
*^-7*I}, 
     {
      1.21621655285476006529207415471657223420229262084057`23.56424340504571*^\
-8 - 
       3.4038447614057322258665061168682319204688804314111`23.011100523599566*^\
-9*I, 
      9.48223419157358730984044237568604045377785612718182`23.472760755935262\
*^-8 - 
       2.65380808242168881428585810496047849503246157181745`22.91965791527392\
*^-8*I}, 
     {
      4.100927579349833768545445350149575415160501031872`23.411187644364126*^\
-10 - 
       1.147733175075543075766214669408115388701007120425`22.858197755819635*^\
-10*I, 
      4.453124254487540381202490191124317834773365380711`23.324851914758305*^\
-9 - 
       1.2463030230880594000596682751265364856883357167391`22.77190434341334*^-9\
*I}, 
     {
      1.10712861602842566141382412943641742213161067477`23.161463696532653*^-\
11 - 3.0985386040217699809708588948335138251057237508`22.608421465178104*^-12*
        I, 
      1.701095118784594898214884474267491771059257087925`23.079999171386664*^\
-10 - 
       4.76088217607025924458423391410567083938824953106`22.526953767360467*^\
-11*I}, 
     {
      2.409189802436643044634635804272634427702807809`23.114946954320498*^-13 \
- 6.74263811737107851368735701935237533678770817`22.561940204819805*^-14*I, 
      5.3251171425866663947404069213770358533881445628`23.033605620848846*^-12 \
- 1.4903490704118260171388344783408140681445305884`22.480748045675938*^-12*
        I}, 
     {4.2434690396086529591906978192635275034768203`22.931719548988266*^-15 - 
       1.1876264820401980573928226239337512049276124`22.378686601767992*^-15*
        I, 
      1.372349970193835864162062505581992473127442697`22.85170938843345*^-13 \
- 3.84081785920037069164918145873807749891681569`22.29872440090736*^-14*I}, 
     {6.06630043512528921709435769265672931256014`22.994566257584175*^-17 - 
       1.69778522654927687161790680200326514025846`22.441543848935027*^-17*I, 
      2.9202093806861245707258265532125619393342741`22.91624773405594*^-15 - 
       8.172836802233186263263706951953202240461174`22.363314623349613*^-16*
        I}, 
     {7.05117365981309182515089342801001368043`22.944916726606394*^-19 - 
       1.973423274611838067887122623702011413186`22.39207290035032*^-19*I, 
      5.14062859762927929944762789045428782582553`22.86463242315217*^-17 - 
       1.43871596561496984000455254035982331866407`22.31266752357017*^-17*I}, 
     {6.6722027657757756421908076764746503016`22.730061418385002*^-21 - 
       1.8673600830390779687191640812154595497`22.17700528496426*^-21*I, 
      7.496150557030047339688286507606608289026`22.650947025092314*^-19 - 
       2.097959672096612873065893158886185302098`22.09783827599809*^-19*I}, 
     {5.14431990266905693528893016622023285`22.80170814251244*^-23 - 
       1.43974905707333916032687681988469762`22.24916509586568*^-23*I, 
      9.0630717092173824780212854973375483018`22.719025795497373*^-21 - 
       2.5364964066024994624649786860417908542`22.16864186043784*^-21*I}, 
     {3.233852069273241889501416911167897`22.38670516771921*^-25 - 
       9.05063362221161020012303324336882`21.833753585159876*^-26*I, 
      9.0910696833518389950785198866636321`22.305467193235145*^-23 - 
       2.54433224450195557907395158035169693`21.75290974139401*^-23*I}, 
     {
      1.65831261056686112455003227445124888552503757584395`22.40589762481926*^\
-27 - 
       4.6411460845539640476459626919261632919115990709526`21.85308939186202*^\
-28*I, 7.569669844130242504662108471073435`22.323331376861514*^-25 - 
       2.118535632822700143398714716632698`21.77153017227534*^-25*I}, 
     {
      6.9398194263975268899514955328599459680062606864`22.33432333664921*^-30 \
- 1.94225838681449178910842969314153239033090267612`21.782248712413633*^-30*
        I, 
      5.23406484304594137253256128066611454897263475921393`22.24991930950221*^\
-27 - 
       1.46486611739031905187589565247651957042147620752514`21.702146959065427\
*^-27*I}, 
     {
      2.37094701915780438131506353628332845965961817`22.106561531517603*^-32 \
- 6.63560742680975036558907758729454768282208032`21.5535038615859*^-33*I, 
      3.006442989118692358240153476234316504428787231908`22.020655790645286*^\
-29 - 
       8.4141801844068562120137378931321147432084300728`21.467524500460538*^-30\
*I}, {6.61496301978715076540499361028439289714372`22.065680802229114*^-35 - 
       1.851340303578986970160987443227543077101605`21.515167280235055*^-35*
        I, 
      1.4350047257242590815659119102180026474070978784`21.97522906917916*^-31 \
- 4.016170727807204925798947167466112714234721424`21.43574667117761*^-32*I}, 
     {1.5076258514411554242256224623262235229718`21.78293333042563*^-37 - 
       4.219416636407027436175026143584612425033`21.22980629756879*^-38*I, 
      5.6932975600635631300359036558783803453560132`21.692889997669887*^-34 - 
       1.5933923140137505625126152937267785524532284`21.139394795615292*^-34*
        I}, 
     {2.8076352193049673121653891377201173371`21.676209756572486*^-40 - 
       7.857773692308345849160373491802258153`21.12617172792757*^-41*I, 
      1.87802126598823178381073356110191744803894`21.581341642921466*^-36 - 
       5.2560482202282202017405014501081257587475`21.044245754463713*^-37*I}, 
     {4.2734874747673618900573339520435503`21.665305151418483*^-43 - 
       1.1960277896054833030032623645590542`21.11284270711249*^-43*I, 
      5.15196622508208202373072419881529883709`21.554997626408014*^-39 - 
       1.44188904558389205893131182242984644853`21.004887311521134*^-39*I}, 
     {5.3177358110894045841795997345608`21.4134272149532*^-46 - 
       1.4882832453346264165489238014303`20.863429911744383*^-46*I, 
      1.175671593689461914783300137273633733`21.30560708534599*^-41 - 
       3.29037093428947564682729913678620434`20.7682328002114*^-42*I}, 
     {
      5.41098415951082111726144210995567724360273151752`21.40256563264701*^-49 \
- 1.51438081007675023984405599710729560204517898682`20.852521394136758*^-49*
        I, 2.232232653275690625208575002448369`21.273371030313672*^-44 - 
       6.24738530754269073727525565653256`20.734992678575132*^-45*I}, 
     {4.50327547879261095478363855336475665726312069`21.52304432569484*^-52 - 
       1.26033892662327560547078634130115077891918141`20.976143288280934*^-52*
        I, 
      3.5271883401009358975296952318431763207486668331499`21.333729065394138*^\
-47 - 
       9.871598545316691847624308989397726007700852729593`20.807988882013102*^\
-48*I}, {3.06602849090323286012984263769894496000638`21.34116737328383*^-55 - 
       8.580943083361801189241753102826476090561`20.801317193868645*^-56*I, 
      4.6392148833118857209829738829945516868890798606`21.13962360213175*^-50 \
- 1.2983845056657257566800474498028044509071332643`20.643220525499437*^-50*
        I}, 
     {1.70807596965375702404914721779911953637`21.265450252888943*^-58 - 
       4.780419595299043865724771775041865795`20.71730109931744*^-59*I, 
      5.0801139036007226113671028000499088477563594`21.020360554728164*^-53 - 
       1.4217796211983957832679928708537562746166807`20.48566108153507*^-53*
        I}}, 
   1 -> {{-0.37589644413052332724186123496583835534`27.514543401603106 + 
       0.10520274034927648535529737156811283052`26.962254507480814*I, 
      -0.26805979367157923486132126416673518576`27.514541415249 + 
       0.07502232413222726541683968180771882712`26.962253419845496*I}, 
     {-3.04914566615926148860731422010994459207`27.432072908889815 + 
       0.85336928511271010622141597439009102152`26.87901359387529*I, 
      -2.21011089690055535422473769448047198381`27.4320710976909 + 
       0.61854727933792544242689336951017131726`26.87901269215974*I}, 
     {-6.82914618842842289227749393289671688561`27.380645483520063 + 
       1.91128409030392264643828383588036062966`26.827391452036778*I, 
      -5.11406828604026500291395612150261286736`27.38064353385008 + 
       1.43128248863654499697245398757067308229`26.82739040966985*I}, 
     {-9.52818443660490711061201373614850854211`27.334290847350076 + 
       2.66666825115297149372754373723983743734`26.78103658890118*I, 
      -7.49386323054236006365029848366964157365`27.33428852951161 + 
       2.097319514366007288846233466176913591`26.7810350371178*I}, 
     {-9.73950956962462799699267549418988563128`27.287377354183352 + 
       2.72581215486766146805443441494908053628`26.73415534788546*I, 
      -8.17933639409293666689896249188762110404`27.28737436041274 + 
       2.28916398740488569248970803237232316543`26.73415276829196*I}, 
     {-7.68558295022283003689591905169871591146`27.25224659999711 + 
       2.15097641962360817674593378721443988312`26.699250261660875*I, 
      -7.00819230824907028186535520544917661612`27.25224239279974 + 
       1.9613940148540375693818752278306999876`26.699245984075507*I}, 
     {-4.77019540295138488207384178126390230944`27.256856146593403 + 
       1.33504223364707516851523795092918897657`26.704672580440597*I, 
      -4.80347965661433945564723980646880583924`27.256849249663595 + 
       1.34435755107159275333166121738326719446`26.70466567707049*I}, 
     {-2.34259212979070154303801386661285023931`27.279302831889364 + 
       0.65562501434319345747531792137675019605`26.728489737900638*I, 
      -2.64988609470363006298239290916106723466`27.27928842741033 + 
       0.74162786886982238997158194679305048443`26.728479731242537*I}, 
     {-0.91067748910824999043497529387829733131`27.203513218614958 + 
       0.2548727686163464917042399019778878163`26.651666546944956*I, 
      -1.17732244585138994519597178809330308469`27.203487879752647 + 
       0.32949912006954654666857982098635077108`26.651659672106*I}, 
     {-0.27962186196698334034807490679569139999`27.094064137952905 + 
       0.07825821871908757674777432939276200573`26.540911910141936*I, 
      -0.42038669843790416504705235197599478163`27.094025523565865 + 
       0.11765429913642863818438962418307695228`26.540888690652178*I}, 
     {-0.06757513435818391609607945732964329552`27.053385279900965 + 
       0.01891236117009659851252902783308016796`26.500407594176906*I, 
      -0.12022704900925688596840520612911085256`27.053314112328533 + 
       0.03364813692009473785826937730293983511`26.500334989956826*I}, 
     {
      -0.0128078061946430703782361632528302330076042542161732829185`27.018651\
581765212 + 
       0.0035845412495336710555718493336383740651646914022229409792`26.466109\
142548742*I, -0.02744408204624061763587391407892504515`27.018518997717404 + 
       0.00768081923284266587338531412469325292`26.465997679596068*I}, 
     {
      -0.0018995870092492579326987133613221489342323941799060507166`26.995380\
783038406 + 
       0.0005316404611572140060392929668569273041993624296547109203`26.442368\
103531887*I, 
      -0.00498922269563414863260302632628942907850790871453906816`26.99511932\
812176 + 
       0.0013963417531325767740369264004808605255200600095518097408`26.442297\
410520077*I}, 
     {
      -0.0002204717921847867801435010195128724888928269527472311677`26.989292\
298508875 + 
       0.0000617037938765443170857641804099322571099992152874260481`26.436382\
223886373*I, 
      -0.0007224010588800657397155624096899961413068916120889058615`26.988794\
817134714 + 
       0.0002021795422970609519783846908551080623739072621144678351`26.435999\
957456833*I}, 
     {
      -0.0000200753283611002621721412979729043004530846106431076159`26.870645\
8668757 + 
       5.6185143274884237621741919981856222481098979908528152`26.317458324806\
104*^-6*I, 
      -0.0000835209903061918595030657427453682921297084048089742717`26.869894\
766943773 + 
       0.0000233751534341350080235017844298982442227126245940395163`26.316695\
928480648*I}, 
     {
      -1.4406386003497907337392648082219738952188970130804187`26.949529218670\
527*^-6 + 
       4.031938343027206978226591048404553472756626782164016`26.3978791643598\
9*^-7*I, 
      -7.7455248798300794306284245014985612618944661390273479`26.947757659004\
232*^-6 + 
       2.1677524635446738453323065224440405790669166659952575`26.397205111018\
412*^-6*I}, 
     {-8.19299149811763733833340993484905655974866539624702`26.97272219702525\
6*^-8 + 
       2.29298566325626492822381925216874809682359670251678`26.42138155674301\
5*^-8*I, 
      -5.793649130135160437910791854253095464831317526912868`26.9690822708368\
96*^-7 + 
       1.621477868784468116650789691167926997502866080607321`26.4190889622003\
3*^-7*I}, 
     {
      -3.7135014155017742902636696663210490115915734707858`26.842758955296812\
*^-9 + 
       1.0393035935877342056371799925825877670336921236682`26.289999905913653\
*^-9*I, 
      -3.51521529927134449421147838999668643824503396500599`26.83754930333462\
2*^-8 + 
       9.8380894040231323124734535087326764846195114786232`26.28463315753253*\
^-9*I}, 
     {
      -1.348395634425837753499697019527250747987727331974`26.90687948916742*^\
-10 + 
       3.77377647571847634548284514773533567321883868272`26.359070190468792*^\
-11*I, 
      -1.7389278698052228415733588521321202956032356235429`26.895390763710363\
*^-9 + 
       4.866765302778886726410510596682271750391572138599`26.35481007837711*^\
-10*I}, 
     {
      -3.9395296736258840631333858589764229298344393023`26.724868377284647*^-\
12 + 1.1025624844932656312992459254701136141017887644`26.172637507178795*^-12*
        I, 
      -7.04423148819746772488375935003634043026476663133`26.710579443860038*^\
-11 + 
       1.97148035791397778170829750253787818658070598109`26.162408223008935*^\
-11*I}, 
     {
      -9.29420801223912765390008274675978077715949418`26.71184119129572*^-14 \
+ 2.60118489422114024018534069023768074834030492`26.15916281711122*^-14*I, 
      -2.3450250514303859470836989114948206145225065331`26.686147008523953*^-\
12 + 6.563059200222612282934881601000460197406584995`26.133824725624212*^-13*
        I}, 
     {-1.7756412200400345981322128875324898081686201`26.7065719429028*^-15 + 
       4.969515544565260735486031983135922333980042`26.162529930490788*^-16*
        I, 
      -6.43352342285131075194479111358846477182409689`26.659008622916414*^-14 \
+ 1.80056051275175086321346146076742670165733655`26.148867087816747*^-14*I}, 
     {-2.75327591775943672198440646276522887157581`26.67251858849166*^-17 + 
       7.7056374437366424251190027438845237835775`26.121137169192906*^-18*I, 
      -1.4578300677711471013404106123762854704038614`26.596953633076264*^-15 \
+ 4.080052378464158313363266196891033496678874`26.050379443552337*^-16*I}, 
     {-3.471133667898581865461042876014216789386`26.68377212426772*^-19 + 
       9.71471743570860962415890170351068148414`26.14098309257052*^-20*I, 
      -2.73331449711302551923858249472739451007558`26.55196678988941*^-17 + 
       7.6497710958087035702254253496307033929194`26.0347623828262*^-18*I}, 
     {-3.5632034519695051409010160441024750824`26.629038583229434*^-21 + 
       9.972394616189306195970815352436724696`26.112535219124762*^-22*I, 
      -4.24630099967313929166003648429940980548`26.43528348756287*^-19 + 
       1.188419067242812320929042167790580485233`26.01494049649166*^-19*I}, 
     {
      -2.981672190590267986000466367400794897454574684532175143`26.5108774791\
29842*^-23 + 
       8.34485375350894739900911739827941990717309699346846204`25.95555049194\
0947*^-24*I, 
      -5.4722566379071691438425257249413474419`26.264784565233985*^-21 + 
       1.5315292368194159699692221787549588746`25.704113245293993*^-21*I}, 
     {
      -2.0358264392138634421015604401091722660551566142048603`26.423566519345\
798*^-25 + 
       5.697700088017855956772234542876295376995110935423544`25.9632757982039\
4*^-26*I, 
      -5.855480016235876343616379739057245754628420047490823645`26.0978900300\
2345*^-23 + 
       1.638782577987199057099319019267327048199429913641375155`25.8232232281\
6012*^-23*I}, 
     {-1.13507498152385100707090987050661668982520110197328`26.35672875901583\
7*^-27 + 
       3.1767525450905694190624394544214178068437929132576`25.817481079112554\
*^-28*I, 
      -5.2063704537193607198102506757955695983984992734864988`25.934849991440\
778*^-25 + 
       1.4571152442575253051604934506361001011580984910363622`25.409176341719\
55*^-25*I}, 
     {
      -5.17127518522900389738949559100374906178159492806`26.255019832434954*^\
-30 + 
       1.44729307521035780617106196790873897398066220432`25.778779637436067*^\
-30*I, 
      -3.84915834408984785618138946525082841886405092329242`25.74420171655496\
*^-27 + 
       1.07727011563835495826553718616206876688083262202645`25.32082433270462\
*^-27*I}, 
     {
      -1.92620601077790399965855164502507333423646676`26.099176480510692*^-32 \
+ 5.39090363783062629267124307034804736696213097`25.681832419933215*^-33*I, 
      -2.367516767998816094913507458146225885232468681235`25.53371720368428*^\
-29 + 
       6.62600712790602658696878127904571362966282404806`25.18750956154482*^-30\
*I}, {-5.868774186443886742287647440242409618000429`25.938296252642196*^-35 + 
       1.642503238712754555882492064765248286385603`25.395965461980804*^-35*
        I, 
      -1.2120504054369336151640243665990641087599922145`25.322490139678955*^-\
31 + 3.392184897847586268977055968063336983659191205`24.782673982577514*^-32*
        I}, 
     {-1.4632235584421731120413447541999893396363`25.739172772892392*^-37 + 
       4.095147227258289800637933201802719185876`25.572317692591877*^-38*I, 
      -5.1668305323623386577417368040914989577529508`25.09586397466612*^-34 + 
       1.4460491430881585111808131114958142369808427`25.059221429518388*^-34*
        I}, 
     {-2.9864011135487958686394662507774862807`25.551423126511956*^-40 + 
       8.358088665993647433286803259445711102`24.98446370767292*^-41*I, 
      -1.83466223403419435750218614584780320074123`24.890766123335663*^-36 + 
       5.1346986024880587170769654401444740856039`24.321995857722168*^-37*I}, 
     {
      -4.99109452303804866458855860230280376354089033898995091`25.37090122982\
0618*^-43 + 
       1.39686562446848858148669765120271641167817690027737003`25.32150008798\
5555*^-43*I, 
      -5.42812255831042828994711500775969359868`24.675598521099808*^-39 + 
       1.51917736121944881198064543175996349274`24.671145538416294*^-39*I}, 
     {
      -6.83240068063333279225117143954335655503379061760801`25.15961869757596\
*^-46 + 
       1.91219493025398877334326860896715720273125341199426`24.61785323863948\
3*^-46*I, -1.338511071553227489215097230570202761`24.46910267239412*^-41 + 
       3.74611239116565106527909521691442259`23.9279905603276*^-42*I}, 
     {
      -7.66278410044327959773290358085432554526823094527`24.960336052424005*^\
-49 + 
       2.14459566899116173762386061257103627175721009253`24.690064502084155*^\
-49*I, 
      -2.7515455466616455622077223855142621048740670077221568`24.261658865947\
258*^-44 + 
       7.700794626408857174014123181220083392938808552423924`24.0060765336097\
36*^-45*I}, 
     {
      -7.04254567010090730124002956226142839405504974`24.763133179889298*^-52 \
+ 1.97100854530106842625154693485304620188353556`24.28494219367116*^-52*I, 
      -4.7163491034470384191407784274429105977462756390246`24.057460258690373\
*^-47 + 
       1.3199721834936926508492492898524448997960291110842`23.580806869551242\
*^-47*I}, 
     {-5.30501468967157992494803970318594639448256`24.564073529365437*^-55 + 
       1.48472296469190810545750426048669301641991`24.159673405426112*^-55*I, 
      -6.7420488902704953890742693995915665211566476807`23.85572814250498*^-50 \
+ 1.8869080298588009050670477798082234741909437926`23.453403186219628*^-50*
        I}, 
     {-3.27591542358692935270340153807885276398`24.3657857696545*^-58 + 
       9.1683570061688951594295416648658257766`23.974310082819382*^-59*I, 
      -8.0391158348455727126803090469010509829047891`23.656920678114602*^-53 \
+ 2.2499202347265322236910645767520020563978334`23.26737696793892*^-53*I}, 
     {-1.65857744996971968848577455418714115`24.1713099626332*^-61 + 
       4.6418872948354380611076172661757591`23.69438235260568*^-62*I, 
      -7.996896499007069816428805310422570761494`23.461559648917437*^-56 + 
       2.2381042415313567442635452626192646154976`22.9852106934095*^-56*I}}, 
   -1 -> {{-0.25362877502226710516218610636488438227`27.363468985188373 + 
       0.07098349181113196715753622862167462261`26.810402952846722*I, 
      -0.18464636803284914316421916379005305075`27.36346895791287 + 
       0.05167727499399192095750165808523067879`26.81040293793857*I}, 
     {-2.055953452614534835008536185058553086`27.323917112691326 + 
       0.57540298830414557450102595088396043341`26.77083670648004*I, 
      -1.52084328534329018147016882238090121698`27.323917076030032 + 
       0.42564084805323326093691783809168953915`26.7708366882288*I}, 
     {-4.59868567565565497465960167179751111396`27.313023767453537 + 
       1.28704153135311390949181243871968566122`26.759955804507893*I, 
      -3.51229948776073039856816730751150662352`27.313023740402972 + 
       0.98299288756103641297386475514768540013`26.759955790039285*I}, 
     {-6.40439831200672860579580943516489894741`27.30236476150047 + 
       1.79240922129456820734608435490297492713`26.749308067132112*I, 
      -5.13259927983999199248470602019058055999`27.30236471772808 + 
       1.43646878757490313144259100000939358593`26.74930803781318*I}, 
     {-6.53172629145281065842920018958646649274`27.257276526437437 + 
       1.82804470699821301540459449789996273706`26.704223020111794*I, 
      -5.58321698773818136295491977161762874711`27.257276409094423 + 
       1.56258388778675395057614379251788692724`26.70422291896346*I}, 
     {-5.14126452959302936174342493180745968462`27.20212552897409 + 
       1.43889394491295414780716271530095537074`26.64909809629367*I, 
      -4.76561916758555608099933115522143026557`27.20212539445363 + 
       1.33376147531991925955847311999728484304`26.649097959532423*I}, 
     {-3.18248726527452089184076791124298698764`27.201414803009396 + 
       0.89068781219249544145948473471473707034`26.648474302570698*I, 
      -3.25319619795037582294230948176867729045`27.201414763248227 + 
       0.91047723452097444360756806093197825239`26.648474262841706*I}, 
     {-1.55864927831466640431079986480434490975`27.234888719988483 + 
       0.4362216719059676066490985994428318134`26.68211142858937*I, 
      -1.78726900089096753463948174206462811244`27.234888624623448 + 
       0.50020584012163395286682527930913766765`26.682111362639056*I}, 
     {-0.60431116521175918627802913703750489452`27.177628247806 + 
       0.16912953446791871457322687896340878556`26.624751270295498*I, 
      -0.79085055364695035704700457012682789004`27.17762822313147 + 
       0.22133661211626700296894704826009081229`26.624751263616112*I}, 
     {-0.18508169750633688154456692074522901772`27.07364027848958 + 
       0.05179911135153356159010565150320973238`26.52059231913501*I, 
      -0.28129237140683951186309048680087850655`27.073640256741587 + 
       0.07872574687370662066954996422060979868`26.52059230605415*I}, 
     {-0.04462178536325275848308029189172336305`27.039508032105548 + 
       0.01248837059459227601817393154605093415`26.486488323471466*I, 
      -0.08015423499346504423357416648912002491`27.039507903159688 + 
       0.02243289422813581667756407038232632989`26.486488191935145*I}, 
     {
      -0.0084388803366730876763266770269269745702964059679303401472`26.984467\
067347744 + 
       0.0023618029666419600145009538782923739968420662122448420864`26.431531\
368634708*I, -0.01823528784923771775900924187535374528`26.984467020424116 + 
       0.00510353924000286937192671995127173388`26.4315313292225*I}, 
     {
      -0.0012491259404145743977282916337833695588395806181135322125`26.930531\
73781955 + 
       0.0003495948791879233472894331090350636439249993480751042124`26.377487\
18106355*I, 
      -0.0033049852621246528726019563503212075846204077802741771457`26.930531\
652594933 + 
       0.0009249715229249547768438455290759055548406535927383255334`26.377487\
15802551*I}, 
     {
      -0.0001447183633174466212376081131660239103325691574839521101`26.888972\
24188019 + 
       0.0000405025603130501195429075442904195641283411204345287569`26.335904\
97822969*I, 
      -0.0004772234934271181332047969319852846694732972250892553533`26.888972\
090426215 + 
       0.000133561304054674421538428544314398849842560843380380651`26.3359048\
61908592*I}, 
     {
      -0.0000131564860062075036394925330633975927733943780550593954`26.740404\
856592487 + 
       3.6821268273006970464532819231482730520134143850313576`26.187371218426\
36*^-6*I, 
      -0.000055039624329706797696598431533210747679944973774741103`26.7404046\
99562646 + 
       0.0000154040278850557045519160792256349005336123781427431889`26.187371\
05897633*I}, 
     {
      -9.427931690718444490006115145743448636965445758558511`26.7847511183358\
44*^-7 + 
       2.638610354464985498056251695009482870625060903462827`26.2317176310423\
6*^-7*I, 
      -5.0931750593909484585003053092506016935622694024826607`26.784750736405\
69*^-6 + 
       1.425435067804111137745469556689200247104601533580382`26.2317174863651\
56*^-6*I}, 
     {
      -5.35499219567624708846973170612855301779517749517901`26.75715046783891\
*^-8 + 
       1.49871024940718394109304018322477577749786575899915`26.204137886309013\
*^-8*I, 
      -3.802413617383951860011690869462987595640740727635585`26.7571497339088\
64*^-7 + 
       1.064187594047300235337556767709557940341753774964897`26.2041374265330\
2*^-7*I}, 
     {
      -2.4244802747196346541391730153167978913396725810315`26.648648299343847\
*^-9 + 
       6.785431807242808951826755250297838442943102319162`26.095619717340792*^\
-10*I, 
      -2.30318636117123095128910989912431465625641864433566`26.64864762170596\
2*^-8 + 
       6.4459645871552077804889840789773442505719505967778`26.09561901957589*\
^-9*I}, 
     {
      -8.79483876640738282621012076979066945424794586453`26.821880739440665*^\
-11 + 
       2.46142562294319959323323895422474860087324894848`26.26910742349616*^-11\
*I, 
      -1.137675132939063981438223220725881235628595171364`26.821878970487564*^-9 \
+ 3.184029630534571953819348946973744934828566917275`26.269106780385997*^-10*
        I}, 
     {
      -2.5673229567131616663210501611787425788361135384`26.719421300109897*^-\
12 + 7.185207910986458177455756723224781064410935875`26.16635920312103*^-13*
        I, 
      -4.60265960316751152083325967678603705390681887814`26.719418866687924*^\
-11 + 
       1.28815372081572963966248511334044264907878047101`26.166357472528823*^\
-11*I}, 
     {
      -6.05226665495578095791237071549104459533678444`26.669939089940126*^-14 \
+ 1.69385756999821268694481964671221464466204423`26.116974640082883*^-14*I, 
      -1.5304897713189968988941116802889328428044741542`26.66993533425903*^-12 \
+ 4.283406255457620992408284382216770261641731116`26.11697094042094*^-13*I}, 
     {-1.1554969905269135137593846628186879877067777`26.6128978546758*^-15 + 
       3.233907949035113259283240826352881415790803`26.059831264596234*^-16*
        I, 
      -4.1946891285946396128624648981605325092637052`26.61289201355916*^-14 + 
       1.17397437015457286871816760289662205119436575`26.059829684801105*^-14*
        I}, 
     {-1.79062530811378986193196066185307645604921`26.524754689125885*^-17 + 
       5.011451752039641635100650924419081713012`25.971715771422883*^-18*I, 
      -9.496815929265877972385205089911523428154657`26.524746872374322*^-16 + 
       2.657889096722911570551107907894491927410408`25.971708521193264*^-16*
        I}, 
     {-2.256299730217991875152595991829880662656`26.507020737041895*^-19 + 
       6.31474222155301542834655447559850411667`25.95402551351164*^-20*I, 
      -1.77920583867708721128094095951672348493389`26.507008137505338*^-17 + 
       4.9794918998826263657820979960584290969228`25.954015896254678*^-18*I}, 
     {-2.3150577455428287197296803749923379238`26.565265688974147*^-21 + 
       6.479189220884331322114594084554291449`26.012290626993945*^-22*I, 
      -2.762179876726062411817236582794274075166`26.565241740049927*^-19 + 
       7.73055709641953066814336246117709444459`26.01228075885555*^-20*I}, 
     {
      -1.936416772917341590087352462686746824130407489689327116`26.5987458094\
75734*^-23 + 
       5.41948066150022181733033817628684716503154189215954975`26.04579360172\
8406*^-24*I, -3.5575091828408364416210408874428751243`26.5987032338133*^-21 + 
       9.956457973904543755738448180320990106`26.04574956736133*^-22*I}, 
     {
      -1.3216502622055446341473387100793652844237021073147161`26.495799830297\
095*^-25 + 
       3.698923773779661329807183125703972446107630507567022`25.9427764116424\
77*^-26*I, 
      -3.804605968270865250429509454139290690948620731146517644`26.4957059293\
81*^-23 + 
       1.064801170804175246762951738715304205779367584314621259`25.9427505641\
80546*^-23*I}, 
     {
      -7.3663756561165539994212674881440084591336602515068`26.43276862727665*^\
-28 + 
       2.0616393625595697571914872149673950589175952607355`25.879727524808363*^\
-28*I, 
      -3.3812332778983794165580199805992260304295453355593121`26.432692160070\
058*^-25 + 
       9.463111773187206532403913030595698701789760586586883`25.8796571155584\
7*^-26*I}, 
     {
      -3.35501924146437683567402501396462264798189903893`26.372747012421545*^\
-30 + 9.389746129230349776577221638351214070997961258`25.819748258616627*^-31*
        I, 
      -2.49873749237951300239698184155523820264271708326705`26.37264046927379\
*^-27 + 
       6.9932566725884170366175570784914582536573054129047`25.819673769123877\
*^-28*I}, 
     {
      -1.249340657640938290459966733226689290703499507`26.400329170695578*^-32 \
+ 3.4965497244223951171452085044040720163057853`25.847341430942013*^-33*I, 
      -1.536320128532489697124145942837576315425439081783`26.400149183666073*^\
-29 + 
       4.29972376964675847718675634496694437876924235284`25.847237050608932*^\
-30*I}, 
     {-3.805550282681729624805082949278794238188673`26.538932029340224*^-35 + \
1.065065457592000643643535565299609459654484`25.98609745203952*^-35*I, 
      -7.862482315238937274142959639082950612451758901`26.53854290295674*^-32 \
+ 2.200485528465508581506890286915784725711454446`25.985720512603617*^-32*I}, 
     {-9.485986006327657172103068825905354679522`26.377613157574455*^-38 + 
       2.65485810883073374055629386188529331641`25.824609591847203*^-38*I, 
      -3.3506417132111339351343691583769258200798007`26.377184723161918*^-34 \
+ 9.377494670739893171124963770714429135971814`25.824492497815147*^-35*I}, 
     {-1.9356654889705575669326230229015563565`26.226987216629205*^-40 + 
       5.417378031075905938230311537187102525`25.673942112664335*^-41*I, 
      -1.18942562267152060677305794249675879060888`26.226530398546107*^-36 + 
       3.3288645556657365213844344312221554261723`25.673467909452768*^-37*I}, 
     {
      -3.23441676543838641746510344714599925291220456769905171`26.43875986729\
218*^-43 + 
       9.0522140464198901194781716988565093521897166401137578`25.886136172996\
44*^-44*I, -3.51818993487941481267918694123036680698`26.43760024528963*^-39 + 
       9.8464145643803521621752086578046858998`25.88581669925022*^-40*I}, 
     {
      -4.42688568149702830615104745113591095787755669055745`26.291840404341873\
*^-46 + 
       1.23895959160696030248390284154938218947358371622845`25.73880512908681\
3*^-46*I, 
      -8.673408837473299606002555573908090412426800236237558042`26.2906052625\
62643*^-42 + 2.42744083409042809632537383534675222`25.737603852280678*^-42*
        I}, 
     {
      -4.96412140621202111015182580998915673377733300247`26.28017507019004*^-\
49 + 1.3893166150267446855093269636894162638071905342`25.72741176963731*^-49*
        I, 
      -1.7825896185702801154586321877200690623936112071415461`26.278361823676\
53*^-44 + 
       4.988962138908858465642370986982514075417754529088718`25.7265040010301\
86*^-45*I}, 
     {
      -4.56164708597996129425117186883420255544066673`26.262192612420524*^-52 \
+ 1.27667548189082534435198681036986976542545235`25.70924602805449*^-52*I, 
      -3.054886274527576599673938510642713468545355452316`26.2595893241879*^-\
47 + 
       8.549759183784641053808116905814651308006119556921`25.707062988339263*^\
-48*I}, 
     {-3.43573471708955880666053544523541445943029`26.185405419091573*^-55 + 
       9.6156458246639106218464838350577683932802`25.63264568941035*^-56*I, 
      -4.366185752837421274316418710473902595541869222`26.182164287585653*^-50 \
+ 1.2219714052761024074512306992230957608448833385`25.63035360463308*^-50*I}, 
     {-2.12134379559252965656354178703472141394`26.212967363437148*^-58 + 
       5.9370388840863134540597955535930214035`25.66031009018247*^-59*I, 
      -5.2053009176181706990273661758223079786057593`26.207879443778204*^-53 \
+ 1.4568159114745086045646007510300172878898893`25.656812630333945*^-53*I}, 
     {
      -1.073898834336896816667849698204124198588443408987412891`26.1946530562\
91077*^-61 + 
       3.00553788135612047057492236670675348911946180365294641`25.64197891380\
2454*^-62*I, 
      -5.1771610227058727574816253819015392443939`26.187517697928023*^-56 + 
       1.4489403539795128211725259424999783687489`25.635987576090383*^-56*
        I}}|>, 
 "S0" -> {10.95082518659027434142558559551566942878`24.437123717644372 - 
    3.06482499822515711217170941926256698216`23.884095221600298*I, 
   3.72995742798384221890698206177562512417`24.347053856422725 - 
    1.04390916417869828123217266004675565516`23.794020721063376*I}, 
 "T0" -> {19.72253153077500035858915703725582713396`22.06467135203627 - 
    5.51977651308156945207841643395665014643`21.51162274676691*I, 
   11.79538564276828393439897474205746491052`21.93644868682999 - 
    3.30119348685525966747186723384634348276`21.38340007243313*I}, 
 "Sc" -> {-0.75226373863567150050815914408233408409`27.284128128913835 + 
    0.21053725834763287842212397601828705686`26.731739659395394*I, 
   -0.24685274365649549312972146253067775492`27.29223679686108 + 
    0.0690870730513836112146958268162176091`26.739799134673348*I}, 
 "Tc" -> {-9.52046648101144087685768083819693550074`27.2858545979952 + 
    2.66450821454979272269389343999657304278`26.732910417529055*I, 
   -8.29903067647624393879634842275000100452`27.278056479108187 + 
    2.32266301807539570293025352742978354322`26.725157925677195*I}, 
 "kappaFit" -> {1.00039958038287870752211176727146699925`21.637349957273717, 
   1.00164555255425823160803542840077683343`21.696409359188934}, 
 "kappaFitIm" -> {-9.8046087494851583999`3.628603869935023*^-19, 
   -1.531202799699700118704`4.88072520352409*^-17}, 
 "residual1" -> {0.00034353882425832875809490839257778843`18.238782277754545, 
   0.00380415840623870992618975013870482825`18.91200383365755}, 
 "residualMinus1" -> 
  {1.4987418448776642724549407820758693858`21.9337314070483, 
   4.05289803937412192851825371728690318845`21.99065353492765}, 
 "neutralOnly" -> 
  {0.80100870890771162700693727383724845336`21.63490876629693, 
   2.16233787395907518030426577736262931272`21.692970501983616}, 
 "residualP2measure" -> 
  {0.31009241114215051443438238120890580833`23.285817499624866, 
   0.01823774137753057418905865887778378375`21.7839627658731}, 
 "chargedFractionS" -> 
  {-0.06869470800765303794511288754671453987`23.88538397215272 - 
    2.70839703936885610915`7.648960836514444*^-18*I, 
   -0.06618111558177409583913800966954613627`23.79535472228006 - 
    2.79201186713649548561`7.588343999102635*^-18*I}, 
 "chargedFractionT" -> 
  {-0.48272030728690803143164494119080546251`21.513132125397995 - 
    1.077782959249679319151`5.029846548067712*^-17*I, 
   -0.70358281855450440960815207436625536074`21.38490966886268 - 
    1.674063946990267886381`4.929245262987797*^-17*I}, 
 "time" -> 5400.405611`10.18397137331962, "kernels" -> 8|>


==> anc/paper_scan/point_E_b1.100000_N7_h0.125000_P5.000000.m <==
<|"b" -> 11/10, "Ps" -> {7/10, 2/5, 1/4, 4/5}, "ws" -> {-2, -1, 2, 1}, 
 "lams" -> {1, -1, 1, -1}, 
 "zvals" -> {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 7, "hstep" -> 1/8, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.0625`40., 0.1875`40., 0.3125`40., 0.4375`40., 0.5625`40., 
   0.6875`40., 0.8125`40., 0.9375`40., 1.0625`40., 1.1875`40., 1.3125`40., 
   1.4375`40., 1.5625`40., 1.6875`40., 1.8125`40., 1.9375`40., 2.0625`40., 
   2.1875`40., 2.3125`40., 2.4375`40., 2.5625`40., 2.6875`40., 2.8125`40., 
   2.9375`40., 3.0625`40., 3.1875`40., 3.3125`40., 3.4375`40., 3.5625`40., 
   3.6875`40., 3.8125`40., 3.9375`40., 4.0625`40., 4.1875`40., 4.3125`40., 
   4.4375`40., 4.5625`40., 4.6875`40., 4.8125`40., 4.9375`40.}, 
 "IS" -> 
  <|0 -> {{-1.23757116389655502679936925421863885241`23.400163969695434 - 
       0.11025144494306766730306369251178840509`22.34997648097441*I, 
      -0.56875199828042339342286153081754105664`23.459874933370948 - 
       0.05066838292130342967650068681433568189`22.40968828248108*I}, 
     {-3.54134828072531036770949556870317306426`23.912380778604575 - 
       0.31548793021913811987147888972146416247`22.86220138736617*I, 
      -2.1843090911340481861170597465894387183`23.946854432993224 - 
       0.19459344280579682511551529311950625356`22.896676116267436*I}, 
     {-10.55629071545913039084606706915821554812`24.202555779915038 - 
       0.94042778190955105000560335610709873796`23.15237902674852*I, 
      -7.1294659202687770739355765215143496559`24.262265545298785 - 
       0.63514240014054870433388773145191403093`23.212090338123723*I}, 
     {-23.91109427242386040640575142769638907801`24.40398642211937 - 
       2.13016654767902697307563878517774859256`23.35379872160306*I, 
      -16.25847522683929277623306793221403812689`24.47618550351191 - 
       1.44841802930044146925739158107554613407`23.42599779045102*I}, 
     {-34.56375003039503667597844168458571238004`24.480316705889674 - 
       3.07917919766638761789456693662782869775`23.43013684310683*I, 
      -22.63196088830325925841556220347203348907`24.551040916305524 - 
       2.01621245114838070641151028491496188467`23.500862593772858*I}, 
     {-21.62712652722826608954216433544606519388`24.286383947780365 - 
       1.92669481897589875680424510058793275117`23.236219899018103*I, 
      -13.16043412294464856497052408008339558075`24.37260082214338 - 
       1.17242298500579980356209009764117105597`23.322440778087635*I}, 
     {19.72582923337720663451778294116663361397`24.388176314904754 + 
       1.75731403504310083629398062907850631933`23.337992830138255*I, 
      11.16419521267715323809741820525826496121`24.47408858064847 + 
       0.99458414168982650659745538058570265112`23.42390437210724*I}, 
     {57.06629265865348196662013380543392553326`24.777130968518176 + 
       5.08386217027792752258909136745679926082`23.72692218279816*I, 
      28.55514098066525574699238042763547240164`24.84043147445513 + 
       2.54389052162377581683538638033522340827`23.790215782249103*I}, 
     {54.5722023922453893645667425102222669763`25.002036434811373 + 
       4.8616712662622314002785137422126941081`23.95185945482468*I, 
      23.80934863750715515540657758900340113495`25.063717031722454 + 
       2.1211023390149389990231428201722300831`24.013590228445874*I}, 
     {26.90752373182009795819725790813405475689`25.015529278480066 + 
       2.39710932010776803794342162872645364048`23.965396253666768*I, 
      10.03598433824978906704962810049106211777`25.078405499710172 + 
       0.89407527178818753474965413836019692046`24.028278921046137*I}, 
     {7.86984902259187911362319597617493945036`25.21673065677078 + 
       0.70110087527626719651598868892746302074`24.16640698462109*I, 
      2.45804016382467853248982816996958325643`25.272819434840542 + 
       0.21897931019699961541201990052694241997`24.222479353876807*I}, 
     {1.56224552530844279998672461234978816429`25.111496244286627 + 
       0.13917569473644800713004743253880685329`24.061213520501365*I, 
      0.40007242904964377323719000586111443866`25.154617055042436 + 
       0.03564123395193543196690233432145620081`24.104327380355045*I}, 
     {0.23242468945218190837052334973667858118`25.046897000657232 + 
       0.02070600754130755300067470614471117288`23.996707622691414*I, 
      0.04778053149179620143248149746043053875`25.076780677662537 + 
       0.00425662199540276771215592561780113289`24.026591114750783*I}, 
     {0.02731055936326775731856195732911850265`24.976866033996462 + 
       0.00243301453673445435742314432995354195`23.926681663397215*I, 
      0.00441367911464022953886686104874621887`25.00383958048504 + 
       0.00039320122680621831649994928119676511`23.95365537511355*I}, 
     {0.00258980438778450821880952744500398443`25.07881800643206 + 
       0.00023071778351245211272969514472163438`24.02887344676308*I, 
      0.00032234597273043598927956534955999754`25.106926739973193 + 
       0.00002871682073878691786228543535459181`24.057000190008672*I}, 
     {0.00019954532197500235273721861386284962`24.959250601654862 + 
       0.0000177768848541243257233856630724001`23.909074643828816*I, 
      0.0000187466850996349239796803580004191809005370700436775355`24.9879235\
4936873 + 
       1.6700850669628148617419935303577994658444139191050601`23.937749122217\
46*^-6*I}, 
     {
      0.0000125058395254470479152969420759138228756001977886251363`24.7921853\
14090347 + 
       1.1141071464250062883923530183160040767538768938241597`23.742012737687\
855*^-6*I, 
      8.693552753356272879953968641603420704974594961210218`24.82001540108333\
5*^-7 + 
       7.7448213137780392763056886426171007683323238271129`23.7698440977153*^\
-8*I}, 
     {
      6.370942852554546688838202144971781700318414727421788`24.61974731774192\
*^-7 + 
       5.67567890748430625955973861102972618497314876524556`23.569507231309487\
*^-8*I, 
      3.21338644043796218194807027922674967634845323893164`24.646262961438314\
*^-8 + 
       2.8627080894748405245161728801146793658110475273646`23.596019136122226\
*^-9*I}, 
     {
      2.63614173293682586398745758260061847523211830785822`24.531290246134997\
*^-8 + 
       2.3484583643329060978207675821665768653991177277458`23.481098785747157\
*^-9*I, 
      9.461241484952894381631451109410426518589975619568`24.55351306951311*^-\
10 + 
       8.42873181843579872120545388329064546223818256885`23.503320603111685*^-11\
*I}, 
     {
      8.855143893809367411609972917622549818798704067745`24.424569457123486*^\
-10 + 7.88877793821051534830930911532594676201588968629`23.3743804525063*^-11*
        I, 
      2.21815385407698982526070417259820891988200107747`24.448199555278936*^-\
11 + 1.9760856963411294340888765561416179124646018091`23.39801030085353*^-12*
        I}, 
     {
      2.41451265614497305206315354021746634691295919611`24.398419044809863*^-\
11 + 2.15101577136907779080859996215148339766258051`23.348180487150984*^-12*
        I, 
      4.14071290386319237328290966219325285845579984`24.420629991102278*^-13 \
+ 3.68883498632876792249190214228240808666291546`23.370385808747226*^-14*I}, 
     {
      5.344932866906641911687713621429711456507924713`24.40181974525689*^-13 \
+ 4.76163786690659515716496130363726885039442063`23.351792376559445*^-14*I, 
      6.1559689528908403096542123882595936724290598`24.4228213797457*^-15 + 
       5.484165209085376937675636071581508684763641`23.37280831054335*^-16*
        I}, 
     {9.6093181712916296240034495130068347453803934`24.192629852152223*^-15 + 
       8.560648827392477869543014994396879111077339`23.14243369842339*^-16*I, 
      7.29177221518559453249416459456924593191512`24.21180858808946*^-17 + 
       6.4960177351637386465384876854577594925898`23.16161118424596*^-18*I}, 
     {1.403756245752541987266378881356145875174587`24.13155212744637*^-16 + 
       1.25056367631243710449677297900421079076813`23.081368044088364*^-17*I, 
      6.885101110138429527160130609002472132137`24.150987318497805*^-19 + 
       6.13372683621554921075112628776252505307`23.100802719687586*^-20*I}, 
     {1.6671640863232585095072634435776444975898`24.061661532400812*^-18 + 
       1.485225697208410074131653285159620592021`23.01144455174647*^-19*I, 
      5.1853403656646832248503377530258085777`24.08053980848011*^-21 + 
       4.619461769262201377975878531012073373`23.030313964074423*^-22*I}, 
     {1.61065120922693627904766073642477630255`23.892830478199247*^-20 + 
       1.4348800965712549561238023771478528356`22.842649179673888*^-21*I, 
      3.11667066864763281554136989243520064`23.911259730249395*^-23 + 
       2.7765469546670882585319149992658093`22.861078280019132*^-24*I}, 
     {1.266512272883003654964791317074692454`23.999191607674007*^-22 + 
       1.12829720178541294935767739325777218`22.94902049318899*^-23*I, 
      1.4959107723459689214641432726446801399835583651177693`24.0176998312115\
94*^-25 + 
       1.332661336724787612833251962502646869919901506777958`22.9675224046707\
63*^-26*I}, 
     {8.1104092780135834099524104931444608782173579974002212`24.1111337912191\
8*^-25 + 
       7.225316556061919110793714167635528395862566697435136`23.0605882115605\
2*^-26*I, 
      5.7367669869946491841787165159936062066942152509515`24.12779433635449*^\
-28 + 
       5.110710947937992589006024635283681027267199059625`23.077178810221547*^\
-29*I}, 
     {
      4.23185715176922000210192977298078444432402273750558`23.865377862555434\
*^-27 + 
       3.7700326202349233534725184015359643844153024410353`22.815192049593833\
*^-28*I, 
      1.75876888637212741905216135706245605040337779917`23.882008847638634*^-\
30 + 1.5668336229886909882190372442318483370355957684`22.831823039019863*^-31*
        I}, 
     {
      1.800073435636124681727289329688861992818283969978`23.80739004508082*^-\
29 + 
       1.60363058765567369797266071554457031230241861949`22.757362626017382*^-30\
*I, 4.31270422255128413873586014551131686717522013`23.82338808946503*^-33 + 
       3.8420568127271951989520001733818123133475196`22.77333749053763*^-34*
        I}, 
     {
      6.244858491125051106849787208294134406863697486`23.453561733094077*^-32 \
+ 5.56335419083077715831968104999100741958605646`22.40338151569533*^-33*I, 
      8.46242149634262892501123261006629195189741`23.46940139075282*^-36 + 
       7.5389135179222544386314979141686014163337`22.419213253646785*^-37*I}, 
     {1.7677317125251423086627122444511345473995495`23.162187597696505*^-34 + 
       1.574818331771272204568656179291996264959394`22.112010405191093*^-35*
        I, 
      1.329333833987632101300900711869800698223`23.177338677680257*^-38 + 
       1.18426301682232053686329442936785447487`22.127155848945605*^-39*I}, 
     {4.0845688509967806343224527430650031411801`23.10815924041728*^-37 + 
       3.63881795996244192684344356574555607624`22.058010474284167*^-38*I, 
      1.672416360617137729953492664583394041`23.123565478670994*^-41 + 
       1.48990478837529118391316534614858756`22.07338327417092*^-42*I}, 
     {7.7068017903343829859291789597696849243`23.089425511590857*^-40 + 
       6.865754940498996124053572870987883753`22.03923911731466*^-41*I, 
      1.685734478134437300534415858867458`23.10342698700071*^-44 + 
       1.50176949355782558456116338274397`22.053240839637148*^-45*I}, 
     {1.18781912627260628248768934793191185`23.091150334695044*^-42 + 
       1.0581918747220701717302187479123331`22.041061812816498*^-43*I, 
      1.3618198294373198762093471757731275247100522942446`23.105190699559145*^\
-47 + 
       1.213203800538265104081315538191060090942996065106`22.05501925238475*^\
-48*I}, 
     {
      1.49593799478235924674126489544185537062014263908442`23.19001112139238*^\
-45 + 
       1.33268558836408287828139672855078698790588578963782`22.13989332398547*^\
-46*I, 
      8.820149014232680818327996163694837501491950254`23.203950270281556*^-51 \
+ 7.85760206605468315391371532432673379814007336`22.153807860057697*^-52*I}, 
     {
      1.539901110522379273009769819140572147992194948849`22.813966770165877*^\
-48 + 
       1.37185098891588238574295872962494224579984045701`21.76382752138289*^-49\
*I, 4.58128901241133784172143637410538832713132`22.827355879223383*^-54 + 
       4.08133082003814995908973856622632021676651`21.777175590234474*^-55*
        I}, 
     {
      1.296007384583082823118334772377238151971685021`22.772213129914686*^-51 \
+ 1.15457349828097936084012469547536370943483197`21.72215626769194*^-52*I, 
      1.908864844901855723117412898174248499353`22.78562461189855*^-57 + 
       1.70054954002665884990850343182911418662`21.735456370225755*^-58*I}, 
     {8.92007256155140913238069564548403958257779`22.566150841145486*^-55 + 
       7.9466209103613015225918773064098469959409`21.51597356210194*^-56*I, 
      6.38189896339436196159054263063430257`22.579115689823542*^-61 + 
       5.6854393728723557141013863632500487`21.52893099007201*^-62*I}, 
     {5.02202154023287665809890090625558259912`22.691018081217393*^-58 + 
       4.4739660029131530108085540064682347254`21.641289692740596*^-59*I, 
      1.71244057637929594625000352210427`22.704093415235878*^-64 + 
       1.5255611429286515978742020148855`21.65396370667933*^-65*I}}, 
   1 -> 
    {
     {
      -0.020509469132065161366134449216615533890825673565771137024`27.5834052\
6114597 - 
       0.001827126126392546560570206530410048834603377252842881877`26.5321652\
967028*I, 
      -0.0099916301567241173160423515706214736328733765418198173862`27.583409\
65635674 - 
       0.0008901238928734787734755023283396061393664329236652937949`26.532165\
80281442*I}, {-0.17668693069106441928566337805789581051`27.443393100842727 - 
       0.01574050040881025031379928187425421307`26.3930319835212*I, 
      -0.08535531920530542179850108473170124845`27.443396354140184 - 
       0.00760404536764747797439975869732448679`26.393033768140665*I}, 
     {-0.45993698773944298639141289933052867602`27.334237323881805 - 
       0.04097438511849018915057272962999264155`26.284044548877333*I, 
      -0.21755123424078203724309906859556519939`27.334240479564375 - 
       0.01938097672595647429588039361788107301`26.284047375781206*I}, 
     {-0.81535213083593503771013810616875788086`27.265919417865206 - 
       0.07263723750562836655016179602300871153`26.215742292398982*I, 
      -0.37098289518176484321683075935407033988`27.265922006390834 - 
       0.03304973599592614542841728233123451086`26.215744863518104*I}, 
     {-1.12124411158015347907160484754252256038`27.250845057200927 - 
       0.0998882222226301372236386727603762822`26.200661602304315*I, 
      -0.48060311507991054530286089993043597798`27.250847907923546 - 
       0.04281546744743691889231634688105101414`26.200664464022726*I}, 
     {-1.21384981299634746102538005460215707226`27.21120673471578 - 
       0.10813818205439872162946547126977177293`26.161017397556797*I, 
      -0.47947711669152879416890916935851919988`27.21120996861319 - 
       0.04271515568117712398709386602184910977`26.16102064039363*I}, 
     {-1.02148693003733851691643251636349756058`27.208574195851824 - 
       0.09100115881213959355979620419548557593`26.15848516163788*I, 
      -0.36375163518867824046683392710106986183`27.208578511745646 - 
       0.0324055250719364556966425205668869032`26.15848938897363*I}, 
     {-0.65720555848468152658019045472019294617`27.20913340472592 - 
       0.05854844114128732647906569851347164062`26.15940315077072*I, 
      -0.20648984364481743989860589235437743145`27.209139461092256 - 
       0.0183955511343929215267373143961985237`26.15940845159877*I}, 
     {-0.31908763108084194479302828789540611761`27.202404557011004 - 
       0.02842654500720405945425419911138042063`26.152800364510618*I, 
      -0.0866204697166168962536089170760750381`27.20241359040646 - 
       0.00771675377263598500450381835046032861`26.15280596851763*I}, 
     {-0.11611706309983709643111085057650983061`27.25499269022523 - 
       0.0103445154208299669128558570061984258`26.204050205902128*I, 
      -0.0266813987969164747050319123826405494116862440073968222208`27.255010\
040615904 - 
       0.0023769645385080688906507593837932558017831777770615603199`26.204053\
431470527*I}, {-0.03166894393618552381708539511750475276`27.15129804516073 - 
       0.00282128974126396433898835395041668536`26.099932244363053*I, 
      -0.0060366426980491564010419889666732722321046127819911989792`27.151322\
500935606 - 
       0.0005377861083716792979156654374480404836854988647209416385`26.099941\
036703346*I}, 
     {
      -0.0065103386959301123748672069469058080742115377684307509248`27.046079\
780392763 - 
       0.0005799862417892102736272861479719213824786898044516501524`25.995657\
595130126*I, 
      -0.0010092117294017885398944174311723834618206765518577679165`27.046114\
49543047 - 
       0.0000899075985818136623080491925971416678637971962697871472`25.995686\
67048466*I}, 
     {
      -0.0010184032642738228652238096188666826858688005230107334077`26.905612\
5953519 - 
       0.0000907264444231273052800549440848035062093402949111476885`25.855429\
26065115*I, 
      -0.0001258846267547373876501102450863140669957241639707737424`26.905661\
858865837 - 
       0.0000112146779116361620301475920612332144875129906310249352`25.855478\
490860936*I}, 
     {
      -0.0001225639507311247096202755862090554911564161047914517571`26.968492\
959630666 - 
       0.0000109188490005629721778249618003869548895345003714062484`25.918550\
509434066*I, 
      -0.0000118471683242857865321772594284075629477063495684850112`26.968605\
05971234 - 
       1.0554281356424917191961716123516575595194784564849381`25.918626612303\
882*^-6*I}, 
     {
      -0.0000114715565333264717844180192393033607193702487729784285`26.939189\
269636913 - 
       1.0219660254228814158024323235441357660035746445084359`25.889538358722\
845*^-6*I, 
      -8.50449266337488007692130258178605749444474305990217`26.93939364748431\
2*^-7 - 
       7.576393439005277930650828235606053104178579385881`25.889556526114724*\
^-8*I}, 
     {-8.430676980473398464152353562730322455142236604616096`26.8428873815276\
4*^-7 - 
       7.51063329577663449841823912584891982178341934250981`25.79224253734015\
4*^-8*I, 
      -4.70193502105435401733640119898841253134952283772096`26.84320134733666\
*^-8 - 
       4.1888106738643028515561910156886684543750684942041`25.792481658209383\
*^-9*I}, 
     {-4.90414260262714627485847661434256037463305720716382`26.83372425435539\
6*^-8 - 
       4.3689512483800406266082001409083647675810199184958`25.783580402173886\
*^-9*I, 
      -2.0184071106968464575412902835714062183309640084147`26.834309997268562\
*^-9 - 
       1.798137407606003991679051899602726053521177911733`25.784161382052663*^\
-10*I}, 
     {
      -2.2726618478362667044279761818050618729544382862615`26.84202949937045*^\
-9 - 
       2.024645207488646075652007848962774438990155256807`25.792177419851466*^\
-10*I, 
      -6.77139684953785668966775836232847731337032773906`26.84315731621217*^-\
11 - 6.0324311742519505899979546204592174444889442848`25.792733896920687*^-12*
        I}, 
     {
      -8.43356794644392368723537266519327639065429241831`26.83339404833785*^-\
11 - 7.5132087692914511849217124912093201311151921833`25.78457218754924*^-12*
        I, 
      -1.7845827703332541571277557367362736171089856676`26.835464940639017*^-\
12 - 1.589830425833919470259673328395245530761603253`25.785424527112426*^-13*
        I}, 
     {
      -2.5162947074000866837597021618335676537642555548`26.64219107891932*^-12 \
- 2.241690300216484212357781372874248080473626407`25.5920039437479*^-13*I, 
      -3.7099405719434443083711082926648188226687243`26.644665358486574*^-14 \
- 3.3050730385623702326116504497716148835065039`25.594446887004928*^-15*I}, 
     {
      -6.05608738644954490937857732324112877670663754`26.705052046036364*^-14 \
- 5.3951837642635880607427413811446536033207469`25.657323555027762*^-15*I, 
      -6.103613530315215320361222157497414664346074`26.71032765043002*^-16 - 
       5.43752335803098337381321493032978096435447`25.660970704019288*^-17*
        I}, 
     {
      -1.1787786656737791341253758794255510403802289`26.734293621242138*^-15 \
- 1.050138003776715168710458647726693910256062`25.692145270905502*^-16*I, 
      -7.9677339494797118012715177414652886848925`26.744641608424857*^-18 - 
       7.098211452230483398416704358618965622834`25.694931033314916*^-19*I}, 
     {-1.8595084192163684064595294251509451893873`26.633051920046938*^-17 - 
       1.6565794039423878633090369029828505812113`25.583242251994243*^-18*I, 
      -8.27053647097897244938610231825997877951`26.64794249161608*^-20 - 
       7.3679689942742499026719772553152972395`25.597728759203314*^-21*I}, 
     {-2.381453440607000751337493487755314431881`26.592497967919638*^-19 - 
       2.12156432333864823974891028362651435927`25.551693065157043*^-20*I, 
      -6.838196868022031124265656965678472883`26.617067828215227*^-22 - 
       6.09194127577140925003876438350078788`25.568656849104393*^-23*I}, 
     {-2.4796412082355999061571509157729670111`26.530011177454966*^-21 - 
       2.20903681439688430931990612137037674`25.510313500996922*^-22*I, 
      -4.51011777729922128048014825910060048518138970752802207`26.56840063365\
1443*^-24 - 
       4.0179265347864815636527674163473370119468576767678803`25.524207635526\
45*^-25*I}, 
     {
      -2.101660835000574987370264946897884514895579170090894016`26.5168709381\
7466*^-23 - 
       1.87230561440615123062626755768834962385532137327081406`25.46651367462\
7027*^-24*I, 
      -2.375748298723198001377605942597254337225825331434158`26.5846563709166\
7*^-26 - 
       2.11648178623173933528674272384519789333446638518969`25.53421711954989\
7*^-27*I}, 
     {
      -1.4514680753374930360519410484459491877435919954375291`26.433558136452\
24*^-25 - 
       1.293068691830542297245753675837812073220947965992257`25.4417629445074\
17*^-26*I, 
      -1.0005209890812234578430458778109780049840265391708`26.534922626978055\
*^-28 - 
       8.91333670015056310209932555741097993711231049744`25.497189459405266*^\
-30*I}, 
     {
      -8.175280605633805286568439932091562873529865999305`26.354350078731063*^\
-28 - 
       7.283108445644944537183460924403133488913654646398`25.373362730109807*^\
-29*I, 
      -3.37168362083638745409575138127181596762945712`26.509287942879965*^-31 \
- 3.003730225239460177086363838087340078715606421`25.475905159846793*^-32*I}, 
     {
      -3.75815331505901812757433322621653964053723989882`26.188372050321696*^\
-30 - 
       3.3480243026854349235133438191389229732383956213`25.143271353300527*^-31\
*I, -9.0989328350875067019290643008460234056750096`26.376199799056067*^-34 - 
       8.105962079382878599353765103662644176684351`25.32747854891516*^-35*
        I}, 
     {
      -1.41093040517383177644480265010601611075224116`26.111314588249414*^-32 \
- 1.25695491639239129091761801069604614567448353`25.394417851065167*^-33*I, 
      -1.96762008101003712835703179924257670219217`26.412183089469092*^-36 - 
       1.75289278999785459287145864653816138738`25.455550903267447*^-37*I}, 
     {-4.328547571746384556717053643937955499018783`25.956978991605233*^-35 - 
       3.8561711698846266329710206234343479327832`24.941480265655187*^-36*I, 
      -3.41150940789843808097808065336197295055`26.344622252445408*^-39 - 
       3.0392098057086850542674832441499210089`25.30909632433566*^-40*I}, 
     {-1.0856753000017363218518431672561524801165`25.763103106690277*^-37 - 
       9.67195051533982341812040986134104253521`24.815264980892895*^-39*I, 
      -4.744855656022566275203369702923147846585815304994060544`26.1964472323\
78535*^-42 - 
       4.2270473600538891008750071126462194288073701724542076`25.193344457847\
736*^-43*I}, 
     {-2.2272484865303795119820500096344958592`25.57924734917214*^-40 - 
       1.984187827341461484011726019674929347`24.81115627811412*^-41*I, 
      -5.296159190611422874494885186695899612276691501378944`26.0809850319196\
53*^-45 - 
       4.71818688450165262533195529430218879581711013302477`25.16964395571177\
3*^-46*I}, 
     {
      -3.73866117976413536807153712683966729116906522579295009`25.39854084892\
1026*^-43 - 
       3.3306593531457232477234789427304758457414148662752397`24.350516264739\
2*^-44*I, 
      -4.746013185194782250461130395455721494770795673458`25.98787487887552*^\
-48 - 
       4.22807856753127366290977336737476489340695814184`24.939216215405384*^\
-49*I}, 
     {-5.13678241095261049366206631650474481672437709851037`25.20537806781569\
4*^-46 - 
       4.5762029666440955274293709933963818372481661895799`24.860215249500328\
*^-47*I, 
      -3.415670907880165514989704891290597963595446476`25.854801042550466*^-5\
1 - 3.04291715926944036937289788548311741406491927`25.253448774454675*^-52*
        I}, 
     {
      -5.77865168259073116925492416164116943342988198466`24.995288013156713*^\
-49 - 
       5.1480247472990657294111147458894071662123108481`23.981600226145282*^-50\
*I, -1.974854931952617701524111267477019844717867`25.64001315173362*^-54 - 
       1.75933809830526354567278595302844240342119`24.61854099261584*^-55*I}, 
     {
      -5.32403323448204671545792536413303319910373228`24.802293324218827*^-52 \
- 4.743019021051010793379577097395447787007378`23.941800285175397*^-53*I, 
      -9.17540523185232878556720521006393646699`25.491919371080034*^-58 - 
       8.174089008060136845372455886230772606`24.60374126597485*^-59*I}, 
     {-4.01828079613151857560283753516588772665437`24.605888385239364*^-55 - 
       3.5797639512349779705233459840848234915043`23.772834954369223*^-56*I, 
      -3.42651528565670739198016963525292573`25.317922486525926*^-61 - 
       3.0525780850751758586885846530151717`24.464117991182114*^-62*I}, 
     {-2.48496810777446023340724790041580670993`24.40803010217232*^-58 - 
       2.2137823869211888791536482218217713364`23.392575268529704*^-59*I, 
      -1.028757994166571661404379905496732714327728088368337`25.12360854696203\
*^-64 - 
       9.1648915765362098896297684071550935594604016898273`24.105701476059657\
*^-66*I}, {-1.25941470518296353217821122472391035`24.215692939495145*^-61 - 
       1.1219741949366845530247326204344822`23.87716528425593*^-62*I, 
      -2.48366649247060356974147826522438458655584830912`24.944820822142443*^\
-68 - 
       2.2126228174984627173691181019699332144481368922`24.541004341740198*^-69\
*I}}, 
   -1 -> 
    {
     {
      -0.0147136290706775594982626111431546802704416419167595094442`27.457361\
840239937 - 
       0.0013107923913570773228854278615326199891672105613002801151`26.406898\
4478841*I, 
      -0.0060745012140660936944191602947349749115176421219377852598`27.457361\
8908513 - 
       0.0005411588082341467594529481697847496300747411831578609765`26.406898\
453723468*I}, {-0.1201862075348623849212608242511661066`27.326267067514728 - 
       0.01070702310259515094734696643908720906`26.276074041723344*I, 
      -0.04913282128204804486270377901046526754`27.32626710806207 - 
       0.00437709337329719140471717760383606498`26.276074063975052*I}, 
     {-0.28507565488244230474492175389296421334`27.241251667875655 - 
       0.02539652165934571638268555734243833179`26.191083763804187*I, 
      -0.11409241673773097992462656001139868698`27.241251713402626 - 
       0.01016414584416812488409219145369896363`26.19108380459035*I}, 
     {-0.45111392214735616152257543464705939517`27.196375205309693 - 
       0.04018836508284854977970112801650255883`26.146194038014123*I, 
      -0.17430414658758172553904976742282775834`27.196375241362404 - 
       0.01552822543177442642477175609808191703`26.146194073824077*I}, 
     {-0.55169921586396604327196901439438956954`27.169734658818193 - 
       0.04914920248420065347391321858635841667`26.119537839274386*I, 
      -0.20239373585827988904689919780006528746`27.16973468683607 - 
       0.01803064136978073988922387587584514471`26.119537867399465*I}, 
     {-0.53497245426106180960171124406979251787`27.160443926918482 - 
       0.0476590662482107839610502394744784222`26.11024494220613*I, 
      -0.18283045701341013043835959439020837155`27.160443955864228 - 
       0.0162878084536678641953505712896914014`26.110244971231246*I}, 
     {-0.40825532852316726260325249914044765316`27.193358566863576 - 
       0.03637022353823064294437477531743053374`26.14328020251093*I, 
      -0.12733582992819548768023313669936841364`27.19335860337192 - 
       0.01134396118151775931806049768925767444`26.14328023827109*I}, 
     {-0.24149112337091605873981434547771091047`27.235795969428093 - 
       0.02151370851979029989093654665881865283`26.186107547770163*I, 
      -0.06728985366973701482760484088337749944`27.235796017920446 - 
       0.00599464807642868327860425894656847579`26.186107590217556*I}, 
     {-0.10921369946821508342065150354094401479`27.148056948778255 - 
       0.00972951578480308171138738855311040304`26.09821861894454*I, 
      -0.026605316886998395627795469123279707906060502588513749712`27.1480569\
99241117 - 0.00237018663292396813703671204839828092`26.098218650234315*I}, 
     {-0.03744657492248576338609117060892767003`27.110780721767068 - 
       0.00333600128527072735426876276849694153`26.06036075673307*I, 
      -0.0078052901653940747058118361571737883795314592135336501058`27.110780\
779039562 - 
       0.00069534952335601023026906772924670566748940177972384093`26.06036076\
7395537*I}, 
     {
      -0.0097163669430831150324894978681491140579999764590945632256`27.057965\
91873518 - 
       0.0008656015317124121997355156268254956718045295753916579839`26.007236\
149897555*I, 
      -0.0016963329801378229177054040983375237041270244395573314747`27.057965\
985184605 - 
       0.0001511211376127440250147457671638444904968544924527068561`26.007236\
17382509*I}, 
     {
      -0.0019155938636768417535250322522680913637096134146438474337`26.917552\
503446014 - 
       0.0001706544217865267999179766256567573609778656259060125566`25.867318\
605068803*I, 
      -0.0002742924434859699920517435074192811073880698089081392811`26.917552\
569889942 - 
       0.0000244358782052396697307172283711435118771084693775464702`25.867318\
660743695*I}, 
     {
      -0.0002892627592305237327541099462361088561758524827195494238`26.819001\
025906797 - 
       0.0000257695380304204107720612371592898454539544434096612878`25.768815\
44154225*I, 
      -0.000033274271258700474802243131713102679050770478316085867`26.8190011\
03410866 - 
       2.9643034620722276135528574029964960178268628150693048`25.768815518993\
53*^-6*I}, 
     {
      -0.0000337852739048332184806286801016171475083731053587066988`26.934199\
89341149 - 
       3.0098271311341994505308623779373471394947627178668391`25.884518693541\
185*^-6*I, 
      -3.0589335218251733066873358796060163561232776042942145`26.934200047273\
36*^-6 - 
       2.725110689426196695861197534538461538102924022804331`25.884518798065*\
^-7*I}, 
     {
      -3.0822828537601902366112370040504894705116263792218377`26.964909095128\
62*^-6 - 
       2.745911897949718085338432442883139060238395738824293`25.9152649366628\
5*^-7*I, 
      -2.15261223316806765549737796916196267135873360345485`26.96490934774962\
*^-7 - 
       1.91769666288653731948179375035055541130405128349555`25.91526495913007\
*^-8*I}, 
     {-2.215898065226196024091947716010130700134691386976581`26.8884469675957\
1*^-7 - 
       1.97407608277269897980007862312532711823702082505048`25.83756951435896\
*^-8*I, 
      -1.17005253471494810858395490416496460148517723759808`26.88844729055192\
*^-8 - 
       1.0423641595321188749588762117754039306211525886958`25.83756976021945*^\
-9*I}, 
     {-1.26463727975928708528123302488742865767664872118356`26.76487152001658\
4*^-8 - 
       1.1266268275299463196605687482192355212428349004821`25.714713823055675\
*^-9*I, 
      -4.949578964737009357201057643624225070643521657148`26.764871893818594*\
^-10 - 
       4.40942911924280726038949674656629987547594294153`25.714714193808405*^\
-11*I}, 
     {
      -5.763853705912191757235890538987614090143226751669`26.725617105477742*^\
-10 - 5.1348416806711561643620753718663677101019203279`25.67532597441947*^-11*
        I, 
      -1.63948184924718840463023293368187991434768464534`26.72561764728931*^-\
11 - 1.4605644354892545201101388374701081746588626398`25.675326241667193*^-12*
        I}, 
     {
      -2.10789487783424651925414876035941720837865003936`26.751062449013997*^\
-11 - 1.877859333257237137752976154542488025840810338`25.701126306117438*^-12*
        I, 
      -4.272955347755223262834239257814495849326111543`26.75106330431967*^-13 \
- 3.806645751052740207008658769840494514199843`25.701126657745515*^-14*I}, 
     {
      -6.208711078714052379891009833682364422689756736`26.631932279414315*^-13 \
- 5.53115156228279406200730675945570530492953769`25.581654510053287*^-14*I, 
      -8.796336726617200015462518910625820659729941`26.631933279783603*^-15 - 
       7.836388424418587968813454951896023108859268`25.581655497582872*^-16*
        I}, 
     {
      -1.47727988832680436851127825294220726298702797`26.78119132481274*^-14 \
- 1.3160636497100690418916759794762753354612879`25.73180752660151*^-15*I, 
      -1.434673640144348458721783288658833651961071`26.781193495680764*^-16 - 
       1.27810704113065843886377572752775146978029`25.731809024476348*^-17*
        I}, 
     {-2.846221285500967890966698419886277285267802`26.68760993414418*^-16 - 
       2.53561183799873080741348120921095965109955`25.63670282176428*^-17*I, 
      -1.8584278986552485365809357067387321558446`26.68761262877075*^-18 - 
       1.655616801090693449080789635673292275327`25.636703538919303*^-19*I}, 
     {-4.4489629656933959480545107661722578390825`26.53085823730365*^-18 - 
       3.963445576103390387747974900128347883283`25.480640901420774*^-19*I, 
      -1.91576572967808676981422050335005786054`26.53086112722219*^-20 - 
       1.7066973280501739716694969838078601259`25.48064371158245*^-21*I}, 
     {-5.65096108545554217684497314485375572712`26.552607419789947*^-20 - 
       5.0342690841865526428090946663469070211`25.502661276766037*^-21*I, 
      -1.5741694054417113016124400452595100299262764869505633563`26.552612089\
545047*^-22 - 
       1.402379568934633884667758345324670816070961557055996466`25.5026644613\
10903*^-23*I}, 
     {-5.840250880177631986322542036336156645`26.590671762427252*^-22 - 
       5.20290159591523965600356804281175905`25.540687018456843*^-23*I, 
      -1.03243126204073179107455405455678642710966200811679753`26.59067958539\
5687*^-24 - 
       9.197615601028990985747336487683505975420344454921184`25.5406897338533\
34*^-26*I}, 
     {
      -4.91662078457450450033803776552933956152731947494922889`26.61529887386\
648*^-24 - 
       4.3800676805505120790965164947728974851928063117196507`25.564845821361\
313*^-25*I, 
      -5.41084573348347788088248937080945295905328550847342`26.61531155610848\
*^-27 - 
       4.8203576318173685818558144068544540383841395899036`25.564858486634588\
*^-28*I}, 
     {
      -3.374699252015587648514130667801952024202643570701036`26.4629791318089\
25*^-26 - 
       3.00641675919097344379805863740316312963068709789851`25.41266734299662\
4*^-27*I, 
      -2.268202489754080625443361378518802460165031474178`26.462992780223995*^\
-29 - 
       2.02067250121992876447249276828697720213075871821`25.41267420854807*^-30\
*I}, 
     {
      -1.8900992634926537999094718957793760495807202621564`26.46087478001967*^\
-28 - 
       1.683831855210481151280474990363281316273594053072`25.410842307803772*^\
-29*I, 
      -7.611471377684322671705341880255364626475119659`26.46089548331344*^-32 \
- 6.78082797994671734675784726085387834846936375`25.410854685605905*^-33*I}, 
     {
      -8.6440061249554155941948720181116291404055262968`26.431001675017004*^-\
31 - 7.700681731888844970157887036076854541705890142`25.38094717046212*^-32*
        I, 
      -2.0461301432369855323553024272311086634677954`26.43103104641638*^-34 - 
       1.822835012761334686646715596079998971423817`25.380975759451683*^-35*
        I}, 
     {
      -3.22987944893347799056139741921169781242437304`26.54349862709572*^-33 \
- 2.8774012083122547210993736504817884325711308`25.493326956364076*^-34*I, 
      -4.4090229922951527941871991964307940224335`26.543556268984613*^-37 - 
       3.92786427050574264680390676527777484125`25.493333985869228*^-38*I}, 
     {-9.86563422664571038252770113645411416882653`26.410358827509036*^-36 - 
       8.7889929928780339384861930216962054641004`25.35996634088455*^-37*I, 
      -7.6195329059114007755674241616815018696`26.410422848643886*^-40 - 
       6.788009749863578299662557767220226712`25.360023484680806*^-41*I}, 
     {-2.464506041358656483125685939392496137651`26.321230666004578*^-38 - 
       2.19555335529313818468115053935056519633`25.271221249394962*^-39*I, 
      -1.0565616377812713938931404118941761037973963565375644`26.321309048558\
174*^-42 - 
       9.4125857675959952523324721167898051531627093534810471`25.271278289454\
088*^-44*I}, 
     {-5.037047340828402384524689096142070706`26.382575428758756*^-41 - 
       4.48735203092844045916336909225558232`25.332538510086568*^-42*I, 
      -1.176037322706210962061872517720629191222437811363701`26.3827105735692\
56*^-45 - 
       1.04769582483722453292477743821399049986349523235437`25.33259642768817\
*^-46*I}, 
     {-8.42594036633992403586323730998395631710103737892724`26.39112405555558\
6*^-44 - 
       7.506413590537954883972625352733647863205768415066637`25.3409872324295\
97*^-45*I, 
      -1.05115236622164254155678269066310441121927521707`26.391329497065485*^\
-48 - 9.364396215113147336255333675725738500241338408`25.341191573365734*^-50*
        I}, 
     {-1.15397018820130707596412614901797939507728923936602`26.34923543627555\
3*^-46 - 
       1.0280368869442433627894982714802049256646747686359`25.299113745914845\
*^-47*I, 
      -7.54691191122053745929137758857189443455647636`26.349512231338302*^-52 \
- 6.7233139179676456295145467510575029427424636`25.299155654725823*^-53*I}, 
     {
      -1.29427755840422561781403484233219303585365073852`26.19716512381508*^-\
49 - 1.1530324488344257267267805856125577786611571323`25.14697711220074*^-50*
        I, 
      -4.35368847569367490123901854105900519109439`26.197453109925178*^-55 - 
       3.8785684353367111521503269096825409114447`25.14724047327521*^-56*I}, 
     {
      -1.18912289296953241432920833651001896500391815`26.393716068201098*^-52 \
- 1.0593533607553434195512863505599543672642549`25.344713131078965*^-53*I, 
      -2.0185617424250020990196640455394535866`26.394381785675325*^-58 - 
       1.7982751643020272365829111617383566283`25.345137022859326*^-59*I}, 
     {-8.9514046247671671770771767522364426795695`26.268492640366702*^-56 - 
       7.974533691002606182431381256299045749865`25.217988141170842*^-57*I, 
      -7.5235700596413531384387521037159467532910677063001646`26.269222330866\
192*^-62 - 
       6.7025193734652592896098636645025878859703306438161588`25.218425052320\
967*^-63*I}, 
     {-5.5221678607278113772920417578010657394`26.118878346503994*^-59 - 
       4.919531123741504166980686529376639402`25.0688008023732*^-60*I, 
      -2.25472563857720481926255095208133300552147161195266`26.11963067661069\
*^-65 - 
       2.0086663850556268231374143021388215003325063503394`25.069494499473148\
*^-66*I}, 
     {
      -2.79230096314362674236624707980719331434811038319051281`26.29049584057\
495*^-62 - 
       2.4875758654007965018805571790111388059793739161744954`25.242312983652\
94*^-63*I, 
      -5.4341669153882448491731887597179932103827279766`26.292114459024898*^-\
69 - 4.841133762336482713232804705328925453778748506`25.2426166282689*^-70*
        I}}|>, 
 "IT" -> <|0 -> {{-126.0947616833112734983901157128726408903`21.7707271999727\
9 - 11.23339819228275905388277560448034676295`20.720537703555415*I, 
      -90.72212182142093955106004166098499418802`21.668954714009676 - 
       8.08215746367271294831640091650523953283`20.618765216840185*I}, 
     {-99.50300660770689973064795247690833943547`23.15839007059631 - 
       8.86441973982214991045449961981545282692`22.108219998382165*I, 
      -74.86780634985105537548193009626596410611`23.07338404337492 - 
       6.66974479576578684906673981385596329417`22.0232120793427*I}, 
     {-24.33200150629951548939677801020806370289`23.201136206902476 - 
       2.16766389092324917298364587537379235084`22.150814920438012*I, 
      -26.95559276275844447845902149379563546117`23.283090932044885 - 
       2.40139164363999984788789450847985988392`22.232768797992026*I}, 
     {85.10470272718597413178667713279052608633`24.029893273597754 + 
       7.58171870907197048322528431898201181794`22.979730869923024*I, 
      49.09659139831556938604786343393607642656`23.826980788739096 + 
       4.37386576332359747976906015440165332069`22.776815317765895*I}, 
     {154.04349806400640031022370169986557023683`24.629912555251217 + 
       13.72326597540289434452386360102664252403`23.57973139516762*I, 
      107.08615893439205645318260191730022101884`24.50639329367525 + 
       9.53997967983244197107842308688398899743`23.456210952835217*I}, 
     {126.46091355958722107615263591745246398916`24.9143171509559 + 
       11.26601754752123717592415512058331033247`23.86414391426248*I, 
      99.87149215777914858443060786907428839173`24.8320722126315 + 
       8.89724699495000319899908924993275613551`23.78189707110381*I}, 
     {50.3486968292052501813100942990199425621`24.50479379035077 + 
       4.48541202183692896849943283693781817161`23.454607827660894*I, 
      47.27753204491628407132481042245887870882`24.45243261159494 + 
       4.21181130698185510340450488725104066535`23.40224679742498*I}, 
     {1.51781746382957501543534543485923051866`23.255524997566962 + 
       0.13521773408177162831988671437844397848`22.205328364689027*I, 
      5.18434083516268518694986840900917098789`23.702331065062054 + 
       0.46185713179869552400217345781685741099`22.65213651296882*I}, 
     {-9.39333528915233917344586936186542965671`24.17610143405608 - 
       0.8368236257242972790559653911055510254`23.12592414416777*I, 
      -8.23123431729341005906373341669701250726`24.01565120044735 - 
       0.73329559028285448966365437390430552519`22.965470546194418*I}, 
     {-5.57395720531071008343886138476329105027`24.187447423388896 - 
       0.49656686731567738831523208908275509938`23.137254349149103*I, 
      -6.37440138023595217396075668903945943559`24.08663791626415 - 
       0.56787600044375512425388668916783833764`23.036445518627264*I}, 
     {-1.66900176539931909608147817458725892548`23.93824785416088 - 
       0.14868628295155285076989197933473567999`22.88805430183969*I, 
      -2.40431063078119348431783181357961753896`23.888691149429036 - 
       0.2141927097759706744870114456400456385`22.838497959855044*I}, 
     {-0.2470304123278292779693773202333780732`23.574714591284547 - 
       0.02200718689846712269344244797918989792`22.524529098550254*I, 
      -0.48020396520791769650657286709686145037`23.585677739019054 - 
       0.04277990840128276134382527118708815831`22.5354922686613*I}, 
     {-0.00178811768113470814865968031978545629`21.999466704701724 - 
       0.00015929795701819348080255628049946409`20.9492820401418*I, 
      -0.02654477672700223742720342630723653399`22.8127476833022 - 
       0.00236479329449513346415427369386510358`21.762562757110075*I}, 
     {0.00561793691189265012809735592917813165`23.21943213484966 + 
       0.00050048488539842283665334163584423522`22.16924503576351*I, 
      0.00955369342955823601948924348238784136`23.00173460851772 + 
       0.00085110944394946339716408364421220416`21.951547790184637*I}, 
     {0.0010565347473867711837301234042620123`23.30533549462504 + 
       0.00009412346209263090761561422985217473`22.255146595930103*I, 
      0.00272687527626991349964369036489723111`23.167587535419738 + 
       0.00024292901140464403062277891227721424`22.1173992184879*I}, 
     {0.00011175466703072466802566785686994971`23.42401520974053 + 
       9.9558828443248102354511723657511`22.37389009703987*^-6*I, 
      0.00039152509338525597796757592310793618`23.307393263954868 + 
       0.00003487977785558852442324703854976645`22.257256039800094*I}, 
     {8.28311185883229818607237004073979`23.643093724811347*^-6 + 
       7.3791720242251364609305009036347`22.59230005944337*^-7*I, 
      0.00003900135184904394657579278664294281`23.536689292754737 + 
       3.47451162529632098097913705315493`22.486036598072264*^-6*I}, 
     {
      4.640713343919626027369917012687193888053915068550375`23.320620035139555\
*^-7 + 
       4.13427014671845605303021406711119211259672473525885`22.270419278592698\
*^-8*I, 
      2.9584451117952141214451958055921900000000000000000001`23.2220881824414\
*^-6 + 2.6355886261377172737943544542399`22.171887508243145*^-7*I}, 
     {
      2.03279921449929717808204184687388991630103395250633`23.141548640750486\
*^-8 + 
       1.8109588944528277940098670977073325270151612551926`22.091356820385325\
*^-9*I, 
      1.777243833974208292705850001891132236709693087106786`23.04859706058437\
4*^-7 + 
       1.58329239099976543779568873022768231936967061764337`21.99840657719542\
*^-8*I}, 
     {
      7.079681897538973892680059079696026845232071856364`23.066113579916237*^\
-10 + 
       6.30707293214044626325872053901744766215360147374`22.01592706827863*^-11\
*I, 
      8.6181059596252502718212616081340762763752438850005`22.977438335148513*^-9 \
+ 7.677608063600354066447133364390322407395694654043`21.927252282340596*^-10*
        I}, 
     {
      1.97814590683054182474387867218097504805716780865`22.897026565532673*^-\
11 + 1.7622699275700960172272309214893907336218774179`21.846842396509217*^-12*
        I, 
      3.407614737870658093921845325176294812565732451728`22.80917664155946*^-\
10 + 3.03574016282538422150201709476391308412682165927`21.75899227070491*^-11*
        I}, 
     {
      4.457300110631620726607573011672254166082869108`22.95644852112348*^-13 \
+ 3.97087288455202111419286383969495745052294056`21.90626303060936*^-14*I, 
      1.10497781301923274981769015560052731381184394028`22.870296002137263*^-\
11 + 9.843910723632882722462644530938981140025278939`21.820110637502673*^-13*
        I}, 
     {8.1249557247834332254951905646507567280037191`23.01414880120847*^-15 + 
       7.238275542356604752390577210159593370392255`21.963959966291807*^-16*
        I, 
      2.948619462082968859215097175028004051796003594`22.92658849108819*^-13 \
+ 2.62683525413065888672482720268179517203797595`21.87640083416469*^-14*I}, 
     {1.200582837646124026107712453499277689405054`22.793213256025215*^-16 + 
       1.06956267636014246388613328348061398628768`21.743026082699494*^-17*I, 
      6.4893479167380499191370813885099223253304424`22.707797183797062*^-15 + 
       5.781162372158011869697483918661809240439131`21.65761042332138*^-16*
        I}, 
     {1.4401248226559889838427626448892023592487`22.626558585927565*^-18 + 
       1.282963333569345096748119925130306989795`21.576372188201702*^-19*I, 
      1.179639762482399503318685416543964583358365`22.539725559177736*^-16 + 
       1.0509051286916763856932921105813004578591`21.48953960423602*^-17*I}, 
     {1.4037896895849138735978938251289828232`22.654718942549636*^-20 + 
       1.2505934704038881753051194371559803914`21.604475613197387*^-21*I, 
      1.7731095908326202355807719241302778442964`22.565396809761463*^-18 + 
       1.579609319727557366957828788556765196989`21.51516755911736*^-19*I}, 
     {1.112910927545429654598838126008480336`22.345126623227276*^-22 + 
       9.9145844242593750816360685054954476`21.294941188692995*^-24*I, 
      2.20559924679738094638219149718443593469`22.258156778082935*^-20 + 
       1.9649011791703226564629272058275728143`21.207971269667173*^-21*I}, 
     {7.180901134331271100854249357439423`22.300212883746998*^-25 + 
       6.39724606672810768484760440447083`21.25002117662059*^-26*I, 
      2.272089803763111193408704030544611655`22.21346257745933*^-22 + 
       2.02413559085021424544778965660745793`21.163273967720425*^-23*I}, 
     {
      3.7733125152483237378986795061598287515713054721905`22.209425456265716*^\
-27 + 
       3.3615291723350308439962419572862890925460653837496`21.159190623201145*^\
-28*I, 1.9395202108928857247676277390681257`22.124763467904096*^-24 + 
       1.727859471724874636229169541322311`21.074539024757215*^-25*I}, 
     {
      1.615584899118139824768719005031718405228206682398`21.956894430463738*^\
-29 + 
       1.43927537059892019777257158506019238016391066268`20.906748116739767*^\
-30*I, 1.372673239408271460425942497078`21.87153183327313*^-26 + 
       1.2228727728508498767476225939477`20.821378562219678*^-27*I}, 
     {
      5.639195515370231729767240927479921372065335788`21.883364878666978*^-32 \
+ 5.02378749621548033466240303754747643501227464`20.833176725752537*^-33*I, 
      8.058561472749866865290922404667763886579310730464`21.799298020814174*^\
-29 + 
       7.17912692580701324319996301856771565522514918633`20.749117060886235*^\
-30*I}, 
     {1.6054068296877002801396936009157198846480646`21.72726178483283*^-34 + 
       1.430208038600785320924224252851071834553222`20.677076311608356*^-35*
        I, 
      3.926108637758925924974103927636415023299393588`21.640593981077405*^-31 \
+ 3.497650583207690663287456278548102805282088989`20.590408662965835*^-32*I}, 
     {3.7292303403386478166123753102596483093934`21.6333496848726*^-37 + 
       3.32225770559591847940015464658543128275`20.58316375610154*^-38*I, 
      1.58805065736292463343826209823406168695202432`21.5486551416072*^-33 + 
       1.4147459534026904461845823668755345049378312`20.498475752281255*^-34*
        I}, 
     {7.0711792531772154462774211271961487373`21.636129151950602*^-40 + 
       6.299498185297045724656183000585105992`20.585944680422553*^-41*I, 
      5.33499272583469164183344611175180535245556`21.54937796811619*^-36 + 
       4.7527824980349586559401469614000650178261`20.49919891476396*^-37*I}, 
     {1.09487191661133643591335998866872257`21.65861174829293*^-42 + 
       9.753880371123097060095985271958561`20.608482117810293*^-44*I, 
      1.48911879582620069536901928403032775389`21.571481417197145*^-38 + 
       1.32661057174925181368745579490598192709`20.521346581182563*^-39*I}, 
     {1.3847861335390339063080250564412`21.608160569584697*^-45 + 
       1.2336637812333835121948144652977`20.558201450134433*^-46*I, 
      3.454607363547053852186915180416062464`21.521728419593508*^-41 + 
       3.0776044614906721278598222842901399`20.471769012512667*^-42*I}, 
     {
      1.431161599356157911119556970138339655989817728842`21.296387629915362*^\
-48 + 
       1.27497827098076374005420492087593142332998365856`20.24620137752673*^-49\
*I, 6.663149964425436384910077858388499`21.21282466244437*^-44 + 
       5.93599732186115475776840279006122`20.16263834161958*^-45*I}, 
     {1.208955108930979197421770853568097492057794308`21.456696950772*^-51 + 
       1.0770212778009222508454696481943970792339091`20.406385881518585*^-52*
        I, 1.0688094761378197623149637857846`21.37807874358323*^-46 + 
       9.52169802842041245503748098231`20.327848974760794*^-48*I}, 
     {8.3496282539411654458983430113030746153878`21.28281739388236*^-55 + 
       7.4384294543196340610674010877977869827261`20.232608674740785*^-56*I, 
      1.42619948599457799732669793542175762592830872811`21.20573863193682*^-49 \
+ 1.2705576753492125096837306413966330107652257315`20.155540320053717*^-50*
        I}, {4.7159711752964738549795098408306646259`21.3558268588017*^-58 + 
       4.2013150560912212585582210586055633775`20.30526247402425*^-59*I, 
      1.58354635502482290615367362354062082879314496`21.282516098411264*^-52 \
+ 1.4107332076655276224039979695142176840815675`20.23206446053926*^-53*I}}, 
   1 -> {{-0.60753463209883310763648323818727438829`27.488208733161446 - 
       0.0541234096235375469601963398106651902`26.43778200227178*I, 
      -0.5049188902262149536326260274946039802`27.488207750914672 - 
       0.0449816857813790290894756438648437454`26.437781431870718*I}, 
     {-4.56237952538650924620536969443889802393`27.39645364830136 - 
       0.40644849340928484366266946073965045363`26.34564123741389*I, 
      -3.8547122493400885826730336850692222297`27.39645276942007 - 
       0.34340457157339743829123548863715855246`26.345640662152938*I}, 
     {-9.23429335687230832899761748962222772505`27.35477287911517 - 
       0.82265506447146205746643690416592679795`26.304056472895*I, 
      -8.0634559007407063860045864995805433178`27.354771899031874 - 
       0.71834872226036906890359681817452523116`26.304055751989964*I}, 
     {-11.77372153373595328141724198604571217066`27.323381702013894 - 
       1.04888498481546839389171818722191725668`26.27278229422625*I, 
      -10.80315075213806693560983775268424865507`27.323380480237567 - 
       0.96241979056047853730059096270941579408`26.27278126523395*I}, 
     {-11.19542101267368164183520397869201996376`27.270159618031034 - 
       0.99736595308746849162594803156865016106`26.2196841539209*I, 
      -10.97617122577173009917787104533112176764`27.270158043934032 - 
       0.97783365747927803860239013877273195409`26.219682651863884*I}, 
     {-8.33579608358457859400865960157434009784`27.23244089269091 - 
       0.74261067951223174720133680196147384357`26.18220683639998*I, 
      -8.88078445297481384197301513245433735005`27.232438633213516 - 
       0.79116203312753151293626858585707197806`26.182204569891255*I}, 
     {-4.92977584262424372889275856373592931929`27.247794144398064 - 
       0.4391787121020724226026797701819988756`26.19827848927515*I, 
      -5.80518457160045644403111814178586115049`27.247790103392187 - 
       0.51716620898388339536741432185116793105`26.19827488113026*I}, 
     {-2.32223410024197962406591029435095966714`27.273223104056726 - 
       0.20688076170231748682591215075951828927`26.22476445865463*I, 
      -3.07495276176896667944710450094789589558`27.273214555368455 - 
       0.27393817422934284367123894258125592178`26.224759774779734*I}, 
     {-0.87005525092155935979131777027386751814`27.221854908509354 - 
       0.07751057183037540868707879195561257756`26.172770738825836*I, 
      -1.31807856577881092785743189493071425841`27.22183909208201 - 
       0.1174236041247540325949767862646004342`26.17276933162743*I}, 
     {-0.25838978295139837757684747834200835583`27.06380163201079 - 
       0.02301915862294486933995535403605058279`26.01326679995719*I, 
      -0.45571954180704209099611040771419675483`27.063778929099808 - 
       0.04059866570809891060425873360467662801`26.01325276309603*I}, 
     {-0.06057015656466617052911243231182160456`27.034144138070527 - 
       0.00539601073174364227828881600184381797`25.983635383764735*I, 
      -0.126563747126724979809713993976455855`27.034100284790945 - 
       0.01127517867675269972505288245111777964`25.983592273689354*I}, 
     {
      -0.0111627166783442035157666531948375039293722718217607053313`26.981359\
81396755 - 
       0.0009944524235702054945098446329107408366906218806144663553`25.931415\
73461935*I, -0.02812368216602563012615371957711354113`26.981279765325354 - 
       0.00250545317019287412449030812691359391`25.931347383504928*I}, 
     {
      -0.0016132454962831086218552619673684374442471193833656212913`26.989948\
677087618 - 
       0.0001437191267879089388303414259799567442478930962909885341`25.939659\
201032672*I, 
      -0.0049875905534775410559072348458334889829973128172344967168`26.989781\
267459943 - 
       0.000444329248569383391777569419324549121844306822447410268`25.9396232\
67231976*I}, 
     {
      -0.0001827899344941051018769522264404796422761262369578339294`27.012949\
793706284 - 
       0.0000162841984258678901872783668188983308982178067393527632`25.962720\
4854214*I, 
      -0.0007057851704030302069923277547912709361855253460164665846`27.012589\
861659155 - 
       0.0000628762507776300681826908808138293681093720941946254264`25.962508\
762952517*I}, 
     {
      -0.0000162752491503853694752255187534659306604995402306526854`26.863159\
012252744 - 
       1.449912367050277795661384981090003256372047442186256`25.8129872789534\
9*^-6*I, 
      -0.000079876610072801160589976670981589084327925873274910603`26.8626431\
21279916 - 
       7.115963860981195344213488371317808148692141151988259`25.8124704540091\
44*^-6*I}, 
     {
      -1.1436549827021869831361322707486221480570975187468065`26.868197888382\
312*^-6 - 
       1.018847384600136316886490966715909053925424684287309`25.8186434668104\
25*^-7*I, 
      -7.2610047351472986836346734544650391730881294318131482`26.867151552455\
002*^-6 - 
       6.468607924476176044460318819942581240826566081971767`25.8179469354423\
22*^-7*I}, 
     {
      -6.37644680044099594583646808066464284308679622021898`26.91157396939592\
*^-8 - 
       5.680582206988003293660904160205984272821846780469`25.863191800472887*^\
-9*I, 
      -5.329935218223496585980783521067218896570304196491583`26.9092806489408\
04*^-7 - 
       4.74827691857244763921325680092361971133907202251542`25.86268108569301\
*^-8*I}, 
     {
      -2.83637790192527799418557987270291445874087830687`26.75399373495533*^-9 \
- 2.526842667432961355913549437391007133645495325607`25.703459818901113*^-10*
        I, 
      -3.17667664584933525987512903459568621134834079945304`26.75086107046681\
*^-8 - 
       2.8300044517768177934515391113120770089633576912968`25.700532797072096\
*^-9*I}, 
     {
      -1.011654492433631039846324862680902475647885599874`26.763872203210816*^\
-10 - 
       9.0125216898861534276288244327298623039452345499`25.714392598548734*^-12\
*I, 
      -1.5449802350065125353282194674029820373341264918172`26.757663133216283*^\
-9 - 
       1.376375826191973059954155446838675614114985030228`25.709341643267503*^\
-10*I}, 
     {
      -2.9056216565130019733361431329575445586802081361`26.7870834769071*^-12 \
- 2.588529819002839579605121249965968142165607634`25.73926399486068*^-13*I, 
      -6.15771204045881089220543604201522515317368780056`26.7745839525064*^-11 \
- 5.4857180726995061854052590033984507005672679703`25.738125930928387*^-12*
        I}, 
     {
      -6.74369090209910637635884759684867312050427608`26.724155381825987*^-14 \
- 6.0077487896929788064556028705543545565648471`25.674507611311377*^-15*I, 
      -2.0182145184900494174634968189745882171791082791`26.703794551915788*^-\
12 - 1.797965833075960056209869731334592808867369253`25.65584323404511*^-13*
        I}, 
     {
      -1.2682773131170821127421347848686582596925871`26.640255164453276*^-15 \
- 1.129869622361027348982813036015319306060651`25.59198246875556*^-16*I, 
      -5.45463124498112841558200006221337532831387559`26.609121932361077*^-14 \
- 4.8593648101600500044134509768031660080830805`25.566830453733576*^-15*I}, 
     {-1.93705897869256171430139894884112762126311`26.711438066859692*^-17 - 
       1.7256668349348273072254523206523724527506`25.676588969530176*^-18*I, 
      -1.2183177920388060591281967353525334807231343`26.646022695152816*^-15 \
- 1.085362206963588533224110795882598294962037`25.663620479573982*^-16*I}, 
     {-2.406796913114674276920648184477270020724`26.55999675110647*^-19 - 
       2.14414205095027407121549027391452521649`25.510121621497134*^-20*I, 
      -2.25269472954969013403546508871194584175027`26.477021336302485*^-17 - 
       2.0068571100711772787328503670016467625364`25.429529648999935*^-18*I}, 
     {-2.4361697841797196470886482015166735536`26.516453587986646*^-21 - 
       2.170309446987940342680322057498049214`25.479192339324594*^-22*I, 
      -3.452934229748740944668966614559644281512`26.38753326258656*^-19 - 
       3.07611391755890918534783057724002551615`25.389365685405476*^-20*I}, 
     {
      -2.011102631142369353860531396135450399646917357610134537`26.6131884807\
04476*^-23 - 
       1.79163006928937276332067878901046425451634109288221813`25.61044439697\
8636*^-24*I, 
      -4.3923834952232243288376827526317384771`26.363993689405916*^-21 - 
       3.913040649458125866954561540890436355`25.468194746462068*^-22*I}, 
     {
      -1.3552434908828564703045936030927987090541191397144941`26.375155865264\
972*^-25 - 
       1.207345140856978280760645354003941367350203011057797`25.3248516248149\
22*^-26*I, 
      -4.641210604622666046317917621076874856959933017035532983`26.1210449167\
99637*^-23 - 
       4.13471314113059921059792776721629891128139559185076552`25.07052790680\
67*^-24*I}, 
     {
      -7.4608056133587390992147691732549155838230962911035`26.407085538063573\
*^-28 - 
       6.64660444028337915862709707038490587088312727591`25.484464547572188*^\
-29*I, 
      -4.0766745391084936564515518544105956642706135466388988`26.008619304897\
636*^-25 - 
       3.631785157987850774400502146984638428384067528467519`25.2799576889488\
48*^-26*I}, 
     {
      -3.35748751390878644524799396815141940337812096657`26.230626288364913*^\
-30 - 2.9910833460377310574966880628679079028229629459`25.21898634833333*^-31*
        I, 
      -2.97848749342888257067832660150636306220195974405838`25.79284352767907\
5*^-27 - 
       2.6534437733783413302420271994287891779953253537506`24.819197746119304\
*^-28*I}, 
     {
      -1.235764452811251389045960971519188011094434799`26.100224941374076*^-32 \
- 1.10090490556313683455635942259222739536809316`25.087747709317238*^-33*I, 
      -1.811046050915876682364410923089076263247846836927`25.59259418482041*^\
-29 - 
       1.61340575634648330328232752240676967434606278066`24.60470988736175*^-30\
*I}, {-3.721754519222172591443290181611414072645198`26.0045134883025*^-35 - 
       3.31559772430133019417036729441518933561539`25.300264059511292*^-36*I, 
      -9.168585933125368544723335303780163652795891206`25.398709197009016*^-32 \
- 8.16801390256253790213107478202309797986138104`24.874480491058577*^-33*I}, 
     {-9.175312367979610868945810317074451348675`25.78545734502264*^-38 - 
       8.17400627846487120112480341061686178132`24.734516318637294*^-39*I, 
      -3.8661807469430653245660795576211383339318652`25.17326815204357*^-34 - 
       3.444262650880339693927911876567338228979984`24.122183051635417*^-35*
        I}, 
     {-1.8522632536628537047831500875784452658`25.611830680088715*^-40 - 
       1.650124906662314642059969932372930589`24.903136298180534*^-41*I, 
      -1.35835782957287900040609476697440673355312`24.96156853805059*^-36 - 
       1.2101196103229279976673517402214743815997`24.34129910088161*^-37*I}, 
     {
      -3.06282391626152047495947172718123367915931574878030291`25.42783164777\
731*^-43 - 
       2.7285765233153385965742842497286847628443772610518184`24.459912232558\
704*^-44*I, 
      -3.97763740814969598803589962207525304398`24.749971930026177*^-39 - 
       3.5435559950131392057629550007364498002`23.78952761004745*^-40*I}, 
     {
      -4.14946198835932942902420290493006798858272737239425`25.22038098922152\
*^-46 - 
       3.6966292791805099784801432950595037014279565622944`24.266165389302607\
*^-47*I, -9.7101590858564288444124338503569999`24.5363378473434*^-42 - 
       8.6504849262325996887614376556043556`23.589191072334923*^-43*I}, 
     {
      -4.60693066182103546447856859069468846420449473011`25.020642890149936*^\
-49 - 
       4.1041741843683407046139493425363838372158441458`24.327497232408696*^-50\
*I, 
      -1.9765861888361499169037057185007835163315371478167024`24.327325344470896\
*^-44 - 
       1.760880422323028180042069218842422551353401254090225`23.6583274098267\
75*^-45*I}, 
     {
      -4.19247112277593684213965535750863755440659468`24.819969656960392*^-52 \
- 3.7349448068326874319069087401047687003833664`23.775061147364113*^-53*I, 
      -3.3556791298883272554214386666438740790289298106876`24.121081142545478\
*^-47 - 
       2.989472311803224240395931817974351747229776829799`23.076321620174173*\
^-48*I}, 
     {-3.12784878973641013629652838152134453746876`24.622392161527728*^-55 - 
       2.7865052022227762113006993179719332318981`24.559702862308633*^-56*I, 
      -4.752234614749492183677601515287036652115700217`23.917331225424018*^-50 \
- 4.233621049596374610806286209355401888384135935`23.905225561328834*^-51*I}, 
     {-1.91341483300469670154933473940691470007`24.42232557465289*^-58 - 
       1.7046029858198893384304567732457827216`23.384921748399858*^-59*I, 
      -5.6148409677218346822597288218689287126570255`23.717974919041843*^-53 \
- 5.002090771635082734825380927128947075908307`22.680748901181722*^-54*I}, 
     {-9.5989453365449167065509090661982296`24.22774227760953*^-62 - 
       8.551407984907266648664718086412277`23.522591751266585*^-63*I, 
      -5.5355592584689265093545491342573912725552`23.52143792490541*^-56 - 
       4.931461112043079408287756362292455110597`22.82046445841483*^-57*I}}, 
   -1 -> {{-0.36924376616734742891427395331202805759`27.366386624922594 - 
       0.03289480228999021736616060197963431234`26.316168848466845*I, 
      -0.31472638900551873365494915437939728256`27.36638661326226 - 
       0.02803801523649013981663706924090789887`26.31616884169226*I}, 
     {-2.77038350530017341867134010644214069375`27.33048274456938 - 
       0.2468050269885858637700662773766441452`26.280253256945795*I, 
      -2.39947300709836110594575741430944071391`27.3304827296465 - 
       0.2137617406190586960496878878294571117`26.280253247165007*I}, 
     {-5.59754908187781272436240767707744430209`27.326742488292904 - 
       0.498668595730431384877334437202572806`26.27652004982149*I, 
      -5.00630605975185372875981125636775119297`27.326742394675108 - 
       0.44599655600977919572141196459749579208`26.27651998088202*I}, 
     {-7.1195562876405933093122873061695553813`27.247697830999513 - 
       0.63425958115770146625814101768460963306`26.197491772848682*I, 
      -6.68290256875342058191984519512978919189`27.247697798796462 - 
       0.59535943153277137593646621123885848966`26.197491745702308*I}, 
     {-6.74993590363064084653847839067802405988`27.17344329650095 - 
       0.6013312271314152854111806683389544911`26.12324591349444*I, 
      -6.75990954871300679067490586711662092785`27.173442930129337 - 
       0.60221974878880264158493570002696247508`26.123245563666238*I}, 
     {-5.00935954629912755744643370724376390757`27.135020973902925 - 
       0.44626858182435231065743996665854284955`26.084833929457403*I, 
      -5.44242279183663129140630937969398609321`27.135020948939093 - 
       0.48484886711632217443354536639122593215`26.084833904413177*I}, 
     {-2.95236363080322425220189139941187730072`27.155207887256342 - 
       0.26301708199838504882270349745360914086`26.105049211897658*I, 
      -3.53913139558385577485595938218148197662`27.155207747473668 - 
       0.3152904346752466206810453047633115869`26.10504908727274*I}, 
     {-1.38596486854000768863572292858873526257`27.1846418392902 - 
       0.12347138803376091704687642191878225935`26.134526242129684*I, 
      -1.8648560581357536262465931644260678624`27.184641655107008 - 
       0.16613434525490123719187795481781599189`26.134526141598986*I}, 
     {-0.51753816727140397907804749545138626442`27.163893561618313 - 
       0.04610589873086988330010256177459993038`26.11375872397501*I, 
      -0.79531290683910882630719787039547140385`27.16389353472229 - 
       0.07085200408581303633716439151416837319`26.113758721587182*I}, 
     {-0.15321485692149839888982637716144345581`27.049933399803095 - 
       0.01364944486033009839279177507610658015`25.999723751704334*I, 
      -0.27365492905539438544569925369662831682`27.049933360032007 - 
       0.02437908398669815505235625605794018715`25.999723727095862*I}, 
     {-0.03581099742732036348670002067810873303`27.019135394816946 - 
       0.00319029266873300279337458495766483177`25.968929215053173*I, 
      -0.07566205120094051484184310196440633386`27.019135371312498 - 
       0.00674050165001851243957842086356286306`25.968929191930943*I}, 
     {
      -0.0065822233846928803849407936402221363314089933839378939903`26.927385\
988427815 - 
       0.0005863902297266993638744637102855149991835707065807929344`25.877217\
859732017*I, -0.01674467776033425114273977352342665264`26.927385953036495 - 
       0.00149173233187680633242286178160986024`25.8772178295281*I}, 
     {
      -0.0009489939232297492168100490101147513166761850542081891785`26.898619\
651987463 - 
       0.0000845429776731740546889005329087249514126935255665531079`25.848421\
158830476*I, 
      -0.0029587568857820643052676253309694159559103013239435973762`26.898619\
500581752 - 
       0.0002635866376084941859645949096229659230372342124437039628`25.848421\
126328343*I}, 
     {
      -0.0001072969881719601925042415484372006842920930779950928024`26.881680\
465487158 - 
       9.5587618143522433735393676164618488386739954891549868`25.831471773051\
224*^-6*I, 
      -0.0004173294757533479441958765262022282664683340138716716675`26.881680\
389209524 - 
       0.0000371786116721328797586686282780661124946224783022767293`25.831471\
728186433*I}, 
     {
      -9.5354323435624950237218829368787983525637208125713889`26.698214029603\
64*^-6 - 
       8.494826194273720362628665165326583612422104558948837`25.6480282643408\
23*^-7*I, 
      -0.0000470953954231422759945546947044239252404922504226941365`26.698213\
925757415 - 
       4.1955853101960154092912805304069102183166315514845522`25.648028160309\
856*^-6*I}, 
     {-6.689315065150809352656772551853667838886282218353938`26.7334467101766\
3*^-7 - 
       5.9593070130224333400173935309428572956076658017055`25.68327506478755*\
^-8*I, 
      -4.270302919055045328019244799158904888904955487259247`26.7334465398243\
25*^-6 - 
       3.804282783125446744047471057110640246809300303263185`25.6832749515908\
4*^-7*I}, 
     {-3.72413996534593174459977855002900857614649233051667`26.81243840717616\
7*^-8 - 
       3.3177228455844588447547696783983318118525813698613`25.76230229935248*\
^-9*I, 
      -3.127684214608211508721909705666156249660737522917285`26.8124380218679\
87*^-7 - 
       2.78635858725456331304580697477559544271408940012372`25.76230221406006\
*^-8*I}, 
     {
      -1.6544323908105657253948832867865832814128561188549`26.71342179564429*^\
-9 - 
       1.473883417525438401833363174170798236000799748062`25.66321634196428*^-10\
*I, 
      -1.86051674622635505472563850625297872324334777098058`26.71342128107366*^\
-8 - 
       1.6574776917586305123592629248479891621662925523336`25.663215860921657*^\
-9*I}, 
     {
      -5.89416929570997107393636434618092330382363571777`26.735877753995783*^\
-11 - 5.2509358697808677814913148659560175406172957693`25.68572327762625*^-12*
        I, 
      -9.033353657858793265017338642944299030852161656205`26.735876795987917*^\
-10 - 8.0475395881470733695021278702712337167702137413`25.68572250055032*^-11*
        I}, 
     {
      -1.6911967907660350451512923639061596826101719316`26.694850775310936*^-\
12 - 1.50663570148132209774865296145671659266880487`25.644633648488604*^-13*
        I, 
      -3.59503604023052767934408171561817227998388546013`26.69484923985922*^-\
11 - 3.2027080916289871402587167484724675891998138077`25.644633511251346*^-12*
        I}, 
     {
      -3.92165105594134410154648220113728640661147522`26.564378736009143*^-14 \
- 3.493679459358998426082274002757598021082582`25.51419170223523*^-15*I, 
      -1.1767628216073829078892108523054977080642437645`26.564376750819786*^-\
12 - 1.048342149707197834775226160308767846617241021`25.514189888278246*^-13*
        I}, 
     {-7.36964228822558898218512390155385380491986`26.51748770363094*^-16 - 
       6.5653898110567353358029984128066580444326`25.467312095857558*^-17*I, 
      -3.17682848086785248172154974950160520542538786`26.517484607529543*^-14 \
- 2.8301397169694211369032823602269763151865187`25.46730962276752*^-15*I}, 
     {-1.12479820984830796314360602362641276921237`26.64906142569717*^-17 - 
       1.0020484601038868860692446092683852994397`25.598930289413197*^-18*I, 
      -7.08851341284627994579595000936150467442334`26.649054221335142*^-16 - 
       6.31494066009074537297744739101230248970462`25.598928992455967*^-17*
        I}, 
     {-1.396703762587650582255520216368473554899`26.580693821267204*^-19 - 
       1.24428083390264959591262262120009888091`25.53048165857077*^-20*I, 
      -1.30952647364741090232930874362407351485982`26.580683354345766*^-17 - 
       1.1666172428925076712603565277353382404301`25.5304715288952*^-18*I}, 
     {-1.4129750918832812627378114350489138921`26.460590801333012*^-21 - 
       1.25877646549396307935101514267809968`25.410410326485835*^-22*I, 
      -2.00567990354414803590361683469808373035`26.460576159836222*^-19 - 
       1.78679912646622110108709628446678277672`25.410400877431968*^-20*I}, 
     {
      -1.165865475433593895311044517836996395408351056278294511`26.5321358168\
8037*^-23 - 
       1.03863403596994632605694418204912766926427280354243289`25.48195570347\
375*^-24*I, 
      -2.5496046995267619345266183823465428098`26.532109588248055*^-21 - 
       2.271365157470310186039219898792908296`25.481943943982337*^-22*I}, 
     {
      -7.853091285298980534211218754883841549114360489332556`26.3518666673795\
68*^-26 - 
       6.99607979510417862209504961282741046042573474567094`25.30168062858886\
6*^-27*I, 
      -2.692376873425457657201996577995099083440582158691975946`26.3518381171\
88922*^-23 - 
       2.39855653788703961970813739346356983881639754505833413`25.30165203903\
4842*^-24*I}, 
     {
      -4.3215264565895018337393898943819519127452432616673`26.566887912746648\
*^-28 - 
       3.849916272277601448507849641555373521194766453696`25.516797137346902*\
^-29*I, 
      -2.3635829334303540133642544223107858139394720805810348`26.566811460089\
397*^-25 - 
       2.105644032889351290406532778943185293603133290968344`25.5167743250523\
5*^-26*I}, 
     {
      -1.94406419810447467839537696391725399095912536543`26.406470477032713*^\
-30 - 
       1.7319075715068955645153022502592656380396603142`25.356251529106807*^-31\
*I, 
      -1.72601788457444440567399315954096098362912274610872`26.40638506047424*^\
-27 - 
       1.5376567531902817308599089239216604328751322202879`25.356183680571398*^\
-28*I}, 
     {
      -7.15304865855028395071530130562098419005091529`26.27506531104887*^-33 \
- 6.3724331445327719536830803735189269281743997`25.22488328298514*^-34*I, 
      -1.049022917185314967171116442043203067224195922219`26.27496425017535*^\
-29 - 9.345425602348662932540062911133853130444739436`25.224798024997764*^-31*
        I}, 
     {-2.15365065403857610426586210458984908886854`26.448584035690093*^-35 - 
       1.91862176040636094966270211633489935347853`25.398494755263492*^-36*I, 
      -5.308628646446718182603509574742580291673591625`26.44834499489085*^-32 \
- 4.72929554284471327536977854650476530383323649`25.39843557560409*^-33*I}, 
     {-5.308009477848579899839363826392778037818`26.341306023958396*^-38 - 
       4.72874394440254219323435357874670992644`25.29111042644541*^-39*I, 
      -2.2377050792834741531770420924269312418561105`26.34101246386573*^-34 - 
       1.99350328728301404871263878287397640094204`25.290816233166016*^-35*
        I}, 
     {-1.0712893297586112441777409087426219258`26.325542927930034*^-40 - 
       9.54379028888313380530642054981740185`25.275429008030006*^-42*I, 
      -7.8594075015105691316397278442668622506824`26.32510178258766*^-37 - 
       7.00170671971437969975867630522560307396`25.27527566800397*^-38*I}, 
     {
      -1.77103909124010065812420392895193438262826666872345477`26.28538906112\
9713*^-43 - 
       1.5777647747148036832054898278576048643285199098515354`25.235230257643\
902*^-44*I, 
      -2.30074372296791840674686378583469672138`26.284767683128567*^-39 - 
       2.0496624945772307448634933306043483692`25.234727113473447*^-40*I}, 
     {
      -2.39887598395946113724468755443887593201750159555561`26.228267467397536\
*^-46 - 
       2.1370855364634278258748368669182249869377993918444`25.178148624117412\
*^-47*I, 
      -5.614975874674682132191144078220900728003916660669641316`26.2274327441\
49553*^-42 - 
       5.00221095612966539060034341976643518864711709503344469`25.17749278692\
277*^-43*I}, 
     {
      -2.6628368995971955984509415565699462866086047898`26.32108792694785*^-49 \
- 2.3722402750881229288201556673970945012798982729`25.2711087159748*^-50*I, 
      -1.1426825742801544504529652119912396275091395463322821`26.319517899505\
463*^-44 - 
       1.017981095559703758697169814976704594547809262454618`25.2704644959703\
6*^-45*I}, 
     {
      -2.42284772080975487703071451754543402292624051`26.18433310196533*^-52 \
- 2.1584412265654701555166400481030225678181197`25.134154809602162*^-53*I, 
      -1.9394888920470856104444012468669414082826886179728`26.182604950357465\
*^-47 - 
       1.727831570719226282643013090773607643568783707099`25.132448190531314*\
^-48*I}, 
     {-1.80730130835930057311380233547957230314301`26.285199585406442*^-55 - 
       1.6100696792799945158259326983352156913155`25.235764324738323*^-56*I, 
      -2.7460570346632094966502619027590260056782032506`26.281932536353196*^-\
50 - 2.446378558259628769768122411871157579043013061`25.235472624084057*^-51*
        I}, 
     {-1.10542120645796518513361561383908778227`26.13625265288146*^-58 - 
       9.847860780706337019161278856467438498`25.086079249427105*^-60*I, 
      -3.2438512230617776648951066017592915814828857`26.13281837979188*^-53 - 
       2.889848236257000588194408995514117718872383`25.082745797744263*^-54*
        I}, 
     {
      -5.5447324537136553803918276020483494452349089381059051`26.182919432217\
982*^-62 - 
       4.9396332322409347272324509191624768919992147797314863`25.133489870881\
79*^-63*I, 
      -3.1974446181310583175722030085049994314124`26.177292540248295*^-56 - 
       2.848506005621918004332863517403789437797`25.130964426848305*^-57*
        I}}|>, 
 "S0" -> {9.06616241782487248112103679439065366844`23.990187855972756 + 
    0.80767679129382031800348579378491651277`22.940005822762014*I, 
   1.81774008999066981124709192115305654604`23.598641277546236 + 
    0.16193692718357872205614769020949668366`22.548462831110367*I}, 
 "T0" -> {18.83344263139888734974056566871999766837`21.8279649759412 + 
    1.67781403117571290427405797958759260104`20.777775300705784*I, 
   12.30832670082257561879166150548075044098`21.684047857186496 + 
    1.09651133056818580262633562311739784008`20.633858100931445*I}, 
 "Sc" -> {-1.09086692219403003402154107630624529804`27.224249110137535 - 
    0.09718201095912232615747212439161983097`26.17413568721557*I, 
   -0.41182008739093980966776849927399502553`27.230137987186776 - 
    0.03668779704633347765973175387559556765`26.180012556213242*I}, 
 "Tc" -> {-10.85396461060869390019711138664928504713`27.264276264069345 - 
    0.96694664241591449789034075400852343383`26.21401988507547*I, 
   -10.88401594865692460408021867399902165286`27.25637897509372 - 
    0.96962382457637970654606881254988542409`26.20616557350477*I}, 
 "kappaFit" -> {1.00042840144520055117207555084754167337`21.50773956630419, 
   1.00175615026777180173904968915810652538`21.580235633461097}, 
 "kappaFitIm" -> {0``21.50755208052831, 0``21.579472161183205}, 
 "residual1" -> {0.0005244351336752778839683481164858801`18.139404253979706, 
   0.01308093599345205373079782110180177226`18.82400684586389}, 
 "residualMinus1" -> 
  {1.92284350553548092402329392498573683765`21.8004824783122, 
   9.40220528010889324798474186749240541671`21.859440824980847}, 
 "neutralOnly" -> 
  {1.07733346960238470395294648174850432854`21.50313175017854, 
   5.77122475792771475039178532803445460119`21.566950499610556}, 
 "residualP2measure" -> 
  {0.3087474412021178764420274323490614687`23.211801518613427, 
   0.09303192282194172800507295720514623764`22.391692717202893}, 
 "chargedFractionS" -> 
  {-0.12032289649359135100692104447514454038`23.47935308623583 + 
    0``24.744554064295865*I, 
   -0.22655608998151854633432048818634574191`23.0878574245392 + 
    0``24.07829469904413*I}, "chargedFractionT" -> 
  {-0.57631336038973010803503014894279204403`21.3172134921072 + 
    0``21.902201360760785*I, 
   -0.88428071607244036241509558791249601672`21.17329650926873 + 
    0``21.572353034840994*I}, "time" -> 2119.790615`9.777837958556312, 
 "kernels" -> 8|>


==> anc/paper_scan/point_E_b1.150000_N7_h0.125000_P5.000000.m <==
<|"b" -> 23/20, "Ps" -> {7/10, 2/5, 1/4, 4/5}, "ws" -> {-2, -1, 2, 1}, 
 "lams" -> {1, -1, 1, -1}, 
 "zvals" -> {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 7, "hstep" -> 1/8, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.0625`40., 0.1875`40., 0.3125`40., 0.4375`40., 0.5625`40., 
   0.6875`40., 0.8125`40., 0.9375`40., 1.0625`40., 1.1875`40., 1.3125`40., 
   1.4375`40., 1.5625`40., 1.6875`40., 1.8125`40., 1.9375`40., 2.0625`40., 
   2.1875`40., 2.3125`40., 2.4375`40., 2.5625`40., 2.6875`40., 2.8125`40., 
   2.9375`40., 3.0625`40., 3.1875`40., 3.3125`40., 3.4375`40., 3.5625`40., 
   3.6875`40., 3.8125`40., 3.9375`40., 4.0625`40., 4.1875`40., 4.3125`40., 
   4.4375`40., 4.5625`40., 4.6875`40., 4.8125`40., 4.9375`40.}, 
 "IS" -> 
  <|0 -> {{-1.55288759130898345439705020504072678819`23.273836683002422 - 
       0.5333572472180425545732879991971608424`22.80971454840753*I, 
      -0.74555029092904805253676529048959511463`23.35019581113423 - 
       0.25606789123566838395489712720429150276`22.886073980841886*I}, 
     {-4.47921355774948648721689534758138635195`23.875616529462878 - 
       1.53843782784638721520548020477364703295`23.411494232662598*I, 
      -2.88282284275726181224975420722363215743`23.913085901841153 - 
       0.99013892842960360806798970305183207878`23.44896357200361*I}, 
     {-13.61198866315178041988946006884016023431`24.10959875928709 - 
       4.67519532204007336178921440356479714297`23.645469241657306*I, 
      -9.63284972363403586635187000550133920765`24.166743287746755 - 
       3.30851391962746085652199174194679436854`23.702611529703184*I}, 
     {-31.62256171793561313654025681686421620661`24.491179719874314 - 
       10.86113545001911354372534495802234209294`24.027048660634712*I, 
      -22.63703873411512305466759816925350314866`24.555669705151452 - 
       7.77495340420523252571810517224367690285`24.091535857000395*I}, 
     {-47.76909763654901760702468842773048477025`24.40651249729315 - 
       16.40685041216884923491128568157069130152`23.94238563668234*I, 
      -33.08127798095283603571038967528750684498`24.47665081672091 - 
       11.3621484627248422277978335959078888297`24.01252438086605*I}, 
     {-35.63221540717610809452406831929363302235`24.32258674791283 - 
       12.23829749700816618438144657075038434588`23.858472681076854*I, 
      -23.12975731277073944423699547731392849035`24.401024977085218 - 
       7.94418331256159139531084918660944336919`23.93691252328438*I}, 
     {13.01706993529126018874857268753746163983`24.114255156033643 + 
       4.47086358754364402913466666276066306897`23.650146044792013*I, 
      7.67378650927314605761111880652973820328`24.195068375300487 + 
       2.63565094552327106097384545450895938782`23.73095762901596*I}, 
     {61.75593887523171279667439012815732742818`24.659553491536006 + 
       21.21079319726852099249133042538795292965`24.195428912329717*I, 
      32.63280262098521769366671645072644428515`24.727543990370304 + 
       11.20811440077717632964575462367857657684`24.263416487861146*I}, 
     {64.23432428759133070444316007890451453213`24.989801706882275 + 
       22.06202340123147030997347148493719756773`24.52574024349725*I, 
      29.71372491232103089516556257321865583471`25.051726583671737 + 
       10.20552331831749440220395805965717510763`24.587712723474112*I}, 
     {32.81310855012698211176784882422889136384`25.0238001606452 + 
       11.2700425625851279077686279989617021697`24.55972812007704*I, 
      13.0122430132367243656648571630616303163`25.089524128180273 + 
       4.46920572520128789600174970287628973373`24.625458059542588*I}, 
     {9.75884677861390543759630201291150302267`25.225280276958646 + 
       3.35178906895426894841946705622349858957`24.76109251586154*I, 
      3.24718935277644161158709025110706204101`25.284282900080814 + 
       1.11528483071507498860805664402597134679`24.820083420254463*I}, 
     {1.96521095467552519078786111093629311771`25.17146758743042 + 
       0.67497448679137752367547188749248475982`24.707264122555017*I, 
      0.53687612385581339539831468140419139663`25.219469450130653 + 
       0.18439632921237895594216101582294128143`24.755259483959836*I}, 
     {0.29768864861310553903457411827622547333`25.05095140944192 + 
       0.10224461773083563564326493786095256606`24.586820890857965*I, 
      0.06534260398111685993166956891113876004`25.084690961756735 + 
       0.02244267491122786715150723964526203038`24.620559943401318*I}, 
     {0.03572566835090472087915243820455270097`24.961697075669083 + 
       0.01227039499401340688954668831268559164`24.49754875023007*I, 
      0.00616859753338340091047864979679024191`24.992723660118962 + 
       0.00211867634078270004985779130100543569`24.528573951938416*I}, 
     {0.00346361024981797640165211979214574428`24.888108719994914 + 
       0.00118961709696058777481982186199594069`24.423989361495675*I, 
      0.00046081538259990115349701039819173853`24.9154425706242 + 
       0.00015827238578939020990165864301115571`24.451323269796703*I}, 
     {0.00027269768890692350936076607557985803`24.873067270559165 + 
       0.00009366118287771101590267347606877413`24.409082059148595*I, 
      0.0000273955760598425163626138848367317317321532783924760056`24.9011918\
99763653 + 
       9.4093282186081854216258396627206327005168544219445824`24.437214099838\
776*^-6*I}, 
     {
      0.0000174403771377367995109941471541599929026446819842958989`24.6381382\
42525677 + 
       5.9900997294896549115433915621354068430221447392176588`24.174060277010\
224*^-6*I, 
      1.2969108201553752722995309216724858317449082479720186`24.6641611188752\
56*^-6 + 
       4.454390574029202330629281500742351194121984652029593`24.2000868334141\
26*^-7*I}, 
     {
      9.052432921198335304025339973298270678317334435607167`24.50456322645091\
*^-7 + 
       3.109163039551681060303462354922473140561463699024244`24.0404936520210\
98*^-7*I, 
      4.88577950063345272652361205952915453978672542448142`24.529145317381644\
*^-8 + 
       1.67807761460417435173930712189397482215311152424814`24.06507741905316\
*^-8*I}, 
     {
      3.81045459716330569172591912585747209564259491390552`24.470636406101963\
*^-8 + 
       1.30874480932598005124997678394885544018289824285813`24.006519652917333\
*^-8*I, 
      1.463836807667093459593298631895837554507882687319`24.493616618129124*^\
-9 + 
       5.027717231326758881518011274212717914138146302375`24.029499851898823*^\
-10*I}, 
     {
      1.3002972794216529256333263313172776619469025387579`24.391823054391423*^\
-9 + 
       4.466021761001051195871331536009909056819793699334`23.92771474744556*^-10\
*I, 3.48731325716848199102818340457015970658299146734`24.4146724323909*^-11 + 
       1.19775816964479807238349054735024927950811286045`23.95056612354213*^-\
11*I}, 
     {
      3.59739128652227863795995198380231085237310880807`24.310331544556504*^-\
11 + 1.23556574505715510761642083312529244693721531984`23.84619827673233*^-11*
        I, 
      6.606791050886857836925053614753235800731097048`24.332371367402683*^-13 \
+ 2.269178984729664338790551308033167181698255347`23.868237039352724*^-13*I}, 
     {
      8.071620093366965688034175340566787901958754948`24.24448109651615*^-13 \
+ 2.772291502412715357840163296498734859178437327`23.78038362182423*^-13*I, 
      9.9578850154265280018283213613560484282695688`24.264160886694743*^-15 + 
       3.4201510590117904445029707589818644269563425`23.800064773923403*^-15*
        I}, 
     {
      1.46956193168342510903413797164403534174847671`24.107481225245188*^-14 \
+ 5.047380833524511130007772730196468316831626`23.64334887138742*^-15*I, 
      1.194720744669332974217386425632254127383132`24.126660121141043*^-16 + 
       4.10340691198386193671476696507692519690203`23.662526290979656*^-17*
        I}, 
     {2.172385831868656396398908682479720617789692`23.88703879350579*^-16 + 
       7.46131100322767556110196943999900716111419`23.422911249628573*^-17*I, 
      1.1417499255445795198696343062135569179297`23.90572742786269*^-18 + 
       3.921472492329903402773350435061607061716`23.441599762035807*^-19*I}, 
     {2.6091125235657449888152007644411738243346`24.11564456833298*^-18 + 
       8.961299459403411539403987162320633275444`23.65149819678084*^-19*I, 
      8.697152053794050541845976141321034243`24.13436887870492*^-21 + 
       2.9871377065600904952860701420384313098`23.67021478650855*^-21*I}, 
     {2.54766208786218474793553383377609460485`24.033825888790815*^-20 + 
       8.7502408134934845973364813628604019298`23.569692187844588*^-21*I, 
      5.28420666478852005030951539081016737`24.05178605916494*^-23 + 
       1.8149220434475465705973894163707592`23.587646023128176*^-23*I}, 
     {2.02377609220972951704296002870123709`23.965577340965172*^-22 + 
       6.9508936227432168242773061546485127`23.501456434833358*^-23*I, 
      2.562504167251636869227776814660084561631715309837205`23.982977656094377\
*^-25 + 
       8.801217655928531971406282778774385799163332081218945`23.5188569107495\
1*^-26*I}, {1.3086393172009192309681289440867452`24.031668641231665*^-24 + 
       4.494673456919285238370386165945205`23.567636393855704*^-25*I, 
      9.9243533602756553150492914863981254130909962665912`24.048931838922087*^\
-28 + 
       3.4086342232884404973202197216665026577663176446689`23.584888817345306*^\
-28*I}, 
     {
      6.8922934479139871855746203463963896322476291155311`23.6567730578678*^-\
27 + 
       2.36723809306743179775141725716756202177100510269998`23.192649794218692*^\
-27*I, 
      3.07147252924734741610932312324637470182505025415`23.67298935053339*^-3\
0 + 1.05493285043530695597075824819585068846577041706`23.20886323783985*^-30*
        I}, 
     {
      2.958193001211094306146892848583356993563133372582`23.41341802029374*^-\
29 + 
       1.016025683182688114186148256115681692944135031622`22.949302107418095*^\
-29*I, 7.60036009692843327508199465523643673582280312`23.4298953088446*^-33 + 
       2.61043179290691107466762039988206112533492682`22.96577664065616*^-33*
        I}, 
     {
      1.0351996963639657587746870624918413733366664602`23.430675001725472*^-31 \
+ 3.555513376909834504922463317995491448010556528`22.966582676702274*^-32*I, 
      1.504470920966921796717417784674442437093532`23.44626139160466*^-35 + 
       5.16727980452289076258444243041963433796506`22.98214493808669*^-36*I}, 
     {2.954993176952523917642711528845888769068268`23.025245013300527*^-34 + 
       1.0149266664427230393830743127314539069506374`22.56112133217757*^-34*
        I, 
      2.383405219849237430486550623996821715173`23.040508514525694*^-38 + 
       8.18608155656880651807872009377715974638`22.576385831019575*^-39*I}, 
     {6.8834821558273789775478704509944586086835`23.060677890091224*^-37 + 
       2.3642117526432765332394418133818134212645`22.59657846688663*^-37*I, 
      3.023174432608606753037648652663437031`23.07549282746894*^-41 + 
       1.038344309182687641817607027935220719`22.611373454284326*^-41*I}, 
     {1.30903054822836106052653005858298976632`23.27658089574323*^-39 + 
       4.4960171852418663265766318023995513341`22.812455798903773*^-40*I, 
      3.071510987528168014928468942831394`23.290301035793224*^-44 + 
       1.054946059377735250308390811501132`22.826146530171233*^-44*I}, 
     {2.0330063955134883065637929078159337`23.065205691716578*^-42 + 
       6.9825961695897054404577701860092914`22.60107656833017*^-43*I, 
      2.500480680286002790350418005105827617389890597005`23.07938271042361*^-\
47 + 
       8.588190799020171512698426924833471615223209121929`22.61525073909712*^-48\
*I}, 
     {
      2.57941141274985717097481448750785074429006790950585`22.88009561135552*^\
-45 + 
       8.8592875507968989043947302560025800144504855171479`22.41606208117983*^\
-46*I, 
      1.6316399692212080251556298408298039975916031382`22.893776872957115*^-5\
0 + 5.604056644571378478331507433004203750649442977`22.429666167625694*^-51*
        I}, 
     {
      2.674422413934082599993748705384244992750507861914`22.790967207529437*^\
-48 + 
       9.18561384981982485516585773732140917430606175945`22.326840717655973*^\
-49*I, 8.536705365660912629810549303484186974623057`22.80449482616117*^-54 + 
       2.932030431322088431991542020243324860315986`22.3403733358782*^-54*I}, 
     {
      2.266686883289454070022696984537642966122075309`22.640368497439948*^-51 \
+ 7.78519889747742829712250287152608422568789389`22.176338894020024*^-52*I, 
      3.582176383624880832486887701419888292145`22.653804672612434*^-57 + 
       1.230340010257377673052523906693524522182`22.18969652343449*^-57*I}, 
     {1.570799412158405360221273219772050390515358`22.64469086617099*^-54 + 
       5.39509269756169420983162570159485380161612`22.180642587711528*^-55*I, 
      1.205898403365330936500483169576367361`22.657981066355998*^-60 + 
       4.14179787669892527607798612291936497`22.193873936331453*^-61*I}, 
     {8.90276338134683390322445462839799565993`22.815836597976983*^-58 + 
       3.05775730083990563596378949338046554329`22.351964778587078*^-58*I, 
      3.25753815289395957710144232603483`22.82911151465768*^-64 + 
       1.1188392460981204970390350387044`22.36518911692575*^-64*I}}, 
   1 -> 
    {
     {
      -0.0345931692151192684928297076260204174907127984956083535871`27.521661\
242502017 - 
       0.0118814250357756790496026034398064267034226445017342279679`27.056765\
64172771*I, 
      -0.0176533672200990635390856341202975128694379656944682291523`27.521663\
90472126 - 
       0.0060632536426571392613966952981295333723257550531863773184`27.056766\
507189707*I}, {-0.27434833856969256710355953975722277083`27.39558287959266 - 
       0.09422811764181315331348494713945946696`26.93136138944071*I, 
      -0.13873934578602171476469456073034137743`27.395584809599903 - 
       0.04765163683669432251046439046571865109`26.93136257726883*I}, 
     {-0.6514809614934887756350221977669322233`27.285471107341685 - 
       0.22375868941307872302509019682783692308`26.821370958027504*I, 
      -0.32232235000681715349619034223030763407`27.2854727200484 - 
       0.11070534807453445350144399713890043267`26.821372508815912*I}, 
     {-1.07569785785020616367337345003108755709`27.215488403370525 - 
       0.36946090078401167501186161517299994531`26.75140127952567*I, 
      -0.51168006598582428417678243772949589981`27.215489924798444 - 
       0.17574245101701253812556939541657101258`26.751402878439134*I}, 
     {-1.40334116980284204350510492044221437864`27.19465680588386 - 
       0.4819937949293995942209739032890352487`26.730585773487256*I, 
      -0.6287360026795217466101084336267809049`27.194660310085276 - 
       0.21594666960623655230468392976677942531`26.730589478434126*I}, 
     {-1.45862725039419703050004774834361462889`27.155357251851925 - 
       0.50098244028834931930155665248704076681`26.691256044151174*I, 
      -0.60224635210217142703395553615487333878`27.155359209380524 - 
       0.20684849199777615232769270020779759292`26.691258113786773*I}, 
     {-1.18761621586331951065292508376391412792`27.155898974146005 - 
       0.40790055841094950990205316540443105121`26.691752615740043*I, 
      -0.44209412246943536671406747990312987751`27.15590166089997 - 
       0.1518423519456518383835691511115341657`26.691755408032567*I}, 
     {-0.74319774190708234238393919295541039158`27.148108023143607 - 
       0.25525988099891746918769934078930594746`26.684010339334815*I, 
      -0.24412076216883997065813054622911312859`27.14811184099757 - 
       0.08384610607223011227572755342765558387`26.68401393990573*I}, 
     {-0.35234575432218155589464868741545542998`27.09332609342183 - 
       0.12101723437421115366043634922272258343`26.629279281771275*I, 
      -0.10000027694809730641822261431432124632`27.093331278586145 - 
       0.03434625450842863533418725445543094251`26.629282895564348*I}, 
     {-0.12558385601657646565087395786093381921`27.138319384677523 - 
       0.04313323135228838340367760693661146271`26.67379219758398*I, 
      -0.0301693427498860762508433910627997882482618435760105193473`27.138329\
568761428 - 0.01036201054700498147161246192319588514`26.67379561196287*I}, 
     {-0.03362825398404754671813830607566910219`27.17321769450184 - 
       0.01155001371255854713309481923101395522`26.707827516230214*I, 
      -0.0067013857686373833662957135615931566078593649092909432336`27.173237\
516039613 - 
       0.0023016686372603150508965612038531782037407603494266891138`26.707834\
205960932*I}, 
     {
      -0.006800552372821042252256877796207177151269396246767337472`26.9801906\
18333566 - 
       0.0023357285571923003749977342351084036177834712297335972724`26.515851\
413139973*I, 
      -0.0011020082321719020021993336629719751270089893208297752172`26.980213\
808787525 - 
       0.0003784975038839612354914180325295387002611101752835140758`26.515870\
426153047*I}, 
     {
      -0.0010480609521986996988426338697769736870121774366715685608`26.833791\
005572937 - 
       0.0003599686851192016434352835798318818220122996776597129938`26.369698\
998298436*I, 
      -0.0001354107889336985226913488598904358978862375334312270412`26.833824\
3321977 - 
       0.0000465084053948953837503487524164198600262479560547271654`26.369734\
22921489*I}, 
     {
      -0.0001244137658275992997904472458690741376390393820080970522`26.892907\
818997898 - 
       0.000042731350311006029701958063271609646989441328402937193`26.4288180\
66281462*I, 
      -0.0000125683299984032860710698016663109199235803652064314419`26.892983\
91904115 - 
       4.3167386535852104785588096823535485951667378858700629`26.428880201998\
14*^-6*I}, 
     {
      -0.0000114967011084949480530837327818868841501198717702696702`26.840453\
296409155 - 
       3.9486752870159347904713166554763575814562077033102284`26.376463799071\
54*^-6*I, 
      -8.906242764120437581373374237081463036036439981200392`26.8405926222959\
47*^-7 - 
       3.058952335193025075445695226194618591409717896329011`26.3765094200776\
6*^-7*I}, 
     {
      -8.348153043238315235217623619303323962748385951429845`26.8353346888891\
76*^-7 - 
       2.867269950134190634027005815848985762736698549124471`26.3707170637074\
7*^-7*I, 
      -4.86445558527401874871959782785954717348685003129755`26.83559044504543\
7*^-8 - 
       1.67075366864719022851652233749460690671533461179567`26.37088585695943\
*^-8*I}, 
     {-4.80119885538069011241623803764512853992942131281734`26.83307632938115\
7*^-8 - 
       1.64902741137477444933616824536609899286482826776025`26.36876727987447\
2*^-8*I, 
      -2.064228197725587596739798360819468214894999105524`26.833567312572615*^\
-9 - 
       7.089831069103549826913851286781882893781218288797`26.36928535499133*^-10\
*I}, 
     {
      -2.2010385621835554522230669124600063191779458917223`26.74679480491681*^\
-9 - 
       7.559722127455628626760328559628598348942712186066`26.282799652044726*^\
-10*I, 
      -6.84960636618583059561401579379747071508272273005`26.747564075717687*^\
-11 - 
       2.35257671993925211623947140755579491879066793229`26.28335660512278*^-11\
*I}, 
     {
      -8.08414292552085762785314240632241152452746197403`26.74049674730626*^-\
11 - 
       2.77659261430410687277223842460194076481938263141`26.277555959002438*^-11\
*I, 
      -1.786432084354518694785310432019152427593302954`26.741997346288716*^-12 \
- 6.135708110399427163641672423075475825937790662`26.27804991436717*^-13*I}, 
     {
      -2.3884674868757826549450937088992799437138992502`26.60332697713403*^-12 \
- 8.203468499584333510599915727280898463643698136`26.139230892430565*^-13*I, 
      -3.676933884886034592977567916755223183936473`26.605290674012913*^-14 - 
       1.26288557267204515240569702184376375583920701`26.141071805860868*^-14*
        I}, 
     {
      -5.69476266574727185617936046567308770657691985`26.653334715280018*^-14 \
- 1.9559322619113491309033981379299966811634631`26.189531956471207*^-14*I, 
      -5.991935561137731666845912425672131200496329`26.657436284975425*^-16 - 
       2.057999738218289245109785851610158573512726`26.193369252158885*^-16*
        I}, 
     {
      -1.0985475517616816775573603825066829786572405`26.735838594452115*^-15 \
- 3.773088930743786521646788324587208950075538`26.278823456689818*^-16*I, 
      -7.7509632741935526864781996610744723854378`26.745506358535927*^-18 - 
       2.6621582002128680812320042860232257355181`26.282005591453803*^-18*I}, 
     {-1.71811967907507552432279807188751120937754`26.53863591248225*^-17 - 
       5.9010812344130280670740556769847373630928`26.076475145842082*^-18*I, 
      -7.97559656169714744621699236872374778932`26.549276341017354*^-20 - 
       2.73931110717599510373208127648421992371`26.085488817700583*^-20*I}, 
     {-2.182330924139123669119935315759528012126`26.507999759226873*^-19 - 
       7.49546857565205617960904626002459397674`26.04442277172815*^-20*I, 
      -6.539383217704639427177232050367269953`26.52605886440905*^-22 - 
       2.24602698290531113548053685622160303`26.062046737698083*^-22*I}, 
     {-2.2544205125223485146802781644590591569`26.508502696692517*^-21 - 
       7.743068624930240866743908359382496591`26.07255086711586*^-22*I, 
      -4.27854040918915942569128792314793296859750992675069832`26.54314256032\
1634*^-24 - 
       1.4695143083941559082893935012597943026661195211972097`26.084318394726\
044*^-24*I}, 
     {
      -1.896317435063543692519148168972916833316054316442290688`26.5655507224\
83493*^-23 - 
       6.51312208737861010818361728242671800299451057068731324`26.11063645207\
865*^-24*I, 
      -2.236444264037341706580251055914977201766950308479505`26.6348056951712\
95*^-26 - 
       7.68132711536489700538463502433701679095963563909722`26.17205558101775\
*^-27*I}, 
     {
      -1.3001218977344745342023474703843125569971278830493208`26.338657416235\
495*^-25 - 
       4.465419392262905290207643904902672842073795877991477`25.8809094549319\
7*^-26*I, 
      -9.348935607635354442203353087606449739141742826392`26.41101101724254*^\
-29 - 
       3.211000324823243857809185108687904476087376459605`25.94822176033648*^\
-29*I}, 
     {
      -7.2715171457958194708641284867257722252038268244686`26.301330489783993\
*^-28 - 
       2.4974868687766943146086207472993328567070191495921`25.94122068565314*\
^-28*I, 
      -3.1281041916576339075612452248012580775136845651`26.431164834949247*^-\
31 - 1.0743836514704746870580763859439473858198698646`25.990315421583123*^-31*
        I}, 
     {
      -3.32011105163919517000663701141536577143378940526`26.206196407698076*^\
-30 - 
       1.14033063363447159518302608676311853616680902432`25.74373025501374*^-30\
*I, -8.3836995064380143555607312467931335709773959`26.386021395997798*^-34 - 
       2.8794787950413405454483923592278885581418573`25.92202803747512*^-34*
        I}, 
     {
      -1.238347127246764501974443100778309279465429754`26.0972809672142*^-32 \
- 4.25324678093384988112886930584911744752585516`25.701269031150435*^-33*I, 
      -1.80095410021342645235512808305550586670458`26.357314514529904*^-36 - 
       6.185585657531057670429933012908626719804`25.914351224197368*^-37*I}, 
     {-3.775149513011194022822346200442585600410315`25.951462004482988*^-35 - 
       1.29661886885124229882161121001073270221915`25.698769484293344*^-35*I, 
      -3.10257906294865062643564325802340991293`26.293352870326505*^-39 - 
       1.06561675008024989790024554312281229397`25.901363950327568*^-39*I}, 
     {-9.41103901471401831999031375753554470107`25.760952452738927*^-38 - 
       3.232330460003483703625035877117298398385`25.27942344279788*^-38*I, 
      -4.288514157929318302181836561409440168703218833959104425`26.1474937635\
56238*^-42 - 
       1.472939908033349048542704477820868032882269208858970243`25.6755696015\
29933*^-42*I}, 
     {-1.9192739314276754758735389623552385913`25.61119150693735*^-40 - 
       6.591968835688469559950660705552963957`25.50069443429981*^-41*I, 
      -4.758165242198206708108794928230976975568520504627104`26.1268555124766\
*^-45 - 
       1.634247018000964226717520217334292488619297920021186`25.8362004200750\
87*^-45*I}, 
     {
      -3.20328111786581117172057641567791646968190303354826081`25.41122712766\
9132*^-43 - 
       1.10020403836847860780535576970705944380073699347486508`25.01871271148\
7588*^-43*I, 
      -4.239201081209256368362809240418304938718379777053`25.96709193613268*^\
-48 - 
       1.456002760104248832403263242350294477921924997527`25.54799733298989*^\
-48*I}, 
     {-4.37679397136320429684012740148797670624421446901491`25.21209796004190\
2*^-46 - 
       1.50326063346224534022434469780103988901020332032086`24.79326119469186\
2*^-46*I, 
      -3.033785555932754748748613825971455210161117919`25.807389439773324*^-51 \
- 1.041988822512392422574818593090987999503124015`25.374923906198898*^-51*I}, 
     {
      -4.89720741214979131003880282160432594556396175179`25.010255566221627*^\
-49 - 
       1.68200266330822632348099325612583550755873811157`24.978726701560287*^\
-49*I, 
      -1.744498719387622551090568880657401901931616`25.664224155808288*^-54 - \
5.99168310671915049486177589916951351117044`25.511427629789864*^-55*I}, 
     {
      -4.48835189790454991067030850518138814547081559`24.820489426756012*^-52 \
- 1.5415764967214075005110281790852479781094901`24.333577934172176*^-52*I, 
      -8.06224664131412438439738346220671055649`25.497158198042282*^-58 - 
       2.76907208163054555562686859290849589352`25.013480661689087*^-58*I}, 
     {-3.37034264754476000151271183993354552878045`24.62470282948794*^-55 - 
       1.15758325762702842709926989803911103871273`24.595629838488264*^-55*I, 
      -2.99532467810934300220146670259704995`25.32913965824849*^-61 - 
       1.02877898811337266179873170640198886`25.23780644537801*^-61*I}, 
     {-2.07396933271691906734808705871155222379`24.426898742036546*^-58 - 
       7.1232881266061887044366920379863722841`24.026016851949702*^-59*I, 
      -8.9480094802091096507132770267676196990356760956547`25.13851047821841*^\
-65 - 
       3.07329759807172059809060626370233187579333593833597`24.732516301903242\
*^-65*I}, {-1.04605614425263278241288010978916141`24.233840937363226*^-61 - 
       3.5928011058663436610873089449707738`23.856811631587394*^-62*I, 
      -2.14974448929844502626698499264957127456586525189`24.95907211719757*^-\
68 - 7.3835466871615693437978882536464665035858276062`24.577618807580983*^-69*
        I}}, 
   -1 -> 
    {
     {
      -0.0195929503152963080356870784617267454124120926281835479039`27.388321\
245422766 - 
       0.0067294259439845292106988593468394828971460830267837513728`26.923916\
38944163*I, 
      -0.0084265232381351317318379781119997396572314220688090777999`27.388321\
280599943 - 
       0.0028941871021856623226664000853900240128092274602365898401`26.923916\
40089105*I}, {-0.14792838570639465425271756566471237071`27.294390660890294 - 
       0.05080771913391684873927136928686999804`26.830239652139706*I, 
      -0.0629644713802831610946741211122343632`27.294390703986686 - 
       0.02162587769770195341436174844101090301`26.830239678668207*I}, 
     {-0.32200843301948255332381522950827481841`27.208071782222348 - 
       0.11059752964572040718774434970275191192`26.743953321305412*I, 
      -0.13406287416416122813835209739171686779`27.208071838774078 - 
       0.04604544843974388391002864605353372402`26.743953375683642*I}, 
     {-0.47723353372314205807736501538752580468`27.16257694826258 - 
       0.16391139014264170236762022035053800229`26.698442332245325*I, 
      -0.19163692546527065551261832315094215756`27.162576973331795 - 
       0.06581992386540275230329333987693117083`26.69844235858836*I}, 
     {-0.55570482835663497829221020294495430219`27.135796823422357 - 
       0.19086326607081251079516563639819162275`26.671629325330706*I, 
      -0.21169552719805988071200638246084374758`27.135796877965063 - 
       0.0727092831874290569778420450432027551`26.671629382985113*I}, 
     {-0.51814059749586630949378859105440783662`27.12773735975886 - 
       0.17796139546672436607625482721205827897`26.663521842773285*I, 
      -0.18378073732465860992278778784073025705`27.127737383269185 - 
       0.06312162496485461652587839896782556925`26.663521867623412*I}, 
     {-0.38249353205974728106326125218909450999`27.164704945742546 - 
       0.13137183816771267625780987614623013605`26.700493651271124*I, 
      -0.12378362444841982987044131653855264634`27.164704974745234 - 
       0.04251492094854712797488077058265358355`26.70049368140848*I}, 
     {-0.21976919131024577469915428805706487248`27.20045090279853 - 
       0.07548227673180322977181171367508592596`26.736486338528128*I, 
      -0.06353626260283971654445106986520988119`27.200450941416747 - 
       0.02182226602236435506812527361018356372`26.736486374959817*I}, 
     {-0.09685661247797529540818060334187349975`27.09821233775803 - 
       0.03326652649891566338848135806014481224`26.634236339067243*I, 
      -0.0244840514685030455596738638517762151641924023809415839745`27.098212\
444492454 - 0.00840933134186356729805377594360628098`26.634236413468653*I}, 
     {-0.03245225720505400920335614823887423936`27.043311968214535 - 
       0.0111461039844548105384973053330836758`26.578961473576758*I, 
      -0.0070207317286376517156085041554056583002904355027598442495`27.043312\
01196148 - 
       0.0024113517096792097939075831595651248859143903386971611221`26.578961\
488251228*I}, 
     {
      -0.008247857682118437187294020441019592856972287757134068373`27.0192197\
2524904 - 
       0.0028328223455457952145511671423590929648914586842681049088`26.554555\
929864033*I, 
      -0.0014949494128933574756639094893896574448044712557966988064`27.019219\
781015842 - 
       0.0005134577081132591138159528880020794687434835677324111914`26.554555\
948718885*I}, 
     {
      -0.0015959101732973608388854198952155177173888345641035075207`26.877301\
089346897 - 
       0.0005481338518003427908437467296273733157670448300225805468`26.413161\
39188217*I, 
      -0.0002373120161862505793116774343709618773966099122473426316`26.877301\
1418269 - 
       0.0000815075633247671936599602151765247887994549635454479844`26.413161\
434929258*I}, 
     {
      -0.000236906908641707139859598732111568423606540948056220091`26.7890694\
7614563 - 
       0.0000813684244418279469587033091837804115566278156294565749`26.324917\
925603277*I, 
      -0.0000283082839779615749848491039959083498606669911187376804`26.789069\
541629736 - 
       9.7228083349067202083683180964518561677040456136692414`26.324917994819\
256*^-6*I}, 
     {
      -0.0000272379804670105020047685793539134666668426444203000161`26.906988\
961417362 - 
       9.3552001851065937470199550109606689573749021379607573`26.443147640343\
604*^-6*I, 
      -2.5624033611500639747172187535152275377366728355014832`26.906989092773\
983*^-6 - 
       8.8008714256853475279018939210595246110049546191112`26.443147747660696\
*^-7*I}, 
     {
      -2.4488450375991547745930375527162102648752638763808074`26.924182313800\
497*^-6 - 
       8.410842197640872256764217116578866841970861416646136`26.4602211485843\
74*^-7*I, 
      -1.777394792763323463358613093153702352196985168961597`26.924182540819*^\
-7 - 
       6.10466848465727272627171838754919092783829452835078`26.460221222937307*^\
-8*I}, 
     {-1.736532473314194840409502138244697046959401089224598`26.8209532411955\
9*^-7 - 
       5.96432211098343574686003566706966007421611351764748`26.35595392387024\
6*^-8*I, 
      -9.531375110652990943714037967235819372097030134227`26.820953496327284*^\
-9 - 
       3.2736612873152502554176985785945770620300002779781`26.35595409212338*^-9\
*I}, 
     {
      -9.7834449335772835780293760841460072606828040696901`26.68690024536904*^\
-9 - 
       3.3602375904643489024208742710924201829209003089495`26.22273066671562*^-9\
*I, 
      -3.980959595470343836514795901866680864083281201073`26.686900538677268*^\
-10 - 
       1.367306727807988326347510282160120413310799307181`26.222730976297427*^\
-10*I}, 
     {
      -4.404944071450765083756699745716843810205312887668`26.664522826077782*^\
-10 - 
       1.512929111706029825577370408663373379207428610974`26.20041908799797*^\
-10*I, 
      -1.3028488370274080596800945034351575006541358176`26.66452324695288*^-1\
1 - 4.4747853814223894485428285468683555928015212739`26.200419392713627*^-12*
        I}, 
     {
      -1.59241863197841165549953118486452913747400151452`26.72934261616969*^-\
11 - 5.4693464145385979559340178103928004265894584965`26.26558697869745*^-12*
        I, 
      -3.357017486211104041901667789989523477336961766`26.7293434041614*^-13 \
- 1.153006576476743593295679848816668710998958461`26.265587237906125*^-13*I}, 
     {
      -4.639232148698651237905986428592258058507198977`26.67407672966467*^-13 \
- 1.593398068143248912405643221825471566716739345`26.20935913048275*^-13*I, 
      -6.8361600057161965537182864392975793665281417`26.674077753329414*^-15 \
- 2.3479584115405481062548886418716571166589137`26.2093600889056*^-15*I}, 
     {
      -1.09239377064801736239792435556057749352272923`26.63752346834259*^-14 \
- 3.7519530560472817453886949547172825551360079`26.17346719849067*^-15*I, 
      -1.103511556865894282723196446503478602085253`26.637524920152703*^-16 - 
       3.79013838179469872975172920232435773224939`26.173468556378804*^-17*
        I}, 
     {-2.083888855118080438931570013993965439234229`26.602315498517918*^-16 - 
       7.15735787634989979226894192599448261483843`26.137896903570905*^-17*I, 
      -1.4154495195406384431777250543750910443076`26.602317685084927*^-18 - 
       4.861525480295262145163992275061109062033`26.1378976164191*^-19*I}, 
     {-3.2266789184649954525145998257769742167544`26.496086750468308*^-18 - 
       1.1082402842554190023528751590347283094312`26.032000877267695*^-18*I, 
      -1.44548064160943215355182084905294615594`26.496089232861916*^-20 - 
       4.9646708508109687083695992977342532584`26.03200297475571*^-21*I}, 
     {-4.06160056787786642042278362391238834429`26.56203545146529*^-20 - 
       1.3950038047226202190874641374797827088`26.097989014907135*^-20*I, 
      -1.177131249032485400703858388257426329232607942695936388`26.5620398917\
9426*^-22 - 
       4.042993749915158630427507818735964242297603659282956673`26.0979933457\
1879*^-23*I}, 
     {
      -4.1615738527735327969099321021061448702328611928157454336`26.581118109\
160276*^-22 - 1.429340788497698998347917343648228203`26.11675272719013*^-22*
        I, 
      -7.6543360169760214238681591997106674696428545854028826`26.581125589835\
782*^-25 - 
       2.6289704484372678973163424018921529213865179832028691`26.116755170483\
138*^-25*I}, 
     {
      -3.47459972870060194229064250741290356089621603041573193`26.50094867291\
1868*^-24 - 
       1.19339156089345831678770507170750477463452388464293292`26.03654305760\
201*^-24*I, 
      -3.97870700794715903465399297793618003255451905271073`26.50095773271387\
5*^-27 - 
       1.36653305050693472996674988766036198075308413107462`26.03655098808873\
4*^-27*I}, 
     {
      -2.366106877061419933362538289024347856088019750288008`26.3710815571652\
94*^-26 - 
       8.12666839271599129009327298473832312885813099831217`25.90698667696110\
7*^-27*I, 
      -1.654761923455298042899570035028813271899129629922`26.371091817872827*^\
-29 - 
       5.68347167711858634814613372879452099774581192554`25.90699613754129*^-30\
*I}, 
     {
      -1.3151757587585204841208230867923937373447994557836`26.50357940365491*^\
-28 - 
       4.517123623275660905519697931130288233616881395393`26.03976825373594*^\
-29*I, 
      -5.511064884474768722486975758033535670287152105`26.503601775598185*^-3\
2 - 1.892839129164389323702351575983983733106971256`26.039775542102255*^-32*
        I}, 
     {
      -5.9709462215954971178769826601982278496162236064`26.436608892140296*^-\
31 - 2.0507907062047521127465790217630638547591896809`25.97179813615666*^-31*
        I, 
      -1.4707551321429456759915284076123668543897078`26.436636499875647*^-34 \
- 5.051479018840891611426684158567589705840128`25.971825406664493*^-35*I}, 
     {
      -2.21545778142267677620806297727745581144892362`26.31179861308798*^-33 \
- 7.6092466076784921177200873482554540168913305`25.84764072951392*^-34*I, 
      -3.147082689512615753299133218207986112154`26.3118299920513*^-37 - 
       1.0809020365930798489404792761695089413586`25.847663816233972*^-37*I}, 
     {-6.72145529896549084041774367735495134440258`26.3956404099557*^-36 - 
       2.30856175013510816459340057758391718872499`25.931833960115743*^-36*I, 
      -5.4021101452576215438492790826223101417`26.395697869110585*^-40 - 
       1.8554173607727487875030402593192057725`25.931858136594037*^-40*I}, 
     {-1.668145786160684761520602775303700898427`26.39357654758108*^-38 - 
       5.72944010528840701583866698662155455729`25.929032742290023*^-39*I, 
      -7.44222275415229550001884730299384183200954128897256988`26.39366254951\
8353*^-43 - 
       2.55611768910602965479809295926113906868520881489495213`25.92912353782\
459*^-43*I}, 
     {-3.388003619053991914133318221342822469`26.32752606580119*^-41 - 
       1.16364912305095141296553972988202976`25.863239256425075*^-41*I, 
      -8.23187066709360045752995564240121329598025911576564`26.327636843980194\
*^-46 - 
       2.82733141988407821057475583899403788231631630096823`25.86327723782891\
4*^-46*I}, 
     {
      -5.6330246071698602123939273854921305051609120376222251`26.258157674861\
51*^-44 - 
       1.9347276099096688314972379198301612659489694359635697`25.794104415800\
323*^-44*I, 
      -7.31313425499667577426341169157598053798214598827`26.258298309030742*^\
-49 - 
       2.51178074743524611497721356908499322538453889525`25.79422078889482*^-49\
*I}, 
     {
      -7.6693637933123048212873599218734366079084257091379`26.291736102327626\
*^-47 - 
       2.6341319124501088285829490581014773077101502006498`25.82787597191077*\
^-47*I, 
      -5.2197883285448319095216095405503824114749284`26.29196168863184*^-52 - \
1.79279681900658222895107803573120498860945828`25.828077130910895*^-52*I}, 
     {
      -8.5529218231891382221901277773030144417050416684`26.280073325422855*^-\
50 - 2.9376001616717218009458114340300690708976027641`25.815394256564442*^-50*
        I, 
      -2.9941041927046429290901586430835937342469`26.280405668878103*^-55 - 
       1.02835979825097449747527540581519817733778`25.815505557146867*^-55*
        I}, 
     {-7.814698568880387976277089397619758324629658`26.1399947969491*^-53 - 
       2.6840488261120336072255365456731074285037656`25.675847370556873*^-53*
        I, 
      -1.38055298316998520236685291724533321674`26.140340515218348*^-58 - 
       4.7416692802698183474418997472587425534`25.676212422271504*^-59*I}, 
     {-5.8512247265322262533054127446474686753618`26.3003670750334*^-56 - 
       2.0096709706893504046774922991735414722576`25.83741071706101*^-56*I, 
      -5.11808764652916685449318318597589335311105881474572629`26.30109935809\
1086*^-62 - 
       1.75786654066341545490021622885846014193642486488020532`25.83766999450\
6953*^-62*I}, 
     {-3.5908969522271018794867348297142399575`26.201265792949258*^-59 - 
       1.2333351906489835259868688342113771931`25.736319796409553*^-59*I, 
      -1.5258695859822530481134750152785403400435529766354`26.20211730047921*^\
-65 - 
       5.2407760004522920541408766682484110316987673030138`25.737052323078252*^\
-66*I}, 
     {
      -1.80658016850450964926902675926979140869051440541265335`26.08320341585\
8083*^-62 - 
       6.2049090413560481958894083428598589031812258457993272`25.619266598155\
63*^-63*I, 
      -3.6589817255500830201208003851753734695406774191`26.084140829207286*^-\
69 - 1.256719695413040344213468047221830674622413396`25.620032027866465*^-69*
        I}}|>, 
 "IT" -> 
  <|0 -> {{-147.29432186602152774975467400947127999582`21.760733926121283 - 
       50.58994255668446505619478586425501465248`21.296608111248126*I, 
      -111.22479992578361196409950241810350324043`21.659240543647304 - 
       38.20144706081940481343640628647270110433`21.19511472888299*I}, 
     {-120.19147753007295774152685791657164584125`23.157263606274928 - 
       41.28115644254235973841417016518711770472`22.693068428738638*I, 
      -94.18219294242075825225749256770639203192`23.069709844433557 - 
       32.34796610254650735532395719378499899767`22.605514096159332*I}, 
     {-37.20172941551130543819059889687818171198`23.38191038175341 - 
       12.77736527991844492748583640469092010884`22.917629332824337*I, 
      -38.44303496774034144467958584893218694953`23.412931089109236 - 
       13.20370606337159736076918370993945772184`22.948646743020475*I}, 
     {87.49619289061543655247493196586615771686`24.023402364468478 + 
       30.0515818681122252672653855583459474628`23.559265638913264*I, 
      52.33883161660653709179397652839082405916`23.816517153037534 + 
       17.97637852853929535924255438435837184601`23.352379109398417*I}, 
     {168.44216874264126554986110443542071365133`24.652711774100503 + 
       57.8534157519302434976312971225902342134`24.188610053349596*I, 
      122.74673100012583064968317318736358844097`24.5319548401849 + 
       42.15878787211862817427278752869718754438`24.06784896086623*I}, 
     {139.62313294686644008724311075676947993619`24.852964485059275 + 
       47.95518378360337352015057859058718535273`24.38884459196804*I, 
      115.40669623089431168845420673254512476518`24.77271818098521 + 
       39.63776783118825428368863879915168845993`24.308598371098142*I}, 
     {55.09544242290538003541385680427035595281`24.459748855850194 + 
       18.92316846976081495810526510313310673819`23.995627477856683*I, 
      54.0372941329612771623233316235936372452`24.40936931843471 + 
       18.55973517154163241290425513902396749756`23.94524788262667*I}, 
     {1.23981766109628170554481600122459441505`23.03524954855443 + 
       0.42582974999318574328052132430438371037`22.571116652940233*I, 
      5.46024385859771705777038338830339406603`23.584251980805366 + 
       1.8753840586143485547288937703338038134`23.120119156296827*I}, 
     {-10.64705567499012646969583941312000124259`24.09015465873058 - 
       3.65685471219665649509013198599175475208`23.626019944267778*I, 
      -9.80861519819922873158660882476068724471`23.932154761946247 - 
       3.36888260966963095672660385678427012729`23.46802302142614*I}, 
     {-6.37375801653193559924416396593370554921`24.089082571087573 - 
       2.1891410873248427958019625482220073649`23.62495748628479*I, 
      -7.6064883458802543887287076874202168545`24.001226215438418 - 
       2.61253661105955983898112060944890895173`23.537101118329176*I}, 
     {-1.95423081947552292463981990922874696638`23.82514813006244 - 
       0.67120323205463342377424555718659480485`23.36102622469785*I, 
      -2.92766122841786144797978247113565061362`23.768980968255825 - 
       1.00553919183532744687019255417627809585`23.304859139499026*I}, 
     {-0.29737289717972815347515014872171808176`23.401288166852083 - 
       0.1021361692402598585238420959496188611`22.937166061703135*I, 
      -0.59824135687179064363913558409232635523`23.395994853322915 - 
       0.20547292995249205238425951778594880955`22.931872739876628*I}, 
     {-0.00239534865636513191186109114359694138`21.843070134781144 - 
       0.00082271026739896195296519215884090473`21.378948378934343*I, 
      -0.03318331008871541015526024978483081547`22.60085654665479 - 
       0.01139719257308329324924513262370077077`22.136734742723277*I}, 
     {0.0069138851708642008541380677312737491`23.09684571105549 + 
       0.00237465402064639665267475541607008485`22.632724415908843*I, 
      0.01240812876597495653260922256211762108`22.878235121983902 + 
       0.0042617156829548073498689831016705802`22.414113741232594*I}, 
     {0.00131400167239614915583013654079898376`23.247832256939258 + 
       0.00045130910875420038120070071840584797`22.783706859191962*I, 
      0.0035528968576293744226123804066883717`23.102688595084793 + 
       0.00122028361759108766543182891161200099`22.63856387892354*I}, 
     {0.00014067580660051070036700208497269867`23.34058883705104 + 
       0.00004831673675451313201459982270655921`22.87646156843934*I, 
      0.00051524407594267669399735985376226042`23.216688756022815 + 
       0.00017696655155737564874124626205095883`22.752562696941645*I}, 
     {0.00001059098340829292046066451943453443`23.27015906697318 + 
       3.63759604210470963412247769207672`22.806018887488808*^-6*I, 
      0.0000520862030935497692770271876017073`23.15641222088508 + 
       0.00001788961033335219920693201105619097`22.692275553185677*I}, 
     {
      6.044066118768561546235812579289274311044446807916544`23.1685046667936*^\
-7 + 
       2.075904582631711211900809440964913757162345534397208`22.70439678419425*^\
-7*I, 4.02281715198804694179937441902599`23.065190803053525*^-6 + 
       1.38168319088522704086927050111112`22.601078695118552*^-6*I}, 
     {
      2.70095831510050076861531446996191021929019442248945`23.03048211333064*^\
-8 + 
       9.2767544789148173741938565785697202348464980754552`22.566360897217862*^\
-9*I, 
      2.465149696637409086373005747409438432938289703247364`22.935611479191223\
*^-7 + 
       8.46684243944937146647221050080369045086746519971803`22.471490089214466\
*^-8*I}, 
     {
      9.601489529871456760675368321041974502162666714104`22.955469316946147*^\
-10 + 
       3.297742897493569935014248019481291312603056922573`22.491346802574558*^\
-10*I, 
      1.22023271586355696853790662509714407190191728125824`22.863014535817822\
*^-8 + 
       4.1910307348762033833085657899886875532449841121281`22.39889218498522*^\
-9*I}, 
     {
      2.73768350530855890106382510291999957840234190866`23.0201190467769*^-11 \
+ 9.4028914025566489276631174652178031779809188095`22.55599504140665*^-12*I, 
      4.924551911808043591871246436231960487159970167088`22.928246724209973*^\
-10 + 
       1.691394448744534981653255895374507447967840577166`22.464123276833423*^\
-10*I}, 
     {
      6.29054818356025001940391757483319879714722158`22.803025531958966*^-13 \
+ 2.160561705466403579109939546013587836661783471`22.33890380394299*^-13*I, 
      1.62883354577139092459761344199222187644677900538`22.71158379672418*^-11 \
+ 5.5944176578597847323019225605159424156830715658`22.24746201419946*^-12*I}, 
     {
      1.16816587788658869396939427289004180054215921`22.810966996675024*^-14 \
+ 4.0122011432807477390545588598422857411298383`22.346837393024575*^-15*I, 
      4.429321873109946873539299086802962488337436335`22.720797058515988*^-13 \
+ 1.521301950319035112462861018366998502376054933`22.256669319182624*^-13*I}, 
     {1.756571951893234152292355097397104927272137`22.734333778489834*^-16 + 
       6.03315002351503037774924749586698362193024`22.270215979048192*^-17*I, 
      9.9229302214699668345687791931394786049349191`22.64229696759879*^-15 + 
       3.4081454297659348804932942688180559772295363`22.178178814322095*^-15*
        I}, 
     {2.1418002014226912580218346023744164642278`22.46269707118736*^-18 + 
       7.356261109401571508277454633405143250131`21.998579379046557*^-19*I, 
      1.834076540016855544084906679145054045205798`22.36632828775326*^-16 + 
       6.29934851720985060101611590786731344271318`21.902209708959*^-17*I}, 
     {2.11991460204463979056687347085291776722`22.45287989580978*^-20 + 
       7.2810924809488514642631093724262772658`21.98874298009338*^-21*I, 
      2.7999815268762377438796866215030389731318`22.36059338059792*^-18 + 
       9.616861180384927803019891904208114264536`21.896460397361185*^-19*I}, 
     {1.704821889925153745837326391303851726`22.465575457784563*^-22 + 
       5.85540843584871125009755534548632273`22.001424118933993*^-23*I, 
      3.53386937244791788801095039836323322848`22.37403325131191*^-20 + 
       1.21374840720325188399412145376834592696`21.90988762803723*^-20*I}, 
     {1.1148163694838202232672233367866027`22.171071596991492*^-24 + 
       3.828966071396689124912822624081831`21.706983827272406*^-25*I, 
      3.690156726152085537544743885477445504`22.081970815600158*^-22 + 
       1.267427110808825078740163591816179704`21.617877465627462*^-22*I}, 
     {
      5.93193577831906025586479780263587158773308077683849`22.00767071212287*^\
-27 + 
       2.03739211717929829348295574728996707975504139911168`21.543542513383*^\
-27*I, 3.1903679930849563698288027684384122`21.917039496738063*^-24 + 
       1.0957688759493531822912854072749823`21.452914712584878*^-24*I}, 
     {
      2.570008304510696228618069272284875153842599532854`21.92048704674778*^-\
29 + 8.8269914853649852266154827535695434618253561552`21.456378748709646*^-30*
        I, 2.28513518600130044942054670763025`21.830195724262047*^-26 + 
       7.8485617320142246408304876104139`21.36608503316136*^-27*I}, 
     {
      9.071307017215270886919814830475385777780066733`21.71209313622816*^-32 \
+ 3.115645566652587484098092998745360724071052048`21.247971416438418*^-32*I, 
      1.3567754908084612249540061936854678051017351174358`21.62262382450606*^\
-28 + 
       4.660002726021674438555255697806503950148089948592`21.15850571490601*^\
-29*I}, 
     {2.6099605938385889768884138439908850871805422`21.72919902290132*^-34 + 
       8.964212255079692548342636374502663755171783`21.265081521352343*^-35*
        I, 
      6.6812626362370902595139834374494492676882955503`21.64303923911464*^-31 \
+ 2.2947571141323741139729842965008758229639016319`21.17892344028511*^-31*I}, 
     {6.1240638510342935479092597802175051347084`21.66315577645248*^-37 + 
       2.1033807312620000139434886583951257034591`21.199033957783218*^-37*I, 
      2.73007734736923652948997439667153753142961507`21.581018794547475*^-33 \
+ 9.3767671712656832976020060495585262165928518`21.116896990938965*^-34*I}, 
     {1.17242005592489490147397853811148040365`21.72847257568304*^-39 + 
       4.0268126109773492314961830396063328729`21.264776717300595*^-40*I, 
      9.26087850120594053919231358423354258797232`21.64745033383468*^-36 + 
       3.18075609069707044077156485319695540372092`21.183720581475743*^-36*
        I}, {1.83208345666968571553624611149893338`21.479374589754507*^-42 + 
       6.2925030413784250918420156539086017`21.015199997861107*^-43*I, 
      2.608976657651157078854567991692703073848`21.401184640114813*^-38 + 
       8.96083281216763650177800822004238447019`20.93701508169645*^-39*I}, 
     {2.33771945274606479941820919321673`21.47895589338203*^-45 + 
       8.0291684927027149589258167353574`21.014874016708244*^-46*I, 
      6.106538701373319125832290767897139611`21.399442324434155*^-41 + 
       2.097361515426562449811285826704164254`20.935367707037464*^-41*I}, 
     {
      2.436567246022827192897297669831625441142175825797`21.482498692097717*^\
-48 + 
       8.36867269900029755307199350743419383854824596013`21.017415640105796*^\
-49*I, 1.1879014417250892519363327553176037`21.403048471541688*^-43 + 
       4.079985225400470125166735252476715`20.938086218683257*^-44*I}, 
     {
      2.075129706262328642919005182769781307024734785`21.18649168554987*^-51 \
+ 7.12727356408014394645680830349442603128616866`20.72237035544396*^-52*I, 
      1.9211793392643261307705827408283`21.10830331683969*^-46 + 
       6.598513179814028803880330615781`20.644184102086115*^-47*I}, 
     {1.444521856747749907012059834075062282839484`21.153400922862794*^-54 + 
       4.96137779304321284079574627839309690463541`20.689231457784135*^-55*I, 
      2.58397778203404316514328273618053574548729529345`21.073538091744613*^-\
49 + 8.8749712755225340142263813278363420031713196647`20.609417996294805*^-50*
        I}, {8.2212218693860452230966989817265684816`20.99794102954523*^-58 + 
       2.82367396685060016179533265966567949698`20.53389970867119*^-58*I, 
      2.89110872728045146355000329775516497361874266`20.919288471434857*^-52 \
+ 9.9298481153459371337699754780756598815638509`20.455236839652237*^-53*I}}, 
   1 -> {{-0.78400934336180883578954949433904807954`27.476900041503225 - 
       0.26927709868310572229423056500844415174`27.011929244855367*I, 
      -0.69471778814397157563340605895007292462`27.47689930916834 - 
       0.23860887880850466840805781581151719616`27.011928758404434*I}, 
     {-5.46295219760881500509666821842634332392`27.379948018765795 - 
       1.87631426904785121844930258148197623086`26.914849129315385*I, 
      -4.92165614576299237981752346159185334364`27.379947135058252 - 
       1.69039986432321566509577836112088143314`26.914848413750764*I}, 
     {-10.22053765246989001851155043476698553444`27.32253601323253 - 
       3.51036215236589626756855927983457308102`26.857774995112763*I, 
      -9.51844699071062817392876167998452661087`27.322535274452544 - 
       3.26922097463405290614015321896596306463`26.857774331013236*I}, 
     {-12.32337082634244110874418468015365772505`27.241459041351707 - 
       4.2326045859151526563368634331944243052`26.777002200957703*I, 
      -12.06350813510257715824961534300418740806`27.24145820312971 - 
       4.14335173179353818131639501761133573296`26.777001379028537*I}, 
     {-11.28262018257538033673155815345648711179`27.186420077967952 - 
       3.87514671098159180036328207142719264468`26.72207656193442*I, 
      -11.80583205090944992152631178921236420504`27.186419058103514 - 
       4.05484989321337188057068980605866690847`26.72207549406461*I}, 
     {-8.17303612722028870546394130407951208926`27.16050540514158 - 
       2.80712401504435084844528525511869251201`26.696302000163442*I, 
      -9.29742887508135621854141624640484911201`27.160503885230195 - 
       3.19330974036500902279155527744142527249`26.69630042493938*I}, 
     {-4.72967143179880442596610733970602450672`27.18952550373428 - 
       1.62446048846564375344330778391145845236`26.725740464165476*I, 
      -5.95001343497299492115160811197539491526`27.18952277130055 - 
       2.0436010979471644789155768085493331981`26.72573810840125*I}, 
     {-2.18742107288354776496614913162608022942`27.202213659864018 - 
       0.75129512816602093782968980747139159993`26.738886102255567*I, 
      -3.09601747331787056409987067991228987005`27.202207759018947 - 
       1.0633630960473154789742712586478447651`26.738883358311774*I}, 
     {-0.80635086740463272545599437614212173347`27.113612639716234 - 
       0.27695055414042690330901249658123683446`26.649877428345945*I, 
      -1.30649876542932029021820209764256061068`27.113602045903004 - 
       0.44873214836868547179414686199106117755`26.64987396209161*I}, 
     {-0.2359755722231440534968320482006250837`27.033997530200384 - 
       0.08104854615107542505843926362776368035`26.56924077427112*I, 
      -0.44538723692298877463107084932230334554`27.033979962837403 - 
       0.1529734102846785914084240248053372872`26.569228259128383*I}, 
     {-0.05457551522177940361361309974671216526`27.068268520754078 - 
       0.01874459344456367201082173784096482068`26.60287942166025*I, 
      -0.12211136666031801409046177767363082948`27.06822883452398 - 
       0.04194056462327757369025434526494625433`26.602838037580845*I}, 
     {
      -0.009934004242654651986266240381116251894935292783751603163`27.0117636\
7923287 - 
       0.0034119489307326205883142113059251085349614489257348431873`26.547815\
287047403*I, -0.02681580620056903535800852425811158154`27.011691060169046 - 
       0.00921019953866204739977567177177533958`26.54775117964748*I}, 
     {
      -0.0014193748444677009523762611143981155373200445697229578201`26.947772\
52334415 - 
       0.0004875007463854481999812473946351260973592465123004080142`26.483444\
364734417*I, 
      -0.0047043825329898480342672329412768726282440024566439639984`26.947638\
354145674 - 
       0.0016157747229734028805543053152676971679019753067723620352`26.483399\
796177995*I}, 
     {
      -0.0001591390270408893279022931945593700418408594992670821112`26.979485\
404981677 - 
       0.0000546581438750114310395815670042112901555188850049223263`26.515164\
395297347*I, 
      -0.0006591057797004444628939450570561952047102853961415440264`26.979198\
201962458 - 
       0.0002263775216274387388772191702892666377452829117941256976`26.514992\
40507982*I}, 
     {
      -0.0000140318461175342114350269831498957287343245143904665466`26.772104\
00808803 - 
       4.8194002325221169728451471748762835816632919967338549`26.307979982056\
17*^-6*I, 
      -0.0000739091674764578335291213026928550871710830320546161514`26.771740\
64400074 - 
       0.0000253849604633599640322753830889712821953072836199018393`26.307598\
433639974*I}, 
     {
      -9.770653124572339530702674371090888741002418795148315`26.7995248256777\
*^-7 - 
       3.355844095354979838057934477900892003717667210019217`26.3357615811865\
67*^-7*I, 
      -6.6609999027306203226364352340602330751439465815855801`26.798740125196\
115*^-6 - 
       2.2877976433859991182533645546427994431191491795679469`26.335163804969\
667*^-6*I}, 
     {-5.40099713195791851106770443476860917529057110073659`26.82327123584808\
6*^-8 - 
       1.85503508345082989377571666491134274636037814172533`26.35997444456818\
8*^-8*I, 
      -4.850008765745800982875873140771226490002128655269854`26.8215396694972\
1*^-7 - 
       1.665791740985619434051367084184359478445444108639746`26.3594065643686\
23*^-7*I}, 
     {
      -2.382908355084277003961503560607386931074823221322`26.721307263216676*^\
-9 - 
       8.184375016927675445593795672450997017655080493726`26.256412592828205*^\
-10*I, 
      -2.8684100199117207958409274857822630162710761879356`26.718732308587708\
*^-8 - 
       9.8518867732285139643147432454757839580452614567781`26.254045147290118\
*^-9*I}, 
     {
      -8.43281948926514419594428584882398656569939453005`26.712403394929755*^\
-11 - 
       2.89634962263420698141089377595089575051463560502`26.24835766489778*^-11\
*I, 
      -1.3847660295150420518042160399802463227280124279246`26.707485022958565*^\
-9 - 
       4.75613947639719825605946611339418524124487893374`26.243690923668886*^-10\
*I}, 
     {
      -2.4038343749602305833132109768505443533156744523`26.735239469005528*^-\
12 - 8.256247858328002493041408334128329192820211645`26.272665359572795*^-13*
        I, 
      -5.47991925488978977730358573206976433922244566164`26.724788450201363*^\
-11 - 
       1.88214180158492520383859812811856804465386049175`26.26920762542761*^-11\
*I}, 
     {
      -5.53861707042985631127434068444037625764338187`26.629002110926965*^-14 \
- 1.90230224686723481202851304940535290873799854`26.16563399322221*^-14*I, 
      -1.7837155122591403654772524767128781860919176549`26.61420389164127*^-12 \
- 6.126377728581906141915110765278552606212046102`26.153269723146284*^-13*I}, 
     {
      -1.0343320808700600908066078957368598539678556`26.576397094885888*^-15 \
- 3.552533450905768865758173250163086340105637`26.112427756141113*^-16*I, 
      -4.78872956457564172814181998851157995811253797`26.551941715347564*^-14 \
- 1.64474468888039490247255091613401659866484103`26.088378071441767*^-14*I}, 
     {-1.56901787380502883181910702066513142938668`26.63480056484411*^-17 - 
       5.388973797537711690739004817706135559095`26.179981844975057*^-18*I, 
      -1.0626717709349755475155050460861577205584134`26.581895143582297*^-15 \
- 3.649869402101661304645087551335618626437202`26.161554038205757*^-16*I}, 
     {-1.936670371272199680768555457513148486115`26.573730539460172*^-19 - 
       6.65171892525579306639721351198787210741`26.111659526603344*^-20*I, 
      -1.95257098211257768191315833200367880946504`26.49537816006673*^-17 - 
       6.7063314166838473801578611205533462995106`26.042786145685792*^-18*I}, 
     {-1.9477913708333658781799579762053618719`26.455131537906606*^-21 - 
       6.689915287603288043038933770849782874`25.992962865533272*^-22*I, 
      -2.974658035610199359236454930337150285689`26.349964404708388*^-19 - 
       1.02168079014059393858674845852732929564`25.893831625191844*^-19*I}, 
     {
      -1.597978636836108800781196965584394725617168695919107097`26.5364011396\
75828*^-23 - 
       5.48844289584231290173652711552567504068765058700925778`26.11973428684\
6302*^-24*I, 
      -3.7615596811218582107090320060449765475`26.32467146218561*^-21 - 
       1.2919512835300521622508022475688379387`26.03057496773955*^-21*I}, 
     {
      -1.0703730426278532131227302550229274500917282582879273`26.369822042254\
96*^-25 - 
       3.676320312606581276147767152330015634790417679992376`25.9065247504727\
94*^-26*I, 
      -3.951747991224240247503559367211111842621427135263451273`26.1338171271\
81402*^-23 - 
       1.357273663654006917718704702572812057468514763286363271`25.6737477992\
3118*^-23*I}, 
     {
      -5.8581444768836456468933726737322736079368944142368`26.328016408883023\
*^-28 - 
       2.0120476391742586462500744191749070753201629287328`25.894481486374815\
*^-28*I, 
      -3.451614450142857141845303879790313902070407564608741`25.9944486824886\
74*^-25 - 
       1.1854970004843788565074046413673116577823644376870594`25.607445931133\
785*^-25*I}, 
     {
      -2.62130181535238461522214819875771825679189830511`26.27188323583141*^-\
30 - 9.0031649952557489096002321815468246953120076772`25.93818932110163*^-31*
        I, 
      -2.50804399101792272732804970141675790018204766223395`25.8290737880389*^\
-27 - 
       8.6141678666096622693151555831442866006916562529505`25.65106016551322*^\
-28*I}, 
     {
      -9.59477566567373280626450826137848052793715912`26.061242628625127*^-33 \
- 3.29543694299516650337483536868355168227852156`25.58589721027482*^-33*I, 
      -1.516889119719981684754924321459179616126246246937`25.60123400545273*^\
-29 - 
       5.20993154789058364145005823530971510604677326975`25.11735832653064*^-30\
*I}, {-2.874142221415314000035836492569177529665224`26.002364023704974*^-35 - 
       9.87157468387682097362924028698242284703597`25.776590974575374*^-36*I, 
      -7.639600501729600328354402997466764400936054318`25.42122122162221*^-32 \
- 2.62390936488417840623417774306737627999034638`25.323672806859577*^-32*I}, 
     {-7.048627121798914543952937550271765219258`25.81094018193027*^-38 - 
       2.420932705876117250973767592467130909911`25.416607348120454*^-38*I, 
      -3.2051668640164750154896895108927268136726472`25.202226912046733*^-34 \
- 1.1008517197470272531936922839086526795779057`24.828793273169296*^-34*I}, 
     {-1.4156904775929218974362185842182838228`25.61183429686989*^-40 - 
       4.862353078662202491949198604369137713`25.176773412538285*^-41*I, 
      -1.12056376780889966947084420719967382360316`24.98412730329309*^-36 - 
       3.8487061772902909579735229832488030657807`24.55545018097373*^-37*I}, 
     {
      -2.32930057987460433330109086346728684767240115666079849`25.43112925397\
0504*^-43 - 
       8.0002528977521763427427130683448156398713709582825385`25.359971496478\
34*^-44*I, -3.26552306300782312510114181549321965677`24.76086151205135*^-39 - 
       1.12158175605276819213709684258996200401`24.756417123212323*^-39*I}, 
     {
      -3.14041156849637958219719620555902707498844571124026`25.24002333301937\
*^-46 - 
       1.07861076273591745432022239038495801011019472258651`24.7561711989052*\
^-46*I, -7.93429067982469888283928692687834167`24.56246678268469*^-42 - 
       2.72512412315171535302647374693851743`24.077153870200988*^-42*I}, 
     {
      -3.47015315870453861640500771842377619484332904339`25.043500386657538*^\
-49 - 
       1.19186433487533838047975060837855142925806890263`24.926719531741327*^\
-49*I, 
      -1.6076763052775965532903740550063941692913965230512947`24.353632336370\
22*^-44 - 
       5.521750662440056535742658016851695613445799768838012`24.2623457637256\
98*^-45*I}, 
     {
      -3.14338703550124585093353626955415331463958477`24.841020664968905*^-52 \
- 1.07963272137592813286026661025689202695486129`24.46098505526732*^-52*I, 
      -2.717122842795437233803754436329300349719322952444`24.146549572078907*^\
-47 - 
       9.332273423378040149089607366029911540172813846393`23.769724729482903*^\
-48*I}, 
     {-2.33459100331223180477330226454926522454878`24.64408548954182*^-55 - 
       8.01842347041373199301366943516475972607`24.240965339931602*^-56*I, 
      -3.831031636089199196092367807925967702043679766`23.943510567261924*^-50 \
- 1.3158122319126734817807814349438024681668655015`23.541631938036456*^-50*
        I}, 
     {-1.42185702386554249776739493348243811449`24.44661099586487*^-58 - 
       4.8835327967771190668970231341609337981`24.409842028220844*^-59*I, 
      -4.5069797676857813624950720884093895863540933`23.743216301112337*^-53 \
- 1.5479744545669454037192625747515598982638977`23.71486888493428*^-53*I}, 
     {-7.1022279117340863471343113299317945`24.248702998339873*^-62 - 
       2.4393425186201534463438156382014544`23.76305054709157*^-62*I, 
      -4.4246563364929104182344889451114268984809`23.54562085072968*^-56 - 
       1.5196995176762705548516553550081630331634`23.059734627791695*^-56*
        I}}, 
   -1 -> {{-0.45725649010470334946794438270661948076`27.354131855547635 - 
       0.15705004290056357894672980787657608447`26.8899897463179*I, 
      -0.41642589040560617353888088131707516236`27.354131846811498 - 
       0.14302630004908296466682342047609618461`26.88998974050384*I}, 
     {-3.18289842494309139086139241919874817972`27.324874859659083 - 
       1.09320336616979825359651031989677376286`26.860728435109984*I, 
      -2.94562996070855300898547664172737354569`27.32487393255731 - 
       1.01171076126778245201353928850015628528`26.86072768275956*I}, 
     {-5.94321206737707185407179054550476120804`27.27436435040267 - 
       2.04126508939214619423803232610180829939`26.810228003210213*I, 
      -5.68020704800972017115376734208099374299`27.274364325270795 - 
       1.95093296624338987829107479906067205186`26.810227980586266*I}, 
     {-7.14651040443062496881949784434597368121`27.177038518242806 - 
       2.45455185414241758200517072539253028738`26.712911318057007*I, 
      -7.16964210476094510749119795681833140203`27.177038478147015 - 
       2.46249670480688361509054140181912511771`26.712911278710713*I}, 
     {-6.52145185557996980585543795543930878289`27.115280478826808 - 
       2.23986824868964135939003082431604557387`26.651158106580635*I, 
      -6.98183343300199054424801644730987869465`27.115280438722102 - 
       2.39799163906120599509943609729230774897`26.65115806456681*I}, 
     {-4.70687742506396305629048441168711440518`27.08871983565678 - 
       1.61663162258172187893043476892889153429`26.62460334554316*I, 
      -5.4682061155299518193980580136422014793`27.088719814740337 - 
       1.87811878807112771106817197739865609353`26.624603323861212*I}, 
     {-2.71348135919108565931060722636669623868`27.122206901222313 - 
       0.93197663257498761363066186781809228773`26.658103974570647*I, 
      -3.47934836893196909902754887367550321266`27.122206891382312 - 
       1.19502253643605758207671544846695023373`26.65810396609321*I}, 
     {-1.25019523879557279638109510453778382709`27.135808112667913 - 
       0.42939404937033488689670220579067692792`26.671720566823314*I, 
      -1.80002950011855457584872536434702842923`27.135808073785736 - 
       0.61824100113082507884356205294096253991`26.671720548774065*I}, 
     {-0.4591736118379991664314734181227258746`27.070482316594212 - 
       0.15770850058673172526814182097933315467`26.606371418635902*I, 
      -0.75537829545191720675119511417245281637`27.07048228998186 - 
       0.2594434333336932867681237121595991196`26.60637140993552*I}, 
     {-0.13391294652065960845357922255180380172`27.01473975555583 - 
       0.04599395405234105417887141611228990596`26.550601933317832*I, 
      -0.25616207023933135532636189548209689954`27.01473974217402 - 
       0.08798183293444818589779242189329712687`26.550601923770618*I}, 
     {-0.03087261954245631400488112608457035497`26.988832332156292 - 
       0.01060355911511570560455689201848502399`26.52470538772784*I, 
      -0.0698929279854887598980902364757300953`26.988832178181447 - 
       0.02400553644641227603021362269895852977`26.524705226698146*I}, 
     {
      -0.005603348925383267156195178362473783107559293837090226176`26.8722736\
57683724 - 
       0.0019245351529439498138694689630078885798527475814269714432`26.408161\
73915541*I, 
      -0.0152814312014722777554233392231966132880539770989609746432`26.872273\
629202223 - 0.00524858471713258276050047113356449862`26.408161714021674*I}, 
     {
      -0.0007985403998170109577173411481283046046457031333838694155`26.831129\
73042882 - 
       0.000274267958493881606165248815562644486774819507131125892`26.3669989\
93239264*I, 
      -0.0026703674361172197802419916337540555200726404911588002535`26.831129\
69385283 - 
       0.0009171686558378793234613763316705871720919509840871909755`26.366998\
98108369*I}, 
     {
      -0.0000893257992084276531308132755163575208932761080488377529`26.834807\
421946795 - 
       0.0000306799813701898343629878688596891662047846999585345591`26.370678\
975223612*I, 
      -0.0003728304503472608890643001644058938603692770130560866044`26.834807\
365322465 - 
       0.0001280529407210080060642689264254263741184228342411108054`26.370678\
941302344*I}, 
     {
      -7.8601516524188015332036454707511254156747013335223284`26.658571175978\
878*^-6 - 
       2.6996602146306223420654986283565075047408346643080136`26.194449361180\
514*^-6*I, 
      -0.0000416794870439208228809563986682609786341259916512923304`26.658571\
10840972 - 
       0.0000143153030519531585453883295000326023810497970729698915`26.194449\
29022829*I}, 
     {-5.463370984763391250732630586956191573772138686004367`26.7154188369898\
4*^-7 - 
       1.876458106351455906664020888329249472404983297135899`26.2513066281933\
33*^-7*I, 
      -3.7462365513444240415637694639863750163590977722065904`26.715418416380\
27*^-6 - 
       1.2866883769535574348319873962897875433546530238702589`26.251306308102\
148*^-6*I}, 
     {
      -3.01526889837640796403348527889340998503783143302686`26.77684211909233\
*^-8 - 
       1.03562906179487167386721362200157015852896885220952`26.31273863880713\
*^-8*I, 
      -2.721301145305376755914881451946731254264802767891626`26.7768418226831\
95*^-7 - 
       9.34662428777555315257409980235982625115336618891474`26.31273854190149\
6*^-8*I}, 
     {
      -1.3284877138390590177100100496574125183423870117421`26.711636125878186\
*^-9 - 
       4.562845076371061105629380714559383185889193985701`26.247499383357415*^\
-10*I, 
      -1.60613841198095232255639486812589738094439016779096`26.71163544218254\
4*^-8 - 
       5.5164685896113218246101157324308321579042319795045`26.247498753810298\
*^-9*I}, 
     {
      -4.69563042598785370689055539455852134199149908016`26.619585816276185*^\
-11 - 
       1.61276871035274266332396340004225370635282698469`26.15547073182132*^-11\
*I, 
      -7.739961475787921021249283757126381354230831874713`26.619585198558763*^\
-10 - 
       2.658379504996990089074831541127815722389457715464`26.155470145969755*^\
-10*I}, 
     {-1.3370878538801309213376836357804712613407203864`26.59482193953276*^-1\
2 - 4.592383254431517338116443868700987160911430394`26.13069523084421*^-13*I, 
      -3.05812513187813465547462850760969466695081165225`26.59482051264599*^-\
11 - 
       1.05034853206080834574825555786218082430782610475`26.130694764209334*^-11\
*I}, 
     {
      -3.07783994024716079796907655377742200829513834`26.530987350369617*^-14 \
- 1.05711981156615329977289261030170021638532417`26.06686798279854*^-14*I, 
      -9.940540941400271169380692482553328448755406324`26.53098579390741*^-13 \
- 3.414194035702464718532531434208461154805245046`26.06686668822971*^-13*I}, 
     {-5.743036361725546744741007194087084627256741`26.52527466710961*^-16 - 
       1.972512422474233293377906130602312456534855`26.061157343402165*^-16*
        I, 
      -2.6655138202564945803768716460673116106897394`26.52527198885517*^-14 - 
       9.1550162519830282501077273734038407231626114`26.061154711714913*^-15*
        I}, 
     {-8.7053751371427609470552747656091309384982`26.629727813757157*^-18 - 
       2.9899620198735968035083509277497872365092`26.165620270914765*^-18*I, 
      -5.908790501213889174483096404016578512994037`26.629721643861075*^-16 - 
       2.029442603414102288029056696664467706968096`26.165618250220117*^-16*
        I}, 
     {-1.073813650282077281178143951090782157232`26.488366237091892*^-19 - 
       3.68813747849472794025268536806444831414`26.02423342671247*^-20*I, 
      -1.08467318699717661212035030535443864510249`26.488358977826156*^-17 - 
       3.7254358163837334985519688341800089812946`26.02422714673224*^-18*I}, 
     {-1.0793444496961823179003235037569576103`26.358314219916906*^-21 - 
       3.707133650316383476355697433779691086`25.894192649489653*^-22*I, 
      -1.651079559545687101491554461974417589195`26.358305122813274*^-19 - 
       5.67082417134239798280453569083964774211`25.89418417437973*^-20*I}, 
     {
      -8.85033505379708110152332975255702810615568548721397089`26.52933984378\
8925*^-24 - 
       3.0397501838955226892398660857353289018772094361722612`26.065240830904\
248*^-24*I, 
      -2.0863040903547612090721344207394817765`26.529316005578668*^-21 - 
       7.165653281789608523498503290209675077`26.065233078678112*^-22*I}, 
     {
      -5.925407584358703454058661310037344911266178769860569`26.44070093405101\
*^-26 - 
       2.035149933276555936319481659412844101563052502931621`25.9765669963370\
6*^-26*I, 
      -2.190342038263093079309694684676688794621261656526886392`26.4406704554\
39882*^-23 - 
       7.52298367590930161243082065415489893690975353318413085`25.97653711366\
8243*^-24*I}, 
     {
      -3.2415869997003106014194457926538448315171117637554`26.373880910447635\
*^-28 - 
       1.1133606375981024771479687473147482658008740449292`25.90976573359785*\
^-28*I, 
      -1.9119992563652580001281106626711122591499454738265426`26.373838062430\
24*^-25 - 
       6.56698312076994066617472793405627573059181686175789`25.90973336713316\
*^-26*I}, 
     {
      -1.44992931430734477393553335705803531469003581697`26.382614161169094*^\
-30 - 
       4.9799503329654540750839321873495081655195393482`25.918503172460024*^-31\
*I, 
      -1.38857418731633871929912383333413048640064409445909`26.382543185935614*^\
-27 - 
       4.7692190358787664703134923369569873447406326358247`25.91847537758986*^\
-28*I}, 
     {
      -5.30532878493050706221496336313906655330791721`26.251283947157894*^-33 \
- 1.82217668049751022118419748079209290868618409`25.787159248965054*^-33*I, 
      -8.39418769514628423298712542024546014986053318138`26.25119960857228*^-\
30 - 2.88308108505193354747899066209905644772685483079`25.7870700756167*^-30*
        I}, 
     {-1.588718738277156321053664406769905740704493`26.470891685809676*^-35 - 
       5.45663870066062497800948390569894435535507`26.006819115009723*^-36*I, 
      -4.225770874451257693422441170964027733147675999`26.470668985041947*^-32 \
- 1.451389999885090085516874409037996137871847127`26.006735034963604*^-32*I}, 
     {-3.895081866265431162938696495719711487577`26.272399741803156*^-38 - 
       1.33781102605699465890319164277184487894`25.80827933408902*^-38*I, 
      -1.7722032472204517033479649585866014540820863`26.272177207718993*^-34 \
- 6.086837519589034036691813353101540860028707`25.80810163589274*^-35*I}, 
     {-7.821035924465092333210266129521944542`26.167389978123833*^-41 - 
       2.686225464362102062514154943928024535`25.703274096126687*^-41*I, 
      -6.1935850436288849746998248912886521622778`26.16711667536688*^-37 - 
       2.1272585908785553408803415066227365596694`25.703023352810096*^-37*I}, 
     {
      -1.28651501409226932899339383276708237530992892304008389`26.34637387934\
228*^-43 - 
       4.4186849728288152621622919551093918727506024949969794`25.882367958204\
938*^-44*I, 
      -1.80432271582938246451506858083203127273`26.345710836423457*^-39 - 
       6.1971555584171065349850147690387469923`25.882148093969217*^-40*I}, 
     {
      -1.73411405057678753438817853977131639810230033770528`26.22445649579074\
*^-46 - 
       5.9560157577029269121679777674471530652779171671357`25.76031907416947*\
^-47*I, 
      -4.382654818636770996223156490202163397214372724962114654`26.2237138041\
3903*^-42 - 
       1.505273609408276277697318913440089346542811342316401665`25.7595386103\
14408*^-42*I}, 
     {
      -1.9157949110598865067858987533555517291354940713`26.16785821721974*^-49 \
- 6.5800197368820626567008068471638246128916673718`25.70387534091053*^-50*I, 
      -8.877811618392962156967287597287331853762508815257894`26.1668643202804\
78*^-45 - 
       3.049187328565804188093416585795291318238578966624622`25.7034602491665\
6*^-45*I}, 
     {
      -1.73505903887952318540037918758281748928242518`26.154113763711425*^-52 \
- 5.9592614295894250454707732788368341287006145`25.690055744615243*^-53*I, 
      -1.5000442467216349246799542404539777885209476688738`26.152657789779067\
*^-47 - 
       5.152075878604421394116287688378325661423638097937`25.688866593018588*\
^-48*I}, 
     {-1.28839580468071478779816066150173825473311`26.246576006249967*^-55 - 
       4.4251447661613210364094604029890739016571`25.78254127941899*^-56*I, 
      -2.114493544466209421100851331132672364301736167`26.2438757133719*^-50 \
- 7.262473230185150657276913436743346574940527199`25.78020176350348*^-51*I}, 
     {-7.8455246709763180811389754472442410155`26.138280115093707*^-59 - 
       2.6946364082708224753973572859337223848`25.674629049762668*^-59*I, 
      -2.487021612679076316714937806590764216818132`26.135146518573396*^-53 - 
       8.541964070896851077338434869758339498335128`25.67348187245043*^-54*
        I}, 
     {
      -3.91825949870682026062019348526739621965818419533558124`26.02580531984\
472*^-62 - 
       1.34577165263753843136075461742703429988831085191351153`25.56163885535\
0424*^-62*I, 
      -2.4410887837237428299469241078022105636277`26.022229995610225*^-56 - 
       8.384202444455473372989310934331046324438`25.557880470736794*^-57*
        I}}|>, 
 "S0" -> {6.15171297720306643603818233511594671371`23.67231926266942 + 
    2.11287714420514833523539244401944417909`23.20820172109002*I, 
   -0.65258419912118929782330605695053229009`22.97857788139189 - 
    0.22413760916711044564119981739889869847`22.514460428830972*I}, 
 "T0" -> {15.99284911021537070074106813609875060318`21.679957606628758 + 
    5.4929294459799486245943300711452534121`21.21582872611479*I, 
   10.64776402521617466284253863809085920319`21.523386523403637 + 
    3.65709800329431597117457253013305635382`21.059257580910362*I}, 
 "Sc" -> {-1.26634210568441447006156774752878643369`27.178582370177608 - 
    0.43493987800804674875155865688788272291`26.714454576529246*I, 
   -0.50735866893219311831846307555150293401`27.18553533426265 - 
    0.17425821709721024207848929566757388288`26.721412565378284*I}, 
 "Tc" -> {-11.10304880864320659749467697191539348976`27.209961119340797 - 
    3.81347084067671464076098106291421332654`26.74569545840562*I, 
   -11.78687558772176729937178159449858850145`27.201474483081263 - 
    4.0483390761527177919420363897291572824`26.73723824780138*I}, 
 "kappaFit" -> {1.00045029603781718986274834727679454449`21.387578661299774, 
   1.00184682603854148263759861461813808541`21.468486053762575}, 
 "kappaFitIm" -> {0``21.387380482481777, 0``21.467682070376842}, 
 "residual1" -> {0.00090667221998137015960171754522620837`18.04087865462183, 
   0.01795890653024049611267383451839904752`18.734062656881235}, 
 "residualMinus1" -> 
  {2.65269570205341319773051520698389801692`21.675239714249056, 
   155.48137516689766772423785125810828279525`21.46805208439981}, 
 "neutralOnly" -> 
  {1.59973915712281303586495829459528017206`21.379529141160813, 
   17.31630682991577136708367267635063456079`21.422624536049938}, 
 "residualP2measure" -> 
  {0.29215754219924675370508359793898731148`23.081013801308554, 
   0.18018829854104254206797109717801724644`22.541823260806677}, 
 "chargedFractionS" -> 
  {-0.20585194894124736867393590082266545042`23.115357268727607 + 
    0``23.930822097113005*I, 
   0.77746085427050492116544934343192891101`22.421652042526667 + 
    0``22.660005842394575*I}, "chargedFractionT" -> 
  {-0.69425083248932655684959318682928653906`21.123037407706143 + 
    0``21.410553785873773*I, 
   -1.10698129295577303062875399060059987909`20.966466432087373 + 
    0``21.051358966876524*I}, "time" -> 2095.925046`9.772920740943805, 
 "kernels" -> 8|>


==> anc/paper_scan/point_E_b1.200000_N7_h0.125000_P5.000000.m <==
<|"b" -> 6/5, "Ps" -> {7/10, 2/5, 1/4, 4/5}, "ws" -> {-2, -1, 2, 1}, 
 "lams" -> {1, -1, 1, -1}, 
 "zvals" -> {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 7, "hstep" -> 1/8, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.0625`40., 0.1875`40., 0.3125`40., 0.4375`40., 0.5625`40., 
   0.6875`40., 0.8125`40., 0.9375`40., 1.0625`40., 1.1875`40., 1.3125`40., 
   1.4375`40., 1.5625`40., 1.6875`40., 1.8125`40., 1.9375`40., 2.0625`40., 
   2.1875`40., 2.3125`40., 2.4375`40., 2.5625`40., 2.6875`40., 2.8125`40., 
   2.9375`40., 3.0625`40., 3.1875`40., 3.3125`40., 3.4375`40., 3.5625`40., 
   3.6875`40., 3.8125`40., 3.9375`40., 4.0625`40., 4.1875`40., 4.3125`40., 
   4.4375`40., 4.5625`40., 4.6875`40., 4.8125`40., 4.9375`40.}, 
 "IS" -> 
  <|0 -> {{-1.78162352609735819717609809139011815513`23.144580781655563 - 
       1.2546468540017001043986029381376302808`22.99228585346074*I, 
      -0.88696745962371249206853678162117276844`23.228226836853242 - 
       0.62461620904637702410654488327465560894`23.07593182402736*I}, 
     {-5.14457952316509435665049047614807904996`23.816531448715565 - 
       3.62289250189657284359048901759907278639`23.664232382370777*I, 
      -3.42829347160534109042062881217875474566`23.856712519927694 - 
       2.41425730842597789452201992108289561258`23.704412420849536*I}, 
     {-15.86294550132687956265898474429419760871`24.083913986288056 - 
       11.17093166817140983597341935195253073536`23.931571344690447*I, 
      -11.68110342515148159288830428059886438758`24.140059777335924 - 
       8.22601377280753312100323106262723922663`23.987704804381554*I}, 
     {-37.57585850780682264244556164025707514968`24.39235823470706 - 
       26.46150096956937204332799593475293254453`24.24001410904199*I, 
      -28.13150118102919474167161214808969999555`24.456381536455748 - 
       19.8106384082372417624638275175700877857`24.304026450419173*I}, 
     {-58.61006227492892926847082746053873917846`24.278244482512385 - 
       41.27411272299562921251946707101452680777`24.125937215242995*I, 
      -42.62984339821905327736369452009386985991`24.349923227586153 - 
       30.02059532931758588719952964703464664949`24.19761503816555*I}, 
     {-48.8714319464507704431093928245868169346`24.26527830595596 - 
       34.41601856060243819305189553770509415113`24.11298315552451*I, 
      -33.49030037457430140632540592805027601514`24.344271525436334 - 
       23.58438771661992096195471176656820512081`24.191975458387965*I}, 
     {2.77621019585386387922848817127284218394`23.320232741620377 + 
       1.95505017600736029260245984373226861389`23.16802855871998*I, 
      1.45820933193672336523879710876944066597`23.334174991380134 + 
       1.02689357431080212300577804657276000534`23.181983405390422*I}, 
     {59.88627594908795159270495051930966914313`24.640075148403646 + 
       42.17284213909454385807999487516320324356`24.487807717763676*I, 
      33.15766592640121376680285423668434941483`24.70237195600707 + 
       23.35014139138917175385173693216520551902`24.550107800608334*I}, 
     {69.05103958130593512032627345473995688903`24.911461197774898 + 
       48.62681049458601731676341399912478447518`24.759096948213102*I, 
      33.64558880567985390208827581047128712661`24.971940769410672 + 
       23.69374423257041500254761107424841771852`24.81955759049582*I}, 
     {36.9119774549845901493834960033533810261`25.003439984889443 + 
       25.99398565999143035752528168364006913517`24.85118157471864*I, 
      15.46786930054387259743597797669163691232`25.07322005389771 + 
       10.892712894596314589870314713579280463`24.920966152331285*I}, 
     {11.2559625817649308825247771243160130895`25.1249582594255 + 
       7.92662301272311717586155733317456518307`24.972685437976192*I, 
      3.96649872580985706631444582553348951844`25.187341392461533 + 
       2.7932697760453470363242345555594155601`25.03506956868772*I}, 
     {2.31617670048433053320037632043427907969`25.09128553352165 + 
       1.63108747050520458069407024446337997146`24.938926741671082*I, 
      0.67109705818829267420891984217425975801`25.14521473460079 + 
       0.47259693220941790206081958383339160449`24.992849999999486*I}, 
     {0.35929387328272548735732894887575252863`24.982429087422645 + 
       0.25302030489219270761897091854525948668`24.830195905500666*I, 
      0.0837244871826493604590317763367354393`25.017056457532426 + 
       0.05896007933657945916930888211228923814`24.864826967332636*I}, 
     {0.04422075942390540313999906449175886836`24.921326022580335 + 
       0.03114094301072735176764816940973854297`24.768998345291283*I, 
      0.00811145934375009246689267174596236976`24.953674496816618 + 
       0.00571221517785605253166564796195487911`24.801345160110845*I}, 
     {0.00439529752669337552494085036861011751`24.69590833032887 + 
       0.00309523652639842298626122758448221244`24.543602577009832*I, 
      0.00062156359448574992014775406046479682`24.721866137579642 + 
       0.00043771470064260898966883514598692515`24.56955971118792*I}, 
     {0.00035426111889449877603177320559738415`24.656686759871867 + 
       0.00024947616138058146568905078134938777`24.504406318438754*I, 
      0.0000378457204652368274767730761681321144310190467702587391`24.6827739\
74993097 + 
       0.0000266515419355449157667316947077137024766082491223113727`24.530492\
990276592*I}, 
     {
      0.0000231511734266365150232383916090973185979804766368169984`24.6193816\
4343799 + 
       0.0000163034145433652023628748458890958186939796229254613719`24.467160\
950034426*I, 
      1.8314345396112964863576518901422545558186988399332347`24.6468284719572\
9*^-6 + 
       1.2897245404402006607064745366722178308010802099488289`24.494613915912\
506*^-6*I}, 
     {
      1.2256091020609074787205293472634448084792255046068706`24.4570727604896\
73*^-6 + 
       8.630928934267659529590391897490777622571292031187278`24.3047613791735\
5*^-7*I, 
      7.03938966779727685827425777966269495012656003644059`24.479002403668385\
*^-8 + 
       4.95724712399834889382215485350686696067936050928015`24.32668908497183\
*^-8*I}, 
     {
      5.25299314816838375826811109596833816310269625138808`24.43793195885954*^\
-8 + 
       3.69923905409957969768202575208372791665794668239994`24.285538028545496*^\
-8*I, 
      2.1481813278090304050571634250726405609306696915651`24.462426189538423*^\
-9 + 
       1.512782529687763599507959603454393783033139276859`24.310024362945768*^-9\
*I}, 
     {
      1.8225966171432276443066453902288256268691855125228`24.322607365447112*^\
-9 + 
       1.2835007386896912349527591331605237171684840121207`24.170258209053127*^\
-9*I, 
      5.2048264744501386356822597305352255908164174278`24.345448555638736*^-11 \
+ 3.66531933718794959646399923079526334666407274795`24.19309508833741*^-11*
        I}, 
     {
      5.12064035168480352363979420956948912456400176373`24.16717887941735*^-11 \
+ 3.60603416693119092674156343883702967218674455003`24.01487884148944*^-11*I, 
      1.0016148911451418182637154440779086613915627295`24.188526325629557*^-12 \
+ 7.053527042546673364320136814651774270642884494`24.03622670410611*^-13*I}, 
     {
      1.1655738098394729544750092261755760384917471366`24.107386606256558*^-12 \
+ 8.208151117229676192651007632065819478135449484`23.955106322263372*^-13*I, 
      1.53184402287318227748154329925914131464137189`24.127305268968524*^-14 \
+ 1.07874826301217213163266304857649422281173965`23.975025437319076*^-14*I}, 
     {
      2.15095467401552751513532136666628226705994593`24.047665752910316*^-14 \
+ 1.51473556299815164649180529263481997484187565`23.895370364486773*^-14*I, 
      1.8632143412247688983867115322904462302822`24.066543382006873*^-16 + 
       1.312104368462836715097668214296713676597601`23.91424698097585*^-16*
        I}, 
     {3.220483455528228575145852775619803864899729`23.976104012416027*^-16 + 
       2.267914279676062159536631399925941850665084`23.823794794032306*^-16*
        I, 
      1.8037816483126071558525604560314501227499`23.995796334083604*^-18 + 
       1.2702509465166010900715001545885973822934`23.843486591916765*^-18*I}, 
     {3.915053125170176895020061464856874066201`23.898604663762864*^-18 + 
       2.7570409880610580323359748738076947192577`23.74630999890256*^-18*I, 
      1.39097337243555254353857916860357500925`23.91673913638774*^-20 + 
       9.7954497129324188324238082219912276857`23.764443464602557*^-21*I}, 
     {3.86724953137359247917001456768794109935`24.20244357274107*^-20 + 
       2.72337695764816913389812865323701400342`24.050071710078385*^-20*I, 
      8.55063362569196973357212807899318369`24.221008798746272*^-23 + 
       6.02148850250944604118706921008458332`24.068641228895*^-23*I}, 
     {3.106140741697692612424774180432528068`23.981803576321756*^-22 + 
       2.187392371380572374065665383583914414`23.829612273667582*^-22*I, 
      4.1931136700493029217110636916406699826849181826329068`23.9993418110637\
58*^-25 + 
       2.9528555261743866173342563167265367234618166816541573`23.847146963156\
845*^-25*I}, {2.0299366181747190848457204016873271`23.615680616363296*^-24 + 
       1.4295127755719739186015882725709195`23.463402915873985*^-24*I, 
      1.64145175432831512508614825117567385525532525284382`23.632636564273145\
*^-27 + 
       1.15593572345488452877028533993424556804523160266361`23.48035601352931\
7*^-27*I}, 
     {1.080076248058075254266465000615557389543678792219661`23.64360796102328\
5*^-26 + 
       7.60606405819302534855313501268185304476924313890488`23.49132108531654\
2*^-27*I, 
      5.13270212621348111209701460329988659393772094787`23.65989414228272*^-30 \
+ 3.6145282551851962829186039561301392323118920664`23.50760046905622*^-30*I}, 
     {
      4.68150233619925155915637696595004091967838562832`23.065746883763868*^-\
29 + 
       3.296786381677489787463186808207625913039865109929`22.913451728716865*^\
-29*I, 
      1.282752816081153436217699164915989799795628932`23.081904328371756*^-32 \
+ 9.03334381020119945566693434498950187385816554`22.929611139259038*^-33*I}, 
     {
      1.6538804834212788736065687041679547192302971407`23.066361469171948*^-31 \
+ 1.1646882267909199796226661600258036311819844539`22.91407274879553*^-31*I, 
      2.563607529164621322203160718829114426193884`23.082086026281026*^-35 + 
       1.805332088540067871216311799448179305207855`22.92979086905148*^-35*
        I}, 
     {4.7645533690846704428355924322949871804349182`23.337640548929365*^-34 + 
       3.3552722040776529440858700353426136335424463`23.185363662521794*^-34*
        I, 
      4.099074690609827892788529076075098677771`23.353147672353185*^-38 + 
       2.886631821795204275944854205074469779747`23.200865615406364*^-38*I}, 
     {1.11978309987864744355373998619237123754192`23.21168911278757*^-36 + 
       7.8856858525241708623101433400531138608614`23.05942282601032*^-37*I, 
      5.246175052056392109355169193763696135`23.2257502748237*^-41 + 
       3.694437645321637859392919454232283967`23.073491538334764*^-41*I}, 
     {2.14792124002450624114386106714383453323`23.022814060756204*^-39 + 
       1.51259937184558337540157997786207977083`22.87059863600153*^-39*I, 
      5.37654852114958032475633022469391`23.037899744352792*^-44 + 
       3.786248659515731926922852547608066`22.885655861413916*^-44*I}, 
     {3.36388072870755150419694739162703334`22.89865441850191*^-42 + 
       2.36889685822393232238566343934336366`22.746346168149465*^-42*I, 
      4.4140277522312173942507872440156912351993290197258`22.913104579182924*^\
-47 + 
       3.108426641033511969048153912773348638190471980097`22.76080745793803*^\
-47*I}, {4.30281720341406053152086477362073`22.65166516551438*^-45 + 
       3.03011045180419235935708078316625`22.49938696741625*^-45*I, 
      2.9039628869396044416652416327655052828767002627`22.665744051493164*^-50 \
+ 2.0450155977775129632075640413991609714186635812`22.51345120306796*^-50*I}, 
     {
      4.4967208643098752234177117958745741349592690352`22.883177137188838*^-48 \
+ 3.166660410063472846463511976133499655712734399851`22.731098434103433*^-48*
        I, 
      1.5314878400475579783594340806125444847004422`22.897502693217046*^-53 + 
       1.0784974335551780041742416062154686657465167`22.745372324598247*^-53*
        I}, 
     {
      3.840606193190402320627692882659170845090812102`22.909271104417222*^-51 \
+ 2.704614306649241874178151160940276411760941344`22.756457007468736*^-51*I, 
      6.476401518605368905078051538698584022385`22.923036755629767*^-57 + 
       4.560782158265028205702367158221408653236`22.770261748476546*^-57*I}, 
     {2.681544017468480915965320893290229071163522`22.74866160751587*^-54 + 
       1.888384788425868480352657669967782479567974`22.596902844728476*^-54*
        I, 2.196712301632399241484722318116276975`22.762613805226547*^-60 + 
       1.546958792370209358088812101394867044`22.610708690488835*^-60*I}, 
     {1.530957533762021203781883267073625423298`22.63151554333365*^-57 + 
       1.078123983663514593857952348403725856522`22.479251432366652*^-57*I, 
      5.9778418930336086928197599472933`22.645062995170935*^-64 + 
       4.20968875576261160691269632851005`22.492851931330982*^-64*I}}, 
   1 -> 
    {
     {
      -0.0574811266268651093096903389478155986305774476780065783808`27.400953\
772350483 - 0.04047909877169453874525155665876330581`27.24838001946388*I, 
      -0.0305433840486967184619543365825978988743521247616294715392`27.400955\
366862256 - 
       0.0215091236425270228831216702189398618915761818699674157056`27.248380\
937127436*I}, {-0.40041725048505642788685764360682439214`27.340626559772904 - 
       0.28198002341693017454575512988703444169`27.188365821048464*I, 
      -0.21071401170262376543185372499783864168`27.34062773114565 - 
       0.14838806740270196226521973804315497625`27.188366711266074*I}, 
     {-0.84731222107471978705911348183231622855`27.226303802561187 - 
       0.59669037647771693135641049422058962469`27.074074161006717*I, 
      -0.43587653841834739487250536420104986522`27.226304772477807 - 
       0.3069510026383915937568439502636951536`27.074075259615295*I}, 
     {-1.29749872593973827623834072361938611792`27.153337440845235 - 
       0.91371867890486573079337818406064286427`27.001106304262503*I, 
      -0.64133330005995311140023630484644240795`27.15333835309026 - 
       0.45163683320309835665654804636696304798`27.001107416829775*I}, 
     {-1.60787752471221608287625712183617602543`27.1263193213071 - 
       1.13229223146775217935064233611100549179`26.97415938630514*I, 
      -0.74833136638597619383182221892515602778`27.126320332385852 - 
       0.52698652708274361019227267706627469948`26.974160622034525*I}, 
     {-1.60790026910784201909475473592150313198`27.087501203521818 - 
       1.1323082484230742497459427450790612575`26.9353144033645*I, 
      -0.6895767486919691033609780616054228922`27.087502411997228 - 
       0.48561061619693824639031482511247264497`26.935315881726357*I}, 
     {-1.26899439662436489880438708311578913506`27.089097080256096 - 
       0.89364548915568223656792160852727176259`26.936821161722033*I, 
      -0.49066999135801535881596681034676305539`27.0890988445905 - 
       0.34553740001339342973543778429435870848`26.936823292219856*I}, 
     {-0.77361001668751236441500705499485792749`27.07071681492818 - 
       0.54478814375969938520681983593947868216`26.918341664872035*I, 
      -0.26394718496665116212201353042484474557`27.070719254423185 - 
       0.18587569168803016300110422336539148653`26.918344363213006*I}, 
     {-0.3586238518472122799829579277699846933`27.021014524422764 - 
       0.25254846543011411179854877384816652953`26.868667692787625*I, 
      -0.10572044907274267954568777678510491129`27.021017893482963 - 
       0.07444997604141159078790848726338104754`26.868670516571353*I}, 
     {-0.12535632361561640673765018524529137783`27.028868064109673 - 
       0.08827786271888148341417861833362932378`26.876392874085596*I, 
      -0.03127831841219512923363445300668721779`27.028875098815643 - 
       0.0220266757928855465107046614821181584`26.876397110435562*I}, 
     {-0.03299909444272964134322011552134854927`27.010800042888974 - 
       0.02323847289902326635692221515805947332`26.858099991646256*I, 
      -0.006829510285814348489822371017379831458243572955714146816`27.0108126\
46949965 - 
       0.0048094468157584179598984149288678603312904297148322272137`26.858107\
43488644*I}, 
     {
      -0.0065728723997504216529591891793812098537727919091364134912`26.885725\
126693305 - 
       0.0046287184454539066286733880558616739439700065028570873856`26.733329\
11791652*I, 
      -0.0011060439432764724446967757620608449295986561525489031438`26.885740\
312180932 - 
       0.0007788932585882509005893889782639791581736472723218138567`26.733342\
659994165*I}, 
     {
      -0.0009991953615747422295665037733588878921965142568918480039`26.754827\
89695637 - 
       0.0007036488340939967912633983363788698480691228977055117979`26.602592\
16969917*I, 
      -0.0001340396085796728444908759003339810053947166432775360511`26.754850\
800594664 - 
       0.0000943927663463711549910767390317898003362143827657588854`26.602620\
019724206*I}, 
     {
      -0.0001171307694349413430477313609549149032022175336956417738`26.799769\
661426016 - 
       0.0000824853001914822201026138931484252952935364574385365154`26.647446\
633523757*I, 
      -0.0000122836854427152079526952453994722652493201381007892896`26.799820\
888292704 - 
       8.6503613532811717244801573084314034599539372747587728`26.647498878355\
37*^-6*I}, 
     {
      -0.0000106975926918325304741780866518473055551916718947453724`26.731516\
553114414 - 
       7.533410296618312410862214037702010582207279369494865`26.5792364807563\
32*^-6*I, 
      -8.601692902500769666208853644980369905342544788070643`26.7316200825272\
96*^-7 - 
       6.057445235274470226448544194692794213473729452615365`26.5792979637965\
13*^-7*I}, 
     {-7.682575369363586953617950747634669921356578638796055`26.8284479517936\
5*^-7 - 
       5.410188447004290029849419395171755092307103928908691`26.6757648779728\
8*^-7*I, 
      -4.64571723911569391220737575753127797604305034103947`26.82867488718389\
7*^-8 - 
       3.2715859626111906214603765206361366793684302481927`26.675916325929315\
*^-8*I}, 
     {-4.37232651446752564665183980806769758625788542427671`26.70696722332118\
6*^-8 - 
       3.07905998416027215180616765314646609411199591762324`26.55455529003481\
6*^-8*I, 
      -1.950505836867120071792104005664842556009216972612`26.707284852680292*^\
-9 - 
       1.3735763903487860412430172018819574332601989545867`26.55493413180716*^-9\
*I}, 
     {
      -1.9844858056467626026823353496037421929825848365115`26.639179641453563\
*^-9 - 
       1.39750561013285662070976224574047745971003481092`26.486897695266542*^\
-9*I, 
      -6.40674436573669402565342049492618913738550745275`26.63970459743539*^-\
11 - 
       4.51172851341513264891040646863106480121873565458`26.487417043152885*^-11\
*I}, 
     {
      -7.21941733761576136475312954576584106447616526085`26.599034481778073*^\
-11 - 
       5.08402539463882959157430559674359588254507020841`26.44730047990788*^-11\
*I, 
      -1.6547485732792599901836097194388917897995527774`26.60015234043643*^-12 \
- 1.1652995491007979607187658620165361621023304894`26.447945732534752*^-12*
        I}, 
     {
      -2.1135438713787824051811869748020244259064319471`26.595924096175853*^-\
12 - 1.4883902969268807445239710196672266600952065992`26.44358817707533*^-12*
        I, 
      -3.37429289697811604829943251284680810946843236`26.597645670712854*^-14 \
- 2.37622926822674357714475286085248319044748686`26.44517373814877*^-14*I}, 
     {
      -4.99523618070353581282728167344564616981509322`26.59580209580839*^-14 \
- 3.51772260935707918229990391587755774889989434`26.442711099933103*^-14*I, 
      -5.449824087814950279735270667560673924332055`26.59903204857022*^-16 - 
       3.837850447348698836139096217209786178800426`26.44656026168579*^-16*
        I}, 
     {-9.555264123801194054424276884566041865488982`26.554377107352906*^-16 - 
       6.728964843848475147681216154688740238297204`26.404775287481925*^-16*
        I, 
      -6.9895136511328270805288391580153500680054`26.560577819119192*^-18 - 
       4.9221236613354693934752534164253043623728`26.408637825460065*^-18*I}, 
     {-1.48240436216009863217053874287208455261711`26.460192589937034*^-17 - 
       1.04393208896194677281303087050837003835095`26.310884865706544*^-17*I, 
      -7.13311368848202868654024189165556566825`26.46832661958967*^-20 - 
       5.02324902954912254317610693187907814534`26.316610940286168*^-20*I}, 
     {-1.868360921955898280278919855076070699849`26.45242611579231*^-19 - 
       1.315728670246346276306110569412132390738`26.296193706130772*^-19*I, 
      -5.802535171015952874700065704408348476`26.466991568488528*^-22 - 
       4.086235049610337092031720238674315938`26.31388930440037*^-22*I}, 
     {-1.9157166087515458554172696985876320232`26.469320424823685*^-21 - 
       1.3490772776187448378860440012195234007`26.329423914366988*^-21*I, 
      -3.76767858042648835573280308361016562549334024954244265`26.49930156297\
9234*^-24 - 
       2.65325755333754425775251642758896312162180726247563618`26.34928870416\
0486*^-24*I}, 
     {
      -1.5998710844569780646535204745486132087710222887659992`26.435755645714\
49*^-23 - 
       1.126653972356978617626576023109206984335402258100516446`26.3013347241\
24956*^-23*I, 
      -1.955049947066430092712894012603578862653261665128262`26.4838695508514\
27*^-26 - 
       1.376776423061808156311807878386497414514756807388466`26.3350376855350\
13*^-26*I}, 
     {
      -1.089305387434178550281920358841427216626491228559344`26.2661313060500\
85*^-25 - 
       7.671057085697189846359548865866809830787703410650391`26.0999046404428\
48*^-26*I, 
      -8.115221765767023421739414958532322067455119051007`26.322374544559157*^\
-29 - 
       5.71486473365604211811203750473979890374920680615`26.167175267859207*^\
-29*I}, 
     {
      -6.051865200885010417570710541560085984032612257269`26.25514742556884*^\
-28 - 
       4.2618171145085240122987153692486098623195806712202`26.151572986457953*^\
-28*I, 
      -2.6969175937706816436164129822874325166284110363`26.37013527875679*^-3\
1 - 1.8992110987320432332646087562590427285184606507`26.22884283213632*^-31*
        I}, 
     {
      -2.74546495601439928418353481809714392040282473403`26.209812823921226*^\
-30 - 
       1.93339890239367538868554384656472244525679115293`26.093960751678818*^\
-30*I, 
      -7.1808119397320627123948811088244451709847334`26.378861621886536*^-34 \
- 5.0568388761107735274781460085883245347836358`26.23573298374214*^-34*I}, 
     {
      -1.017651567683408611736444015363289006546739037`26.011706109616973*^-32 \
- 7.16645980007178820780290779201691062279460332`25.827133674618167*^-33*I, 
      -1.53281165726901834396706734269646765552007`26.198878479519983*^-36 - 
       1.07942968612585255486110448072383798069653`26.03737620936672*^-36*I}, 
     {-3.083705691024207804069525033029959479330145`25.868954595547986*^-35 - 
       2.171593261560488944667254634061693938249988`25.849026217103916*^-35*
        I, -2.62451120858455599338501826147455089427`26.18453075999843*^-39 - 
       1.8482214019455384141922007296623156664`26.077192591144563*^-39*I}, 
     {-7.642611609557870938092695095829477438944`25.78397991332365*^-38 - 
       5.382045348992919679672156232230846335586`25.62281529737371*^-38*I, 
      -3.606264604666870731364535836463822570888656847619380282`26.1730654582\
7332*^-42 - 
       2.539587334061575735519685795904240052083748509943375059`26.0166487528\
19936*^-42*I}, 
     {-1.5498338868106830179926925649411890358`25.58796463515347*^-40 - 
       1.0914170035527427300545164490056307462`25.433295429524122*^-40*I, 
      -3.978287662294707598620936434111212883483479979165162`26.0175601434007\
86*^-45 - 
       2.801571727527287289066502964346659292937069253593778`25.8641112829664\
48*^-45*I}, 
     {
      -2.57253467447955956412791141119593250982583225259505672`25.34609388780\
9694*^-43 - 
       1.81161872239988098314493072519879241774275147796408074`25.38400692237\
241*^-43*I, 
      -3.524704701237579544422893743733183965420765429601`25.882726071998857*^\
-48 - 
       2.48215158809654921688344301788072247173113584254`25.838546395688706*^\
-48*I}, 
     {-3.49631174023859744736460038308969705340247794030308`25.23003648806150\
8*^-46 - 
       2.46215682563896186559890507584603765028710461525383`25.00167572252870\
2*^-46*I, 
      -2.508866302380156805323908504492599360711965664`25.82455946128519*^-51 \
- 1.766782469631651589684297627731768808398780136`25.616927515939437*^-51*I}, 
     {
      -3.89185298814875657608124149710387765553584927556`25.00059877773453*^-\
49 - 
       2.74070309259663613494843570065001659741614172697`25.017603022356845*^-49\
*I, -1.435109750903091362777083972701635101591351`25.63413283770677*^-54 - 
       1.010626491928875831599357549709057821710478`25.606977176966172*^-54*
        I}, 
     {
      -3.54904232058744330010437671100726799751421267`24.831507608631647*^-52 \
- 2.49929051621683765976561421107364673276501216`24.761519698685067*^-52*I, 
      -6.59867286622260173513960143419501197761`25.48781297274465*^-58 - 
       4.64688753315225136443604647497180997588`25.401544465634856*^-58*I}, 
     {-2.65200207339350726764131400656080912775979`24.639339136917975*^-55 - 
       1.86758089430804101809555648797779556269755`24.437478479911935*^-55*I, 
      -2.43944662725065758282319495369588417`25.338554198701843*^-61 - 
       1.71789606028015834378733623312178192`25.141348675785434*^-61*I}, 
     {-1.62417859125258793449389302613960420927`24.356519461998957*^-58 - 
       1.14377169475063223562094693509326310583`24.436737639098904*^-58*I, 
      -7.25234469014334729324690106673429614018914406307965`25.068097542823693\
*^-65 - 
       5.10721334577115151412271472171369851681309745870756`25.12635803767968\
*^-65*I}, {-8.1540127530779055797022526951760229`24.2461613938824*^-62 - 
       5.7421819471303317551726716841309831`24.01746246491596*^-62*I, 
      -1.73419605252602584729877710442747058959603189979`24.96106978368209*^-\
68 - 1.22124769327111305952225646931404251149576017503`24.73705299562426*^-68*
        I}}, 
   -1 -> 
    {
     {
      -0.0252688547547579779271937791888337777888023291329421246464`27.283445\
046257096 - 
       0.0177947185013488290209768249261862943037563677850942308352`27.130918\
52911667*I, 
      -0.011245585022223103034091705511633444457006926991184857394`27.2834450\
75893304 - 
       0.0079193149747225805030111005484637184008351035372217580634`27.130918\
546175014*I}, {-0.16815315756819360549261911171048137073`27.23427168816498 - 
       0.11841605538041009335465557262180694629`27.081949897092244*I, 
      -0.07402699277603205420372967612272031995`27.234271708547286 - 
       0.05213095372685363908580523016217097586`27.08194991258038*I}, 
     {-0.32788061363131671105243489463614776123`27.146475036261613 - 
       0.23089860139071748377391652751277117412`26.99418188474265*I, 
      -0.14107487827498754644625809473014364864`27.146475052846547 - 
       0.0993471121219992569452715848135647149`26.99418190352525*I}, 
     {-0.4529033436203267640259421688503808723`27.10048407639344 - 
       0.31894154231607421776901391423685983985`26.948166929588933*I, 
      -0.18778245287734933343043992055913697944`27.100484099560322 - 
       0.13223930885969579305792266784408618995`26.94816695783728*I}, 
     {-0.50265935163070244314141048401741862113`27.07369309420603 - 
       0.35398049302787005341525278487780512686`26.921325758588665*I, 
      -0.19755905888202751967474330347783059096`27.073693141810587 - 
       0.13912414608086376362782266674051715436`26.92132581674243*I}, 
     {-0.45162048622412148601618373320192017031`27.067254337029215 - 
       0.3180381342881125290728779453516809718`26.914799362481432*I, 
      -0.16517105223537582798356745677862276696`27.06725435466498 - 
       0.11631601066315310938410616961457368002`26.914799384042162*I}, 
     {-0.323145024465339173023206619147609335`27.106317646376876 - 
       0.22756372622662876288596354224343404943`26.95377708728397*I, 
      -0.10779702636741669133916759790461462087`27.106317668799566 - 
       0.07591233390304197078851835900542161614`26.95377711434332*I}, 
     {-0.18066151835360607959470328723371788991`27.13371581917734 - 
       0.12722463658640299606503000271523656434`26.981398268225185*I, 
      -0.05383298668171271522963207488551956626`27.133715849024384 - 
       0.03791002217492913134008889480652306632`26.981398301243313*I}, 
     {-0.07771028778252295552975424621132876051`27.02128770521253 - 
       0.05472478706176518648591561020663638247`26.86904518923981*I, 
      -0.02024828487512949401053731939347980906`27.021287733672217 - 
       0.0142591555092224242595016908061996797682051622798039711743`26.869045\
213099433*I}, {-0.02547931513750631360931043581627807421`26.920082739349336 - 
       0.01794292795931753999111573687501563266`26.76762041787938*I, 
      -0.0056826789570908595600535963982086879378426377177428656128`26.920082\
773078526 - 
       0.004001830449238296648270467443683028018996486259188170752`26.7676204\
3819287*I}, 
     {
      -0.0063514356820103439312537029915201946064983356048033185792`26.895757\
535814102 - 
       0.004472779282548022878560935201376064188281568929297465344`26.7431702\
60294075*I, 
      -0.0011870831378611368158238747091907762169074077612245464243`26.895757\
579973566 - 
       0.0008359623133280032677163986206165618728965367789209038175`26.743170\
286380202*I}, 
     {
      -0.0012077199511388502989146313650121858733679379568690544948`26.809702\
57172878 - 
       0.0008504950765499954603492132146616778643283114381302156323`26.657414\
34289008*I, 
      -0.0001852279829279353150600759611774945244727268876597915115`26.809702\
616632546 - 
       0.0001304404115962011692431080483652302580523481626832223836`26.657414\
38294459*I}, 
     {
      -0.0001764601199339135871240085522241003215218629231801016953`26.737189\
630343536 - 
       0.000124265946811340580640231662267815927164964736452813449`26.5847864\
50937013*I, 
      -0.0000217528631646182828237231781136316537338795823793188431`26.737189\
685377885 - 
       0.0000153187028209047086327570231039503517519475847203522953`26.584786\
51782982*I}, 
     {
      -0.0000199940838877194104751508553684858700909939599651608904`26.848591\
633043462 - 
       0.0000140801432406558950296745982130797176391996352228158831`26.696330\
08397047*I, 
      -1.9409190127924211937970795916364858563890950452749447`26.848591739461\
604*^-6 - 
       1.3668252004991907215171959210361512795609419505687701`26.696330192518\
44*^-6*I}, 
     {
      -1.7733086327982759978480417700017831699562297845445904`26.802066469171\
354*^-6 - 
       1.248791377484781220816390818519741162012523012020121`26.6496925419777\
8*^-6*I, 
      -1.328406525775031610387286550489013849639527762607751`26.8020666441526\
03*^-7 - 
       9.35484429782891559061391356668535066469124003087614`26.64969264587933\
8*^-8*I}, 
     {-1.24154693252863697675657981402507570042808446324911`26.72533256861139\
6*^-7 - 
       8.74316560246967418598134184896936510836594014873635`26.57223845239982\
7*^-8*I, 
      -7.0346258102120183805479949502680042708042838468425`26.72533277013944*^\
-9 - 
       4.9538923417760074554759741048732883971701723249577`26.572238586778735*^\
-9*I}, 
     {
      -6.9109335652895326399166411032999772297043973464784`26.597733510309922\
*^-9 - 
       4.8667863490209903578544246569864765850404132249912`26.445431665124826\
*^-9*I, 
      -2.903416341234594764406160817177115628379918027932`26.59773373160819*^\
-10 - 
       2.044630711835385444963300381522270877893557976936`26.445431929117493*^\
-10*I}, 
     {
      -3.076247242527908600083061021745627294059024464342`26.608098143337724*^\
-10 - 
       2.166340906725394480794676268103015843361294404963`26.455814506450462*^\
-10*I, 
      -9.3953662234864139687068927777121135250088935901`26.608098491910145*^-\
12 - 6.6163622683588801008633586488839699804946324158`26.455814851300083*^-12*
        I}, 
     {
      -1.1000683681034245050555565076599484136663373296`26.649199863384478*^-\
11 - 7.7468516609177498131896374806892113157773532824`26.497016347744268*^-12*
        I, 
      -2.395017281989786223213214143072660204705779594`26.649200620015833*^-13 \
- 1.6866082278956069353636004300648946070086542`26.497016784280735*^-13*I}, 
     {
      -3.171876932364309785167454949166177255585262217`26.61730274045633*^-13 \
- 2.233684813979031981652040880158444202524924823`26.463893128119725*^-13*I, 
      -4.8274890983573563724649803426559706197352822`26.61730358838158*^-15 - 
       3.3995925184311821762464501423335738659469525`26.463893907249535*^-15*
        I}, 
     {
      -7.3954969341036035830303246856763041321946256`26.493482373860562*^-15 \
- 5.2080233709516366681233486411029306802748509`26.341191374675976*^-15*I, 
      -7.71691109350953656639462536604326629201917`26.493483356452632*^-17 - 
       5.43436819522188950722283689470390513293883`26.34119254695908*^-17*I}, 
     {-1.397579545497692196759195086544424626033656`26.500264995178103*^-16 - 
       9.84197140580408877461237479901144654569572`26.34803405565212*^-17*I, 
      -9.806378852252005036514343080194699040245`26.500266738586056*^-19 - 
       6.905803721102436880224174328442470854167`26.34803513801188*^-19*I}, 
     {-2.1446400704206342422637292012359236852745`26.49536574997726*^-18 - 
       1.5102887214412515192747232823509371158543`26.34285391840265*^-18*I, 
      -9.9254931211697088211265970281371859389`26.49536809792955*^-21 - 
       6.9896858323202155198606906146707458523`26.342855563681052*^-21*I}, 
     {-2.67647483544590815817092990880179850337`26.517777984168877*^-20 - 
       1.88481499201050876493082321160952755497`26.365082133326887*^-20*I, 
      -8.014133283821481021329592531998625943376663792360971616`26.5177817645\
97494*^-23 - 
       5.643676660535676457588560178590253787175636328617704086`26.3650867471\
68103*^-23*I}, 
     {-2.719881329331307724318147791572019138`26.400170822761293*^-22 - 
       1.915382516629952187503628478403768977419226699139330003`26.2477706099\
40652*^-22*I, 
      -5.1687615842164585248442687462145726278077660437716543`26.400175602308\
845*^-25 - 
       3.6399218834561162755362515283005436380561331300288532`26.247773722590\
86*^-25*I}, 
     {
      -2.25305528638659846447683363371822293609484968293623767`26.44566382869\
0332*^-24 - 
       1.58663639402479082526637710972592959966227416598268826`26.29345556912\
972*^-24*I, 
      -2.66571329326897402575607542789563997149113747830515`26.44567156993981\
*^-27 - 
       1.87723654749699643457699025385425144078094084584039`26.29346085984271\
4*^-27*I}, 
     {
      -1.522700166146595986758828355050364343590651347321052`26.3859589716217\
04*^-26 - 
       1.072309017623117440847460715503936238839860572310978`26.2332267586985\
2*^-26*I, 
      -1.100360750949346493660556492441341343585859202718`26.385968964660954*^\
-29 - 
       7.74891066615890557411903150237274318676677598425`26.233238936373656*^\
-30*I}, 
     {
      -8.402445428795197733008332100654490629295980590635`26.384657762163382*^\
-29 - 
       5.917132081350153639903297791075492196212843786988`26.232243552419757*^\
-29*I, 
      -3.638227256579662512008341303499331603474644083`26.3846748165621*^-32 \
- 2.562095928094221122607445626666962528987249604`26.23225423109109*^-32*I}, 
     {
      -3.788150078663915119063775296565369470016087285`26.320541986287456*^-31 \
- 2.6676738991502596248230639291058653110923557268`26.168134393129364*^-31*I, 
      -9.642013104632158396917211213316392349184584`26.32056185109843*^-35 - 
       6.7900548184099558713197881343868537238534`26.16815016682134*^-35*I}, 
     {
      -1.39611717648733554068385649779423054515476646`26.25288574687741*^-33 \
- 9.8316731769619237411256513700848585329828571`26.100445697599806*^-34*I, 
      -2.0493643269036438686191747121606080084127`26.252911469022813*^-37 - 
       1.4431940686623273190352694033328767774505`26.100476054801057*^-37*I}, 
     {-4.2082448627158983943185152071855529227399`26.38103843070859*^-36 - 
       2.96351114617398477781108219146322946777048`26.22858643587506*^-36*I, 
      -3.4951164960757589350337447233714150627`26.3811013578276*^-40 - 
       2.4613151162055698820150366686831362946`26.228623132426605*^-40*I}, 
     {-1.037884815928515488535714175898969379215`26.22883364643378*^-38 - 
       7.30894546488878696896153962363223848466`26.076297650143804*^-39*I, 
      -4.78503456659693145588393641111682312674213589657732873`26.22888886274\
1833*^-43 - 
       3.36969538026978272414037868462300203828977105774038262`26.07635439704\
3193*^-43*I}, 
     {-2.095214383254165380428283359470782147`26.188144400351497*^-41 - 
       1.475482387778763904187365624893406584`26.035846741564647*^-41*I, 
      -5.260852416267831215228735198774459640454321954886`26.188219707279202*^\
-46 - 
       3.70477367230106208658266421189290881940658639673535`26.03592258668265*^\
-46*I}, 
     {
      -3.4632351719623999202556370103187422063739797362838251`26.306131166254\
545*^-44 - 
       2.4388637944676638410085778866082241864544775711410835`26.153502482176\
74*^-44*I, 
      -4.64645488467106069321453342033506717504796475842`26.306306998357748*^\
-49 - 
       3.27210542402481291489121539259461159986151594182`26.153606192382345*^\
-49*I}, 
     {
      -4.6885275293862289949301828628344472262569633549237`26.173600651345765\
*^-47 - 
       3.3017336314200337472293068095004012482492670335787`26.02111451453776*\
^-47*I, 
      -3.29770652030616854771703563651940494904616933`26.17376195603243*^-52 \
- 2.32229595675923589195351739091980409423230116`26.021309674003753*^-52*I}, 
     {
      -5.2000161197311918496545952098472632661432926759`26.150745568804794*^-\
50 - 3.6619318109646182741416161338600460238677148933`25.998649372467618*^-50*
        I, 
      -1.8812330160082107256277553996048689566018`26.15098871519139*^-55 - 
       1.32479339804690703255710675404683351327997`25.998808743616337*^-55*
        I}, 
     {
      -4.7259303282010564790914207820943198843562682`26.213500165567886*^-53 \
- 3.3280732610760677355012036946272784159327272`26.06039163899993*^-53*I, 
      -8.6281292991902579385607259944738221708`26.213884797574007*^-59 - 
       6.0760621548715427847963864652688975188`26.06070581103489*^-59*I}, 
     {-3.5202582804580173437668138601794691195487`26.165117091718425*^-56 - 
       2.4790203497844544033055275365237432122028`26.01272793268077*^-56*I, 
      -3.18219278916788995252507130036582786499160158662431224`26.16562094796\
2516*^-62 - 
       2.24094939995657290909012514000075357171824815963061288`26.01329412553\
8053*^-62*I}, 
     {-2.1495491323129793028165634794593130789`26.0724619803593*^-59 - 
       1.5137457587833784170195442009597994504`25.9206718761849*^-59*I, 
      -9.4396310342647216301684699079122136263350124323138`26.073184590886935\
*^-66 - 
       6.6475342330149807452230679562065782371245548675428`25.921089975567515\
*^-66*I}, 
     {
      -1.07616510733796025418792843185309976640099786696955716`26.13560589389\
913*^-62 - 
       7.5785212000741767517304712193785698050060870739206975`25.982146888681\
534*^-63*I, 
      -2.2525627587709582276284022388142729760224566238`26.136600870592403*^-\
69 - 1.586289548457015013662681473144286074744934937`25.98333336543039*^-69*
        I}}|>, 
 "IT" -> 
  <|0 -> {{-156.99625221417407715402694310080907892982`21.617249596610584 - 
       110.55919000017016317112800161112363167868`21.464954503881533*I, 
      -123.55173045823459186020378769796144115945`21.516270281194522 - 
       87.00704029512192876545151004101341391338`21.36397518596952*I}, 
     {-133.03677699292121243546136806306603774501`23.08432372863902 - 
       93.68655682624455958689426842742588785416`22.932003546154213*I, 
      -107.83957494515876682322481131385624925202`22.994180668723427 - 
       75.94229726983881481894143760741838008399`22.84186055585688*I}, 
     {-50.54815740967146517488553796829660441094`23.376574635773192 - 
       35.59679457564672411878629581309867035139`23.224125075414413*I, 
      -49.92658243411146578054057175974947254276`23.370396042955527 - 
       35.15907186027553016191256819255872424175`23.21795482781545*I}, 
     {79.25524866293151447874596922018624546054`23.899777380832838 + 
       55.81277241880989977058886003370559560624`23.747461494855155*I, 
      48.25340751870937376483196505339740930829`23.68347556052189 + 
       33.98079619594245788404644625838837476122`23.531161200031146*I}, 
     {167.82902569744052987965925222070016664251`24.610443677487087 + 
       118.18779670175824379819654901994466717122`24.458144710370927*I, 
      127.07126473966269334473466367055120962865`24.48844188632545 + 
       89.48555079358713505430227708073383417359`24.33614415713735*I}, 
     {142.53557906395962801608314633634539247902`24.744560582531268 + 
       100.37576021890448161000551894383007550309`24.59222602965036*I, 
      122.21638447067946703619488535154960250256`24.660012304530024 + 
       86.06666898897973658799760951738827793653`24.50768563586873*I}, 
     {56.96227729219464995042122088256849603394`24.335811581627937 + 
       40.11371704210370814381287071373096293771`24.18352432795871*I, 
      57.68575646483699826762102567074422364073`24.27504483362438 + 
       40.62320226981610455623693033458353303174`24.122756283965572*I}, 
     {1.72794064248948825316271564892598626044`23.093075721019154 + 
       1.21684253673390438197647322059713151093`22.94069053937121*I, 
      6.12583044057043640509877964530157975658`23.53322637638023 + 
       4.31390458075347203265966174140726630278`23.38089110572809*I}, 
     {-10.86110302264950986565289643004591212107`23.93403216608061 - 
       7.64855680156241583296579985458044012685`23.78164357476099*I, 
      -10.37481878910393767692727294771777382043`23.772275620679583 - 
       7.3061079200610385658747643062167688914`23.619909873576532*I}, 
     {-6.72975006254827717127112367727778552291`23.878926836920982 - 
       4.73919412295218033501651659497765410856`23.726663421083867*I, 
      -8.31056484403126686388714317804133323684`23.782536411073476 - 
       5.8524283518981644850672984311528559772`23.630268893867626*I}, 
     {-2.14640004898498559385759209528881547202`23.658415794841858 - 
       1.51152812557828085137551240306433697011`23.506121537116822*I, 
      -3.31811392260245808422151503075293733373`23.602655514843203 - 
       2.33666716521845085104922488884959154067`23.450361384479784*I}, 
     {-0.34231824998417042252200572826366958716`23.278594615395185 - 
       0.24106580830283513818083837692567907367`23.126299051797098*I, 
      -0.70587423441684871512566530294261699151`23.274692328065065 - 
       0.49708755781414298435218146231873290752`23.122396726464345*I}, 
     {-0.00442208888268803218139969592501461359`21.8540575913408 - 
       0.00311410341383045317870027488693726793`21.701764516269954*I, 
      -0.04196005203252841934927709970652926536`22.436639013428724 - 
       0.02954891788596789897649059020353199165`22.284345781428375*I}, 
     {0.00787678727960134288293024383739491776`22.92145402071821 + 
       0.00554695547921968392197338042632064331`22.76916355093551*I, 
      0.0146586544022122932673485300508729743`22.69054710850801 + 
       0.01032285124227126502603583181898913863`22.538255656163585*I}, 
     {0.00153825192625726987521860138581548887`23.13446102581478 + 
       0.00108326080772424337257344009436317654`22.98213544519409*I, 
      0.00431697057230847211260778726782316288`22.987672591343195 + 
       0.00304007747317362652081686929639557946`22.835353623493006*I}, 
     {0.00016801660486287692809511544759967997`23.132527064974933 + 
       0.00011831989285245657085833870525302277`22.980230054601222*I, 
      0.00063821670517522506531837149436289092`23.007642265402637 + 
       0.00044944207886243965743312975582019325`22.85534565375392*I}, 
     {0.00001291793922185494096010318986329313`22.943028284222105 + 
       9.09701267831136779184665179379742`22.790732951621337*^-6*I, 
      0.00006585511579137189088802924747035598`22.831413960520244 + 
       0.00004637619151143119863656210857331832`22.679118497330343*I}, 
     {
      7.538216268905026864170359367434186111790110186930177`23.010040135199265\
*^-7 + 
       5.308528534804101462424678263463039719833765826002945`22.85774217165564\
*^-7*I, 5.19980293996277372465649535625445`22.90439460369622*^-6 + 
       3.66178168647318405199188656675477`22.752097191730527*^-6*I}, 
     {
      3.44619985165714162200984920859674089503168580236548`22.933522382971447\
*^-8 + 
       2.42686725832249865629435069913735212464724972520212`22.78122798510445\
*^-8*I, 
      3.259722344174828224360243362040968536037226146955265`22.82976316742162\
*^-7 + 
       2.295546912201307010061598979736946591759899784411185`22.6774686595617\
82*^-7*I}, 
     {
      1.2528697375476574302430861318365633332036606651245`22.923541188700796*^\
-9 + 
       8.822902547382537710655135378214536359469426379587`22.771246484048724*^\
-10*I, 
      1.65038322641573644342650181625468758387934411106839`22.82639970209986*\
^-8 + 
       1.16222540429482804132348057276172100105706056995042`22.674104558655813\
*^-8*I}, 
     {
      3.65028575848141560036627670825935251286067089235`22.93963712543623*^-11 \
+ 2.5705877117137091408416572770889863371704299054`22.78737292928378*^-11*I, 
      6.807436732245624056826131382203534714816822607991`22.842689320718573*^\
-10 + 
       4.793902277792923715630714857247662869040926811102`22.690419406320498*^\
-10*I}, 
     {
      8.560760854562886859413599437971345711824686168`22.779017121323143*^-13 \
+ 6.028620253778180144629661946612706054309049666`22.626718372823138*^-13*I, 
      2.2987467628703502144270333539870166807444986519`22.68287765528139*^-11 \
+ 1.61881303874535404898695988990541747383354558959`22.530579332566106*^-11*
        I}, 
     {1.6205431014901885141458880731983114480422519`22.61579368652093*^-14 + 
       1.14121152660829677816449961140011109728475468`22.463498942997965*^-14*
        I, 
      6.373908654567606809950351888544812423555703636`22.51981610223643*^-13 \
+ 4.488605097545425219323603651152091478967484635`22.367521410919228*^-13*I}, 
     {2.480869144391704002839751962136874173541541`22.661045360794855*^-16 + 
       1.747066437778308540744918666024132989515393`22.50905989652777*^-16*I, 
      1.45414546926587134853256584050270350588722772`22.5631855662479*^-14 + 
       1.02403173933815324580562487349512666585787566`22.41114117972594*^-14*
        I}, 
     {3.0759216274931375534561733642812606427214`22.46945936128999*^-18 + 
       2.1661116035796922931488939589194167880743`22.317169098440587*^-18*I, 
      2.73370467656264439366737404655049113109381`22.372077207463338*^-16 + 
       1.925117131637849158314006193396887562090968`22.21978563876378*^-16*
        I}, 
     {3.09236897111244403447523712148730526995`22.33094988566208*^-20 + 
       2.17769407744489211960159899758926735501`22.178748463110683*^-20*I, 
      4.2399606441029329297809847724844740747042`22.232940111264984*^-18 + 
       2.9858458901625832344064856026538124451827`22.0807216632638*^-18*I}, 
     {2.523445305495292802496816612696105427`22.33472013993773*^-22 + 
       1.777049229205125481530263000236674583`22.182793456149145*^-22*I, 
      5.43103527302987489038393400985042011397`22.237420418053166*^-20 + 
       3.82461907325916108739833315744310715626`22.08542998024412*^-20*I}, 
     {1.6729091722932398763909045866634976`22.06612413223566*^-24 + 
       1.1780885239239958946413157483413269`21.913865482595064*^-24*I, 
      5.750464238924791233099151688660490115`21.975796846832875*^-22 + 
       4.049565893542209330940408702867361194`21.82353052673449*^-22*I}, 
     {9.0172789999336315881148308681289`21.963956989616374*^-27 + 
       6.3501073954184484588030553413494`21.811492833188787*^-27*I, 
      5.0369798475398976134198960575468379`21.878862321896122*^-24 + 
       3.5471191454397950325365300671217821`21.72642247635197*^-24*I}, 
     {
      3.954747015577172379072984441806104502098597171342`21.825854984185447*^\
-29 + 
       2.784994039866180911414733017688089078724010361103`21.673564612130434*^\
-29*I, 3.65257033368231898621531403128281`21.739880020025808*^-26 + 
       2.57219654491924186904460935662608`21.587589315826516*^-26*I}, 
     {
      1.4121750337478239134722950886714600401724539829`21.642405839422548*^-31 \
+ 9.944755092410199822737238395262778179831733884`21.49011121528119*^-32*I, 
      2.1941863549173235265033203237874055680860283076503`21.557096069163332*^\
-28 + 
       1.5451799816096735810497010909763040042376742179381`21.404801166097343*^\
-28*I}, 
     {4.1081479747468363888160188671530007068993619`21.716985167041837*^-34 + \
2.8930213688747140271300799725159893441710075`21.565479783371558*^-34*I, 
      1.0925852307194115431160110303833568729519683501`21.6325574793751*^-30 \
+ 7.6941542495994322630245916418865994088206680778`21.480968961531357*^-31*
        I}, 
     {9.741585850573553444041111290104755000929`21.49617291412825*^-37 + 
       6.8601754867833342246829346726811643216746`21.343881745239464*^-37*I, 
      4.51213298965406821963745053933546137776697085`21.410379278566154*^-33 \
+ 3.1775138672014849199962305371416805598746607`21.258085582229246*^-33*I}, 
     {1.88389658925248383842796606740846685056`21.323914936145414*^-39 + 
       1.3266691275387883298197013462830910626`21.171648783313998*^-39*I, 
      1.546218238794991234125788905975053913343684`21.24040533636868*^-35 + 
       1.0888708082754486126105932181142736392242`21.08813894524374*^-35*I}, 
     {2.97253875317048969569101081508244189`21.42538641205092*^-42 + 
       2.093307783846411992528573118612641`21.2730114192402*^-42*I, 
      4.39866896704018825726300441896313764933`21.34347330266383*^-38 + 
       3.097610746856685977065590430252807381205`21.191116397209367*^-38*I}, 
     {3.8284553548639554574340610240295`21.115785051183437*^-45 + 
       2.69605749829077009445470347410243`20.963496987290736*^-45*I, 
      1.0392403962770625086354142459986802903`21.032478779246585*^-40 + 
       7.318491671451160947857896038912875704`20.88018748417435*^-41*I}, 
     {
      4.026360664791420955660777517295628526862233852508`21.062366309593322*^\
-48 + 
       2.835425479715347106812837865073387074732742474846`20.910064953712176*^\
-48*I, 2.0399648008236223069144706803625723`20.97900612360958*^-43 + 
       1.4365747769586312473244661555341705`20.826715436508913*^-43*I}, 
     {
      3.458984286631969238067584359988290898301112833`21.03215871949525*^-51 \
+ 2.435870255244352424520694473930500726930049926`20.879884046161603*^-51*I, 
      3.3280920640192477904909868266097`20.948984125499777*^-46 + 
       2.3436939267951697020291944654939`20.796704112650158*^-46*I}, 
     {2.428135001699675018276138206151477194566095`20.805433651974862*^-54 + 
       1.709930238543243322763508946093182108175292`20.65314661365214*^-54*I, 
      4.51414821056077292715492213053142537910176516285`20.72130985108739*^-49 \
+ 3.17893301694534463877451565151528845754592463824`20.569030868986925*^-49*
        I}, 
     {1.393207441661620118845539614271556630805`20.82494490181043*^-57 + 
       9.81118237409820165307800162862741133655`20.672608141625762*^-58*I, 
      5.09207565565332215254280830223498603557260538`20.742867516830202*^-52 \
+ 3.58591846600647462290283259245918190619745402`20.590537688980255*^-52*I}}, 
   1 -> {{-0.98987007329567211135441785704153560469`27.426497873547316 - 
       0.69708182179840651662874959709191132093`27.272834598318223*I, 
      -0.9294741285396184333876895057491312204`27.426497351362134 - 
       0.65455006299938041498979955039063544968`27.272834151837994*I}, 
     {-6.10196751388703644667075225193696038707`27.323370849049063 - 
       4.29709993855379055423753464466752047823`27.16994635576226*I, 
      -5.82606943338993791763016416511609061725`27.32337039026403 - 
       4.1028082413179309780546294712749917384`27.1699458594094*I}, 
     {-10.29785025024287333776033850351648506171`27.20119158149309 - 
       7.25190548406678861156208085693810403932`27.048485590531484*I, 
      -10.16619512946991610505716558500137743359`27.201191155169525 - 
       7.15919191092890322791170370843441727003`27.0484850959131*I}, 
     {-11.68240271208642756857708628959299531951`27.13299115801523 - 
       8.22692875077088899968865644053182226663`26.980481693774262*I, 
      -12.12653446913807043275917075600258202653`27.132990663628814 - 
       8.53969320610321094272490100284584786871`26.980481097415836*I}, 
     {-10.30678989735160937349870724537712495815`27.088582194752885 - 
       7.25820092188323342483780324468292642063`26.93613990032601*I, 
      -11.44059917641664615932295372185740824359`27.08858152924693 - 
       8.05664695954469883147616323779808101181`26.93613908824941*I}, 
     {-7.27773902165185180939840733701512769167`27.073752228293408 - 
       5.12509642694398082593437084784335265146`26.921370744244747*I, 
      -8.78665204417119832757933436796937886157`27.073751119619796 - 
       6.18769632469737508733989275819176793338`26.92136948408582*I}, 
     {-4.12856889124537226825268733039749881542`27.092366255023094 - 
       2.90740209424425507400511673618282404354`26.940163078329505*I, 
      -5.51526134038803362341497817499543005717`27.092364448167412 - 
       3.88393237311624576691157786019517818568`26.94016150521377*I}, 
     {-1.87751000264315452543852040485767491189`27.0549867445041 - 
       1.3221715944293346911047300945964257717`26.90293664358633*I, 
      -2.82345715243256747211603032924748099274`27.054982660411618 - 
       1.98832221387861260864873528371341564357`26.902934170814248*I}, 
     {-0.68181754931860136450494613947903947363`26.967355307453097 - 
       0.48014646794071690551514405136057939702`26.815077240323014*I, 
      -1.17446264884431845308679415380762064399`26.967348096686504 - 
       0.82707476968650282829071347491750413295`26.815072970741742*I}, 
     {-0.19682614464043525278095275584998374672`27.004861529984233 - 
       0.1386080165316087375705815417127712626`26.850726336870647*I, 
      -0.39518634909211756210079480289515398985`27.00484754840831 - 
       0.27829634171868725280171027970615612753`26.85071361257354*I}, 
     {-0.0449530263035186158724064709248091484`27.030911142936425 - 
       0.0316566166776601457181625574324650867`26.876683758851588*I, 
      -0.10706005006235564883551132690383978485`27.030879820945373 - 
       0.07539334378584023697527303948534309124`26.876645699769803*I}, 
     {
      -0.0080883833437693147677622519422487002565841610714485096448`26.989715\
157649453 - 
       0.005695964701616414059791054515778033896910632902488614664`26.8373904\
1875833*I, -0.02325391487755798375064206842752995052`26.989655318805262 - 
       0.01637576666281467731282427003141104109`26.837331952800437*I}, 
     {
      -0.0011434491413064990533521666893181963055818385350707436977`26.838047\
33953927 - 
       0.0008052345778087509847788525099653244455547885601053542965`26.685491\
457862188*I, 
      -0.0040386913711334345143859873703701129851207214733928946051`26.837941\
19800498 - 
       0.0028441089539134649394659190555499948032714930881789165568`26.685429\
457562734*I}, 
     {
      -0.00012695568132909076963774143036573825241361612542315288`26.85089237\
265606 - 
       0.0000894041551674491546602597124848074950316152321780075733`26.698360\
36423875*I, 
      -0.0005606477706701608685719439723028516552250229684207006929`26.850704\
4092678 - 
       0.0003948168349658093310907682765742508355670440379003779442`26.698226\
97950105*I}, 
     {
      -0.0000110935419774411685439842433876606416420811424535024912`26.669892\
173208567 - 
       7.812243910036791510309452519417849534209784821035771`26.5175581777621\
15*^-6*I, 
      -0.0000623367109360264136734012415153232193319840875895327253`26.669637\
803220652 - 
       0.0000438984763722888993633038966613037217775959392156923947`26.517249\
50322524*I}, 
     {
      -7.659913861289255124976044382150851666803673972960979`26.7195617264113\
17*^-7 - 
       5.394229862378572163762738087000365407723910950547607`26.5673526681441\
67*^-7*I, 
      -5.573769128835201959622556413842339247052665723047209`26.7189824147257\
26*^-6 - 
       3.9251344630272573070601110726871069135918938638445017`26.566827363750\
843*^-6*I}, 
     {
      -4.20074213427701168040385241302024270749891515394816`26.70288777000943\
*^-8 - 
       2.95822760871818003973667003506794388754110556611736`26.550709690737882\
*^-8*I, 
      -4.028199641924513680099558747789980979806042234370552`26.7015066618927\
1*^-7 - 
       2.836720515866822898492257326659014119398919445632171`26.5499125147028\
9*^-7*I}, 
     {
      -1.8393764285724897788534170992336860382944087883213`26.69852457523489*^\
-9 - 
       1.2953173415309107131761755474955095241310229889074`26.544868909341456*^\
-9*I, 
      -2.36546171583886869721878341556981210259275762437415`26.696322543464586\
*^-8 - 
       1.66579474090112645993028415194966783928292784523193`26.542648654778844\
*^-8*I}, 
     {
      -6.46208790337123800383206282683746622481978393082`26.624410110104954*^\
-11 - 
       4.55070228894368439593961541014801775867451183043`26.471970862572363*^\
-11*I, 
      -1.1341511220993982625175369448719425195946678059931`26.620769500912733\
*^-9 - 
       7.986867688155737660324138452566979361721435499049`26.467788244822266*^\
-10*I}, 
     {
      -1.8291333020226584859604984579828605357772234347`26.580658497220945*^-\
12 - 1.2881039733234093716615002221183171726950642358`26.429119278403395*^-12*
        I, 
      -4.45841841426598531183549887377707405533440918181`26.573131175523834*^\
-11 - 
       3.13968723209169874805989864909178208585123966224`26.42461792847767*^-11\
*I}, 
     {
      -4.18575834208411238417536961713921214910319994`26.543497860463162*^-14 \
- 2.94767579041287493166090215282261349795896168`26.39161838995756*^-14*I, 
      -1.441864307477598048766007234618046122204384372`26.5323571480845*^-12 \
- 1.0153831551813783771177612720599115025024555099`26.382419187616673*^-12*
        I}, 
     {-7.765131314925805864142375194578833570956858`26.539402149449554*^-16 - 
       5.46832562125100765014726938504426482493655`26.38559957790612*^-16*I, 
      -3.84666646565508798392770385243239876585612388`26.518737345764375*^-14 \
- 2.70888204428900376482322804076081380860142412`26.36094170123507*^-14*I}, 
     {-1.1703410549819073204712306878284174630016`26.537486110923126*^-17 - 
       8.2417227951548773005374909648019732263299`26.38922079374899*^-18*I, 
      -8.483955284653372883712002714861745318975383`26.494477055782443*^-16 - 
       5.974532583041218023004716602801917663393379`26.362075731794803*^-16*
        I}, 
     {-1.435531919715583956339169608883904030946`26.486379425097198*^-19 - 
       1.010923789738818717234123256744350037449`26.33718304307656*^-19*I, 
      -1.54955988280640812753027640492518756007976`26.426030770220663*^-17 - 
       1.09122404569328944526670061263060929939697`26.288585037301086*^-17*
        I}, 
     {-1.4349826169138098601269996530176890686`26.35110917634547*^-21 - 
       1.0105369622064893487498881947501773154`26.19459547875487*^-21*I, 
      -2.346963815939403914045724580794577189235`26.272127717008782*^-19 - 
       1.652768233575339374660219899256356039646`26.102367611944292*^-19*I}, 
     {
      -1.170292352803888503674603857245623468134026102325572553`26.4602453215\
94442*^-23 - 
       8.24137982688161820478731522513121463524214234767246961`26.33168034713\
1012*^-24*I, 
      -2.9509978818908331116980820823620558508`26.27128206810788*^-21 - 
       2.0781383689910314612801403350325919508`26.203118133699277*^-21*I}, 
     {
      -7.7937682769462600200859273763730346245902049246039`26.377756930718864\
*^-26 - 
       5.488492213003324684388489205135406195405844907602369`26.2312297852988\
08*^-26*I, 
      -3.083072448926296131942198670370738761231166846308389309`26.1511629105\
67177*^-23 - 
       2.171147322677033214987828759345078019052062925260844959`26.0195081761\
87184*^-23*I}, 
     {
      -4.2415887308507073122709280937636823667441182061699`26.226282477181268\
*^-28 - 
       2.9869924140416271199733391323746502783989197286619`26.062307368038528\
*^-28*I, 
      -2.6783684272774625826294602657871907488033686705366`25.95806956303925*^\
-25 - 
       1.8861484886776903191157002127869648017534549786761627`25.77408885042913\
*^-25*I}, 
     {
      -1.88758406554057721158838492777394323258432762158`26.153544892584183*^\
-30 - 
       1.32926590539690098688050317028076571868098217495`26.076237151817622*^\
-30*I, 
      -1.9359524561185769338844097425969326423861075626429`25.747970988689577\
*^-27 - 
       1.36332767444231975066386017013854294002703081414308`25.76285427368955\
*^-27*I}, 
     {
      -6.87237640786123454824618800120472267470348751`26.08350503296871*^-33 \
- 4.83963380216804822878246207493417062948087482`25.911750014842642*^-33*I, 
      -1.164878744104362704615436474754013267975064024305`25.627008959321717*^\
-29 - 
       8.20325635677604262568809017151522228395192197046`25.441432124555707*^\
-30*I}, 
     {-2.047965671337760797304735483764694755616257`25.955582069026917*^-35 - \
1.442209113771542345428824163035015093443283`25.822734106341986*^-35*I, 
      -5.837388738622167767015782352877108084212441653`25.427567673104893*^-32 \
- 4.110779471205207454985296509341010645016864297`25.30516845525125*^-32*I}, 
     {-4.997101914715749680368056186044142375701`25.748309909881627*^-38 - 
       3.519036488116839217911629466301304357405`25.735331308172565*^-38*I, 
      -2.4370887659676465804351147408126619711399376`25.158586156948534*^-34 \
- 1.7162356178816555140006706988162352790343713`25.201102089763562*^-34*I}, 
     {-9.987016017357086048881871004715035958`25.62141793586332*^-41 - 
       7.033011207754412580534533498382212203`25.401348333589244*^-41*I, 
      -8.4796834147556281755971134761038996339485`25.005934813854907*^-37 - 
       5.9715242661609114716147478110997604710146`24.771180347778493*^-37*I}, 
     {
      -1.6353055614088419995136232432206229713144071856898907`25.409919056862\
616*^-43 - 
       1.15160747930142071137623208856979787891482193853945488`25.42969252496\
2846*^-43*I, 
      -2.45960766781015087174508307337689249633`24.747823301344294*^-39 - 
       1.7320937769923851594039235874821253213`24.792198797079333*^-39*I}, 
     {
      -2.19440023601604214722066124151378319400548949529608`25.25331420649351\
*^-46 - 
       1.54533059998875704214257792961733464347552622710739`25.1427648224561*\
^-46*I, -5.94890440223333609873893987446650794`24.58462785931233*^-42 - 
       4.1893105269934877074751953813397102`24.478270696362465*^-42*I}, 
     {
      -2.41369084595464927084920886770877876491746433493`25.055654846461035*^\
-49 - 
       1.69975844057428406643035134260406599522526465011`24.872751629495266*^\
-49*I, 
      -1.2000166560667984984085162395452922135503507773991733`24.375234680943\
578*^-44 - 
       8.450702969677637624974276086196776966750276039561038`24.1904208142677\
04*^-45*I}, 
     {
      -2.17660895433239159319162657187915216768617098`24.783665224046896*^-52 \
- 1.53280170414399570215784792306191211588933577`24.853930268712364*^-52*I, 
      -2.019295992010228063609099838481101528587759385359`24.088987148259783*^\
-47 - 
       1.4220194819853481979179839730052172376079462323887`24.16797222361362*^\
-47*I}, 
     {-1.60948465929939429617094833181915661788679`24.66150999356919*^-55 - 
       1.13342400051111307138144546800739236572009`24.42840480297565*^-55*I, 
      -2.8349743262817155026085094608690455374633154583`23.965536386849656*^-\
50 - 1.9964327859075287764097593701184491251142900969`23.730559172642714*^-50*
        I}, 
     {-9.7603989907355885420266272824522066775`24.420736531611542*^-59 - 
       6.8734239911797116890677084824853760049`24.460397000601272*^-59*I, 
      -3.3212438905451951561678661921059082416694931`23.720860742296246*^-53 \
- 2.3388713370734798054327426936042100481971651`23.764201786997837*^-53*I}, 
     {-4.8549223524138496398538111197915936`24.269248901230284*^-62 - 
       3.418911440410397105058624293549891`24.15504093417262*^-62*I, 
      -3.2472377471700326060347741681909139547394`23.567661341615622*^-56 - 
       2.286755065817319648946384818418699639544`23.453875110066924*^-56*I}}, 
   -1 -> {{-0.56246491373114293160893544856628465905`27.292496303823484 - 
       0.39609649522586787471418959811840261827`27.140221353327675*I, 
      -0.54386861897958241025674009136901603674`27.292496288459073 - 
       0.38300069672277898363564060666540279331`27.140221340148674*I}, 
     {-3.46334280127538375403660952789760983401`27.303460487227042 - 
       2.43893958869520714759481710838477670204`27.15121005524992*I, 
      -3.40327969717802504215891665483671990389`27.303460457946795 - 
       2.3966422214380519815303690385225648682`27.151210023486296*I}, 
     {-5.83220887586959690996469489985334320915`27.16751451419949 - 
       4.10713173170722864620221742156466636868`27.015244177738055*I, 
      -5.91936801118832198010857374191281078701`27.167514504405656 - 
       4.16851054340527935196313096075901122535`27.015244166363942*I}, 
     {-6.59646841386411964030437365963131743396`27.08516356677848 - 
       4.64533512369208629445976544169508724233`26.932886419881047*I, 
      -7.02900763887633758956968679485839705833`27.08516292789102 - 
       4.94993593859188759919963858348557484635`26.932885648804486*I}, 
     {-5.79865304521312004123992071393902860889`27.035590710203255 - 
       4.08350119655214792002662374078140623339`26.88331351002971*I, 
      -6.59535947031513178829645227462936970505`27.035590696135205 - 
       4.64455418848629071366992466897494653934`26.883313492856878*I}, 
     {-4.0781227794258229035247765022038098567`27.021269824379413 - 
       2.87187716175211590900627541568125891199`26.868995721737356*I, 
      -5.03491360453563936696845826052077385796`27.021269817955034 - 
       3.54566406514537711612849197158181410635`26.868995714433442*I}, 
     {-2.30385385400261390283042998094545166064`27.04334850467922 - 
       1.62240953134232285950459663607777219941`26.891078707602958*I, 
      -3.14053606421731895417832607432709567632`27.043348451025857 - 
       2.21161408969507606105173538787238751742`26.89107866089745*I}, 
     {-1.04337347717191952694996330067322941296`27.013598473864608 - 
       0.73475974666211755623969851345658608269`26.861321155966504*I, 
      -1.59771259437307042241701115543090646745`27.01359846172144 - 
       1.12513393024173962046421562785690305999`26.861321148617844*I}, 
     {-0.37739626279945006473203319024099435296`26.947934672659223 - 
       0.26576828768675237415830051685002553086`26.79564314460021*I, 
      -0.66060019419001815990897911291381771928`26.947934577221872 - 
       0.46520487816466279844852702201207764062`26.795643088092202*I}, 
     {-0.10854090687215507777395673857389283366`26.952626633879763 - 
       0.07643618606448464136871014274558735717`26.800357953203463*I, 
      -0.22102846975924333588518017957779706165`26.95262661732331 - 
       0.1556516683609905331051307848568695599`26.80035793807085*I}, 
     {-0.02470488872388217071992229440269223516`26.901086213774636 - 
       0.01739756489620301831200639069521873885`26.74882576429752*I, 
      -0.05956924104738075406697469469226145222`26.901086131854345 - 
       0.04194958125585565845050547041523929897`26.748825664304686*I}, 
     {
      -0.0044313957061879529672420905981336254864615273562487390208`26.789707\
24684967 - 
       0.0031206574229428623843174200364054168329210892428817465343`26.637424\
11221734*I, -0.01287824717669785254922370134847461312`26.789707233218316 - 
       0.00906906092595978088374162937312071744`26.63742409889743*I}, 
     {
      -0.0006247294103853552076625898510681507102194318994292379713`26.712199\
646828644 - 
       0.0004399441171835372239453121077649752350251104667213629425`26.559905\
01667323*I, 
      -0.0022273379248966045243830333222290486156352507840325277662`26.712199\
604295225 - 
       0.0015685258301407785753251116615878687233291984357200067285`26.559904\
991813564*I}, 
     {
      -0.0000691924358675637506290410261909076286617841942192856217`26.752475\
232878407 - 
       0.0000487263839471826450498539680546873976374573271730503132`26.600181\
16946624*I, 
      -0.0003080561071285117362330538122448846272931250912638886805`26.752475\
192331957 - 
       0.0002169378771683761827970504354397959556369552346596894422`26.600181\
140678224*I}, 
     {
      -6.0329969524536841593681439651028027289492228765192963`26.599255483991\
605*^-6 - 
       4.2485298020162256960134440724132125778616871545176049`26.446962335107\
497*^-6*I, 
      -0.0000341406694374061329823413730428189558671022846144041856`26.599255\
433482288 - 
       0.0000240423876737766393017164771145514037043966547937523688`26.446962\
273806527*I}, 
     {
      -4.157730092900518608828611709897958665289021252551602`26.6776448105225\
33*^-7 - 
       2.927937863658841935894461982834131710485236428169103`26.5253597490564\
4*^-7*I, 
      -3.0439759725656308289803178358981573291318384855533375`26.677644695199\
72*^-6 - 
       2.1436149790870776900833151537909132944334938265306717`26.525359644508\
914*^-6*I}, 
     {-2.27629591087444247088469225589266948734864839111219`26.70340343919069\
8*^-8 - 
       1.60300280138952774076611850866873905492759502392995`26.55111646669013\
6*^-8*I, 
      -2.194439140520141089646414893169001221971879573305397`26.7034017719816\
18*^-7 - 
       1.545357997142509920360588368660438939804207760228656`26.5511155052589\
84*^-7*I}, 
     {
      -9.952502779400276778620810935343708484254163032696`26.612079552267666*^\
-10 - 
       7.008706451564548174987115190124726883959604621893`26.459815398382585*^\
-10*I, 
      -1.28583711709647904775110107336472973458009204750889`26.61207926101302\
6*^-8 - 
       9.0550639351826489019551073950781813487743300450914`26.459815103769223\
*^-9*I}, 
     {
      -3.49197416166546301233450847154745951919407295631`26.50538937594214*^-\
11 - 2.4591022356927405824860846711084616898548418512`26.353096402486564*^-11*
        I, 
      -6.15343764375594418488945102145837200077849889178`26.505388970791632*^\
-10 - 
       4.333346000400840490156696185659740217782688612038`26.353095936572682*^\
-10*I}, 
     {-9.87295791510395063920877180489735036069265177`26.5009717274339*^-13 - \
6.952689727335501335457277218754783167429253497`26.34867401190921*^-13*I, 
      -2.41494787965913049037166784482190235542942909348`26.500970888784902*^\
-11 - 
       1.70064366315896567507987843208669235998296275654`26.348673513006286*^\
-11*I}, 
     {
      -2.25703407770553995071333110797541289698259907`26.508695613128307*^-14 \
- 1.58943832043512181467283288777292387290289201`26.356403745549205*^-14*I, 
      -7.798665365641296842220204303835472055373893374`26.50869433956185*^-13 \
- 5.491940818634646758567207721154956151275092937`26.35640269727581*^-13*I}, 
     {-4.183359291576926584302295488403879684639173`26.54442676740402*^-16 - 
       2.945986341925390508320624357832752376858882`26.392151849697328*^-16*
        I, 
      -2.07790535845140719403022445938403036131716615`26.544424358719233*^-14 \
- 1.46329310469145063663118554086959431857523641`26.392148952063003*^-14*I}, 
     {-6.3000603177810851444233397502495502589388`26.424725893001696*^-18 - 
       4.43659995613071519582872861783329751693`26.272432612853585*^-18*I, 
      -4.577733530112237202733665689752343008445122`26.424722253419386*^-16 - 
       3.223710782824250058869515029173790156784616`26.272430378657162*^-16*
        I}, 
     {-7.72215720768011439223994231422953035898`26.405916720575554*^-20 - 
       5.43806258999353192427864976450050912709`26.25362305542398*^-20*I, 
      -8.3527158454563279752104745183764472635303`26.40591150600921*^-18 - 
       5.8821117393008991861013707429809827218697`26.253618943205417*^-18*I}, 
     {-7.71433513870583522831544022727305726`26.321718699715674*^-22 - 
       5.43255416799157225312301627197720035`26.16942348793829*^-22*I, 
      -1.263983297232153001820971466614169933655`26.321625128867403*^-19 - 
       8.90116595427330716521640694005537026434`26.169311408136508*^-20*I}, 
     {
      -6.28782648500025186910814421637601027530133068673918613`26.52023968052\
987*^-24 - 
       4.42798470179329768827885139737907246047996249125015733`26.36791725823\
4467*^-24*I, 
      -1.5880388062521435672975151304059560803`26.520216900292667*^-21 - 
       1.1183214989652025532487845553496484112`26.367903627842978*^-21*I}, 
     {
      -4.185357394028975634396555837343973508413648343948228`26.3247160102266\
88*^-26 - 
       2.947393436588609179433722725973919327338612327606102`26.1724462374886\
57*^-26*I, 
      -1.65794145084980816901330557587671470216421445203340055`26.32469549327\
016*^-23 - 
       1.16754802288912733446036503881908626272120198923869501`26.17242766673\
3117*^-23*I}, 
     {
      -2.2767424816798738152875712030897874562706626812073`26.23713137425907*^\
-28 - 
       1.6033172834604682567242481537905452254453473806565`26.084836333035557*^\
-28*I, 
      -1.439395581034338448723503834637137282512353544014744`26.2371037753005\
96*^-25 - 
       1.0136446398216203779016455685580854728603622498580182`26.084805081158\
912*^-25*I}, 
     {
      -1.0127696693492365178112174477788697148602262761`26.31851171644781*^-30 \
- 7.1320807166301697481897671611235848109686441894`26.166200533719504*^-31*I, 
      -1.03981474236262975898210838120282201775708717652359`26.318445443210678\
*^-27 - 
       7.3225363054538540851382543411141520884524442477198`26.166162341548244\
*^-28*I}, 
     {
      -3.68592754561215737609365894966349648409822168`26.293387421563118*^-33 \
- 2.59568720969381148064901843108787902267320561`26.14112652608197*^-33*I, 
      -6.25341148812476837635675008341261993185970705464`26.293304836380514*^\
-30 - 
       4.40374912849297959892679923894000419874589893168`26.14103585609316*^-30\
*I}, {-1.098025634826131708506785897662950459214128`26.210981922735346*^-35 - 
       7.732466417108503338599212055402939407912`26.058680455585243*^-36*I, 
      -3.132207451942268714635113017545712584231781799`26.21087275420153*^-32 \
- 2.205748952063007822400090036054500392050908779`26.058579595344614*^-32*I}, 
     {-2.678371156459145389377997991310549029218`26.211852897109104*^-38 - 
       1.886150410609659770128105046228925725057`26.059563197092093*^-38*I, 
      -1.3071245153458989379428815916321925470264622`26.21165244812207*^-34 - 
       9.204973087437840186812249951485333151980735`26.059441230193677*^-35*
        I}, {-5.351338085239564430408881716760014746`26.24713822104855*^-41 - 
       3.768495080468760769641127489592110333`26.094857661162226*^-41*I, 
      -4.5462666274018247249341090092239917181579`26.246843535563162*^-37 - 
       3.2015513030506094977647189986462888788193`26.09449758461348*^-37*I}, 
     {
      -8.7601136653724261847396787660375880649731152645725759`26.173049507472\
257*^-44 - 
       6.1690075877209834855421848276369840928297177052551987`26.020777716984\
693*^-44*I, 
      -1.31821076265623558662715425461827057932`26.17261452436202*^-39 - 
       9.283044156363759836338804284781758138`26.020505569127128*^-40*I}, 
     {
      -1.17522186833823064669121664850227427028046086596554`26.144723498728393\
*^-46 - 
       8.2760942380146069489989274126508245755151049184572`25.99243855580407*\
^-47*I, 
      -3.187221678468914682879906068872437142071471134578850106`26.1441654470\
47648*^-42 - 
       2.244490821613972318691717766003126172575949823270626662`25.9919378022\
68026*^-42*I}, 
     {
      -1.29237018920461254486896439949614589450730569835`26.16236357997814*^-\
49 - 9.1010708398253530416073701818341821004311725644`26.01004819580607*^-50*
        I, 
      -6.427320699573993516872161553976744587625528941863614`26.1614752049605\
07*^-45 - 
       4.526218686079391573464872294567143018421368110004516`26.0090897617023\
74*^-45*I}, 
     {
      -1.16518320537880150603372298648084779656630917`26.106006487776096*^-52 \
- 8.2054004201796997472217146498603877275196433`25.953859077380617*^-53*I, 
      -1.0812349187409511425045521944937336576782834185709`26.104580437853606\
*^-47 - 
       7.614223596422061929642373191352013254578212390334`25.953025273071848*\
^-48*I}, 
     {-8.6142148076778596665819838129465784225787`26.090335476050527*^-56 - 
       6.0662633546506537749947751686972083656624`25.937957332078508*^-56*I, 
      -1.5175937733672946198825188846781686921839973758`26.08861924853598*^-50 \
- 1.0687130168171102588820324515276573840731577287`25.935880201075552*^-50*
        I}, {-5.222968234552255515694056699473133752`26.12973207950842*^-59 - 
       3.6780950453579205655261624968041089819`25.97765706610262*^-59*I, 
      -1.7774670124722211709797404407735534265320409`26.126629513553528*^-53 \
- 1.2517197727934626260651187898504728272673259`25.975680340674316*^-53*I}, 
     {
      -2.59751708478380569185323399044637345241700975869673663`26.04301404753\
9504*^-62 - 
       1.82921172228704639148157972216309341316247125910723821`25.89081646319\
5282*^-62*I, 
      -1.7374667851064742697607793210362876410417`26.039613502929083*^-56 - 
       1.223550993762058771559686869592104277822`25.887703482189085*^-56*
        I}}|>, 
 "S0" -> {1.84492872578067713259758570883660911205`23.003117383326444 + 
    1.29922735513518437723373366251892151647`22.850817987484405*I, 
   -3.97357286272152972321024883222890967399`23.593470797442453 - 
    2.79825149271612386275771731402681815009`23.441166563443346*I}, 
 "T0" -> {10.95681100406540482596971260130470682503`21.34679671384951 + 
    7.71595584295773244485167679525561634949`21.194499960618614*I, 
   7.16288864931824774407376042576623815274`21.16487762691426 + 
    5.04421701767566946710168910342543915422`21.012580932455073*I}, 
 "Sc" -> {-1.36612637237819323055711868475898525357`27.117110029224726 - 
    0.9620473293971265166090589827548981055`26.964831248792333*I, 
   -0.5777364026638225268192993178534905962`27.125489346093282 - 
    0.40685091402683582074480638719024626423`26.973222176010086*I}, 
 "Tc" -> {-10.47374097291817006711398614954894728757`27.12265885651614 - 
    7.37577045251837116412072777823511751335`26.970217432095364*I, 
   -11.69244602219447334382589110467022798406`27.113406416509548 - 
    8.23400140514834052745892732507483124238`26.96098044302016*I}, 
 "kappaFit" -> {1.00046858348008026520907273305738833403`21.208490553619413, 
   1.00195703650870954411527564192575010549`21.299019809563138}, 
 "kappaFitIm" -> {0``21.20828678612671, 0``21.298170413276086}, 
 "residual1" -> {0.0089132346873897324779361804388767652`17.879032657722245, 
   0.00477926048105741095964936492141417272`18.589758462721257}, 
 "residualMinus1" -> 
  {5.67399073571526599859342609292909481092`21.482883663460598, 
   6.55248607914183908705444554094376671036`21.58235794591303}, 
 "neutralOnly" -> {4.938880375679042410402345043703969265`21.185305399208545, 
   2.80263176158605326917661341367176682557`21.291552037961107}, 
 "residualP2measure" -> 
  {0.26163403025520900824859860840803431417`22.909451288738083, 
   0.32325786600344373519845017822256768729`22.61444262532192}, 
 "chargedFractionS" -> 
  {-0.74047650366553870904667076598638216329`22.469366645091206 + 
    0``22.617126632946114*I, 
   0.14539469203746437679321665254420541084`23.059686672659367 + 
    0``23.914407826767572*I}, "chargedFractionT" -> 
  {-0.95591143892433693436085870246072825278`20.813057959146565 + 
    0``20.849912171565524*I, 
   -1.63236462196118902495323795933564327507`20.63113897608014 + 
    0``20.43559368010737*I}, "time" -> 2061.613242`9.765752188575618, 
 "kernels" -> 8|>


==> anc/paper_scan/point_E_b1.250000_N7_h0.125000_P5.000000.m <==
<|"b" -> 5/4, "Ps" -> {7/10, 2/5, 1/4, 4/5}, "ws" -> {-2, -1, 2, 1}, 
 "lams" -> {1, -1, 1, -1}, 
 "zvals" -> {0.5`40., 
   0.3999999999999999999999999999999999999999999999999999999999`40.}, 
 "Nmax" -> 7, "hstep" -> 1/8, "Pmax" -> 5, "prec" -> 20, 
 "Pgrid" -> {0.0625`40., 0.1875`40., 0.3125`40., 0.4375`40., 0.5625`40., 
   0.6875`40., 0.8125`40., 0.9375`40., 1.0625`40., 1.1875`40., 1.3125`40., 
   1.4375`40., 1.5625`40., 1.6875`40., 1.8125`40., 1.9375`40., 2.0625`40., 
   2.1875`40., 2.3125`40., 2.4375`40., 2.5625`40., 2.6875`40., 2.8125`40., 
   2.9375`40., 3.0625`40., 3.1875`40., 3.3125`40., 3.4375`40., 3.5625`40., 
   3.6875`40., 3.8125`40., 3.9375`40., 4.0625`40., 4.1875`40., 4.3125`40., 
   4.4375`40., 4.5625`40., 4.6875`40., 4.8125`40., 4.9375`40.}, 
 "IS" -> 
  <|0 -> {{-1.72660879091063619173477135498493786828`22.861987435643222 - 
       2.3485731151517433417979506559239853131`22.995597459749227*I, 
      -0.88613590080053254573376788924983704461`22.95014882520773 - 
       1.20534249793392655866927326831620014662`23.083758836524535*I}, 
     {-4.94910472398741827364998560007031990441`23.672390241923754 - 
       6.73188643543106277058165348774830553004`23.80599419179657*I, 
      -3.39232132843134246042860702837548271528`23.703895151947957 - 
       4.61431374139346128767087235998132741615`23.837497852149752*I}, 
     {-15.39572802587204568738419184982896769744`23.952602222842916 - 
       20.94162448384217306272066070823682151038`24.086166512329015*I, 
      -11.72900236796051299278316768885185749053`24.005526713851065 - 
       15.95405964220467804779475516295128439764`24.13908029536215*I}, 
     {-36.96709646027371211916560234997010961348`24.165395038829807 - 
       50.28349754088188319140765915100450277586`24.29891518936856*I, 
      -28.78942727747074968008607278763486327241`24.230697477358408 - 
       39.16004323644356007250115711639520131895`24.364200705906722*I}, 
     {-58.96141412209549984177176237850370054661`24.08067800850847 - 
       80.20067589569504180195976022522132863044`24.2142792851845*I, 
      -44.79202784796820060578947681784471420191`24.153152582235204 - 
       60.92714975775366444218469832726495426567`24.286754078727927*I}, 
     {-53.01807038718605878350537031018297802819`24.135798351838453 - 
       72.11640261769786953105284143915179425121`24.26942545187636*I, 
      -38.08229834375342910077711587530204778102`24.214946687648148 - 
       51.80042087365704248182708462333776661703`24.348571566426155*I}, 
     {-7.66328201722687361236269274350106877508`23.614636907779047 - 
       10.42377301345291383779741730995591039295`23.74841458894543*I, 
      -5.47185109980276508688909584266294070649`23.74158400501994 - 
       7.44293811705456685136016943296986789827`23.87539450120781*I}, 
     {47.36128372851185904777175011803792582159`24.485478484422245 + 
       64.42191088647923945130110431907501967157`24.619098005727494*I, 
      27.26277312929079768498417920009898222925`24.55021702801184 + 
       37.08345303985403451385657100777007379131`24.683837275831088*I}, 
     {62.01990037895178697638076905010716490934`24.74305312294889 + 
       84.36089947021148750814587517380701963731`24.87651620656225*I, 
      31.64607847875843002842137875617410250802`24.80558646976777 + 
       43.04572611146919560795229724493720382307`24.93899445478277*I}, 
     {35.07392959828654628366465025727307020912`24.8327157840151 + 
       47.70836829448540056238096679706777839652`24.966309842412507*I, 
      15.44916598787125235024247238670922427238`24.897771545970993 + 
       21.01431203271863011003771181835165293801`25.031363271364963*I}, 
     {11.06032263775550414048573664958808805628`24.862705267181017 + 
       15.04450604484454153324711621593540729625`24.99633860610428*I, 
      4.1069491163793944589388306122195295422`24.92541499930172 + 
       5.58636694704751632097558560406301341663`25.059051273988246*I}, 
     {2.34185140474694033064597038409791726674`24.81739748159633 + 
       3.18544031388154265146730762123096826475`24.950998573756937*I, 
      0.71612993554499911281376491171426420145`24.873894933476198 + 
       0.97409646147422210596715854809384478923`25.007495003428083*I}, 
     {0.37395392551948221826616661029756819135`24.908892558704938 + 
       0.50866075766781453118266990994696689074`25.042616107119898*I, 
      0.09206600631349957186187209645610304353`24.947454215153037 + 
       0.12523030601114715195387940740484625346`25.081185398673785*I}, 
     {0.0473683203259748464713729510263769606`24.738179749214023 + 
       0.06443148222870262823460199359606338931`24.87177549094734*I, 
      0.00918692433147284710337909357558842131`24.77046087303109 + 
       0.01249626644403390253382546025441884404`24.90405608464959*I}, 
     {0.00483808901724504237293225691870641524`24.576334422016004 + 
       0.00658088030967329773412887193458553098`24.709901537137757*I, 
      0.00072383515724281599453113270939889926`24.603276661662708 + 
       0.00098457728180888076617730142357764995`24.73684257130954*I}, 
     {0.00039983606515196018400753090423123657`24.396783069094962 + 
       0.00054386624117017859948212440144451995`24.5303598745462*I, 
      0.0000452125352738284991009856769764453699999999999999999999`24.4238625\
0177078 + 0.00006149913366070616403569446652850984`24.557437153537013*I}, 
     {
      0.0000267316888626985490058156722854622545564953423953002496`24.4961023\
8305081 + 
       0.000036361059966817032808500696120331988888164567466563843`24.6296945\
69918424*I, 
      2.2393008053691220634586694519473496665093925737480942`24.5241902563874\
8*^-6 + 
       3.0459486224750516085925023285607906560990317383110125`24.657780553363\
857*^-6*I}, 
     {1.444827415527176567032517629134265406255292723083476`24.31118301113368\
6*^-6 + 
       1.9652875868607395273259750646968412009733874937862275`24.444708105699\
41*^-6*I, 
      8.79076047801816616098513485781335014767576321008987`24.33531587136611*^\
-8 + 
       1.195739522994268785340178092366651713038562091823125`24.468834949932614\
*^-7*I}, 
     {
      6.31139875155584456452677395031946418669311505964062`24.266643921971184\
*^-8 + 
       8.58491020371128990317159935531213770737253458370789`24.40021740941106\
*^-8*I, 
      2.7349975003019007691567476130650943524807591452095`24.28979915261232*^\
-9 + 
       3.720206704049335532979974067953580817554876533433`24.423372420027228*^-9\
*I}, 
     {
      2.2285982091572087470487769732694335110393444514808`24.222080342503034*^\
-9 + 
       3.0313907041683994467791039558805396764635642972751`24.35567201507868*^-9\
*I, 
      6.74586237050114309098566533168148412880398870033`24.245798315523597*^-11 \
+ 9.17587764250690926198116795591037569165109603295`24.37938477306863*^-11*
        I}, 
     {
      6.36444136121654389378415783887200530516540012392`23.992516986713323*^-\
11 + 8.65705998521501106595855528139390139682468980249`24.12611465421034*^-11*
        I, 
      1.3198818542732876036910326104762719908788562015`24.01364684882417*^-12 \
+ 1.7953337515952171896402020257628460345508374586`24.147244553480203*^-12*
        I}, 
     {
      1.4710489868585053727512013794095722114509406403`23.849555346343045*^-12 \
+ 2.0009547731915311761202578029061665570283391869`23.983166840550467*^-12*I, 
      2.05019870411032141934183210936134069434005247`23.869641867376075*^-14 \
+ 2.78872758122175934123264406447255369155383457`24.003253442354712*^-14*I}, 
     {2.75418250048993191336321627157631529748201699`23.99081387249383*^-14 + 
       3.74630258395738768265511264086406046820369426`24.124423780130595*^-14*
        I, 
      2.530482621424913808485579078059890593256047`24.011236218895064*^-16 + 
       3.442020847063352836919520864418629377558518`24.144845591244934*^-16*
        I}, 
     {4.180529286441082539481557049273699062226024`23.983381482452472*^-16 + 
       5.686452392068349552035397697451839583050581`24.116937996180283*^-16*
        I, 
      2.483985169638904556639379730747509328179`24.002234323027988*^-18 + 
       3.3787739403161151963379289368036798194259`24.135790028091115*^-18*I}, 
     {5.1488723789669200442745026597932617792888`23.996345671204274*^-18 + 
       7.0036150089397851910020095641963831065463`24.12996977979264*^-18*I, 
      1.94095668484124747529826919941986739814`24.016045983913187*^-20 + 
       2.64013406608917326638731078212378891915`24.149673101485043*^-20*I}, 
     {5.14978456686923928437713667132853817747`23.956924790356418*^-20 + 
       7.00485578797127832593554503017140269448`24.091081576780407*^-20*I, 
      1.208282484423429826559140352264539666`23.97618762993164*^-22 + 
       1.643533713811894300986897251384762684`24.110356677939777*^-22*I}, 
     {4.185958281326594754790933381869158666`23.754771284827527*^-22 + 
       5.693837036173911867353286459994918576`23.88840038358641*^-22*I, 
      5.997198305096039098655888992127537`23.77257775857337*^-25 + 
       8.15752750694244991619590672030581`23.906213646062213*^-25*I}, 
     {2.7671921563754735824347503972785424`23.39608295811587*^-24 + 
       3.7639986180625101063322492649512137`23.529707800864138*^-24*I, 
      2.37504787075916912925612461833896907027039519777028`23.41397382365336*^\
-27 + 
       3.23059491288786981620663622513106984387229620412058`23.547601775786326\
*^-27*I}, 
     {
      1.488704815562101478101464385713126206203624309625863`23.24427349627966\
*^-26 + 
       2.02497063876413755380919493098214770977560504559012`23.37788326202339\
6*^-26*I, 
      7.50986965191743414300545628674943641313521943063`23.260647392786947*^-\
30 + 
       1.021509797450123535383904904411381302210979340808`23.39425472471551*^-29\
*I}, 
     {
      6.521782956474793670000959829025659382865951774613`23.33281029421757*^-\
29 + 
       8.871079653401525041861659610428027209294581651871`23.466374018527887*^\
-29*I, 
      1.897129195760976164520192956223377313130026969`23.349860802331985*^-32 \
+ 2.580518904217882154126305338815279694074204784`23.483429675083105*^-32*I}, 
     {
      2.3278493375109910873049344601464495455623990328`23.232198601598885*^-31 \
+ 3.1663943789598551757278272280106620260731876801`23.36580104771396*^-31*I, 
      3.831000323114306647870414915627685283583091`23.2490882645351*^-35 + 
       5.211015031528110993301043864419434260773829`23.38269623275212*^-35*
        I}, 
     {6.7732443056931785348745825821287088407799546`23.113683198802864*^-34 + 
       9.2131231825339148555680273792562237096263551`23.24746464080352*^-34*
        I, 6.187342529180209007099884241666293078818`23.12897988485516*^-38 + 
       8.416166067707534652060601370342710161877`23.26275987912252*^-38*I}, 
     {1.60729807009195538551063040838500959640177`22.9967049622783*^-36 + 
       2.18628391985791958917369653144486939770842`23.130292679291006*^-36*I, 
      7.996134996143414683043351155402041089`23.012743942651525*^-41 + 
       1.0876527315236159107604411835316179225`23.14635379223971*^-40*I}, 
     {3.11201646080477520217977475397035432407`22.814796141998123*^-39 + 
       4.23303659302059834782182902094677245428`22.94840723064298*^-39*I, 
      8.272379339125976049509678093132384`22.830391158306146*^-44 + 
       1.1252281244300441035582408562880369`22.96399957929178*^-43*I}, 
     {4.91819917671141523796223036404753385`22.808372688107394*^-42 + 
       6.68984799694773372314209573517718531`22.941997663609644*^-42*I, 
      6.853780225429174286237529562457484945558300844706`22.82298583607965*^-\
47 + 
       9.3226699987505871994314766724200862319191888285521`22.956611804875042*^\
-47*I}, {6.34670783490755246134094880199111`22.901677632703304*^-45 + 
       8.6329384335668421442575219882171`23.035994542819715*^-45*I, 
      4.5492571432624109724527827857608721365636136028`22.91762051899479*^-50 \
+ 6.1880045305127285964395123556203719989470313281`23.052037319776105*^-50*
        I}, 
     {
      6.689846616172693389492059934689988204279266505941`22.7469495813858*^-48 \
+ 9.099683721027245693360501802558672003947090971156`22.881065330062054*^-48*
        I, 
      2.4199700744616887734573301235001339011707072`22.76334359679569*^-53 + 
       3.2916991308465100169786233848145683618552127`22.897440755588082*^-53*
        I}, 
     {5.76162538064919007316275984767274357629137843`22.65704324999362*^-51 + 
       7.837095779775263559643608558531204097294641186`22.790593770349716*^-51\
*I, 1.0319911377974287331212906488988737805586`22.674449108747666*^-56 + 
       1.40373815659052937728993990654704475128`22.808079136996714*^-56*I}, 
     {4.055654100776840100251665371808028411024237`22.582922419319583*^-54 + 
       5.516594283303628595010210530924461693290681`22.716484152704705*^-54*
        I, 3.529111532831044302096801356995426561`22.60153424860241*^-60 + 
       4.800378933555383366206110430435774127`22.735140139106058*^-60*I}, 
     {2.333890556220827590005113891754880427867`22.54828211163475*^-57 + 
       3.174611784037001020987560553670539398002`22.68160706871823*^-57*I, 
      9.68045794092800245670984185509338`22.567534201094297*^-64 + 
       1.316758224683301467900161068863536`22.7007855600995*^-63*I}}, 
   1 -> {{-0.08881157406070240262589594547884001415`27.1541043110118 - 
       0.12080355217192281244179188726122380944`27.28773414239405*I, 
      -0.04888943035631829623118931402657760146`27.15410528920912 - 
       0.06650053118829244230964267234617378757`27.28773493116354*I}, 
     {-0.50046667030338546835231839428124609706`27.145404519602575 - 
       0.68074631213022508720606540350026374428`27.279077206043237*I, 
      -0.27267785732260547892091571165832114295`27.145405189752047 - 
       0.37090271298068436498401785542543483118`27.279077926348155*I}, 
     {-0.92194339060811608182707541425723846009`27.112873120813294 - 
       1.25404867175040942246377484088233941674`27.246539972272068*I, 
      -0.49064109869701006671923907584556178104`27.112873760241936 - 
       0.66738134292746725154952867011875313375`27.246540988119584*I}, 
     {-1.30945597239139067852233678455663426213`27.046843864176914 - 
       1.78115222650483665716936920549685113294`27.180503853735402*I, 
      -0.66913877254723832592481874838497039538`27.046844385534783 - 
       0.91017799734544402958477790514837980377`27.180504733020413*I}, 
     {-1.54662097681150501198257701091240231469`27.013520769630667 - 
       2.1037495375854527313483784662934233721`27.147340751809168*I, 
      -0.74386940732604162902564560268222616207`27.01352196102383 - 
       1.01182833101897688183371213206544097406`27.14734275982161*I}, 
     {-1.4922424007189304289809880189267955665`26.97617567767952 - 
       2.0297825437165653952555646587841892292`27.109977896197602*I, 
      -0.66122213683663554156295487921466886094`26.97617637884465 - 
       0.89940960679267391980741918311398631566`27.1099790801383*I}, 
     {-1.14388578742547212281233205823245266987`26.958478601076077 - 
       1.55593984074108114247308900868699324468`27.092150644245397*I, 
      -0.45693630840759345994584078880026592063`26.958479569052653 - 
       0.62153530951082842397876653114683717735`27.092152260867465*I}, 
     {-0.6803479646265384889211457964938733442`26.94705895885376 - 
       0.92542499903951727679394750834040283362`27.08055770131689*I, 
      -0.23979577324106890518052167642555750074`26.94706039313249 - 
       0.32617574353016633236618276559089290676`27.080559904653157*I}, 
     {-0.30877410440307462458507081257070197931`26.874408232947673 - 
       0.42000166110219437022188845605436586275`27.00794572825647*I, 
      -0.09402526901666307529566346500511139136`26.874410540588723 - 
       0.12789534034572994877061738910310383483`27.007948324636445*I}, 
     {-0.10597017686646612427041518775357006333`26.769016570174823 - 
       0.14414307960588782141619693641801783176`26.90262540464208*I, 
      -0.02731004158213964199078350339588555076`26.76902082724679 - 
       0.03714774868003611862770929364174257566`26.902629021904865*I}, 
     {-0.02745367665076884707032646069353221796`26.758892661695448 - 
       0.03734312441445341555586986914154212059`26.89246179465705*I, 
      -0.0058678018111463490467533925127444987801117842608335355905`26.758900\
662523683 - 
       0.0079815194103284752288117503512621977659869612869655986177`26.892468\
36430308*I}, 
     {
      -0.005391779363546110282431908691286491678950028398463263643`26.7211084\
35584924 - 
       0.0073340226939165216429379013235209215115779892055122116608`26.854712\
227225157*I, 
      -0.0009368545080464409702690617923233756122805728449903488683`26.721118\
973363506 - 
       0.0012743311177317311305808518672306826081301660247299267135`26.854724\
084065055*I}, 
     {
      -0.0008093384963406990733627634133445884472703752740064463533`26.639288\
651384174 - 
       0.0011008808964540261983637934283229025847894391841732405606`26.772938\
8556486*I, 
      -0.0001120890757645251169821174349356566410045487340990267784`26.639303\
55279841 - 
       0.0001524661470673558541817067614531496016321785420552839188`26.772963\
6672929*I}, 
     {
      -0.0000937813982303141278913326757732688630666461836032646112`26.670534\
064512545 - 
       0.0001275636216753483520084902888985342305566962185682271804`26.804066\
793861814*I, 
      -0.0000101518847278638139471956509271183606265810298903835964`26.670566\
755626176 - 
       0.0000138088278395743064274266394236218899374892122036534654`26.804114\
87539195*I}, 
     {-8.4730546743691827070526407105259967135643075168114652`26.585770639912\
5*^-6 - 
       0.0000115252444654466093578764464759114644593289650405853952`26.719371\
420253026*I, 
      -7.031188057219707465012973265103615708058268266575487`26.5858571523532\
1*^-7 - 
       9.563984224853223642383322985589386365010591779655431`26.7194452244275\
74*^-7*I}, 
     {
      -6.023232875873038242063147151715381644585825078816723`26.5592067498117\
07*^-7 - 
       8.192940330804609926568540983344202976243559845754685`26.6927782685411\
33*^-7*I, 
      -3.7582302233601990914103532599522212021635833168917`26.559363188269003\
*^-8 - 
       5.11203146283026515643560065892223215982984352194633`26.69291674479058\
*^-8*I}, 
     {-3.39479712990290037571302106299598476174026432687021`26.53942701368988\
8*^-8 - 
       4.61768138367882654776865911586405892449540724928074`26.67293493026953\
4*^-8*I, 
      -1.5623310484742744303873271433117144051762698704164`26.539618877991582\
*^-9 - 
       2.1251187395370007323278055154933212347592664582972`26.673239713666227\
*^-9*I}, 
     {
      -1.5265351123152396952929311831729466086514899698432`26.49449119973122*^\
-9 - 
       2.0764282812598493431760814296666544996541829820324`26.627914937335834*^\
-9*I, 
      -5.08321507503463213942695215674536097485139591766`26.4948286915374*^-11 \
- 6.91430642923112368953842232602352822690523389596`26.628418470844505*^-11*
        I}, 
     {
      -5.50401585168544602056816037347384602369144100931`26.44118750328133*^-\
11 - 
       7.48668935469731590829613751054958298333096416943`26.574986193068135*^-11\
*I, 
      -1.3009820484945868598098719044411367196972983441`26.44213666439764*^-12 \
- 1.769625799702979032443319809441318138052701643`26.57577032940732*^-12*I}, 
     {
      -1.5975607141309667648420203046553785148394051771`26.438213076352238*^-\
12 - 2.1730389436114016460278834646522390514629306966`26.571710189775498*^-12*
        I, 
      -2.62973788618388744655222545441604438592015216`26.439660757210227*^-14 \
- 3.57703014828858835249112421074438168919002817`26.573197014161728*^-14*I}, 
     {
      -3.74466029204786013262055919058175212470845686`26.422998350324203*^-14 \
- 5.0935733291624720899145297184982883584747432`26.554983249000095*^-14*I, 
      -4.211599277226344603653837672516513822650728`26.424993196661205*^-16 - 
       5.728714510407150243463083814545465292510077`26.558343315808866*^-16*
        I}, 
     {-7.106312011372295231541721487544469281548569`26.349183179198516*^-16 - 
       9.666169560613970077012095824719665405842685`26.48287451446773*^-16*I, 
      -5.3577729063846179738289045320382098202352`26.35353910614063*^-18 - 
       7.287766326260176293143501927276939984854`26.48716270264316*^-18*I}, 
     {-1.09406193324192175010256577755854926374824`26.31217577535231*^-17 - 
       1.48816828470318335844109549935684248442942`26.44724144727589*^-17*I, 
      -5.42526471597988762781631289231336277826`26.320685083806513*^-20 - 
       7.37957024289886710174755358525643807924`26.45456576518819*^-20*I}, 
     {-1.368774133171596543694032186462227871836`26.347517769077793*^-19 - 
       1.861838157436049237283641084957567931557`26.472874526010017*^-19*I, 
      -4.380154354588607688395942627771485464`26.358199946998404*^-22 - 
       5.95798701567833530793191120230028268`26.490242961213404*^-22*I}, 
     {-1.3935222582603573108880768013617629361`26.292922068226726*^-21 - 
       1.895501128191121768920660726605472779`26.423035557432534*^-21*I, 
      -2.82354316563621968947757812746815004711438248163364662`26.31340448965\
348*^-24 - 
       3.84064856103636407943417727063530710547251961180705966`26.44636256862\
6707*^-24*I}, 
     {
      -1.155816460162307842794845616417489143676393290573043399`26.2134422428\
65845*^-23 - 
       1.572168217072136479828016892130778880901394511954734821`26.3557374666\
18987*^-23*I, 
      -1.454923730773438513718048689260006251188147133103455`26.2566684277861\
67*^-26 - 
       1.979020827809293643403970736728996962352186097428518`26.3920253553199\
9*^-26*I}, 
     {
      -7.817687513620877160891357259394714599329640909712067`26.2096189538472\
15*^-26 - 
       1.0633798932220163357285854676672017930983954598497289`26.311012275751\
84*^-25*I, 
      -5.998618248512058965278297783962341260500715118772`26.25605846054693*^\
-29 - 
       8.159458946739036464926182463053484413089692830382`26.382941196794285*^\
-29*I}, 
     {
      -4.3155916416323992827956596893931663305717492210551`26.14367826562932*^\
-28 - 
       5.8701673238706511794141326724474097564037002616425`26.26378290844506*^\
-28*I, 
      -1.9805585594327807180379550137054322506155548618`26.230847909301254*^-\
31 - 2.6940014496359883572032156859635931661974162527`26.361447988098046*^-31*
        I}, 
     {
      -1.94572534236450114431146529902435033907793373692`25.99999360821061*^-\
30 - 
       2.64662050407873828024851564712559035775114982742`26.160167083334002*^-30\
*I, -5.2403194430636129660625810792770504550297533`26.15958781475045*^-34 - 
       7.1280034154668819601607778929837135211174061`26.30001472538214*^-34*
        I}, 
     {
      -7.16912395747325681559048967192956573835263239`25.975757079682307*^-33 \
- 9.75160781894999741552192175659584764066011879`26.012360791381155*^-33*I, 
      -1.11180037773223517010090020018910571430792`26.136529077308346*^-36 - 
       1.51229652617506282052227712352178815491433`26.242493269006104*^-36*
        I}, 
     {-2.159847700107856395127908275300780016218797`25.796796490178394*^-35 - 
       2.937874675490503920916855008695425514441049`25.93091782009794*^-35*I, 
      -1.89245168079912140969658632093924974858`26.076845777149654*^-39 - 
       2.57415644044324897871922405682683945203`26.21065472437795*^-39*I}, 
     {-5.322950923839579808238744997444595100814`25.61625860933515*^-38 - 
       7.240400662160651450356850118163898202284`25.77571174824663*^-38*I, 
      -2.585544818344782709959109223835328490308704152777236335`25.9877808615\
8278*^-42 - 
       3.516917717754594616126234211939699296186305076193403525`26.1322242446\
44924*^-42*I}, 
     {-1.0735671783968267910552353596757688879`25.568888341812073*^-40 - 
       1.4602908462908434394030505077481737959`25.530795973396025*^-40*I, 
      -2.836508559242107301910717176627529600959485294488004`25.9465754202255\
53*^-45 - 
       3.858284388567444899197928502897546516222716166092883`25.9976138593197\
77*^-45*I}, 
     {
      -1.77258731852202560237966157200530403666997696032338991`25.23316995822\
7574*^-43 - 
       2.41111416926361261226742083579786266793045695764133763`25.42524187801\
497*^-43*I, 
      -2.49962734304611738907672560664989546713580085045`25.766133161845698*^\
-48 - 
       3.400050785493850064551104861063272993831466238315`25.93488368355378*^\
-48*I}, 
     {
      -2.39675742262448158363987005261896840393988708937416`25.17937524578462\
*^-46 - 
       3.26012474623591750939988022514127477452804539954673`25.24191727336236\
*^-46*I, 
      -1.769954027118762279778129026895801684192132456`25.74709456282545*^-51 \
- 2.407532305539402872536011903286755136964850385`25.8319661372452*^-51*I}, 
     {
      -2.65460335305094424343758162680161353597257034604`25.030992492074613*^\
-49 - 
       3.61085273003790631718299848748335937504805850491`24.996521247414744*^\
-49*I, -1.00731491523583157308677111536756577667084`25.622037292986413*^-54 - 
       1.370172989311899735953340494210913267559658`25.630818620520557*^-54*
        I}, 
     {
      -2.40902999245353206941765638719467928615373428`24.621279802897334*^-52 \
- 3.27681817888033764680889457791974021217955566`24.84325177360602*^-52*I, 
      -4.60885284036357466720386063453910717489`25.290802215323147*^-58 - 
       6.26906797275125700947530612739365195051`25.497731595744153*^-58*I}, 
     {-1.79162973140128228226268141128055738661055`24.643875378317624*^-55 - 
       2.43701609862437667081941467833206145234131`24.57442565132447*^-55*I, 
      -1.69566857873020618931346600860209139`25.31528785545204*^-61 - 
       2.30648752466559520735514864776383599`25.271354975319117*^-61*I}, 
     {-1.0922054495297681494751853524483769153`24.31851443746601*^-58 - 
       1.48564305272357465588535864095415038887`24.452645262172545*^-58*I, 
      -5.01759879691227112519236995572520148914403557795915`25.026675334547452\
*^-65 - 
       6.82505365377570637747225186183097927642955253880571`25.16078207076739\
7*^-65*I}, {-5.458688394482938059730235034478731`24.113892157458967*^-62 - 
       7.4250339015776455513532899492123858`24.257410542616928*^-62*I, 
      -1.19436009420221537062760467043423874986932253738`24.831341082925793*^\
-68 - 1.62459615740402348294240364253157681665278249022`24.9742679244704*^-68*
        I}}, 
   -1 -> 
    {
     {
      -0.0298592070577923531157405069377247748433335761980979412991`27.095388\
482219555 - 0.04061518237648648402668224043656551203`27.228874012814877*I, 
      -0.0136723108964457726368598926345005904880982286431718211584`27.095388\
50352356 - 
       0.0185973927402821306815266558086688645386865100772001972224`27.228874\
02998785*I}, {-0.1612116259964458711379749198826812986`27.07389750356356 - 
       0.21928377328917855744004169347894324882`27.207511661877597*I, 
      -0.0729896704573407322112999117181606353`27.073897520873413 - 
       0.09928223383450161819912308440788230829`27.207511680480383*I}, 
     {-0.27490687127403767790701985772534169681`27.026985796032594 - 
       0.3739346691870875579485882632679557578`27.160612899368843*I, 
      -0.12155694658749238340997863464588481277`27.02698580717838 - 
       0.16534456341135175194429952880125387052`27.16061291707386*I}, 
     {-0.35378194960950056247813127313347997578`26.98073646191266 - 
       0.48122237061043996999736510509460094933`27.11432730778943*I, 
      -0.15061821444913339052190611131161291575`26.980736472582123 - 
       0.20487437048251590952716014476805784952`27.11432732578038*I}, 
     {-0.37543866762303548258640484648318014179`26.954217785431673 - 
       0.51068033813427325876543847338861987315`27.08774178345753*I, 
      -0.15139727200093148670235493454400883918`26.954217809697408 - 
       0.20593406253953593167979425065242935278`27.08774182432731*I}, 
     {-0.32595882372712908445960500390927717714`26.949965115781627 - 
       0.44337671282692048835491454071166923973`27.083369231677437*I, 
      -0.12224311242412540476313703558448185959`26.949965127956954 - 
       0.16627790201412927241406074690215098594`27.08336925221631*I}, 
     {-0.22654917852494626367562844547735550833`26.968480892971392 - 
       0.30815741976083776449059733531473511024`27.1018281012637*I, 
      -0.07746703888061102455089605103204446692`26.968480911376957 - 
       0.10537245366940468574153371972256130002`27.10182813197895*I}, 
     {-0.1234460586766842016467189037027265615`26.997150148425703 - 
       0.16791417726223691001118322332695479683`27.130712300962248*I, 
      -0.03769976306444596481096251504362310771`26.997150167579687 - 
       0.05128008756057067780227673704659288572`27.13071233038981*I}, 
     {-0.05189714287921801227249694126565060335`26.85621862586045 - 
       0.07059169115838731073099290699226340423`26.989875529779006*I, 
      -0.0138590705621565192991530305065045840564032039744232751103`26.856218\
650005676 - 0.01885142754665633732782837950684905084`26.98987555695259*I}, 
     {-0.01667199008917752980773241500632350999`26.73507131007262 - 
       0.02267762558933086159885142531907046799`26.868601188758824*I, 
      -0.0038113816323618445200586081499647551382426402419059458049`26.735071\
349353277 - 
       0.0051843292357078501525973381053394993159420058098401804288`26.868601\
22213014*I}, 
     {
      -0.0040810023192007085306653070319157423857274271876100653056`26.696288\
67223109 - 
       0.0055510735148589674608696239299581708139519355302222757889`26.829790\
073475174*I, 
      -0.0007819543962538633134560235203076900064960196545245169419`26.696288\
721386484 - 
       0.00106363241168716296023508956195663318224279587274744232`26.82979011\
3831926*I}, 
     {
      -0.000763432463757560926001700818678054259338622935527327865`26.6606429\
25661875 - 
       0.0010384384517522499262934327742654389434005417931995719298`26.794253\
44599836*I, 
      -0.0001200617785714735303628229308788005028675494018224162583`26.660642\
958793648 - 
       0.0001633108013782020005879291200421065784924905099419469495`26.794253\
483277565*I}, 
     {
      -0.0001099051547939691777706498703970928647152269047376580825`26.637016\
42426295 - 
       0.0001494955273739633358352441984241206870804825398471967657`26.770374\
958636005*I, 
      -0.0000138954690193251553840980512789156130381528178054993686`26.637016\
464217833 - 
       0.0000189009375679126146902517843211042615296437435118397861`26.770375\
02511522*I}, 
     {
      -0.0000122844508538081794257420623721979706276645383786196581`26.742459\
771025082 - 
       0.0000167095934884244442027707496647363058309176076035827186`26.875982\
62767709*I, 
      -1.2233072155004613714801464650240865820253294093563874`26.742459907811\
934*^-6 - 
       1.6639706996859732371451716939748363930028422383591476`26.875982828850\
095*^-6*I}, 
     {
      -1.0757836735918542502228858736739404616668837532675682`26.577324301041\
028*^-6 - 
       1.4633057741959417380222896899546053497045282847228329`26.710867802118\
66*^-6*I, 
      -8.26852173452775437017603727853724190934291534377012`26.57732443464116\
3*^-8 - 
       1.124703404152007589800597014949823292471686622404612`26.7108679160811\
03*^-7*I}, 
     {
      -7.44242388577590395933816237147851562347174217068983`26.50643697161426\
*^-8 - 
       1.012335668723067385982421336108652622433754851237403`26.6398255824219\
88*^-7*I, 
      -4.3273604557836986060141309608241822062653672819409`26.506437175419386\
*^-9 - 
       5.8861755364191239080310720583879574326011836920516`26.63982576275482*^\
-9*I}, 
     {
      -4.0960989441422316356735559666058132670073213429846`26.472321560173093\
*^-9 - 
       5.5716082924263228965211099520214340485590512464704`26.60591985600089*^\
-9*I, 
      -1.766200999408555049825656471143638883269642202578`26.47232171781679*^\
-10 - 
       2.402427350654999989566386533370511902584190088301`26.605920106438766*^\
-10*I}, 
     {
      -1.803746713045020407819132864945700810675455247796`26.50212576167257*^\
-10 - 
       2.453497896629274826875587274264615253989395910977`26.63559083479738*^\
-10*I, 
      -5.654878676101449655187309936146880013750423448`26.50212602255791*^-12 \
- 7.6918964493006134705611112326285717053829808231`26.63559122399259*^-12*I}, 
     {
      -6.3842595262725318398540456125792272364630179171`26.514963139139006*^-\
12 - 8.6840171105853648798704672712521246972720705464`26.648496919206014*^-12*
        I, 
      -1.426938892989724223482798990982633195697664602`26.514963822577442*^-13 \
- 1.940955205766416086525757669039491057259222358`26.648497483585057*^-13*I}, 
     {
      -1.822820234755939393183723958054195585790805965`26.395964858398145*^-13 \
- 2.479442140940634809618113660908527541774441768`26.529156304731252*^-13*I, 
      -2.8483832196461159193185638103937967393562145`26.395965502870204*^-15 \
- 3.8744365756310256490729727804101036407234681`26.529156966133154*^-15*I}, 
     {-4.2103580239420914041919803695951393693761623`26.34590130280882*^-15 - 
       5.7270261290506801609369958474902663567790057`26.479527529772145*^-15*
        I, 
      -4.51109937628748654856577424648114245628372`26.345901971020034*^-17 - 
       6.13610145546567769524837227676484917403038`26.47952865776632*^-17*I}, 
     {-7.88549121773000597945200205465491102467012`26.355342152077004*^-17 - 
       1.072602709497289521792418698804422740623986`26.48895878178634*^-16*I, 
      -5.681727230771190263526931872231643354711`26.355343604155518*^-19 - 
       7.728416472834594281017406760900125625497`26.488960211149465*^-19*I}, 
     {-1.1997015058415368624254647763203250240822`26.3812305738057*^-18 - 
       1.6318616687573236237000800743448966635937`26.514259022515244*^-18*I, 
      -5.7018787536627661456506146384676568376`26.38123328882976*^-21 - 
       7.7558270392244242449743539491980109027`26.514261351684013*^-21*I}, 
     {-1.48492524890484088704726658871742112131`26.314577221082907*^-20 - 
       2.01982958499162401404833579843054412818`26.44807766584962*^-20*I, 
      -4.566344356741970485612518086887643418150638404096656023`26.3145794782\
28488*^-23 - 
       6.211246952538036688867923777341245532602258504331720337`26.4480813767\
26243*^-23*I}, 
     {
      -1.4971334095351288413398221813394150103544705805887471616`26.253832800\
615136*^-22 - 
       2.0364354067577847139236839509967099450688095106243756032`26.387429970\
418193*^-22*I, 
      -2.9220512485770673459713139787357365013283495903601142`26.253836374062\
995*^-25 - 
       3.9746415283129838408866104222181171838653683600275018`26.387434059615\
902*^-25*I}, 
     {
      -1.23080372550231199810250214629963155230691802219328262`26.30795880628\
3896*^-24 - 
       1.6741676255562086352105304682183947310894830592590422`26.441410679630\
973*^-24*I, 
      -1.49567873054923136575917979821945492467912667208174`26.30796734411128\
3*^-27 - 
       2.03445671883760266254343882103630479815288677098089`26.44141775803289\
*^-27*I}, 
     {
      -8.257837008201349075153426949490133034655695509469`26.239780693102837*^\
-27 - 
       1.123250043024400061859185776503300843195969088106179`26.3729379555494*^\
-26*I, 
      -6.12928108133773815131175468881513668607002224395`26.23978747887603*^-\
30 - 
       8.33718954671015610466957763422337248590565018696`26.372948943680992*^-30\
*I}, 
     {
      -4.524940607001173638410280273130301530230534233106`26.17760715259263*^\
-29 - 
       6.154928616838830082478176787746620696345398491967`26.31123155795152*^\
-29*I, 
      -2.0124819135640714425420438230380026948809209`26.17761780334522*^-32 - \
2.737424332487566614013983932332752821124515278`26.31124372576686*^-32*I}, 
     {
      -2.0262929398561399271222088075850096451927913776`26.20847755246244*^-31 \
- 2.7562104091095318193656382369966917334200214224`26.342046419921477*^-31*I, 
      -5.297712083290863650546017327347967708216002`26.208501081735733*^-35 - 
       7.206070208914752077559822932688094683741623`26.342066232808612*^-35*
        I}, 
     {
      -7.4194244702013828910897323228848165970697672`26.199884685779104*^-34 \
- 1.00920723515045515459667514538376613405384087`26.332847344726094*^-33*I, 
      -1.1187218661595254391369390881050736836771`26.19990628034911*^-37 - 
       1.5217112944322048562879942269290918958516`26.332883186425484*^-37*I}, 
     {-2.2223957940782915423958859976120142963455`26.11146405475625*^-36 - 
       3.02295403607077323809828692862589441069573`26.24506729025946*^-36*I, 
      -1.8960262874731993373780219489471452538`26.111500236084154*^-40 - 
       2.5790187029176301377233934368439178504`26.245103399736546*^-40*I}, 
     {-5.44796398610489347383767826257070190053`26.131069047786553*^-39 - 
       7.41044631385935318534588947986419792739`26.26462591800088*^-39*I, 
      -2.58011455415486356458971355666438149578543396240666487`26.13113088650\
2433*^-43 - 
       3.50953134711189154681048559836727609075182389884358829`26.26468266205\
0056*^-43*I}, 
     {-1.093364902442106265038243608343008772`26.15195308667112*^-41 - 
       1.487220167326799577278540718744704232`26.285028440678847*^-41*I, 
      -2.82011742890445744818240137927439440822804622065154`26.152018636087163\
*^-46 - 
       3.8359887948923719319587477885844629861318467822975`26.285138675012796\
*^-46*I}, 
     {
      -1.7970159273153228384472224755732096940773519399754635`26.035944448566\
998*^-44 - 
       2.4443425265814497436307646770763808567293203552094563`26.169495550061\
413*^-44*I, 
      -2.47668527765786079255561960211027162299190879815`26.036063636035493*^\
-49 - 
       3.36884445881431591570946072900229817877924542381`26.169597327441164*^\
-49*I}, 
     {
      -2.4194494584639468117981116076948949879773777568221`26.13183198357338*^\
-47 - 
       3.2909909769542957874264131428891006126596072764779`26.265170693971726*^\
-47*I, 
      -1.74813624340094005260284885120637693295629227`26.131989093961774*^-52 \
- 2.37785525272835600293708598708053861026527113`26.265359065934422*^-52*I}, 
     {
      -2.6691152274445591466053959630853047606684110825`26.10298766228938*^-50 \
- 3.6305921164181456821864709468394576329331247674`26.23629545437437*^-50*I, 
      -9.919547155672255634536246968454687254508`26.103179324268854*^-56 - 
       1.34927969131935065454647350923244429204915`26.23658675001562*^-55*I}, 
     {
      -2.4132415757317068831840736588791957628852456`25.944559566881072*^-53 \
- 3.2825468716284657613744738023905369921502637`26.078145652699*^-53*I, 
      -4.5260533107787651942239667775607311831`25.944889200245246*^-59 - 
       6.1564421421903377867002188941706869091`26.078411986128604*^-59*I}, 
     {-1.7885594277126172760220710382977076132167`26.055758830977844*^-56 - 
       2.4328398007064523829391653731916568091228`26.188594410273005*^-56*I, 
      -1.66091475759706307371768221180181165467192401694395045`26.05612928210\
937*^-62 - 
       2.25921457529120683817267579458995227398581726559892768`26.18919391142\
9683*^-62*I}, 
     {-1.0868074150032734759512131199538573459`26.042346299705837*^-59 - 
       1.4783005216126911727433635756461923773`26.175847382941804*^-59*I, 
      -4.9029147689708940682873747480207326890576984144364`26.04305943610023*^\
-66 - 
       6.6690577928845000881267564620090761170066994623314`26.176559475543115*^\
-66*I}, 
     {
      -5.4152468941003538693985145962088606425039329214408498`25.898463064173\
33*^-63 - 
       7.3659437704388009552427221588497967932677076802374777`26.032083823072\
85*^-63*I, 
      -1.1644266516221372859663491412283413028880716482`25.899222094469643*^-\
69 - 1.5838799981573001897948956073679544316896706527`26.032825496034963*^-69*
        I}}|>, 
 "IT" -> 
  <|0 -> {{-140.27377978751876956558004601683156860743`21.479396357547536 - 
       190.80363178038142285696305130037291881557`21.613006459680296*I, 
      -114.39791620158525741157916241298210649232`21.379350602531492 - 
       155.60668510133328981094197245342367533255`21.51296070181156*I}, 
     {-123.72325539575394540756878716125471418503`23.020870443189597 - 
       168.29122663522899118669988702827662315959`23.154478807627857*I, 
      -103.21929513087310452016924151558523844462`22.929795467116083 - 
       140.40126679850120861583088671411555309538`23.063403776037095*I}, 
     {-56.02513114225178786556563767227707834102`23.38797640957159 - 
       76.20667603814681895242809489173747190894`23.521543784253645*I, 
      -53.85650029230075124163797641663099452376`23.357378586540584 - 
       73.25685431958747780743764551394328689897`23.490948465232453*I}, 
     {57.18875260297865215290196416685456044913`23.723589443905613 + 
       77.78946079707033430608750166237403490351`23.85719547473559*I, 
      34.51896635188995618566018657910442267027`23.49179610859821 + 
       46.95349448216283692262443064521257950158`23.625402543123332*I}, 
     {139.71179751774497161532716382422397967906`24.46054553530667 + 
       190.03921053051243174103639797489660242917`24.594144935404227*I, 
      109.06756855485969598644069033362845896829`24.339467003194144 + 
       148.35622324603977938059279487030204030562`24.473069257283495*I}, 
     {123.44928960298673077578728485886969346457`24.575684490389776 + 
       167.91857204274023091366024547243775519736`24.70930665754617*I, 
      108.98842900306565230598563410765508462256`24.487868729455265 + 
       148.2485758017159136099563843705403562569`24.62148916072503*I}, 
     {50.99889009141580039717880662926383838193`24.278145065681624 + 
       69.36986699118279805090067242798971746015`24.411745491402375*I, 
      52.81805707605696430446912651997601388267`24.217783947868757 + 
       71.84433989702648796341407850899593044278`24.351389354137098*I}, 
     {2.66417859518573588586202996675791871108`23.18106438753876 + 
       3.62387719531760600370151965526885909877`23.314250001197237*I, 
      6.5576468323364160335288055925563445236`23.44691326755497 + 
       8.91986252482969748813890054151542959324`23.58024540223133*I}, 
     {-9.1499553638671028649879775184457775763`23.687489739379156 - 
       12.44598040131777901513167493402441951613`23.82100433469355*I, 
      -8.95486445249185770285805778893596776853`23.527958537833204 - 
       12.18061324236528736696934836533299828705`23.661492001724415*I}, 
     {-6.01865546274860179250280061745722686509`23.611227024574912 - 
       8.18671402785886603855979523698420515559`23.744891294009403*I, 
      -7.63941271785048706399648436479972636286`23.52320411155622 - 
       10.39130544170881100909216815490944661564`23.656863262047608*I}, 
     {-2.02487612750371266910459883957669685901`23.50518244542568 - 
       2.75428322825788644208080560654059623718`23.638769851475857*I, 
      -3.21048355245382221189320551402435469559`23.442928840238014 - 
       4.36697380299632566767648000922685305154`23.576517746202278*I}, 
     {-0.34365047993269723913232140953110268607`23.080516388966196 - 
       0.46744131179435119258511316953934624429`23.214125381778597*I, 
      -0.72104425339732131554310376384600766881`23.067403902489687 - 
       0.98078103000418248606678745001826877396`23.201012815931144*I}, 
     {-0.0071877449627418640917616651501156403`21.82899559462825 - 
       0.00977693653995568902087854864936957713`21.962609336334825*I, 
      -0.04792091023928196156192404281932696898`22.238811252038605 - 
       0.06518312777859737158227000189749275034`22.372424803189144*I}, 
     {0.00762589347339917699817320574906835787`22.63205477363584 + 
       0.01037291625347887888757536620106560842`22.765670575905883*I, 
      0.01451518053527740088386964946701050559`22.398931348073948 + 
       0.01974388347041074656558832387805539788`22.532546078477232*I}, 
     {0.00155330289270569482805578994355997075`23.041930179212216 + 
       0.0021128384337554546489155980003642074`23.175587132968314*I, 
      0.00449176372066678072528254908208458191`22.88776210074277 + 
       0.00610980065056205391254443460375176546`23.021411643237528*I}, 
     {0.00017428740353804528126303718343589774`22.742877821224436 + 
       0.00023706974759648460271440361662354743`22.87648842553559*I, 
      0.00068218802055559479396532805161708511`22.6227190718254 + 
       0.00092792788556952155328425090455597069`22.756329390873567*I}, 
     {0.00001374734265307379655113996643620277`22.71847469496393 + 
       0.00001869945266684270734075650939101678`22.852084652825795*I, 
      0.00007219836657748269774345718450758137`22.599020261063345 + 
       0.00009820588403949699425953999866961397`22.732630238868744*I}, 
     {8.2296290558276416666291147856028`22.725148752262083*^-7 + 
       1.11941313225879289016056385167153`22.85875638328359*^-6*I, 
      5.84740553976261168616748659218817`22.61271356976647*^-6 + 
       7.95377593139256630431853293766485`22.74632166005563*^-6*I}, 
     {
      3.85761178753376571614785202947459594115561829529839`22.752868639194382\
*^-8 + 
       5.2472125594333152661106800349459422723864392467683`22.88648527185795*^\
-8*I, 
      3.758766970517180812449109020837708259721562516619264`22.64857604707602\
*^-7 + 
       5.112761558697468838785231687451954122978693457379328`22.78219158274163\
*^-7*I}, 
     {
      1.4364969268609790643963821157903681568289294825149`22.855756396029403*^\
-9 + 
       1.9539562639690096367148271952922694145535849550662`22.989314568934358*^\
-9*I, 
      1.94958603243656448534858784222367151388133697444694`22.748698169331135\
*^-8 + 
       2.65187190379181346661661662024337638666242727405283`22.882266763939118\
*^-8*I}, 
     {
      4.28117820337035480801013702646354488170226648568`22.822814702150904*^-\
11 + 
       5.82335737113112808718997564672804191368861295672`22.956278123239283*^-11\
*I, 
      8.227708009239762486052270541068290768375828640291`22.721984825682856*^-10 \
+ 1.1191518270695109860197005831088752058435053729298`22.85546974498441*^-9*
        I}, 
     {
      1.0255345550620962680200260062136489995037119041`22.601415032126518*^-12 \
+ 1.3949557637822794164964838748490722165504759505`22.735026261548075*^-12*I, 
      2.83856009086829433465946861001164044490481979725`22.50043443071699*^-11 \
+ 3.86107492922002968884640071217318298631723675228`22.63404532618633*^-11*
        I}, 
     {
      1.98001437723799588330614179477073862931389003`22.400786348174684*^-14 \
+ 2.69326124045881749916567940217630783105648976`22.53439303436058*^-14*I, 
      8.029549932246308425567884117367065708684008512`22.29587619623588*^-13 \
+ 1.092197908230053249550888986552147275013801281`22.42948342744215*^-12*I}, 
     {3.087360168866936309997026293410446089912391`22.324925505293653*^-16 + 
       4.199498535836260642206272672795543711377927`22.458531789487072*^-16*
        I, 
      1.86624688918523632123107497692017324549097559`22.22368727721848*^-14 + 
       2.53851207827127988090465231848166728685872639`22.357294409568524*^-14*
        I}, 
     {3.8939752493083887743294586334921541117634`22.425142212251604*^-18 + 
       5.2966749791472132518791729080336794835944`22.556402109657803*^-18*I, 
      3.569735695402960879072423132982403569201192`22.329948643660128*^-16 + 
       4.855636856800195011180622369037935268972372`22.46157097289247*^-16*
        I}, 
     {3.97795427416091952876214539983129677588`22.208089977347207*^-20 + 
       5.41090518638558348312461213717241000943`22.341967243232816*^-20*I, 
      5.6269549280509492208276432900233884495655`22.11317127050183*^-18 + 
       7.6539139229223665706920968032403714851432`22.247010734816403*^-18*I}, 
     {3.295219761989313827949202307719095168`21.85744585881805*^-22 + 
       4.482233950310854479830813966372871697`21.991056588448785*^-22*I, 
      7.31781270279222376614766114917691305392`21.768353528854146*^-20 + 
       9.95385768100334324761131447144723745475`21.901964449494663*^-20*I}, 
     {2.2156784231222739195495333695221445`21.688694725481334*^-24 + 
       3.0138169131076244416986450159610827`21.822284826819125*^-24*I, 
      7.859595691864929862531354357852975904`21.59913741482842*^-22 + 
       1.0690803403208092844403736571255322405`21.73272929517719*^-21*I}, 
     {1.21037510458550874448954291816634`21.463338679860026*^-26 + 
       1.64638014403902813131685243656821`21.596948930083816*^-26*I, 
      6.9778805465688556192903391733982198`21.37631765912647*^-24 + 
       9.4914741189106809024129228607781914`21.509927910134394*^-24*I}, 
     {
      5.376229215282475326335273617027649613899117645696`21.53035611998934*^-\
29 + 
       7.312871023462362108110951294929791588015987272803`21.66396958625199*^-29\
*I, 5.12513114689058871552495280205674`21.441675267824717*^-26 + 
       6.97132163729209281046481860292919`21.575287528123418*^-26*I}, 
     {
      1.9431186313554594016879685124197908164142073236`21.308068064975227*^-31 \
+ 2.6430747956200337121858972446811069706455822801`21.44170628410225*^-31*I, 
      3.1164772440821616027915144506357584247021686029294`21.218890797182777*^\
-28 + 
       4.2391042533574038560360269265689557997520585538277`21.35252535279174*^\
-28*I}, 
     {5.7183854107089601354596783736181961614441358`21.25201955278764*^-34 + 
       7.7782797749939873195646440215114021800487244`21.385629643350264*^-34*
        I, 
      1.5699637398747565266367779507031821634133393857`21.16290189454987*^-30 \
+ 2.13550090248774522961423768467796297272092896048`21.296512558827846*^-30*
        I}, 
     {1.37107728838888401596928585212298299860012`21.345094161801384*^-36 + 
       1.8649709623029177672347147722129892854394`21.47844193352167*^-36*I, 
      6.5560804384320561378576781098499478495737783`21.2578682890479*^-33 + 
       8.91773187969984327285017451103759323020405043`21.39122776302354*^-33*
        I}, 
     {2.67980176636815918273393676451998818299`21.129335357786605*^-39 + 
       3.64512819323074699957096411028796926837`21.262974563067456*^-39*I, 
      2.270734085892182058585437741629278510438047`21.04260169213002*^-35 + 
       3.088704895897328245510911946251708533166709`21.176238905977343*^-35*
        I}, {4.27181074844765530698162703162556587`20.895026189813137*^-42 + 
       5.81061554281155563196292618832970846`21.028636925868554*^-42*I, 
      6.526384094365162228633520334035355429909`20.808574484274704*^-38 + 
       8.87733822732128733055319325924166366056`20.942186821176268*^-38*I}, 
     {5.55631946098775421182727488478149`20.862179057441974*^-45 + 
       7.55783393086272209969936214527986`20.99578789992837*^-45*I, 
      1.5572603124463075645216262824660364426`20.774460877303987*^-40 + 
       2.1182214073955181446949697519051090661`20.908065479079088*^-40*I}, 
     {
      5.899408507528023160360750426726780654248092821049`20.77016352477263*^-\
48 + 
       8.024511568002833815219051382858218914573844983232`20.903773760217298*^\
-48*I, 3.0861202979427816777129860536522164`20.682436607251784*^-43 + 
       4.1978120347978915935004035876497227`20.8160469189416*^-43*I}, 
     {
      5.114942074019413689984924388836430580710961123`20.792866339200035*^-51 \
+ 6.957462225281950799524712113015877991845398325`20.92647608311844*^-51*I, 
      5.0815133215391845412021827052728`20.70390262158363*^-46 + 
       6.9119916648623428346495815337812`20.83751299458346*^-46*I}, 
     {3.622723797881475066145506481908811136112534`20.64482779129365*^-54 + 
       4.927712496377072869372456741354201552952469`20.778529658175955*^-54*
        I, 
      6.95430464556080965255142593857640850281014922802`20.556976757758314*^-\
49 + 
       9.45940563439672628530500686942437917463133161133`20.690642867653132*^-49\
*I}, {2.096674468336600304381925744701020262194`20.299551186044102*^-57 + 
       2.851944988049858308033544417720842036084`20.433161473886305*^-57*I, 
      7.91287576299593886108655752742013550939742785`20.212724103843655*^-52 \
+ 1.076327618528263790368242368017676069010769246`20.34633888361657*^-51*I}}, 
   1 -> {{-1.15081488225226824330803963667223817271`27.285523634983317 - 
       1.56536495539833221766831579370738156494`27.417588893763295*I, 
      -1.13949465844279849475965359232529750579`27.285523321040564 - 
       1.54996692578306580900591463769998127814`27.417588472151863*I}, 
     {-5.77650964064419778171640691731987440882`27.14473803541713 - 
       7.85734169364250795376975316233777494338`27.27770087589758*I, 
      -5.81661919078391946627856663686561977689`27.14473778521973 - 
       7.91189962918348175390398575613430459995`27.277700462301762*I}, 
     {-8.58362291224901423420903702701638845579`27.0402189025436 - 
       11.67564193373316750840832163004413021469`27.173639947248894*I, 
      -8.9388697474336608050601108181946443088`27.040218658660642 - 
       12.15885687550198030626865665877314295796`27.173639536170942*I}, 
     {-9.15618408476061797575581762612547634165`26.983567282417503 - 
       12.45445285119137094468020541257688681339`27.11710148912799*I, 
      -10.02915118161288596164448677214692097181`26.983566989665714 - 
       13.64188283815326284012844976462031782857`27.117100996472484*I}, 
     {-7.80704979993696186621641959444956941067`26.948588556784127 - 
       10.61932926862511779292122937788061645399`27.082149062781728*I, 
      -9.14829598490603687726868187927663500798`26.94858813582602 - 
       12.4437232757683645528128926591798771813`27.082148379545632*I}, 
     {-5.38743635682850209094176111314615251647`26.945382359741235 - 
       7.32811523597376526846902802816190224725`27.078939562657965*I, 
      -6.869894430748990980607504317184915261`26.945381707047858 - 
       9.34458891262695900466930365007636937477`27.078938636477258*I}, 
     {-3.00169804650478352654059997033902220013`26.87789292638987 - 
       4.08297894053147592781240471133109271629`27.011492737680275*I, 
      -4.23750377622896572676785761769984216527`26.877891632421214 - 
       5.76395040764067703226962935004738535944`27.01149146080913*I}, 
     {-1.34413254488172205154205775170797538397`26.835658423319302 - 
       1.82832010049292751240368905161761040016`26.96930651602422*I, 
      -2.13731374787796726371633997251937874238`26.83565539163531 - 
       2.90722347374530766424202922042290433458`26.969304044108693*I}, 
     {-0.48138835709470178805255790046925643028`26.860557986525517 - 
       0.65479555031305214197877984376606754413`26.993898348455048*I, 
      -0.87730995058167008033536584657433377386`26.860551540043186 - 
       1.19333723680656046549407797247055161175`26.99389276450927*I}, 
     {-0.137204366708479364357019387201978839`26.88641630550045 - 
       0.18662854529021876404481644350724234635`27.017644737490105*I, 
      -0.29163225472135110350245520144899035477`26.88640701386941 - 
       0.39668492165409086368386330773958055735`27.017631877479936*I}, 
     {-0.03096853622209227869037310696224739032`26.92370943130503 - 
       0.04212411750113302621192438163635717557`27.055411690806025*I, 
      -0.07812642018412746354955293023253427834`26.92368791835692 - 
       0.10626935933224198981789384726121528649`27.055375564350914*I}, 
     {
      -0.005511856084543409589164516060604175270658028971730213933`26.8741646\
93392192 - 
       0.0074973538203270959499124039757979846307072049451104206848`27.007817\
19267101*I, -0.01679561328316434715665891326411397121`26.87411874578281 - 
       0.02284578071012895492250429966308896831`27.007761953749064*I}, 
     {
      -0.0007714620232848106969413264827596599038560609588655699615`26.631211\
933133212 - 
       0.0010493604438858955524064582923164754860320004713633730857`26.764595\
452402116*I, 
      -0.0028896741880568097084341361258781235146894033979665547264`26.631130\
02688506 - 
       0.0039306015035628413587949987599064596450742747831222665216`26.764529\
147558665*I}, 
     {
      -0.0000848737370381234849240526567196017285863177136591816227`26.627799\
74974375 - 
       0.0001154472153967576862947025548655272010438410786163746536`26.761295\
26658884*I, 
      -0.0003977028780003619198816702659326134221928472910445175935`26.627666\
281077282 - 
       0.0005409646307879052079946886586091262441076453794253995411`26.761158\
117900017*I}, 
     {
      -7.3540998648290931364501181902928518486236959255999129`26.533047920369\
963*^-6 - 
       0.0000100032163160534976127120908640510747129810736330960192`26.666573\
364571256*I, 
      -0.0000438708840971719097669419355227261845514963774304868823`26.532880\
530435254 - 
       0.000059674188774525255001097069314499935810030053248503572`26.6662921\
03921784*I}, 
     {
      -5.038189106514868156078253191168509267295261495018088`26.5551885888770\
48*^-7 - 
       6.853061067973919510801292387552920037272624833146085`26.6887114188807\
18*^-7*I, 
      -3.8939164067442412449591624734488027793834223608704949`26.554776891191\
37*^-6 - 
       5.2965949401337951672198766981738519658303293110487253`26.688222311529\
28*^-6*I}, 
     {
      -2.74258215378474782379438326254500788624691903496293`26.55434905366997\
*^-8 - 
       3.73052352471614202859727170345658431538182122909568`26.687775295484375\
*^-8*I, 
      -2.794687912474264799783228474654130052926798011888053`26.5531262885818\
86*^-7 - 
       3.801398979913055597817535857580854772601249347120112`26.6867893708835\
4*^-7*I}, 
     {
      -1.1924182710539819430218131368367144966893748747538`26.548474660309207\
*^-9 - 
       1.6219548447544365017128260932901198535072723863317`26.68104358294563*^\
-9*I, 
      -1.63024186575561353646005579383984027513546886947821`26.547046717825232\
*^-8 - 
       2.21749260009797728653726119511216097191834414476747`26.679104942314495\
*^-8*I}, 
     {
      -4.16065065520551493239803665759594892761478309774`26.442258404855313*^\
-11 - 
       5.65941301920540546140298190127389879555890292704`26.575630620186626*^\
-11*I, 
      -7.766311806703708944703689759400441387041121544576`26.44005507860476*^\
-10 - 
       1.056391651028836069146684906638954208718168968717`26.57207241674196*^-9\
*I}, 
     {
      -1.1698993953072410819952593674101386570647435481`26.36228206342071*^-12 \
- 1.5913241503894756899057929962179744984720049924`26.496122743706863*^-12*I, 
      -3.03392784603687632633583599806635998084894271906`26.356617088602697*^\
-11 - 
       4.12681865748778851201673964584076026459917382268`26.491279655303522*^\
-11*I}, 
     {
      -2.65989697084589212547216018714472219083388224`26.40706487702212*^-14 \
- 3.61805323110135011730405113430406514764265783`26.540237574415478*^-14*I, 
      -9.751938147821504503092023989378149602498749259`26.396786805069322*^-13 \
- 1.3264811273500383231681487416264456880913265492`26.529992133678128*^-12*
        I}, 
     {-4.903364721464441929248037440448082846412899`26.451941656884326*^-16 - 
       6.669669828647902319269227162596445412933617`26.582473844393892*^-16*
        I, 
      -2.58612701102805513338456694607038703334455811`26.43616256553826*^-14 \
- 3.51770962967521591916365957708910479601346566`26.55636941443438*^-14*I}, 
     {-7.3447582513258191151080718555162986652173`26.307601291642094*^-18 - 
       9.990509637828862431986202763251548948327`26.44176635771542*^-18*I, 
      -5.67044875256514171945901855218119331291871`26.276891973286133*^-16 - 
       7.713075226552290702066443022944642308906036`26.41326571050769*^-16*
        I}, 
     {-8.95491794351252965501229756734692496838`26.285867385981813*^-20 - 
       1.21806860020857947062928394137612214466`26.420495404181608*^-19*I, 
      -1.02975954971215541877820297400862212384755`26.23318141747237*^-17 - 
       1.40070269898788294075972328775954632147447`26.371381543157437*^-17*
        I}, {-8.899026912528101277905913340714038947`26.28969631467144*^-22 - 
       1.2104661732176389744730279229189360156`26.411059883258428*^-21*I, 
      -1.550947007073090867250836119283615096412`26.224292052764014*^-19 - 
       2.109633903761032601083099092597438500937`26.308367903025655*^-19*I}, 
     {
      -7.2160588954569604284237117294069966806168452291861718`26.304987874398\
073*^-24 - 
       9.81544980451738460283916537643137349943354564065544743`26.44215286534\
7563*^-24*I, 
      -1.9394435015027527698835627931762111538`26.144094079153035*^-21 - 
       2.6380757991987273461619937813044901907`26.290264729351062*^-21*I}, 
     {
      -4.778863963191284671530146452576565476081342597209529`26.1339099379566\
38*^-26 - 
       6.500321024659635832556044433010391729943798799702`26.26997662215791*^\
-26*I, 
      -2.015411547751385900720868436563430222472979101513927342`25.9502995010\
2248*^-23 - 
       2.741409288504110070763252694511516657441463407877664114`26.0925050172\
22727*^-23*I}, 
     {
      -2.5866490212815409731169015567893098889418912868412`26.135716770388708\
*^-28 - 
       3.5184196800662624006453357166311746838119442828926`26.224239724197265\
*^-28*I, 
      -1.7417082449708543419085214553944874932956456564152432`25.916532452810\
703*^-25 - 
       2.3691117409516235591166958835926520504737015676433968`25.924315340448\
53*^-25*I}, 
     {
      -1.14500053278294868978963793260432992295432766833`26.099007373594944*^\
-30 - 
       1.55745614309665346921225601494295228036813052879`26.25733981326117*^-30\
*I, 
      -1.25249805745209939046425022959680859548037644372118`25.673335213417243*^\
-27 - 
       1.70367675642399258037395740273440120974097753155647`25.85557258835476*^\
-27*I}, 
     {
      -4.14718710826482870842853738863185824237421103`25.94540663927894*^-33 \
- 5.64109959201452321223051542580761375274716313`26.0609112367042*^-33*I, 
      -7.49879133874458816397429552069968835323603627079`25.534268908739477*^\
-30 - 
       1.020002899731546814906709567678041962803130746399`25.633060178785087*^\
-29*I}, 
     {-1.229621993922955633932804731248792152794313`25.881576442708834*^-35 - \
1.672560206996073543881628370836018274012005`25.90859367287025*^-35*I, 
      -3.739441794354162113023974131490185923199911637`25.41854766912862*^-32 \
- 5.086475008193981851857747656696853513331032597`25.379524945545274*^-32*I}, 
     {-2.985536641287382880833835418008747065339`25.62737469611118*^-38 - 
       4.060995824265375110007948928950055845782`25.82714098646365*^-38*I, 
      -1.5537638897592522933832545587112486640889192`25.022450225081567*^-34 \
- 2.1134654925842112249465131107346073687793036`25.2415864626356*^-34*I}, 
     {-5.938082343290889275992268681844037554`25.600992206209945*^-41 - 
       8.077116611722411609628759922613118449`25.607466613373745*^-41*I, 
      -5.381026816562328003041092675264236094099`25.01604886216386*^-37 - 
       7.3193968314174675346382021011155465556169`24.988396750557804*^-37*I}, 
     {
      -9.6775346230724395303772862976951925968560847489932324`25.409167344184\
19*^-44 - 
       1.31636058824366553191809900068775623980086430129527847`25.45841031256\
936*^-43*I, 
      -1.55370279698158418664450431234462323625`24.779241777970196*^-39 - 
       2.11338239277844365173083166329908700863`24.814053911414728*^-39*I}, 
     {
      -1.29265966934933252498109327891856460871153180776937`25.078028608799134\
*^-46 - 
       1.7583055075687456555120899483863459036136317903798`25.27809729331249*\
^-46*I, -3.74109624947158752914824516525232862`24.400252469357078*^-42 - 
       5.0887254362176693900581406216543414`24.605128133829613*^-42*I}, 
     {
      -1.41546095701267334084859884037907258225754653054`25.059423473012032*^\
-49 - 1.92534265242193942358525840068680080938796866524`24.9844022601131*^-49*
        I, 
      -7.513644034191952246128271173918828435931035890203571`24.3909276351495\
3*^-45 - 
       1.0220231976356724167872341050179142898768677269470405`24.301598680441\
54*^-44*I}, 
     {
      -1.27083202461179485408421642327293761030438751`24.683719563073993*^-52 \
- 1.72861504157116018507248713237366136418426948`24.870602587310376*^-52*I, 
      -1.2589398040828791743667748298476387704624111270975`23.99683821754776*^\
-47 - 
       1.7124389688205190317375029448223259682717669033755`24.186082462098323*^\
-47*I}, {-9.3568135359791377644059276527881233904984`24.61494623526577*^-56 - 
       1.272735365982848578064225088101380057415`24.67920982460819*^-55*I, 
      -1.7600885297512613424101497976930640308393802051`23.920734464911533*^-\
50 - 2.3941130283951616919126275465516990252754778288`23.983564191042294*^-50*
        I}, 
     {-5.6504416367331223376627078185936147248`24.475691096793838*^-59 - 
       7.6858610859767493592433363395013485453`24.439034967639433*^-59*I, 
      -2.05354365063223115323032481452116964068008`23.781468556964356*^-53 - 
       2.7932774546582511439945229139121493167003847`23.741739344985746*^-53*
        I}, {-2.7990429089108611160479594364820469`24.06117940832944*^-62 - 
       3.8073227465482163952503019228699799`24.281441368701362*^-62*I, 
      -1.9997288501937398257911306457548763190973`23.362748609043262*^-56 - 
       2.720077321441948978699448531800865994726`23.584057914776924*^-56*I}}, 
   -1 -> {{-0.65131507854646808398504524313740370251`27.15884715747099 - 
       0.88593379752249353910092602329615348178`27.29254784217256*I, 
      -0.66527404020538121732073967983927891735`27.15884714889877 - 
       0.90492109924372874747260961021795824096`27.292547830617035*I}, 
     {-3.26522695888560074743926228398869010613`27.14558283828746 - 
       4.44143704751026745772291617075068697374`27.279328783905818*I, 
      -3.38966013935191882876987362475718531822`27.14558283132489 - 
       4.6106939306064598917011711568660304326`27.279328772375486*I}, 
     {-4.84052611907000458060226166063785447954`27.011682966077906 - 
       6.584195311806453056407702898555122333`27.1453546240623*I, 
      -5.19080965141567777998633407690171449356`27.011682957927604 - 
       7.0606590545362401717885071596985325333`27.14535461031675*I}, 
     {-5.14649098338730039876070730028576243736`26.94394190798507 - 
       7.00037577972684567912317959716214122848`27.07759310374284*I, 
      -5.79540127548724461983405673202996797304`26.943941875127507 - 
       7.88303853123954304019659173282383202929`27.077593048433954*I}, 
     {-4.37089269732211661515298651040953334282`26.90593987136392 - 
       5.94538909577178913656518813793499737689`27.0395880249242*I, 
      -5.25520742038641764472036548271954613435`26.90593986431901 - 
       7.14825438572916507391979079909676667414`27.039588013487844*I}, 
     {-3.00316245549540929501279287321763070637`26.904906623144626 - 
       4.08497086342858817064579594472388216318`27.03855907193157*I, 
      -3.92071044078222780619128657590201654776`26.9049066191076 - 
       5.33304080344651872895655444171952247868`27.038559066201877*I}, 
     {-1.66574728510921843202191856526059305131`26.84426434416113 - 
       2.26578789071333747331641672179884579648`26.977899800404803*I, 
      -2.40205108930712090108722365841820505736`26.84426430271365 - 
       3.26732531379752717747585481299767333828`26.977899759501604*I}, 
     {-0.74258712839079283079345486767463943327`26.813396106624925 - 
       1.01008414562544462006960468416281033335`26.947014516617575*I, 
      -1.20342976340047933205761175745291661417`26.813396084698596 - 
       1.6369329307104586332806518472162563467`26.947014498740803*I}, 
     {-0.26481656950044097975896875484337826741`26.76734280778342 - 
       0.36020960790280055933154253467778203796`26.900966472396625*I, 
      -0.49080204611290094609460410010549672183`26.767342801949003 - 
       0.66760026731607476309932907883166049038`26.900966467339433*I}, 
     {-0.07517688681218023696542699460185469324`26.83689367536734 - 
       0.10225733598563049136526172521728631396`26.970624431207817*I, 
      -0.16217181386527416747673120556276479653`26.83689364463292 - 
       0.22058984298261248876889640614630877408`26.97062438842464*I}, 
     {-0.01690633751998282188614979492457891548`26.748282662770094 - 
       0.02299639037177119290855422315402651211`26.88196008885747*I, 
      -0.04320628067376599034965993594716332943`26.748282650276032 - 
       0.05877017986372518315164374464106409623`26.88196006778156*I}, 
     {
      -0.0029991181800537680126599757707953046605568046297574801408`26.639688\
285485768 - 
       0.0040794697466599786218352855272156708528424438953349742592`26.773304\
10670612*I, -0.00924254060692898287976402089815860009`26.639688269101317 - 
       0.01257191698513433566961008020644445118`26.773304087010313*I}, 
     {
      -0.0004185334737994134196723534679247011671574811161010188709`26.539957\
032886985 - 
       0.0005692988878146188268988160068112817530507271173893941123`26.673573\
33210257*I, 
      -0.001583168429851283528614713853614136480562712609214260688`26.5399570\
11025912 - 
       0.0021534622264634147789611174892000110497231923547421139599`26.673573\
314395878*I}, 
     {
      -0.0000459255288805584738145218199802754980422142375371672982`26.564600\
029719838 - 
       0.0000624689640153622011386990422751616716237771012139722231`26.698207\
689388926*I, 
      -0.0002170422179840118749648457920209575923137601642579968178`26.564599\
96933673 - 
       0.0002952258326805524793357310009407749840554914590261455048`26.698207\
627324745*I}, 
     {
      -3.9701716439086304233515710750909648956989278047997185`26.497831513119\
99*^-6 - 
       5.4003190731490971076242366414548434790402782442411635`26.631462058847\
184*^-6*I, 
      -0.0000238602952306741141655985835479592903842630513110083663`26.497831\
455393072 - 
       0.0000324553240973536315964323442711263303315962024734151154`26.631461\
96181729*I}, 
     {
      -2.714398690073417570503555958269433075708104376348464`26.5496017848801\
03*^-7 - 
       3.692187727103658518660415141572167840013653349598667`26.6832289874382\
55*^-7*I, 
      -2.1114753370499223810273622958025895217187264713408988`26.549601680564\
283*^-6 - 
       2.8720774711716808472697203024288107944293796108852271`26.683228863468\
955*^-6*I}, 
     {-1.47497670010288572559419795150366792566018285502464`26.50084726072481\
4*^-8 - 
       2.00629733937000637763695126472833825837584198113687`26.63447402821528\
7*^-8*I, 
      -1.511462401631887048477340663368152831845705067234098`26.5008470727727\
2*^-7 - 
       2.055926032418227033320298584416536102148752154294773`26.6344738766371\
88*^-7*I}, 
     {
      -6.402865129885426238928887356967717071466281885715`26.443200157159115*^\
-10 - 
       8.709324881903596010255894269528501111469023956992`26.57685413269429*^\
-10*I, 
      -8.7968015124976766767624036356529683964670656769704`26.44319997628634*\
^-9 - 
       1.19656123844254935758312351538471758972136629304804`26.576853886378213\
*^-8*I}, 
     {
      -2.231048501138414724113608221493675893350518551`26.370777631098008*^-11 \
- 3.03472364785641180733129376274386809842953145875`26.504387178106477*^-11*
        I, 
      -4.182358941612895698248843348646638730572934157979`26.370777368964966*^\
-10 - 
       5.688941131248376773201729692148346498834770657547`26.504386753898867*^\
-10*I}, 
     {
      -6.265695081972444166242217195216349563641454458`26.33059031760853*^-13 \
- 8.522743017830844475898302441808623980948943637`26.46419058273838*^-13*I, 
      -1.63099759457258689319962520832309915743290636976`26.330589648580666*^\
-11 - 
       2.21852055987162871150915819402394006522393236446`26.464190011628848*^\
-11*I}, 
     {
      -1.42304915238553656605296670603094373641787356`26.427106207725686*^-14 \
- 1.93566429084926734880758834456978131241993384`26.560779695420912*^-14*I, 
      -5.234477728270578856792655744772632538740239694`26.427103220256836*^-13 \
- 7.120057380220491147822980838730491932012398923`26.56077671411319*^-13*I}, 
     {-2.620816657812290459455593741300724130095571`26.32743710201319*^-16 - 
       3.564895287619535922143366048347965318847196`26.461058254046957*^-16*
        I, 
      -1.38626492670063340087689550024588626680113104`26.32743581768412*^-14 \
- 1.88562953835639121791675828335009845150605274`26.461056088368903*^-14*I}, 
     {-3.9224109926861217700034848025685174266599`26.236779657610008*^-18 - 
       5.3353539333827442098964478006383794955425`26.370388228702577*^-18*I, 
      -3.035960422332818949672661897586153632876093`26.23677698812055*^-16 - 
       4.129583414662821699891395910127871103125255`26.37038576072974*^-16*
        I}, 
     {-4.77870200289906388290454698245736835246`26.266990748004446*^-20 - 
       6.50010072253327445273428407229682996683`26.400594024271182*^-20*I, 
      -5.5075121759379158039188129339126884726099`26.26698582866186*^-18 - 
       7.4914451356156284828713654932132068936199`26.400589468400057*^-18*I}, 
     {-4.745674043436705271934638782602298505`26.32940203106438*^-22 - 
       6.455175330024004085352785787407348503`26.463113075917676*^-22*I, 
      -8.28720381614462071752083331227590638267`26.32939544321679*^-20 - 
       1.127244583998387383340297487330960047876`26.46310195195588*^-19*I}, 
     {
      -3.84584946682944162136820609528797213767342540191140645`26.23747182110\
9487*^-24 - 
       5.23121317942124045638331366281358477480595203255810528`26.37104538626\
632*^-24*I, -1.0354356515146234807881148887928453326`26.23745862314321*^-21 - 
       1.4084234636233450560855731813788882788`26.371033164648825*^-21*I}, 
     {
      -2.545538285793554981451661150374673584223656397305196`26.13314127991242\
*^-26 - 
       3.462499909114397839220260577411295564498880193572936`26.2667480274808\
8*^-26*I, 
      -1.075182639021184644377254027503664417103781058224826853`26.1331244711\
82892*^-23 - 
       1.462488233105347079155956984225705258477882678615516728`26.2667319940\
7922*^-23*I}, 
     {
      -1.3771392725157041327175637953634429771606956073141`26.199698353913124\
*^-28 - 
       1.8732166129793617082128724682535085741332357199499`26.3333885512545*^\
-28*I, 
      -9.285366033085324792767941945864520210224678104283725`26.1996756710851\
35*^-26 - 
       1.263016911789606820809031701852409345612973238703447`26.3333504075364\
36*^-25*I}, 
     {
      -6.0932820048783439299479066775592220470662394698`26.215768865689657*^-\
31 - 8.2882227723094336568918903053858479571576518337`26.349307136677016*^-31*
        I, 
      -6.6732004048432013445672460307133725805115630756683`26.215708284433013\
*^-28 - 
       9.0770411603016280276576056806472710322049405731626`26.34925482168973*\
^-28*I}, 
     {
      -2.20608319885577081795162493277526392431260293`26.078549846043835*^-33 \
- 3.00076526767132645425675420086381778905762096`26.21216824235035*^-33*I, 
      -3.99306730955492234229087203255589417850563081095`26.078494200648144*^\
-30 - 
       5.43146228582903743648542094776562524206497536453`26.21210650807504*^-30\
*I}, {-6.53849702498097961523460644231865668858652`26.123408870747568*^-36 - 
       8.89381451502453900958782604639836432547957`26.2570772209735*^-36*I, 
      -1.990224671226294647362883328481357503479581567`26.123328219379896*^-32 \
- 2.707149517922102496042704290544287487144028503`26.256948302878936*^-32*I}, 
     {-1.587012623155431680018856830873501182204`26.17706685148168*^-38 - 
       2.158691186892144564642133356641240309599`26.310618529165424*^-38*I, 
      -8.26569582702098249393475059431264748184146`26.176823238904007*^-35 - 
       1.1243190176927674767340398625240322738858131`26.310421493784382*^-34*
        I}, {-3.155498332970469753319634061024726401`26.03164928048754*^-41 - 
       4.292181638790321038425877648279591832`26.165251334916224*^-41*I, 
      -2.8613796849158487457884149077263879780992`26.031486220256383*^-37 - 
       3.8921146675561800184329151219659446146467`26.16500870451257*^-37*I}, 
     {
      -5.1411588002686181758998770795554890758711161143434535`26.071725173079\
948*^-44 - 
       6.9931228212202471811440093815087547774624087006510187`26.205372605967\
37*^-44*I, -8.2586521378437670906278834703989355794`26.071426134760028*^-40 - 
       1.12336091883909671528780599832795772969`26.204993424556562*^-39*I}, 
     {
      -6.8653814319106922330575692911647811059942645582371`26.17137616918063*^\
-47 - 
       9.338450227479439641296777666935246443686888528584`26.30502026409008*^\
-47*I, 
      -1.987853192916199064011743009343125504296002613744841715`26.1705054376\
62822*^-42 - 
       2.703923778407989110209747634967291082376566423019739627`26.3042833223\
87366*^-42*I}, 
     {
      -7.5157305906431339673747048159247842768345256264`25.968078153958647*^-\
50 - 
       1.02230701585843886465712483095282536017748509247`26.101589662463066*^-49\
*I, 
      -3.991095547268602291618059146469326117391031193620328`25.96755809913965*^\
-45 - 
       5.428780249273044318010262274155693592644248009546163`26.100713594274584\
*^-45*I}, 
     {-6.7462445774287873999921890963000624359897397`25.95562190730171*^-53 - 
       9.1763975291884873999820101700578161970312251`26.089275256809582*^-53*
        I, 
      -6.68518153422892557719600390947186339504940111769`25.954433404330846*^\
-48 - 
       9.093338168930679318594669645187430818333464877802`26.08823085338279*^\
-48*I}, 
     {-4.9660324806989691226151301844575320859901`26.111324290371787*^-56 - 
       6.7549119606814062091673287114965524440119`26.245039892204417*^-56*I, 
      -9.343703696586909917833504523223238315853899664`26.109407988002072*^-51 \
- 1.2709521353806051568426737712581779671304900669`26.242782838819622*^-50*
        I}, 
     {-2.9983200213401815298526580637732870211`25.965996961132394*^-59 - 
       4.0783840727619761333415150144875714194`26.099362650294907*^-59*I, 
      -1.0898668044148412868093237300943491787837104`25.964223957686407*^-53 \
- 1.4824619736790845702263619946073612615975849`26.096719366068072*^-53*I}, 
     {
      -1.48499479711363334431672592151029482042918654377708584`25.91377926229\
342*^-62 - 
       2.01992418606989767328865716886632462512622595414205445`26.04754035530\
823*^-62*I, 
      -1.0610439002476600197060003505797221049294`25.909899485750934*^-56 - 
       1.4432563944048501018358096553233718976584`26.04436822956394*^-56*
        I}}|>, 
 "S0" -> {-2.54967854580596828565150555599227762658`22.973485796946317 - 
    3.46813158631080739782504981095914456607`23.107089774339553*I, 
   -6.73249290124912035761550809823159211553`23.63452145076238 - 
    9.15769218195878582727663048223390094983`23.768120344990667*I}, 
 "T0" -> {4.55697312498802567047410075749218812863`20.878721591070057 + 
    6.19849998688546216340590275955057533826`21.012331252028677*I, 
   2.49037473516124427082635397781400164909`20.604461778745627 + 
    3.38746517476497550013687131962102540872`20.73807147557847*I}, 
 "Sc" -> {-1.25962074992139270521845968873331495512`26.99838341627294 - 
    1.71336520706141427996265625256599458972`27.13204431003196*I, 
   -0.55970821725371268925818082601751761913`27.009076179652435 - 
    0.76132803116233868604674547678025054961`27.142748877523484*I}, 
 "Tc" -> {-8.36371274259434913507617865255845555038`26.977668287674803 - 
    11.37651504701842454614898884321488444438`27.111195187215046*I, 
   -9.76426690495539350709195945703197129898`26.967100547007945 - 
    13.28158113341324498401225917831604692321`27.100631492723355*I}, 
 "kappaFit" -> {1.0003603103850115589941180035115815795`21.15168182689987, 
   1.00198911749382907541651333491355551739`21.253889594433577}, 
 "kappaFitIm" -> {0``21.15152551669656, 0``21.25302673184005}, 
 "residual1" -> {0.00067195510836036114995007122705415393`17.708199679346766, 
   0.0025107575080763589494209004464859026`18.551680350365015}, 
 "residualMinus1" -> 
  {11.01558682781559509429399690180599638804`21.392695025385585, 
   2.98526957726065968741591749435383987585`21.544811118205978}, 
 "neutralOnly" -> 
  {2.78727358885452747929633750269084898274`21.135718702610646, 
   1.36990380408707002108858907270164223363`21.249423821549467}, 
 "residualP2measure" -> 
  {0.21356374159231814011832735936518748187`22.77361549806347, 
   0.55867674514280123477267202169732583548`22.72838384960966}, 
 "chargedFractionS" -> 
  {0.49403119934211911659880824089377970938`22.578270645031957 + 
    0``22.89790168524528*I, 
   0.0831353594371954880706220116241832181`23.239255938832954 + 
    0``24.33285435783223*I}, "chargedFractionT" -> 
  {-1.83536582577855918566002632505022938796`20.48352326804185 + 
    0``20.233186170208736*I, 
   -3.92080226605864061042484745537454585252`20.2092635288589 + 
    0``19.629274131224644*I}, "time" -> 1813.685021`9.710106859726517, 
 "kernels" -> 8|>


==> anc/results/convergence_A.csv <==
"b","hstep","level","z","kappa","residual","ReS0","ReSc","ReT0","ReTc","absS","mismatch","amplification","time_s"
0.6,0.25,5,0.5,1.0009107334775593,0.00029718441613466685,16.213469479687006,-4.564374234496668,12.408753226825915,-0.7631199112045145,11.74331593121323,0.0034899304885025353,0.32631326667722194,2631.452713
0.6,0.25,5,0.4,1.0004072930674952,0.00008335634172340952,25.32057429872273,-5.756090060247527,21.31488849832359,-1.752035083682212,19.72272649573499,0.0016440143294958287,0.20465936785039315,2631.452713
0.6,0.25,6,0.5,1.0001295586107446,0.00004233062386696026,16.21538286587168,-4.569198666690163,12.409737597541021,-0.7640463886023259,11.740381339963664,0.0004969776665566807,0.32672952900360785,738.720553
0.6,0.25,6,0.4,0.9998191825085517,0.000036963561415818685,25.32099269736578,-5.757576924745372,21.322470433649116,-1.7583315275082905,19.721649387871206,0.0007289823983698203,0.20442469984378425,738.720553
0.7,0.25,5,0.5,1.0006368755470463,0.00022227830461528077,12.332877109863698,-3.679808227766755,9.310913950050335,-0.659768457434223,8.665475779386991,0.0019261472649269192,0.3490137211990701,3092.306113
0.7,0.25,5,0.4,0.9997026484260759,0.00006710336428005967,16.751516581588593,-4.152295828437312,13.909094418584717,-1.309028215333593,12.61728570096909,0.0008466623186177169,0.22567011633577172,3092.306113
0.7,0.25,6,0.5,1.0000223660572385,7.813669238628456e-6,12.33421126694508,-3.683181822371714,9.311872828168285,-0.6609109798775722,8.66343341768793,0.00006769320319669397,0.3493538961874598,845.063192
0.7,0.25,6,0.4,0.9995981305668786,0.00009050845536120861,16.751770833154847,-4.153216863436578,13.915482915465075,-1.3157886700872212,12.616617961492198,0.0011419106035771393,0.22521856081018216,845.063192


==> anc/results/convergence_A.md <==
# Configuration A: convergence in the block level

kappa = -(S0 - T0)/(Sc - Tc) (real part), residual = |S0 + Sc - T0 - Tc|/|S0 + Sc| at kappa = 1, mismatch = |S0 + Sc - T0 - Tc|, amplification = |Sc - Tc|/|S0 + Sc| (residual = |kappa - 1| x amplification).  Gain = ratio of successive |kappa - 1|.  Aitken: geometric extrapolation from the last three levels (ratio r of successive changes).

## b = 3/5, hstep = 1/4, levels 5, 6

| level | kappa(1/2) | kappa(2/5) | residual(1/2) | residual(2/5) | mismatch(1/2) | mismatch(2/5) | Re S0, Sc, T0, Tc (1/2) | Re S0, Sc, T0, Tc (2/5) | time [min] |
|---|---|---|---|---|---|---|---|---|---|
| 5 | 1.00091 | 1.00041 | 3.0e-4 | 8.3e-5 | 3.5e-3 | 1.6e-3 | 16.2135, -4.5644, 12.4088, -0.7631 | 25.3206, -5.7561, 21.3149, -1.7520 | 44 |
| 6 | 1.00013 | 0.99982 | 4.2e-5 | 3.7e-5 | 5.0e-4 | 7.3e-4 | 16.2154, -4.5692, 12.4097, -0.7640 | 25.3210, -5.7576, 21.3225, -1.7583 | 12 |

Gain per level in |kappa - 1|: z = 1/2: 7.0;  z = 2/5: 2.3.

## b = 7/10, hstep = 1/4, levels 5, 6

| level | kappa(1/2) | kappa(2/5) | residual(1/2) | residual(2/5) | mismatch(1/2) | mismatch(2/5) | Re S0, Sc, T0, Tc (1/2) | Re S0, Sc, T0, Tc (2/5) | time [min] |
|---|---|---|---|---|---|---|---|---|---|
| 5 | 1.00064 | 0.99970 | 2.2e-4 | 6.7e-5 | 1.9e-3 | 8.5e-4 | 12.3329, -3.6798, 9.3109, -0.6598 | 16.7515, -4.1523, 13.9091, -1.3090 | 52 |
| 6 | 1.00002 | 0.99960 | 7.8e-6 | 9.1e-5 | 6.8e-5 | 1.1e-3 | 12.3342, -3.6832, 9.3119, -0.6609 | 16.7518, -4.1532, 13.9155, -1.3158 | 14 |

Gain per level in |kappa - 1|: z = 1/2: 28.5;  z = 2/5: 0.7.

## Points of the table (level 6): normalisation of the residual

| b | hstep | abs(S0 + Sc) (1/2) | abs(S0 + Sc) (2/5) | amplification (1/2) | amplification (2/5) | residual(1/2) | residual(2/5) | kappa(1/2) | kappa(2/5) |
|---|---|---|---|---|---|---|---|---|---|
| 2/5 | 1/4 | 1151.2500 | 3843.3800 | 3.4e-1 | 2.1e-1 | 8.5e-5 | 9.6e-6 | 1.00025 | 1.00005 |
| 9/20 | 1/4 | 125.3250 | 322.4870 | 3.3e-1 | 2.0e-1 | 7.6e-5 | 1.2e-6 | 1.00023 | 0.99999 |
| 1/2 | 1/4 | 35.6573 | 76.1957 | 3.2e-1 | 2.0e-1 | 6.5e-5 | 1.1e-5 | 1.00020 | 0.99994 |
| 11/20 | 1/4 | 17.4585 | 32.5305 | 3.2e-1 | 2.0e-1 | 5.5e-5 | 2.2e-5 | 1.00017 | 0.99989 |
| 3/5 | 1/4 | 11.7404 | 19.7216 | 3.3e-1 | 2.0e-1 | 4.2e-5 | 3.7e-5 | 1.00013 | 0.99982 |
| 13/20 | 1/4 | 9.5366 | 14.7874 | 3.4e-1 | 2.1e-1 | 2.7e-5 | 5.9e-5 | 1.00008 | 0.99972 |
| 7/10 | 1/8 | 8.6638 | 12.6171 | 3.5e-1 | 2.3e-1 | 4.8e-5 | 4.6e-5 | 1.00014 | 0.99980 |
| 3/4 | 1/8 | 8.3827 | 11.6165 | 3.7e-1 | 2.4e-1 | 4.2e-5 | 7.3e-5 | 1.00011 | 0.99970 |
| 4/5 | 1/8 | 8.3575 | 11.1341 | 3.9e-1 | 2.6e-1 | 3.6e-5 | 1.1e-4 | 1.00009 | 0.99956 |
| 17/20 | 1/8 | 8.3823 | 10.8254 | 4.3e-1 | 2.9e-1 | 4.2e-5 | 1.6e-4 | 1.00010 | 0.99943 |


==> anc/results/convergence_B.csv <==
"b","hstep","level","z","kappa","residual","ReS0","ReSc","ReT0","ReTc","absS","mismatch","amplification","time_s"
0.6,0.25,5,0.5,1.0060020927104527,0.004994982702144754,32.69747440356923,-0.5903018089205287,59.57765832548467,-27.310110959110926,36.964205206537464,0.18463556560518368,0.8322068556931663,1832.932478
0.6,0.25,5,0.4,1.0149270029013802,0.021317361765192593,2.980116195789533,-0.03809647536688534,7.244352125023657,-4.239616305900429,3.3870755933678187,0.07220351574987616,1.4281072969592323,1832.932478
0.6,0.25,6,0.5,1.0015618713722634,0.001310436157967255,32.6988957088442,-0.5888507009906239,59.68183773622841,-27.52971456436259,36.967512145846115,0.04844356458601042,0.8390166957655365,903.18212
0.6,0.25,6,0.4,1.0053777206289505,0.00785194453605786,2.9801404909514275,-0.03807932285581082,7.298909149370052,-4.333747080160859,3.3871233110634353,0.026595504375258743,1.4600878472168595,903.18212
0.6,0.25,7,0.5,1.0003300396089143,0.0002774907510103407,32.69908089347022,-0.5892991905777211,59.70525805205744,-27.586566181725427,36.9672090092624,0.010258058590736455,0.8407801473379606,930.978977
0.6,0.25,7,0.4,1.0016623886260165,0.0024455243560930332,2.980142840144752,-0.03808411375487115,7.3153727858599,-4.3661191831975765,3.387120499987137,0.008283285679740557,1.4710906450033776,930.978977
0.6,0.25,8,0.5,1.0000266762121321,0.000022439593756322836,32.69910365099689,-0.5892547698616512,59.71010438686604,-27.599534973766335,36.96728634993582,0.0008295308879662182,0.8411836600007612,2239.991343
0.6,0.25,8,0.4,1.0004756718478587,0.0007013235993814975,2.980143054246074,-0.038083814820710604,7.319935403375607,-4.375812828374856,3.387121090632383,0.002375467954823286,1.474385340521349,2239.991343
0.7,0.25,5,0.5,1.0061467496775967,0.004010148866659821,8.436969045764204,-0.16463196858656357,13.867027677693509,-5.561517297361196,15.520893808811339,0.062241094716952224,0.6524015255210012,995.571708
0.7,0.25,5,0.4,1.0151173148488086,0.017227796308609822,1.3737349333474094,-0.018661297866155755,2.9413311306952497,-1.5629125626387579,2.5424440279941,0.043800707840323846,1.139606899830327,995.571708
0.7,0.25,6,0.5,1.0015018373729816,0.00098790947772389,8.437369862492423,-0.16440686260768916,13.887502565453987,-5.606366627012809,15.522068190340848,0.015334398279114234,0.657800568488091,1021.200482
0.7,0.25,6,0.4,1.0054036139227602,0.0062966723103453715,1.3737472321950264,-0.018657294838275933,2.961326221840965,-1.5977037271976322,2.5424746142330448,0.016009129503197245,1.1652705763865807,1021.200482
0.7,0.25,7,0.5,1.0002105127813234,0.00013876788501326502,8.437422699427271,-0.16450541026433302,13.891993674965029,-5.617928370566984,15.52198242603358,0.0021539526724737483,0.6591898322791565,1028.915017
0.7,0.25,7,0.4,1.0016285670994727,0.0019120107220758423,1.3737484358795946,-0.01865919996322701,2.967274841581409,-1.6095946605166,2.542473298162194,0.004861236206677644,1.1740447923176929,1028.915017
0.8,0.25,5,0.5,1.0060776621097742,0.003113690912806649,3.3811196784061766,-0.06963342128001274,5.087962032760119,-1.7661648309672573,10.765088055597783,0.03351915685427822,0.5123172128636766,864.11217
0.8,0.25,5,0.4,1.0150777939653104,0.013758705676878116,0.8007609804614879,-0.01130676574971666,1.5320112695646344,-0.731695186667273,2.5663836348245583,0.03531011708550774,0.9125145036822296,864.11217
0.8,0.25,6,0.5,1.0011944683023268,0.0006171038963612823,3.3812957998500166,-0.06959645534188014,5.094278601692877,-1.780535594615667,10.765780767042843,0.006643605258713493,0.5166348032502028,891.534955
0.8,0.25,6,0.4,1.005227768091945,0.00487909312170733,0.8007688680703381,-0.011306447923214004,1.5414285970713364,-0.7481143162602261,2.5664103093227286,0.012521754887695307,0.9333032827575259,891.534955
0.8,0.25,7,0.5,0.999828994854242,0.00008853638330950373,3.3813193103748165,-0.06963107280001905,5.095623042917682,-1.784228010242088,10.765744660259925,0.0009531600958530157,0.5177410475986398,917.33152
0.8,0.25,7,0.4,1.0013867446202738,0.0013040576728775345,0.8007696500775735,-0.011307441435475664,1.544188369743556,-0.7536966568508316,2.5664096217552577,0.0033467461589966746,0.9403733418630527,917.33152
0.9,0.125,5,0.5,1.007092035294686,0.002887738287340115,1.9795538287192567,-0.04235870669670021,2.7739359677360236,-0.8311467331895541,9.367777348340843,0.027051689316081314,0.40718047321392614,4021.827398
0.9,0.125,5,0.4,1.0157308796043893,0.011651683508170954,0.6050059061911539,-0.00875355715046624,1.0535905795347966,-0.4503908868320834,2.8833229991859,0.03359556703834436,0.7406886201658892,4021.827398
0.9,0.125,7,0.5,1.0004695816356168,0.00019328246472364194,1.9796822427029468,-0.04238367743923911,2.777459766516108,-0.8397867554108003,9.368277573248639,0.0018107237795727163,0.411605672078231,4371.103852
0.9,0.125,7,0.4,1.0018415867354609,0.001406440181046897,0.6050131157466779,-0.008755397714632693,1.0612203379510157,-0.46412401910607076,2.883348962247158,0.0040552578364842756,0.7637110726120023,4371.103852
0.9,0.25,5,0.5,1.0055418968448022,0.0022566633766407905,1.9794573971850515,-0.042358719291615186,2.772616400589625,-0.8311463430528476,9.367310969338604,0.02113886760211197,0.40720053798138267,2267.175653
0.9,0.25,5,0.4,1.014529993627237,0.01076269053537364,0.6049785659302576,-0.008753563548949725,1.053032715919476,-0.45039072834808563,2.883190757774914,0.03103088988038082,0.7407223162987933,2267.175653
0.9,0.25,6,0.5,1.0003867595122844,0.00015885160929758217,1.9795705086314188,-0.04236508710383586,2.7755359749734403,-0.8380228252471074,9.36782715409804,0.0014880944190500628,0.41072450515643083,2448.125678
0.9,0.25,6,0.4,1.004577926248729,0.0034696957040162204,0.6049851169597835,-0.008754696761818627,1.0589480130893514,-0.4606488547638218,2.8832169569427624,0.010003885489251022,0.757918654757605,2448.125678
0.9,0.25,7,0.5,0.9989312276512029,0.00043993443875175054,1.9795858046862125,-0.04238369006762889,2.7761362332201,-0.8397863605265595,9.36781116273668,0.004121222746210945,0.4116259550005351,2345.750454
0.9,0.25,7,0.4,1.0006638992100318,0.0005070502435295715,0.6049857751416593,-0.0087554041168312,1.0606565447994436,-0.46412385501978765,2.8832167191541207,0.001461935739595629,0.7637458154307843,2345.750454
1.,0.25,5,0.5,1.0044938950036923,0.0014812608163588146,1.809194559658816,-0.039886278454548264,2.3950081263882033,-0.6230790381549283,9.044823031737872,0.01339774194781305,0.32961624940987316,2678.189777
1.,0.25,5,0.4,1.013215967241389,0.008105667601267928,0.6623093869724346,-0.009749464204580168,1.0678293697416803,-0.40998001314996046,3.3359302512405717,0.027039941757570282,0.6133238266422939,2678.189777
1.,0.25,6,0.5,0.9990245449480313,0.00032441082184994955,1.8093078023638927,-0.039915960631955426,2.397187212670024,-0.6283693807996377,9.045250198780066,0.0029343770508246606,0.3325738292043243,2750.066965
1.,0.25,6,0.4,1.0031821331919268,0.0019982441641559975,0.6623172479453577,-0.009752126515212517,1.07340434547304,-0.4195352395972652,3.335956827152142,0.006666056261733126,0.627957424668947,2750.066965
1.1,0.25,5,0.5,1.0034933957286678,0.0009528617371399168,2.295985598393447,-0.05201012806929431,2.9101925490057012,-0.664078880316796,9.13615517202393,0.008705492687994556,0.27276089259526776,878.994088
1.1,0.25,5,0.4,1.0110535256369928,0.005747410405881727,0.9585897793384676,-0.014337933599126652,1.4549916134394385,-0.5053127648161224,3.8444410370040427,0.022095580420875775,0.5199617384200788,878.994088
1.1,0.25,6,0.5,0.9976443395569953,0.0006485734711992041,2.2961423651459367,-0.05207765851108403,2.9125352397150444,-0.6699259739165695,9.136518490069209,0.005925703511779897,0.27532553476677435,987.015517
1.1,0.25,6,0.4,1.00091537587077,0.00048774205130429154,0.9586021736207198,-0.014343867512121262,1.462194280823366,-0.5174754202315852,3.844467339847718,0.0018751083865096788,0.5328325411220678,987.015517
1.25,0.125,5,0.5,1.009195542714402,0.001973418324245033,3.820624671083747,-0.0905158359191671,4.628489344900528,-0.8910194446092055,9.49434238907018,0.018736309247247458,0.21460596568751822,1130.895005
1.25,0.125,5,0.4,1.0173058188215705,0.007365904284346763,1.828831100298659,-0.02822745641431499,2.60848808107,-0.7946213630907579,4.583122975094389,0.03375884515793584,0.42563165373982204,1130.895005
1.25,0.125,7,0.5,1.0005283636748807,0.00011486281210309961,3.8209577972987696,-0.09075289989036783,4.632308441337481,-0.9016750821048428,9.49458689878124,0.0010905749509512608,0.21739346886222566,1892.642768
1.25,0.125,7,0.4,1.0021293067437316,0.0009387130551395418,1.8288600888405648,-0.028248360602334505,2.624356941850664,-0.822054955875899,4.583143552409203,0.004302256686225136,0.4408538402947355,1892.642768


==> anc/results/convergence_B.md <==
# Configuration B: convergence in the block level

kappa = -(S0 - T0)/(Sc - Tc) (real part), residual = |S0 + Sc - T0 - Tc|/|S0 + Sc| at kappa = 1, mismatch = |S0 + Sc - T0 - Tc|, amplification = |Sc - Tc|/|S0 + Sc| (residual = |kappa - 1| x amplification).  Gain = ratio of successive |kappa - 1|.  Aitken: geometric extrapolation from the last three levels (ratio r of successive changes).

## b = 3/5, hstep = 1/4, levels 5, 6, 7, 8

| level | kappa(1/2) | kappa(2/5) | residual(1/2) | residual(2/5) | mismatch(1/2) | mismatch(2/5) | Re S0, Sc, T0, Tc (1/2) | Re S0, Sc, T0, Tc (2/5) | time [min] |
|---|---|---|---|---|---|---|---|---|---|
| 5 | 1.00600 | 1.01493 | 5.0e-3 | 2.1e-2 | 1.8e-1 | 7.2e-2 | 32.6975, -0.5903, 59.5777, -27.3101 | 2.9801, -0.0381, 7.2444, -4.2396 | 31 |
| 6 | 1.00156 | 1.00538 | 1.3e-3 | 7.9e-3 | 4.8e-2 | 2.7e-2 | 32.6989, -0.5889, 59.6818, -27.5297 | 2.9801, -0.0381, 7.2989, -4.3337 | 15 |
| 7 | 1.00033 | 1.00166 | 2.8e-4 | 2.4e-3 | 1.0e-2 | 8.3e-3 | 32.6991, -0.5893, 59.7053, -27.5866 | 2.9801, -0.0381, 7.3154, -4.3661 | 16 |
| 8 | 1.00003 | 1.00048 | 2.2e-5 | 7.0e-4 | 8.3e-4 | 2.4e-3 | 32.6991, -0.5893, 59.7101, -27.5995 | 2.9801, -0.0381, 7.3199, -4.3758 | 37 |

Gain per level in |kappa - 1|: z = 1/2: 3.8, 4.7, 12.4;  z = 2/5: 2.8, 3.2, 3.5.
Aitken extrapolation (last three levels): kappa_inf(1/2) = 0.99993 (r = 0.2),  kappa_inf(2/5) = 0.99992 (r = 0.3).

## b = 7/10, hstep = 1/4, levels 5, 6, 7

| level | kappa(1/2) | kappa(2/5) | residual(1/2) | residual(2/5) | mismatch(1/2) | mismatch(2/5) | Re S0, Sc, T0, Tc (1/2) | Re S0, Sc, T0, Tc (2/5) | time [min] |
|---|---|---|---|---|---|---|---|---|---|
| 5 | 1.00615 | 1.01512 | 4.0e-3 | 1.7e-2 | 6.2e-2 | 4.4e-2 | 8.4370, -0.1646, 13.8670, -5.5615 | 1.3737, -0.0187, 2.9413, -1.5629 | 17 |
| 6 | 1.00150 | 1.00540 | 9.9e-4 | 6.3e-3 | 1.5e-2 | 1.6e-2 | 8.4374, -0.1644, 13.8875, -5.6064 | 1.3737, -0.0187, 2.9613, -1.5977 | 17 |
| 7 | 1.00021 | 1.00163 | 1.4e-4 | 1.9e-3 | 2.2e-3 | 4.9e-3 | 8.4374, -0.1645, 13.8920, -5.6179 | 1.3737, -0.0187, 2.9673, -1.6096 | 17 |

Gain per level in |kappa - 1|: z = 1/2: 4.1, 7.1;  z = 2/5: 2.8, 3.3.
Aitken extrapolation (last three levels): kappa_inf(1/2) = 0.99971 (r = 0.3),  kappa_inf(2/5) = 0.99923 (r = 0.4).

## b = 4/5, hstep = 1/4, levels 5, 6, 7

| level | kappa(1/2) | kappa(2/5) | residual(1/2) | residual(2/5) | mismatch(1/2) | mismatch(2/5) | Re S0, Sc, T0, Tc (1/2) | Re S0, Sc, T0, Tc (2/5) | time [min] |
|---|---|---|---|---|---|---|---|---|---|
| 5 | 1.00608 | 1.01508 | 3.1e-3 | 1.4e-2 | 3.4e-2 | 3.5e-2 | 3.3811, -0.0696, 5.0880, -1.7662 | 0.8008, -0.0113, 1.5320, -0.7317 | 14 |
| 6 | 1.00119 | 1.00523 | 6.2e-4 | 4.9e-3 | 6.6e-3 | 1.3e-2 | 3.3813, -0.0696, 5.0943, -1.7805 | 0.8008, -0.0113, 1.5414, -0.7481 | 15 |
| 7 | 0.99983 | 1.00139 | 8.9e-5 | 1.3e-3 | 9.5e-4 | 3.3e-3 | 3.3813, -0.0696, 5.0956, -1.7842 | 0.8008, -0.0113, 1.5442, -0.7537 | 15 |

Gain per level in |kappa - 1|: z = 1/2: 5.1, 7.0;  z = 2/5: 2.9, 3.8.
Aitken extrapolation (last three levels): kappa_inf(1/2) = 0.99930 (r = 0.3),  kappa_inf(2/5) = 0.99893 (r = 0.4).

## b = 9/10, hstep = 1/8, levels 5, 7

| level | kappa(1/2) | kappa(2/5) | residual(1/2) | residual(2/5) | mismatch(1/2) | mismatch(2/5) | Re S0, Sc, T0, Tc (1/2) | Re S0, Sc, T0, Tc (2/5) | time [min] |
|---|---|---|---|---|---|---|---|---|---|
| 5 | 1.00709 | 1.01573 | 2.9e-3 | 1.2e-2 | 2.7e-2 | 3.4e-2 | 1.9796, -0.0424, 2.7739, -0.8311 | 0.6050, -0.0088, 1.0536, -0.4504 | 67 |
| 7 | 1.00047 | 1.00184 | 1.9e-4 | 1.4e-3 | 1.8e-3 | 4.1e-3 | 1.9797, -0.0424, 2.7775, -0.8398 | 0.6050, -0.0088, 1.0612, -0.4641 | 73 |

Gain per level in |kappa - 1|: z = 1/2: 15.1;  z = 2/5: 8.5.

## b = 9/10, hstep = 1/4, levels 5, 6, 7

| level | kappa(1/2) | kappa(2/5) | residual(1/2) | residual(2/5) | mismatch(1/2) | mismatch(2/5) | Re S0, Sc, T0, Tc (1/2) | Re S0, Sc, T0, Tc (2/5) | time [min] |
|---|---|---|---|---|---|---|---|---|---|
| 5 | 1.00554 | 1.01453 | 2.3e-3 | 1.1e-2 | 2.1e-2 | 3.1e-2 | 1.9795, -0.0424, 2.7726, -0.8311 | 0.6050, -0.0088, 1.0530, -0.4504 | 38 |
| 6 | 1.00039 | 1.00458 | 1.6e-4 | 3.5e-3 | 1.5e-3 | 1.0e-2 | 1.9796, -0.0424, 2.7755, -0.8380 | 0.6050, -0.0088, 1.0589, -0.4606 | 41 |
| 7 | 0.99893 | 1.00066 | 4.4e-4 | 5.1e-4 | 4.1e-3 | 1.5e-3 | 1.9796, -0.0424, 2.7761, -0.8398 | 0.6050, -0.0088, 1.0607, -0.4641 | 39 |

Gain per level in |kappa - 1|: z = 1/2: 14.3, 0.4;  z = 2/5: 3.2, 6.9.
Aitken extrapolation (last three levels): kappa_inf(1/2) = 0.99836 (r = 0.3),  kappa_inf(2/5) = 0.99813 (r = 0.4).

## b = 1, hstep = 1/4, levels 5, 6

| level | kappa(1/2) | kappa(2/5) | residual(1/2) | residual(2/5) | mismatch(1/2) | mismatch(2/5) | Re S0, Sc, T0, Tc (1/2) | Re S0, Sc, T0, Tc (2/5) | time [min] |
|---|---|---|---|---|---|---|---|---|---|
| 5 | 1.00449 | 1.01322 | 1.5e-3 | 8.1e-3 | 1.3e-2 | 2.7e-2 | 1.8092, -0.0399, 2.3950, -0.6231 | 0.6623, -0.0097, 1.0678, -0.4100 | 45 |
| 6 | 0.99902 | 1.00318 | 3.2e-4 | 2.0e-3 | 2.9e-3 | 6.7e-3 | 1.8093, -0.0399, 2.3972, -0.6284 | 0.6623, -0.0098, 1.0734, -0.4195 | 46 |

Gain per level in |kappa - 1|: z = 1/2: 4.6;  z = 2/5: 4.2.

## b = 11/10, hstep = 1/4, levels 5, 6

| level | kappa(1/2) | kappa(2/5) | residual(1/2) | residual(2/5) | mismatch(1/2) | mismatch(2/5) | Re S0, Sc, T0, Tc (1/2) | Re S0, Sc, T0, Tc (2/5) | time [min] |
|---|---|---|---|---|---|---|---|---|---|
| 5 | 1.00349 | 1.01105 | 9.5e-4 | 5.7e-3 | 8.7e-3 | 2.2e-2 | 2.2960, -0.0520, 2.9102, -0.6641 | 0.9586, -0.0143, 1.4550, -0.5053 | 15 |
| 6 | 0.99764 | 1.00092 | 6.5e-4 | 4.9e-4 | 5.9e-3 | 1.9e-3 | 2.2961, -0.0521, 2.9125, -0.6699 | 0.9586, -0.0143, 1.4622, -0.5175 | 16 |

Gain per level in |kappa - 1|: z = 1/2: 1.5;  z = 2/5: 12.1.

## b = 5/4, hstep = 1/8, levels 5, 7

| level | kappa(1/2) | kappa(2/5) | residual(1/2) | residual(2/5) | mismatch(1/2) | mismatch(2/5) | Re S0, Sc, T0, Tc (1/2) | Re S0, Sc, T0, Tc (2/5) | time [min] |
|---|---|---|---|---|---|---|---|---|---|
| 5 | 1.00920 | 1.01731 | 2.0e-3 | 7.4e-3 | 1.9e-2 | 3.4e-2 | 3.8206, -0.0905, 4.6285, -0.8910 | 1.8288, -0.0282, 2.6085, -0.7946 | 19 |
| 7 | 1.00053 | 1.00213 | 1.1e-4 | 9.4e-4 | 1.1e-3 | 4.3e-3 | 3.8210, -0.0908, 4.6323, -0.9017 | 1.8289, -0.0282, 2.6244, -0.8221 | 32 |

Gain per level in |kappa - 1|: z = 1/2: 17.4;  z = 2/5: 8.1.

## Points of the table (level 7): normalisation of the residual

| b | hstep | abs(S0 + Sc) (1/2) | abs(S0 + Sc) (2/5) | amplification (1/2) | amplification (2/5) | residual(1/2) | residual(2/5) | kappa(1/2) | kappa(2/5) |
|---|---|---|---|---|---|---|---|---|---|
| 1/2 | 1/8 | 287.4330 | 10.0184 | 1.1e0 | 1.8e0 | 3.9e-4 | 3.0e-3 | 1.00037 | 1.00163 |
| 3/5 | 1/4 | 36.9672 | 3.3871 | 8.4e-1 | 1.5e0 | 2.8e-4 | 2.4e-3 | 1.00033 | 1.00166 |
| 7/10 | 1/8 | 15.5221 | 2.5425 | 6.6e-1 | 1.2e0 | 2.7e-4 | 2.0e-3 | 1.00041 | 1.00172 |
| 4/5 | 1/8 | 10.7660 | 2.5665 | 5.2e-1 | 9.4e-1 | 2.3e-4 | 1.7e-3 | 1.00044 | 1.00177 |
| 9/10 | 1/8 | 9.3683 | 2.8833 | 4.1e-1 | 7.6e-1 | 1.9e-4 | 1.4e-3 | 1.00047 | 1.00184 |
| 1 | 1/8 | 9.0462 | 3.3363 | 3.3e-1 | 6.3e-1 | 1.7e-4 | 1.2e-3 | 1.00051 | 1.00192 |
| 11/10 | 1/8 | 9.1386 | 3.8452 | 2.8e-1 | 5.4e-1 | 1.6e-4 | 1.1e-3 | 1.00056 | 1.00202 |
| 23/20 | 1/8 | 9.2486 | 4.1013 | 2.5e-1 | 5.0e-1 | 1.5e-4 | 1.0e-3 | 1.00059 | 1.00208 |
| 6/5 | 1/8 | 9.3725 | 4.3495 | 2.3e-1 | 4.7e-1 | 1.4e-4 | 1.0e-3 | 1.00062 | 1.00215 |
| 5/4 | 1/8 | 9.4946 | 4.5831 | 2.2e-1 | 4.4e-1 | 1.1e-4 | 9.4e-4 | 1.00053 | 1.00213 |


==> anc/results/convergence_C.csv <==
"b","hstep","level","z","kappa","residual","ReS0","ReSc","ReT0","ReTc","absS","mismatch","amplification","time_s"
0.6,0.25,6,0.5,1.0012219535654083,0.0006572997233046249,107.04801977490246,-37.96424926004769,69.84183460797934,-0.803472836368819,70.57601698835961,0.04638959643839129,0.5379089205284235,904.36437
0.6,0.25,6,0.4,1.0000151451050316,4.80259398366451e-6,984.4720907831422,-245.3930771057269,750.102624567553,-11.027160386562189,755.0435165350643,0.003626167449916195,0.3171053600250893,904.36437
0.6,0.25,7,0.5,1.000273794522523,0.00014761258539465968,107.07863457249837,-38.03068857254589,69.84218316450155,-0.8044295103743158,70.53941864473273,0.010412505958385259,0.5391363714453895,930.620465
0.6,0.25,7,0.4,0.9999842426057994,4.997541524214153e-6,984.5052214045847,-245.48501031731104,750.1247173317809,-11.100812960314988,754.9834437774562,0.0037730611103720386,0.3171553278795466,930.620465


==> anc/results/convergence_C.md <==
# Configuration C: convergence in the block level

kappa = -(S0 - T0)/(Sc - Tc) (real part), residual = |S0 + Sc - T0 - Tc|/|S0 + Sc| at kappa = 1, mismatch = |S0 + Sc - T0 - Tc|, amplification = |Sc - Tc|/|S0 + Sc| (residual = |kappa - 1| x amplification).  Gain = ratio of successive |kappa - 1|.  Aitken: geometric extrapolation from the last three levels (ratio r of successive changes).

## b = 3/5, hstep = 1/4, levels 6, 7

| level | kappa(1/2) | kappa(2/5) | residual(1/2) | residual(2/5) | mismatch(1/2) | mismatch(2/5) | Re S0, Sc, T0, Tc (1/2) | Re S0, Sc, T0, Tc (2/5) | time [min] |
|---|---|---|---|---|---|---|---|---|---|
| 6 | 1.00122 | 1.00002 | 6.6e-4 | 4.8e-6 | 4.6e-2 | 3.6e-3 | 107.0480, -37.9642, 69.8418, -0.8035 | 984.4720, -245.3930, 750.1030, -11.0272 | 15 |
| 7 | 1.00027 | 0.99998 | 1.5e-4 | 5.0e-6 | 1.0e-2 | 3.8e-3 | 107.0790, -38.0307, 69.8422, -0.8044 | 984.5050, -245.4850, 750.1250, -11.1008 | 16 |

Gain per level in |kappa - 1|: z = 1/2: 4.5;  z = 2/5: 1.0.

## Points of the table (level 7): normalisation of the residual

| b | hstep | abs(S0 + Sc) (1/2) | abs(S0 + Sc) (2/5) | amplification (1/2) | amplification (2/5) | residual(1/2) | residual(2/5) | kappa(1/2) | kappa(2/5) |
|---|---|---|---|---|---|---|---|---|---|
| 3/5 | 1/4 | 70.5394 | 754.9830 | 5.4e-1 | 3.2e-1 | 1.5e-4 | 5.0e-6 | 1.00027 | 0.99998 |
| 13/20 | 1/4 | 46.1484 | 354.3180 | 4.5e-1 | 2.6e-1 | 9.8e-5 | 2.0e-5 | 1.00022 | 0.99992 |
| 7/10 | 1/8 | 36.8097 | 217.5980 | 3.7e-1 | 2.1e-1 | 1.0e-4 | 2.6e-5 | 1.00028 | 1.00012 |
| 3/4 | 1/8 | 33.6362 | 161.3580 | 3.0e-1 | 1.7e-1 | 8.1e-5 | 2.2e-5 | 1.00027 | 1.00013 |
| 4/5 | 1/8 | 33.8318 | 137.0800 | 2.4e-1 | 1.4e-1 | 6.4e-5 | 1.8e-5 | 1.00026 | 1.00013 |
| 17/20 | 1/8 | 36.4801 | 128.7720 | 2.0e-1 | 1.1e-1 | 5.0e-5 | 1.5e-5 | 1.00026 | 1.00014 |
| 9/10 | 1/8 | 41.4233 | 130.5350 | 1.6e-1 | 8.5e-2 | 3.9e-5 | 1.3e-5 | 1.00025 | 1.00016 |
| 19/20 | 1/8 | 48.9196 | 140.3330 | 1.3e-1 | 6.7e-2 | 3.0e-5 | 1.2e-5 | 1.00024 | 1.00018 |
| 1 | 1/8 | 59.5415 | 157.9640 | 1.0e-1 | 5.3e-2 | 2.3e-5 | 1.1e-5 | 1.00023 | 1.00021 |
| 21/20 | 1/8 | 74.1553 | 184.3250 | 8.2e-2 | 4.1e-2 | 1.8e-5 | 1.0e-5 | 1.00022 | 1.00025 |


==> anc/results/convergence_D.csv <==
"b","hstep","level","z","kappa","residual","ReS0","ReSc","ReT0","ReTc","absS","mismatch","amplification","time_s"
0.6,0.125,6,0.5,0.9999548910611769,1.150467434244595e-7,1133.6124342053015,368.8651219640366,1129.7806581293712,372.6970708951167,2152.272067756456,0.0002476118923588079,0.002550420081382075,1526.646547
0.6,0.125,6,0.4,1.0008468326952487,0.00011300911154356169,4020.5238018965792,935.3283266183159,3358.609443559483,1596.6826285094269,7099.169012100589,0.802270782755072,0.13344915964821108,1526.646547
0.6,0.125,7,0.5,0.9999932985479266,1.7091328303751017e-8,1133.6184970851973,368.886076262664,1129.7865474468713,372.718051580789,2152.310769378618,0.0000367858499711489,0.0025503917832254163,1770.502048
0.6,0.125,7,0.4,1.0000801256583052,0.000010699534245456565,4020.5273077533916,935.3375895114577,3358.6956797261582,1597.116192092507,7099.187303105173,0.07595799766448423,0.13353443168845985,1770.502048


==> anc/results/convergence_D.md <==
# Configuration D: convergence in the block level

kappa = -(S0 - T0)/(Sc - Tc) (real part), residual = |S0 + Sc - T0 - Tc|/|S0 + Sc| at kappa = 1, mismatch = |S0 + Sc - T0 - Tc|, amplification = |Sc - Tc|/|S0 + Sc| (residual = |kappa - 1| x amplification).  Gain = ratio of successive |kappa - 1|.  Aitken: geometric extrapolation from the last three levels (ratio r of successive changes).

## b = 3/5, hstep = 1/8, levels 6, 7

| level | kappa(1/2) | kappa(2/5) | residual(1/2) | residual(2/5) | mismatch(1/2) | mismatch(2/5) | Re S0, Sc, T0, Tc (1/2) | Re S0, Sc, T0, Tc (2/5) | time [min] |
|---|---|---|---|---|---|---|---|---|---|
| 6 | 0.99995 | 1.00085 | 1.2e-7 | 1.1e-4 | 2.5e-4 | 8.0e-1 | 1133.6100, 368.8650, 1129.7800, 372.6970 | 4020.5200, 935.3280, 3358.6100, 1596.6800 | 25 |
| 7 | 0.99999 | 1.00008 | 1.7e-8 | 1.1e-5 | 3.7e-5 | 7.6e-2 | 1133.6200, 368.8860, 1129.7900, 372.7180 | 4020.5300, 935.3380, 3358.7000, 1597.1200 | 30 |

Gain per level in |kappa - 1|: z = 1/2: 6.7;  z = 2/5: 10.6.

## Points of the table (level 6): normalisation of the residual

| b | hstep | abs(S0 + Sc) (1/2) | abs(S0 + Sc) (2/5) | amplification (1/2) | amplification (2/5) | residual(1/2) | residual(2/5) | kappa(1/2) | kappa(2/5) |
|---|---|---|---|---|---|---|---|---|---|
| 3/5 | 1/4 | 2152.2700 | 7098.9900 | 2.6e-3 | 1.3e-1 | 3.8e-6 | 8.2e-5 | 1.00149 | 1.00062 |
| 13/20 | 1/4 | 655.2550 | 1780.3600 | 2.8e-3 | 1.4e-1 | 4.4e-6 | 7.0e-5 | 1.00157 | 1.00049 |
| 7/10 | 1/8 | 265.3330 | 617.1770 | 3.0e-3 | 1.5e-1 | 2.0e-7 | 1.3e-4 | 0.99993 | 1.00084 |
| 3/4 | 1/8 | 130.1030 | 266.4200 | 3.3e-3 | 1.6e-1 | 2.7e-7 | 1.4e-4 | 0.99992 | 1.00085 |
| 4/5 | 1/8 | 72.4354 | 133.2700 | 3.6e-3 | 1.8e-1 | 3.6e-7 | 1.6e-4 | 0.99990 | 1.00087 |
| 17/20 | 1/8 | 43.6705 | 73.2265 | 4.1e-3 | 2.0e-1 | 4.8e-7 | 1.8e-4 | 0.99988 | 1.00089 |
| 9/10 | 1/8 | 27.4073 | 42.2419 | 4.8e-3 | 2.4e-1 | 6.6e-7 | 2.2e-4 | 0.99986 | 1.00091 |
| 19/20 | 1/8 | 17.1923 | 24.3803 | 5.9e-3 | 3.1e-1 | 9.7e-7 | 2.9e-4 | 0.99984 | 1.00094 |
| 1 | 1/8 | 10.1611 | 13.0568 | 8.2e-3 | 4.4e-1 | 1.6e-6 | 4.3e-4 | 0.99981 | 1.00097 |
| 11/10 | 1/8 | 0.7157 | 0.5563 | 8.6e-2 | 7.0e0 | 2.2e-5 | 7.1e-3 | 0.99974 | 1.00103 |


==> anc/results/convergence_E.csv <==
"b","hstep","level","z","kappa","residual","ReS0","ReSc","ReT0","ReTc","absS","mismatch","amplification","time_s"
0.55,0.125,6,0.5,1.0015531132116926,0.0018857744749873752,68.86094103248244,-1.8360869595036844,150.36823996247364,-83.21699213049428,91.03770725134515,0.17167658459595977,1.214189964253865,1524.578165
0.55,0.125,6,0.4,1.005263640905249,0.011350560345092572,5.355075913497396,-0.10347696170300416,16.739277477800023,-11.428069935195063,7.133078237729034,0.08096443498360999,2.156408567646358,1524.578165
0.55,0.125,7,0.5,1.000361207139131,0.000439436957970749,68.86144435080557,-1.8368775741474894,150.43156631547873,-83.377546467087,91.03731702597729,0.04000516165571413,1.21657882794905,1802.607432
0.55,0.125,7,0.4,1.0015911751460997,0.0034556544353676823,5.355081292263429,-0.10348489913631616,16.77844884937562,-11.508704753879838,7.133074762373421,0.024649441440404988,2.171762451065318,1802.607432
0.55,0.125,8,0.5,1.0000778665291634,0.00009477274122893139,68.86150718816567,-1.8368607000726214,150.44475178042933,-83.4137531828587,91.03742529546004,0.008627866349674806,1.2171178328747805,4204.377286
0.55,0.125,8,0.4,1.0004559240030313,0.0009922262181412415,5.355081788503936,-0.1034848850339146,16.78932919851761,-11.532521522912855,7.133075455555809,0.007077624482982253,2.176297390671234,4204.377286


==> anc/results/convergence_E.md <==
# Configuration E: convergence in the block level

kappa = -(S0 - T0)/(Sc - Tc) (real part), residual = |S0 + Sc - T0 - Tc|/|S0 + Sc| at kappa = 1, mismatch = |S0 + Sc - T0 - Tc|, amplification = |Sc - Tc|/|S0 + Sc| (residual = |kappa - 1| x amplification).  Gain = ratio of successive |kappa - 1|.  Aitken: geometric extrapolation from the last three levels (ratio r of successive changes).

## b = 11/20, hstep = 1/8, levels 6, 7, 8

| level | kappa(1/2) | kappa(2/5) | residual(1/2) | residual(2/5) | mismatch(1/2) | mismatch(2/5) | Re S0, Sc, T0, Tc (1/2) | Re S0, Sc, T0, Tc (2/5) | time [min] |
|---|---|---|---|---|---|---|---|---|---|
| 6 | 1.00155 | 1.00526 | 1.9e-3 | 1.1e-2 | 1.7e-1 | 8.1e-2 | 68.8609, -1.8361, 150.3680, -83.2170 | 5.3551, -0.1035, 16.7393, -11.4281 | 25 |
| 7 | 1.00036 | 1.00159 | 4.4e-4 | 3.5e-3 | 4.0e-2 | 2.5e-2 | 68.8614, -1.8369, 150.4320, -83.3775 | 5.3551, -0.1035, 16.7784, -11.5087 | 30 |
| 8 | 1.00008 | 1.00046 | 9.5e-5 | 9.9e-4 | 8.6e-3 | 7.1e-3 | 68.8615, -1.8369, 150.4450, -83.4138 | 5.3551, -0.1035, 16.7893, -11.5325 | 70 |

Gain per level in |kappa - 1|: z = 1/2: 4.3, 4.6;  z = 2/5: 3.3, 3.5.
Aitken extrapolation (last three levels): kappa_inf(1/2) = 0.99999 (r = 0.2),  kappa_inf(2/5) = 0.99995 (r = 0.3).

## Points of the table (level 7): normalisation of the residual

| b | hstep | abs(S0 + Sc) (1/2) | abs(S0 + Sc) (2/5) | amplification (1/2) | amplification (2/5) | residual(1/2) | residual(2/5) | kappa(1/2) | kappa(2/5) |
|---|---|---|---|---|---|---|---|---|---|
| 11/20 | 1/8 | 91.0373 | 7.1331 | 1.2e0 | 2.2e0 | 4.4e-4 | 3.5e-3 | 1.00036 | 1.00159 |
| 3/5 | 1/4 | 40.6979 | 4.7793 | 1.1e0 | 2.1e0 | 4.1e-4 | 3.2e-3 | 1.00037 | 1.00158 |
| 7/10 | 1/8 | 17.5999 | 3.5807 | 9.7e-1 | 1.9e0 | 3.6e-4 | 2.9e-3 | 1.00037 | 1.00159 |
| 4/5 | 1/8 | 12.7942 | 3.6197 | 8.6e-1 | 1.7e0 | 3.2e-4 | 2.8e-3 | 1.00038 | 1.00159 |
| 9/10 | 1/8 | 11.4793 | 3.8817 | 8.1e-1 | 1.8e0 | 3.1e-4 | 2.9e-3 | 1.00038 | 1.00160 |
| 1 | 1/8 | 10.5904 | 3.6169 | 8.6e-1 | 2.3e0 | 3.4e-4 | 3.8e-3 | 1.00040 | 1.00165 |
| 11/10 | 1/8 | 8.0069 | 1.4115 | 1.2e0 | 7.4e0 | 5.2e-4 | 1.3e-2 | 1.00043 | 1.00176 |
| 23/20 | 1/8 | 5.1655 | 1.2265 | 2.0e0 | 9.7e0 | 9.1e-4 | 1.8e-2 | 1.00045 | 1.00185 |
| 6/5 | 1/8 | 0.5856 | 5.5666 | 1.9e1 | 2.4e0 | 8.9e-3 | 4.8e-3 | 1.00047 | 1.00196 |
| 5/4 | 1/8 | 6.4311 | 12.3111 | 1.9e0 | 1.3e0 | 6.7e-4 | 2.5e-3 | 1.00036 | 1.00199 |


==> anc/results/convergence_notes.wl <==
<|"A" -> "Convergence in the block level at h_P = 1/4, levels 5, 6: |kappa - \
1| at b = 3/5 is 9.1e-4 -> 1.3e-4 (z = 1/2) and 4.1e-4 -> 1.8e-4 (z = 2/5); \
at b = 7/10 6.4e-4 -> 2.2e-5 and 3.0e-4 -> 4.0e-4. At z = 1/2 the change \
between the levels is the level truncation (|kappa - 1| falls by factors 7.0 \
and 28.5); at z = 2/5 the level dependence is weak (5.9e-4 at most) and the \
offset of up to 5.7e-4 at the largest b of the table is not a level effect; \
it is of the size of the quadrature tolerance of the step rule in the charged \
sector (its pole approaches the real axis as b grows), which was not tested \
further. All values of the table are below 5.7e-4.", 
 "B" -> "Convergence in the block level at b = 3/5, h_P = 1/4, levels 5, 6, \
7, 8: |kappa - 1| = 6.0e-3, 1.6e-3, 3.3e-4, 2.7e-5 at z = 1/2 and 1.5e-2, \
5.4e-3, 1.7e-3, 4.8e-4 at z = 2/5 (kappa > 1 throughout); successive levels \
reduce it by factors 3.8, 4.7, 12.4 (z = 1/2) and 2.8, 3.2, 3.5 (z = 2/5); \
geometric extrapolation of the last three levels gives kappa_inf(1/2) = \
0.99993, kappa_inf(2/5) = 0.99992. The z = 2/5 values at or above 1e-3 in the \
table are this truncation of the slowly converging charged t-channel (w_p = \
1, evaluated at 1 - z = 3/5), not a mismatch of the structure constants: \
kappa converges to 1 at both moduli.", "C" -> "Convergence in the block level \
at b = 3/5, h_P = 1/4, levels 6, 7: |kappa - 1| = 1.2e-3 -> 2.7e-4 at z = 1/2 \
(a factor 4.5 per level) and 1.5e-5 -> 1.6e-5 at z = 2/5 (kappa = 1 within \
1.6e-5 at both levels). Here the slowly converging charged channel (w_p = 1) \
is the s-channel, evaluated at z itself, so both moduli are below 1e-3 \
(indeed below 3e-4) at level 7.", "D" -> "Step check at level 6, b = 3/5, \
13/20, 7/10: h_P = 1/4 -> 1/8 moves kappa(1/2) from 1.00149, 1.00157, 1.00149 \
to 0.99995, 0.99994, 0.99993 and kappa(2/5) from 1.00062, 1.00049, 1.00035 to \
1.00085, 1.00084, 1.00084: at z = 1/2 the two channels of D nearly coincide \
sector by sector (|S0 - T0|/|S0| = 3.4e-3, 3.7e-3, 4.0e-3), so kappa = -(S0 - \
T0)/(Sc - Tc) is a ratio of two small differences and amplifies the \
quadrature error of the neutral sums at h_P = 1/4; the table uses h_P = 1/8 \
at every b. Convergence in the block level at b = 3/5, h_P = 1/8, levels 6, \
7: |kappa - 1| = 4.5e-5 -> 6.7e-6 at z = 1/2 and 8.5e-4 -> 8.0e-5 at z = 2/5 \
(factors 6.7 and 10.6); as in B and E the z = 2/5 offset at level 6 is the \
level truncation of the charged channels (both internal channels have |w_p| = \
1).", "E" -> "Convergence in the block level at b = 11/20, h_P = 1/8, levels \
6, 7, 8: |kappa - 1| = 1.6e-3, 3.6e-4, 7.8e-5 at z = 1/2 and 5.3e-3, 1.6e-3, \
4.6e-4 at z = 2/5 (kappa > 1 throughout); successive levels reduce it by \
factors 4.3, 4.6 (z = 1/2) and 3.3, 3.5 (z = 2/5); geometric extrapolation of \
the last three levels gives kappa_inf(1/2) = 0.99999, kappa_inf(2/5) = \
0.99995. As in B, the z = 2/5 values at or above 1e-3 are the truncation of \
the charged t-channel (w_p = 1 at 1 - z = 3/5); kappa converges to 1 at both \
moduli."|>


==> anc/results/scan_N-code_all.csv <==
"config","b","hstep","z","kappaFit","residual","neutralOnly","Nmax","Ps","ws","lams"


==> anc/results/scan_NA6B6C6D6E6_all.csv <==
"config","b","hstep","z","kappaFit","residual","neutralOnly","Nmax","Ps","ws","lams"
"A",0.4,0.25,0.5,1.0002483929136714,0.00008513539250846936,0.2456640601250405,6,"7/20; 1/2; 3/5; 9/20","0; 1; 1; -2","1; 0; 0; -1"
"A",0.4,0.25,0.4,1.0000463329916953,9.611512239071325e-6,0.16210430550179436,6,"7/20; 1/2; 3/5; 9/20","0; 1; 1; -2","1; 0; 0; -1"
"B",0.6,0.25,0.5,1.0015618713722634,0.001310436157967255,0.8251942899737141,6,"3/10; 9/20; 7/10; 11/20","1; 2; -1; -2","0; 0; 0; 0"
"B",0.6,0.25,0.4,1.0053777206289505,0.00785194453605786,1.4491829064876842,6,"3/10; 9/20; 7/10; 11/20","1; 2; -1; -2","0; 0; 0; 0"
"B",0.7,0.25,0.5,1.0015018373729816,0.00098790947772389,0.6459516166512559,6,"3/10; 9/20; 7/10; 11/20","1; 2; -1; -2","0; 0; 0; 0"
"B",0.7,0.25,0.4,1.0054036139227602,0.0062966723103453715,1.1556558240406738,6,"3/10; 9/20; 7/10; 11/20","1; 2; -1; -2","0; 0; 0; 0"
"B",0.8,0.25,0.5,1.0011944683023268,0.0006171038963612823,0.5066054268067415,6,"3/10; 9/20; 7/10; 11/20","1; 2; -1; -2","0; 0; 0; 0"
"B",0.8,0.25,0.4,1.005227768091945,0.00487909312170733,0.9249357193241186,6,"3/10; 9/20; 7/10; 11/20","1; 2; -1; -2","0; 0; 0; 0"
"B",0.9,0.25,0.5,1.0003867595122844,0.00015885160929758217,0.40208998005952,6,"3/10; 9/20; 7/10; 11/20","1; 2; -1; -2","0; 0; 0; 0"
"B",0.9,0.25,0.4,1.004577926248729,0.0034696957040162204,0.7503703535896158,6,"3/10; 9/20; 7/10; 11/20","1; 2; -1; -2","0; 0; 0; 0"
"B",1.,0.25,0.5,0.9990245449480313,0.00032441082184994955,0.3249195131630209,6,"3/10; 9/20; 7/10; 11/20","1; 2; -1; -2","0; 0; 0; 0"
"B",1.,0.25,0.4,1.0031821331919268,0.0019982441641559975,0.6206800423859677,6,"3/10; 9/20; 7/10; 11/20","1; 2; -1; -2","0; 0; 0; 0"
"B",1.1,0.25,0.5,0.9976443395569953,0.0006485734711992041,0.26844715028370264,6,"3/10; 9/20; 7/10; 11/20","1; 2; -1; -2","0; 0; 0; 0"
"B",1.1,0.25,0.4,1.00091537587077,0.00048774205130429154,0.5253400430968536,6,"3/10; 9/20; 7/10; 11/20","1; 2; -1; -2","0; 0; 0; 0"


==> anc/results/scan_NA6B7C7D6E7_all.csv <==
"config","b","hstep","z","kappaFit","residual","neutralOnly","Nmax","Ps","ws","lams"
"A",0.4,0.25,0.5,1.0002483929136714,0.00008513539250846936,0.2456640601250405,6,"7/20; 1/2; 3/5; 9/20","0; 1; 1; -2","1; 0; 0; -1"
"A",0.4,0.25,0.4,1.0000463329916953,9.611512239071325e-6,0.16210430550179436,6,"7/20; 1/2; 3/5; 9/20","0; 1; 1; -2","1; 0; 0; -1"
"A",0.45,0.25,0.5,1.0002296225921117,0.00007586346406235877,0.2384867356455495,6,"7/20; 1/2; 3/5; 9/20","0; 1; 1; -2","1; 0; 0; -1"
"A",0.45,0.25,0.4,0.9999937625619878,1.2487082171483666e-6,0.15689946755329937,6,"7/20; 1/2; 3/5; 9/20","0; 1; 1; -2","1; 0; 0; -1"
"A",0.5,0.25,0.5,1.000202127657679,0.00006542713794326275,0.23429256691564088,6,"7/20; 1/2; 3/5; 9/20","0; 1; 1; -2","1; 0; 0; -1"
"A",0.5,0.25,0.4,0.9999428937750328,0.000011278523579945851,0.15462423985263657,6,"7/20; 1/2; 3/5; 9/20","0; 1; 1; -2","1; 0; 0; -1"
"A",0.55,0.25,0.5,1.0001692425100805,0.00005460064730916884,0.23311482029616878,6,"7/20; 1/2; 3/5; 9/20","0; 1; 1; -2","1; 0; 0; -1"
"A",0.55,0.25,0.4,0.9998888562832193,0.00002212594172274537,0.15509226089567038,6,"7/20; 1/2; 3/5; 9/20","0; 1; 1; -2","1; 0; 0; -1"
"A",0.6,0.25,0.5,1.0001295586107446,0.00004233062386696026,0.234693519099099,6,"7/20; 1/2; 3/5; 9/20","0; 1; 1; -2","1; 0; 0; -1"
"A",0.6,0.25,0.4,0.9998191825085517,0.000036963561415818685,0.15791332952489834,6,"7/20; 1/2; 3/5; 9/20","0; 1; 1; -2","1; 0; 0; -1"
"A",0.65,0.25,0.5,1.000079372151025,0.000026641893919171596,0.2387295338745099,6,"7/20; 1/2; 3/5; 9/20","0; 1; 1; -2","1; 0; 0; -1"
"A",0.65,0.25,0.4,0.9997221067893141,0.000059238822085391254,0.1627258989064995,6,"7/20; 1/2; 3/5; 9/20","0; 1; 1; -2","1; 0; 0; -1"
"A",0.7,0.125,0.5,1.000136345841211,0.000047630876653674515,0.24505730397199896,6,"7/20; 1/2; 3/5; 9/20","0; 1; 1; -2","1; 0; 0; -1"
"A",0.7,0.125,0.4,0.999797437473745,0.00004561883972975006,0.16934074792024262,6,"7/20; 1/2; 3/5; 9/20","0; 1; 1; -2","1; 0; 0; -1"
"A",0.75,0.125,0.5,1.0001145745847162,0.0000421906105215741,0.2536477297359515,6,"7/20; 1/2; 3/5; 9/20","0; 1; 1; -2","1; 0; 0; -1"
"A",0.75,0.125,0.4,0.9996957041022246,0.00007328729979719342,0.17768417608479367,6,"7/20; 1/2; 3/5; 9/20","0; 1; 1; -2","1; 0; 0; -1"
"A",0.8,0.125,0.5,1.0000927500507841,0.000036492268650504893,0.26474605619994585,6,"7/20; 1/2; 3/5; 9/20","0; 1; 1; -2","1; 0; 0; -1"
"A",0.8,0.125,0.4,0.9995609891550542,0.00011451257494182255,0.18795926961413958,6,"7/20; 1/2; 3/5; 9/20","0; 1; 1; -2","1; 0; 0; -1"
"A",0.85,0.125,0.5,1.0000989185703806,0.000042239430588629,0.2788538362532458,6,"7/20; 1/2; 3/5; 9/20","0; 1; 1; -2","1; 0; 0; -1"
"A",0.85,0.125,0.4,0.9994293658863717,0.00016357257201733726,0.2005854465042091,6,"7/20; 1/2; 3/5; 9/20","0; 1; 1; -2","1; 0; 0; -1"
"B",0.5,0.125,0.5,1.0003709294699588,0.00039206795950701633,1.0403090497826724,7,"3/10; 9/20; 7/10; 11/20","1; 2; -1; -2","0; 0; 0; 0"
"B",0.5,0.125,0.4,1.0016287815989413,0.002966683828080273,1.8030661785117084,7,"3/10; 9/20; 7/10; 11/20","1; 2; -1; -2","0; 0; 0; 0"
"B",0.6,0.25,0.5,1.0003300396089143,0.0002774907510103407,0.8259001910962019,7,"3/10; 9/20; 7/10; 11/20","1; 2; -1; -2","0; 0; 0; 0"
"B",0.6,0.25,0.4,1.0016623886260165,0.0024455243560930332,1.4547054212691952,7,"3/10; 9/20; 7/10; 11/20","1; 2; -1; -2","0; 0; 0; 0"
"B",0.7,0.125,0.5,1.0004087604503908,0.0002694491797705638,0.6465980735099383,7,"3/10; 9/20; 7/10; 11/20","1; 2; -1; -2","0; 0; 0; 0"
"B",0.7,0.125,0.4,1.0017172120564286,0.0020160675925863063,1.1600775625751163,7,"3/10; 9/20; 7/10; 11/20","1; 2; -1; -2","0; 0; 0; 0"
"B",0.8,0.125,0.5,1.0004360431985195,0.0002257531232315828,0.5072908305067161,7,"3/10; 9/20; 7/10; 11/20","1; 2; -1; -2","0; 0; 0; 0"
"B",0.8,0.125,0.4,1.0017748015486125,0.0016689422086190538,0.9287214322130095,7,"3/10; 9/20; 7/10; 11/20","1; 2; -1; -2","0; 0; 0; 0"
"B",0.9,0.125,0.5,1.0004695816356168,0.00019328246472364194,0.402982613373306,7,"3/10; 9/20; 7/10; 11/20","1; 2; -1; -2","0; 0; 0; 0"
"B",0.9,0.125,0.4,1.0018415867354609,0.001406440181046897,0.7540451774195156,7,"3/10; 9/20; 7/10; 11/20","1; 2; -1; -2","0; 0; 0; 0"
"B",1.,0.125,0.5,1.000510766902454,0.00017023584183483597,0.32610590806014694,7,"3/10; 9/20; 7/10; 11/20","1; 2; -1; -2","0; 0; 0; 0"
"B",1.,0.125,0.4,1.0019216572558636,0.0012161214855214613,0.6247304617162437,7,"3/10; 9/20; 7/10; 11/20","1; 2; -1; -2","0; 0; 0; 0"
"B",1.1,0.125,0.5,1.0005619427686416,0.00015502027698775805,0.26975889579155027,7,"3/10; 9/20; 7/10; 11/20","1; 2; -1; -2","0; 0; 0; 0"
"B",1.1,0.125,0.4,1.0020228341513462,0.0010862859847783832,0.5300479917457762,7,"3/10; 9/20; 7/10; 11/20","1; 2; -1; -2","0; 0; 0; 0"
"B",1.15,0.125,0.5,1.0005918505907951,0.00014986720403959688,0.2475385564300735,7,"3/10; 9/20; 7/10; 11/20","1; 2; -1; -2","0; 0; 0; 0"
"B",1.15,0.125,0.4,1.0020846074231888,0.0010411613568783703,0.4929378352864971,7,"3/10; 9/20; 7/10; 11/20","1; 2; -1; -2","0; 0; 0; 0"
"B",1.2,0.125,0.5,1.0006167259133911,0.00014423408686219227,0.22854860837217983,7,"3/10; 9/20; 7/10; 11/20","1; 2; -1; -2","0; 0; 0; 0"
"B",1.2,0.125,0.4,1.0021494083218163,0.0010051116530214869,0.46147902234978494,7,"3/10; 9/20; 7/10; 11/20","1; 2; -1; -2","0; 0; 0; 0"
"B",1.25,0.125,0.5,1.0005283636748807,0.00011486281210309961,0.21234221550740429,7,"3/10; 9/20; 7/10; 11/20","1; 2; -1; -2","0; 0; 0; 0"
"B",1.25,0.125,0.4,1.0021293067437316,0.0009387130551395418,0.43496867686276486,7,"3/10; 9/20; 7/10; 11/20","1; 2; -1; -2","0; 0; 0; 0"
"C",0.6,0.25,0.5,1.000273794522523,0.00014761258539465968,0.34774865739239147,7,"1/4; 13/20; 2/5; 4/5","-1; 2; 1; -2","-1; 1; -1; 1"
"C",0.6,0.25,0.4,0.9999842426057994,4.997541524214153e-6,0.23806933572014513,7,"1/4; 13/20; 2/5; 4/5","-1; 2; 1; -2","-1; 1; -1; 1"
"C",0.65,0.25,0.5,1.0002205370182486,0.00009830549108338299,0.3059136203681612,7,"1/4; 13/20; 2/5; 4/5","-1; 2; 1; -2","-1; 1; -1; 1"
"C",0.65,0.25,0.4,0.99992280598603,0.00002002938994968187,0.20354206662899313,7,"1/4; 13/20; 2/5; 4/5","-1; 2; 1; -2","-1; 1; -1; 1"
"C",0.7,0.125,0.5,1.0002798200821559,0.00010238269716104735,0.26569279650912314,7,"1/4; 13/20; 2/5; 4/5","-1; 2; 1; -2","-1; 1; -1; 1"
"C",0.7,0.125,0.4,1.000122215360078,0.00002572029347312646,0.17172779150115217,7,"1/4; 13/20; 2/5; 4/5","-1; 2; 1; -2","-1; 1; -1; 1"
"C",0.75,0.125,0.5,1.0002722614228128,0.00008128565077116465,0.22797799319163342,7,"1/4; 13/20; 2/5; 4/5","-1; 2; 1; -2","-1; 1; -1; 1"
"C",0.75,0.125,0.4,1.000127048019328,0.000021527346552253226,0.1430759520978792,7,"1/4; 13/20; 2/5; 4/5","-1; 2; 1; -2","-1; 1; -1; 1"
"C",0.8,0.125,0.5,1.0002641611577376,0.00006403507233244424,0.1934434634068242,7,"1/4; 13/20; 2/5; 4/5","-1; 2; 1; -2","-1; 1; -1; 1"
"C",0.8,0.125,0.4,1.0001335906374302,0.000018105312475218427,0.1178516705158477,7,"1/4; 13/20; 2/5; 4/5","-1; 2; 1; -2","-1; 1; -1; 1"
"C",0.85,0.125,0.5,1.000255554482591,0.000050087613968480125,0.1624782709354558,7,"1/4; 13/20; 2/5; 4/5","-1; 2; 1; -2","-1; 1; -1; 1"
"C",0.85,0.125,0.4,1.0001429634461962,0.000015404688154724993,0.09606449826180297,7,"1/4; 13/20; 2/5; 4/5","-1; 2; 1; -2","-1; 1; -1; 1"
"C",0.9,0.125,0.5,1.0002465476946243,0.00003893395581343466,0.13523760226468415,7,"1/4; 13/20; 2/5; 4/5","-1; 2; 1; -2","-1; 1; -1; 1"
"C",0.9,0.125,0.4,1.00015681700637,0.000013360655201875073,0.07756439841409908,7,"1/4; 13/20; 2/5; 4/5","-1; 2; 1; -2","-1; 1; -1; 1"
"C",0.95,0.125,0.5,1.0002373269367881,0.000030115141123810072,0.11169232343195623,7,"1/4; 13/20; 2/5; 4/5","-1; 2; 1; -2","-1; 1; -1; 1"
"C",0.95,0.125,0.4,1.0001775281548384,0.000011900598786056257,0.06210003801030505,7,"1/4; 13/20; 2/5; 4/5","-1; 2; 1; -2","-1; 1; -1; 1"
"C",1.,0.125,0.5,1.0002281697565703,0.00002322817622249937,0.09168164472639974,7,"1/4; 13/20; 2/5; 4/5","-1; 2; 1; -2","-1; 1; -1; 1"
"C",1.,0.125,0.4,1.0002084658543897,0.000010950573081515316,0.049365542054768057,7,"1/4; 13/20; 2/5; 4/5","-1; 2; 1; -2","-1; 1; -1; 1"
"C",1.05,0.125,0.5,1.0002194569151133,0.000017925460978151676,0.07496117741275753,7,"1/4; 13/20; 2/5; 4/5","-1; 2; 1; -2","-1; 1; -1; 1"
"C",1.05,0.125,0.4,1.0002543156484622,0.000010440421785718055,0.039034766529041635,7,"1/4; 13/20; 2/5; 4/5","-1; 2; 1; -2","-1; 1; -1; 1"
"D",0.6,0.125,0.5,0.9999548910611769,1.150467434244595e-7,0.003380146477148018,6,"11/20; 7/20; 3/4; 3/10","-2; 1; 0; 1","0; 0; 0; 0"
"D",0.6,0.125,0.4,1.0008468326952487,0.00011300911154356169,0.16463386139508848,6,"11/20; 7/20; 3/4; 3/10","-2; 1; 0; 1","0; 0; 0; 0"
"D",0.65,0.125,0.5,0.9999447079905387,1.5350893294331263e-7,0.003685851698555094,6,"11/20; 7/20; 3/4; 3/10","-2; 1; 0; 1","0; 0; 0; 0"
"D",0.65,0.125,0.4,1.0008419381098503,0.0001184457049932706,0.17341986807123982,6,"11/20; 7/20; 3/4; 3/10","-2; 1; 0; 1","0; 0; 0; 0"
"D",0.7,0.125,0.5,0.999932467298756,2.031832211129102e-7,0.004015737723341151,6,"11/20; 7/20; 3/4; 3/10","-2; 1; 0; 1","0; 0; 0; 0"
"D",0.7,0.125,0.4,1.0008440706468622,0.00012650010658025792,0.18509810615150346,6,"11/20; 7/20; 3/4; 3/10","-2; 1; 0; 1","0; 0; 0; 0"
"D",0.75,0.125,0.5,0.999918079453573,2.682307606723846e-7,0.004417333686590175,6,"11/20; 7/20; 3/4; 3/10","-2; 1; 0; 1","0; 0; 0; 0"
"D",0.75,0.125,0.4,1.0008528134624939,0.00013818024854700756,0.20128625910098658,6,"11/20; 7/20; 3/4; 3/10","-2; 1; 0; 1","0; 0; 0; 0"
"D",0.8,0.125,0.5,0.9999014135519441,3.5589981436274204e-7,0.004962503495345516,6,"11/20; 7/20; 3/4; 3/10","-2; 1; 0; 1","0; 0; 0; 0"
"D",0.8,0.125,0.4,1.0008676395078027,0.00015514120674013976,0.2247330997301128,6,"11/20; 7/20; 3/4; 3/10","-2; 1; 0; 1","0; 0; 0; 0"
"D",0.85,0.125,0.5,0.9998823215116761,4.793509840879666e-7,0.005779530869439194,6,"11/20; 7/20; 3/4; 3/10","-2; 1; 0; 1","0; 0; 0; 0"
"D",0.85,0.125,0.4,1.0008878549770721,0.00018035501889570858,0.2607032161391635,6,"11/20; 7/20; 3/4; 3/10","-2; 1; 0; 1","0; 0; 0; 0"
"D",0.9,0.125,0.5,0.9998606586495051,6.645400020757409e-7,0.0071473775394563675,6,"11/20; 7/20; 3/4; 3/10","-2; 1; 0; 1","0; 0; 0; 0"
"D",0.9,0.125,0.4,1.0009125448073375,0.00021981559714620813,0.3209658996122198,6,"11/20; 7/20; 3/4; 3/10","-2; 1; 0; 1","0; 0; 0; 0"
"D",0.95,0.125,0.5,0.9998362927546331,9.7014511366444e-7,0.009853944100536612,6,"11/20; 7/20; 3/4; 3/10","-2; 1; 0; 1","0; 0; 0; 0"
"D",0.95,0.125,0.4,1.0009405171655876,0.00028777629427964097,0.4386989471464868,6,"11/20; 7/20; 3/4; 3/10","-2; 1; 0; 1","0; 0; 0; 0"
"D",1.,0.125,0.5,0.999809085740257,1.562347695602063e-6,0.01744309457959796,6,"11/20; 7/20; 3/4; 3/10","-2; 1; 0; 1","0; 0; 0; 0"
"D",1.,0.125,0.4,1.0009702417362214,0.0004285834452176299,0.7585072202156109,6,"11/20; 7/20; 3/4; 3/10","-2; 1; 0; 1","0; 0; 0; 0"
"D",1.1,0.125,0.5,0.999744993858595,0.000021858506899752756,0.020591908764856646,6,"11/20; 7/20; 3/4; 3/10","-2; 1; 0; 1","0; 0; 0; 0"
"D",1.1,0.125,0.4,1.0010266619779717,0.007138142257549777,0.9876578298456442,6,"11/20; 7/20; 3/4; 3/10","-2; 1; 0; 1","0; 0; 0; 0"
"E",0.55,0.125,0.5,1.000361207139131,0.000439436957970749,1.1845543283862143,7,"7/10; 2/5; 1/4; 4/5","-2; -1; 2; 1","1; -1; 1; -1"
"E",0.55,0.125,0.4,1.0015911751460997,0.0034556544353676823,2.1331828470308594,7,"7/10; 2/5; 1/4; 4/5","-2; -1; 2; 1","1; -1; 1; -1"
"E",0.6,0.25,0.5,1.0003660686027536,0.0004137902056011625,1.0976136310230065,7,"7/10; 2/5; 1/4; 4/5","-2; -1; 2; 1","1; -1; 1; -1"
"E",0.6,0.25,0.4,1.0015801459423286,0.003246366523386746,2.0139145578242283,7,"7/10; 2/5; 1/4; 4/5","-2; -1; 2; 1","1; -1; 1; -1"
"E",0.7,0.125,0.5,1.0003694985291007,0.0003601981617253116,0.9411839790307432,7,"7/10; 2/5; 1/4; 4/5","-2; -1; 2; 1","1; -1; 1; -1"
"E",0.7,0.125,0.4,1.0015917840491284,0.002949509676121004,1.8082541423530256,7,"7/10; 2/5; 1/4; 4/5","-2; -1; 2; 1","1; -1; 1; -1"
"E",0.8,0.125,0.5,1.0003759386180215,0.000323626475108393,0.8255579359059705,7,"7/10; 2/5; 1/4; 4/5","-2; -1; 2; 1","1; -1; 1; -1"
"E",0.8,0.125,0.4,1.0015913624713304,0.002768680139975333,1.6876983786895294,7,"7/10; 2/5; 1/4; 4/5","-2; -1; 2; 1","1; -1; 1; -1"
"E",0.9,0.125,0.5,1.0003845641849058,0.00031086467454111225,0.7676538254829781,7,"7/10; 2/5; 1/4; 4/5","-2; -1; 2; 1","1; -1; 1; -1"
"E",0.9,0.125,0.4,1.0016016717411391,0.002876925620911637,1.7245195073886692,7,"7/10; 2/5; 1/4; 4/5","-2; -1; 2; 1","1; -1; 1; -1"
"E",1.,0.125,0.5,1.0003995803828787,0.00034353882425832875,0.8010087089077116,7,"7/10; 2/5; 1/4; 4/5","-2; -1; 2; 1","1; -1; 1; -1"
"E",1.,0.125,0.4,1.0016455525542582,0.00380415840623871,2.1623378739590753,7,"7/10; 2/5; 1/4; 4/5","-2; -1; 2; 1","1; -1; 1; -1"
"E",1.1,0.125,0.5,1.0004284014452005,0.0005244351336752778,1.0773334696023846,7,"7/10; 2/5; 1/4; 4/5","-2; -1; 2; 1","1; -1; 1; -1"
"E",1.1,0.125,0.4,1.0017561502677719,0.013080935993452053,5.7712247579277145,7,"7/10; 2/5; 1/4; 4/5","-2; -1; 2; 1","1; -1; 1; -1"
"E",1.15,0.125,0.5,1.0004502960378172,0.0009066722199813701,1.599739157122813,7,"7/10; 2/5; 1/4; 4/5","-2; -1; 2; 1","1; -1; 1; -1"
"E",1.15,0.125,0.4,1.0018468260385416,0.017958906530240498,17.31630682991577,7,"7/10; 2/5; 1/4; 4/5","-2; -1; 2; 1","1; -1; 1; -1"
"E",1.2,0.125,0.5,1.0004685834800802,0.008913234687389733,4.938880375679043,7,"7/10; 2/5; 1/4; 4/5","-2; -1; 2; 1","1; -1; 1; -1"
"E",1.2,0.125,0.4,1.0019570365087096,0.004779260481057411,2.802631761586053,7,"7/10; 2/5; 1/4; 4/5","-2; -1; 2; 1","1; -1; 1; -1"
"E",1.25,0.125,0.5,1.0003603103850116,0.0006719551083603612,2.7872735888545277,7,"7/10; 2/5; 1/4; 4/5","-2; -1; 2; 1","1; -1; 1; -1"
"E",1.25,0.125,0.4,1.0019891174938291,0.002510757508076359,1.3699038040870701,7,"7/10; 2/5; 1/4; 4/5","-2; -1; 2; 1","1; -1; 1; -1"


==> anc/results/table_A.csv <==
"b","hstep","kappa_z1/2","kappa_z2/5","absKappaMinus1_z1/2","absKappaMinus1_z2/5","residual_z1/2","residual_z2/5","neutralOnly_z1/2","neutralOnly_z2/5","chargedFractionS_z1/2","chargedFractionS_z2/5","chargedFractionT_z1/2","chargedFractionT_z2/5","time_s"
0.4,0.25,1.0002483929136714,1.0000463329916953,0.0002483929136714025,0.00004633299169531924,0.00008513539250846936,9.611512239071325e-6,0.2456640601250405,0.16210430550179436,-0.2834230699036412,-0.21860064544273058,-0.050136834051783444,-0.06743542273986129,1012.43463
0.45,0.25,1.0002296225921117,0.9999937625619878,0.0002296225921116779,6.237438012202112e-6,0.00007586346406235877,1.2487082171483666e-6,0.2384867356455495,0.15689946755329937,-0.2783170211450585,-0.21626462140530978,-0.05237602118992781,-0.07041173965686705,727.671536
0.5,0.25,1.000202127657679,0.9999428937750328,0.00020212765767890772,0.00005710622496724049,0.00006542713794326275,0.000011278523579945851,0.23429256691564088,0.15462423985263657,-0.27633335303991763,-0.2170508098016621,-0.054966337981435555,-0.07383431413652254,722.780295
0.55,0.25,1.0001692425100805,0.9998888562832193,0.00016924251008054725,0.00011114371678067059,0.00005460064730916884,0.00002212594172274537,0.23311482029616878,0.15509226089567038,-0.27754956610188863,-0.22084914657974483,-0.057993286666767084,-0.07780689322054,688.79732
0.6,0.25,1.0001295586107446,0.9998191825085517,0.00012955861074459563,0.00018081749144827075,0.00004233062386696026,0.000036963561415818685,0.234693519099099,0.15791332952489834,-0.28178173185826527,-0.22738353877193565,-0.06156829526788068,-0.08246378077905349,738.720553
0.65,0.25,1.000079372151025,0.9997221067893141,0.0000793721510250478,0.0002778932106859422,0.000026641893919171596,0.000059238822085391254,0.2387295338745099,0.1627258989064995,-0.2888278583971842,-0.23642991440339792,-0.0658337262845656,-0.08797451444902914,819.495888
0.7,0.125,1.000136345841211,0.999797437473745,0.00013634584121091642,0.00020256252625494575,0.000047630876653674515,0.00004561883972975006,0.24505730397199896,0.16934074792024262,-0.2986064594724881,-0.2479195081335756,-0.070975669771519,-0.09455676437390606,1600.729395
0.75,0.125,1.0001145745847162,0.9996957041022246,0.0001145745847161983,0.00030429589777536403,0.0000421906105215741,0.00007328729979719342,0.2536477297359515,0.17768417608479367,-0.3112625391737899,-0.2620136929220382,-0.07723412922882396,-0.10248547986375803,1877.335262
0.8,0.125,1.0000927500507841,0.9995609891550542,0.00009275005078412946,0.00043901084494579745,0.000036492268650504893,0.00011451257494182255,0.26474605619994585,0.18795926961413958,-0.32717439118889835,-0.2790975208692324,-0.08494056842326535,-0.11213193556517578,1345.682803
0.85,0.125,1.0000989185703806,0.9994293658863717,0.0000989185703805795,0.0005706341136283433,0.000042239430588629,0.00016357257201733726,0.2788538362532458,0.2005854465042091,-0.34702967912917276,-0.2998444076168974,-0.09457642208913274,-0.12402130337517288,2442.825968


==> anc/results/table_A.tex <==
\begin{table}[t]\centering
\caption{Configuration A: $P_i = (\tfrac{7}{20}, \tfrac{1}{2}, \tfrac{3}{5}, \tfrac{9}{20})$, $w_i = (0, 1, 1, -2)$, $\lambda_i = (1, 0, 0, -1)$, spins $w_i\lambda_i = (0, 0, 0, 2)$; block level 6, $P_{\max} = 5$, moduli $z = \tfrac12, \tfrac25$.  $\kappa$ is the relative normalisation of the charged sector fitted from crossing, equal to 1 for crossing-symmetric structure constants; $|\kappa - 1|$ is the crossing mismatch, $h_P$ the step of the midpoint rule in $P$.  Convergence in the block level at $h_P$ = 1/4, levels 5, 6: $|\kappa - 1|$ at b = 3/5 is $9.1 \times 10^{-4}$ $\to$ $1.3 \times 10^{-4}$ (z = 1/2) and $4.1 \times 10^{-4}$ $\to$ $1.8 \times 10^{-4}$ (z = 2/5); at b = 7/10 $6.4 \times 10^{-4}$ $\to$ $2.2 \times 10^{-5}$ and $3.0 \times 10^{-4}$ $\to$ $4.0 \times 10^{-4}$. At z = 1/2 the change between the levels is the level truncation ($|\kappa - 1|$ falls by factors 7.0 and 28.5); at z = 2/5 the level dependence is weak ($5.9 \times 10^{-4}$ at most) and the offset of up to $5.7 \times 10^{-4}$ at the largest b of the table is not a level effect; it is of the size of the quadrature tolerance of the step rule in the charged sector (its pole approaches the real axis as b grows), which was not tested further. All values of the table are below $5.7 \times 10^{-4}$.}
\begin{tabular}{cccccc}\hline
$b$ & $h_P$ & $\kappa(\tfrac12)$ & $|\kappa(\tfrac12) - 1|$ & $\kappa(\tfrac25)$ & $|\kappa(\tfrac25) - 1|$ \\ \hline
$2/5$ & $1/4$ & 1.00025 & $2.5 \times 10^{-4}$ & 1.00005 & $4.6 \times 10^{-5}$ \\
$9/20$ & $1/4$ & 1.00023 & $2.3 \times 10^{-4}$ & 0.99999 & $6.2 \times 10^{-6}$ \\
$1/2$ & $1/4$ & 1.00020 & $2.0 \times 10^{-4}$ & 0.99994 & $5.7 \times 10^{-5}$ \\
$11/20$ & $1/4$ & 1.00017 & $1.7 \times 10^{-4}$ & 0.99989 & $1.1 \times 10^{-4}$ \\
$3/5$ & $1/4$ & 1.00013 & $1.3 \times 10^{-4}$ & 0.99982 & $1.8 \times 10^{-4}$ \\
$13/20$ & $1/4$ & 1.00008 & $7.9 \times 10^{-5}$ & 0.99972 & $2.8 \times 10^{-4}$ \\
$7/10$ & $1/8$ & 1.00014 & $1.4 \times 10^{-4}$ & 0.99980 & $2.0 \times 10^{-4}$ \\
$3/4$ & $1/8$ & 1.00011 & $1.1 \times 10^{-4}$ & 0.99970 & $3.0 \times 10^{-4}$ \\
$4/5$ & $1/8$ & 1.00009 & $9.3 \times 10^{-5}$ & 0.99956 & $4.4 \times 10^{-4}$ \\
$17/20$ & $1/8$ & 1.00010 & $9.9 \times 10^{-5}$ & 0.99943 & $5.7 \times 10^{-4}$ \\
\hline\end{tabular}\label{tab:crossingA}\end{table}

==> anc/results/table_B.csv <==
"b","hstep","kappa_z1/2","kappa_z2/5","absKappaMinus1_z1/2","absKappaMinus1_z2/5","residual_z1/2","residual_z2/5","neutralOnly_z1/2","neutralOnly_z2/5","chargedFractionS_z1/2","chargedFractionS_z2/5","chargedFractionT_z1/2","chargedFractionT_z2/5","time_s"
0.5,0.125,1.0003709294699588,1.0016287815989413,0.0003709294699587584,0.001628781598941309,0.00039206795950701633,0.002966683828080273,1.0403090497826724,1.8030661785117084,-0.016144539719558888,-0.011682553938682626,-0.5176019051682187,-0.6463695794824715,1532.391685
0.6,0.25,1.0003300396089143,1.0016623886260165,0.00033003960891431205,0.001662388626016531,0.0002774907510103407,0.0024455243560930332,0.8259001910962019,1.4547054212691952,-0.018021888520279482,-0.012779291395650457,-0.46204584121674014,-0.5968416526409942,930.978977
0.7,0.125,1.0004087604503908,1.0017172120564286,0.00040876045039084374,0.0017172120564286075,0.0002694491797705638,0.0020160675925863063,0.6465980735099383,1.1600775625751163,-0.01949700789449746,-0.013582584382817531,-0.40436758453029464,-0.5424210144457721,1894.545311
0.8,0.125,1.0004360431985195,1.0017748015486125,0.0004360431985195312,0.0017748015486125368,0.0002257531232315828,0.0016689422086190538,0.5072908305067161,0.9287214322130095,-0.020592485631052287,-0.014120434059776458,-0.3500732580288406,-0.48798985407273,1714.936312
0.9,0.125,1.0004695816356168,1.0018415867354609,0.00046958163561683364,0.001841586735460865,0.00019328246472364194,0.001406440181046897,0.402982613373306,0.7540451774195156,-0.02140933354100849,-0.014471418035007727,-0.30235784710004365,-0.43734934443698353,4371.103852
1.,0.125,1.000510766902454,1.0019216572558636,0.0005107669024539963,0.0019216572558635736,0.00017023584183483597,0.0012161214855214613,0.32610590806014694,0.6247304617162437,-0.02206802787643782,-0.014724038739493324,-0.26242810227210667,-0.39283825854774346,5867.267571
1.1,0.125,1.0005619427686416,1.0020228341513462,0.0005619427686416323,0.0020228341513461867,0.00015502027698775805,0.0010862859847783832,0.26975889579155027,0.5300479917457762,-0.022683179413124675,-0.014960432278237693,-0.2301937574520656,-0.3555041360019792,2321.736082
1.15,0.125,1.0005918505907951,1.0020846074231888,0.0005918505907951399,0.0020846074231888334,0.00014986720403959688,0.0010411613568783703,0.2475385564300735,0.4929378352864971,-0.023007178079330913,-0.015095772430349562,-0.21674625921028415,-0.3396043368393697,2355.668955
1.2,0.125,1.0006167259133911,1.0021494083218163,0.0006167259133911251,0.002149408321816315,0.00014423408686219227,0.0010051116530214869,0.22854860837217983,0.46147902234978494,-0.023358644012284237,-0.015254267618569855,-0.2049299357750935,-0.32552195637578735,2340.272956
1.25,0.125,1.0005283636748807,1.0021293067437316,0.0005283636748807385,0.002129306743731574,0.00011486281210309961,0.0009387130551395418,0.21234221550740429,0.43496867686276486,-0.023751348406550236,-0.015445883900415262,-0.19464918917283994,-0.31324052866688024,1892.642768


==> anc/results/table_B.tex <==
\begin{table}[t]\centering
\caption{Configuration B: $P_i = (\tfrac{3}{10}, \tfrac{9}{20}, \tfrac{7}{10}, \tfrac{11}{20})$, $w_i = (1, 2, -1, -2)$, $\lambda_i = (0, 0, 0, 0)$, spins $w_i\lambda_i = (0, 0, 0, 0)$; block level 7, $P_{\max} = 5$, moduli $z = \tfrac12, \tfrac25$.  $\kappa$ is the relative normalisation of the charged sector fitted from crossing, equal to 1 for crossing-symmetric structure constants; $|\kappa - 1|$ is the crossing mismatch, $h_P$ the step of the midpoint rule in $P$.  Convergence in the block level at b = 3/5, $h_P$ = 1/4, levels 5, 6, 7, 8: $|\kappa - 1|$ = $6.0 \times 10^{-3}$, $1.6 \times 10^{-3}$, $3.3 \times 10^{-4}$, $2.7 \times 10^{-5}$ at z = 1/2 and $1.5 \times 10^{-2}$, $5.4 \times 10^{-3}$, $1.7 \times 10^{-3}$, $4.8 \times 10^{-4}$ at z = 2/5 ($\kappa$ $>$ 1 throughout); successive levels reduce it by factors 3.8, 4.7, 12.4 (z = 1/2) and 2.8, 3.2, 3.5 (z = 2/5); geometric extrapolation of the last three levels gives $\kappa_\infty$(1/2) = 0.99993, $\kappa_\infty$(2/5) = 0.99992. The z = 2/5 values at or above $1 \times 10^{-3}$ in the table are this truncation of the slowly converging charged t-channel ($w_p$ = 1, evaluated at 1 - z = 3/5), not a mismatch of the structure constants: $\kappa$ converges to 1 at both moduli.}
\begin{tabular}{cccccc}\hline
$b$ & $h_P$ & $\kappa(\tfrac12)$ & $|\kappa(\tfrac12) - 1|$ & $\kappa(\tfrac25)$ & $|\kappa(\tfrac25) - 1|$ \\ \hline
$1/2$ & $1/8$ & 1.00037 & $3.7 \times 10^{-4}$ & 1.00163 & $1.6 \times 10^{-3}$ \\
$3/5$ & $1/4$ & 1.00033 & $3.3 \times 10^{-4}$ & 1.00166 & $1.7 \times 10^{-3}$ \\
$7/10$ & $1/8$ & 1.00041 & $4.1 \times 10^{-4}$ & 1.00172 & $1.7 \times 10^{-3}$ \\
$4/5$ & $1/8$ & 1.00044 & $4.4 \times 10^{-4}$ & 1.00177 & $1.8 \times 10^{-3}$ \\
$9/10$ & $1/8$ & 1.00047 & $4.7 \times 10^{-4}$ & 1.00184 & $1.8 \times 10^{-3}$ \\
$1$ & $1/8$ & 1.00051 & $5.1 \times 10^{-4}$ & 1.00192 & $1.9 \times 10^{-3}$ \\
$11/10$ & $1/8$ & 1.00056 & $5.6 \times 10^{-4}$ & 1.00202 & $2.0 \times 10^{-3}$ \\
$23/20$ & $1/8$ & 1.00059 & $5.9 \times 10^{-4}$ & 1.00208 & $2.1 \times 10^{-3}$ \\
$6/5$ & $1/8$ & 1.00062 & $6.2 \times 10^{-4}$ & 1.00215 & $2.1 \times 10^{-3}$ \\
$5/4$ & $1/8$ & 1.00053 & $5.3 \times 10^{-4}$ & 1.00213 & $2.1 \times 10^{-3}$ \\
\hline\end{tabular}\label{tab:crossingB}\end{table}

==> anc/results/table_C.csv <==
"b","hstep","kappa_z1/2","kappa_z2/5","absKappaMinus1_z1/2","absKappaMinus1_z2/5","residual_z1/2","residual_z2/5","neutralOnly_z1/2","neutralOnly_z2/5","chargedFractionS_z1/2","chargedFractionS_z2/5","chargedFractionT_z1/2","chargedFractionT_z2/5","time_s"
0.6,0.25,1.000273794522523,0.9999842426057994,0.00027379452252307424,0.00001575739420056621,0.00014761258539465968,4.997541524214153e-6,0.34774865739239147,0.23806933572014513,-0.3551659836192339,-0.24934861185101667,-0.011517817369477367,-0.014798623087372667,930.620465
0.65,0.25,1.0002205370182486,0.99992280598603,0.00022053701824864547,0.00007719401396999448,0.00009830549108338299,0.00002002938994968187,0.3059136203681612,0.20354206662899313,-0.31386943268698814,-0.2154807431485898,-0.011559458529426374,-0.014969984700904732,995.971825
0.7,0.125,1.0002798200821559,1.000122215360078,0.0002798200821558794,0.00012221536007794853,0.00010238269716104735,0.00002572029347312646,0.26569279650912314,0.17172779150115217,-0.2740435203044274,-0.1840991557612466,-0.011473466605890034,-0.014961686921396268,1871.839325
0.75,0.125,1.0002722614228128,1.000127048019328,0.00027226142281278065,0.00012704801932805765,0.00008128565077116465,0.000021527346552253226,0.22797799319163342,0.1430759520978792,-0.23660919674865988,-0.15571539858366246,-0.011260373666290235,-0.01477099601064344,2161.488985
0.8,0.125,1.0002641611577376,1.0001335906374302,0.00026416115773764126,0.00013359063743023647,0.00006403507233244424,0.000018105312475218427,0.1934434634068242,0.1178516705158477,-0.20220666185885336,-0.13054376421387726,-0.010928291826105767,-0.014405554088951309,1623.706741
0.85,0.125,1.000255554482591,1.0001429634461962,0.0002555544825910694,0.00014296344619624257,0.000050087613968480125,0.000015404688154724993,0.1624782709354558,0.09606449826180297,-0.17122340760256982,-0.10859937879913856,-0.010491247933297473,-0.01388219874293699,2633.554919
0.9,0.125,1.0002465476946243,1.00015681700637,0.0002465476946242884,0.0001568170063699359,0.00003893395581343466,0.000013360655201875073,0.13523760226468415,0.07756439841409908,-0.1438244618743077,-0.08975200355800828,-0.0099682802267634,-0.013225602559748724,4155.848803
0.95,0.125,1.0002373269367881,1.0001775281548384,0.00023732693678812922,0.00017752815483840223,0.000030115141123810072,0.000011900598786056257,0.11169232343195623,0.06210003801030505,-0.12000055388221696,-0.07378203829439975,-0.00938270824132747,-0.012467238838179922,4421.5168
1.,0.125,1.0002281697565703,1.0002084658543897,0.00022816975657025118,0.00020846585438971665,0.00002322817622249937,0.000010950573081515316,0.09168164472639974,0.049365542054768057,-0.09961908462284474,-0.06042497099777268,-0.008761635231534625,-0.011644557732477051,4665.967303
1.05,0.125,1.0002194569151133,1.0002543156484622,0.0002194569151132697,0.0002543156484622333,0.000017925460978151676,0.000010440421785718055,0.07496117741275753,0.039034766529041635,-0.08247049658281778,-0.04940354155181076,-0.008135622122670738,-0.01080028630511011,1887.975057


==> anc/results/table_C.tex <==
\begin{table}[t]\centering
\caption{Configuration C: $P_i = (\tfrac{1}{4}, \tfrac{13}{20}, \tfrac{2}{5}, \tfrac{4}{5})$, $w_i = (-1, 2, 1, -2)$, $\lambda_i = (-1, 1, -1, 1)$, spins $w_i\lambda_i = (1, 2, -1, -2)$; block level 7, $P_{\max} = 5$, moduli $z = \tfrac12, \tfrac25$.  $\kappa$ is the relative normalisation of the charged sector fitted from crossing, equal to 1 for crossing-symmetric structure constants; $|\kappa - 1|$ is the crossing mismatch, $h_P$ the step of the midpoint rule in $P$.  Convergence in the block level at b = 3/5, $h_P$ = 1/4, levels 6, 7: $|\kappa - 1|$ = $1.2 \times 10^{-3}$ $\to$ $2.7 \times 10^{-4}$ at z = 1/2 (a factor 4.5 per level) and $1.5 \times 10^{-5}$ $\to$ $1.6 \times 10^{-5}$ at z = 2/5 ($\kappa$ = 1 within $1.6 \times 10^{-5}$ at both levels). Here the slowly converging charged channel ($w_p$ = 1) is the s-channel, evaluated at z itself, so both moduli are below $1 \times 10^{-3}$ (indeed below $3 \times 10^{-4}$) at level 7.}
\begin{tabular}{cccccc}\hline
$b$ & $h_P$ & $\kappa(\tfrac12)$ & $|\kappa(\tfrac12) - 1|$ & $\kappa(\tfrac25)$ & $|\kappa(\tfrac25) - 1|$ \\ \hline
$3/5$ & $1/4$ & 1.00027 & $2.7 \times 10^{-4}$ & 0.99998 & $1.6 \times 10^{-5}$ \\
$13/20$ & $1/4$ & 1.00022 & $2.2 \times 10^{-4}$ & 0.99992 & $7.7 \times 10^{-5}$ \\
$7/10$ & $1/8$ & 1.00028 & $2.8 \times 10^{-4}$ & 1.00012 & $1.2 \times 10^{-4}$ \\
$3/4$ & $1/8$ & 1.00027 & $2.7 \times 10^{-4}$ & 1.00013 & $1.3 \times 10^{-4}$ \\
$4/5$ & $1/8$ & 1.00026 & $2.6 \times 10^{-4}$ & 1.00013 & $1.3 \times 10^{-4}$ \\
$17/20$ & $1/8$ & 1.00026 & $2.6 \times 10^{-4}$ & 1.00014 & $1.4 \times 10^{-4}$ \\
$9/10$ & $1/8$ & 1.00025 & $2.5 \times 10^{-4}$ & 1.00016 & $1.6 \times 10^{-4}$ \\
$19/20$ & $1/8$ & 1.00024 & $2.4 \times 10^{-4}$ & 1.00018 & $1.8 \times 10^{-4}$ \\
$1$ & $1/8$ & 1.00023 & $2.3 \times 10^{-4}$ & 1.00021 & $2.1 \times 10^{-4}$ \\
$21/20$ & $1/8$ & 1.00022 & $2.2 \times 10^{-4}$ & 1.00025 & $2.5 \times 10^{-4}$ \\
\hline\end{tabular}\label{tab:crossingC}\end{table}

==> anc/results/table_D.csv <==
"b","hstep","kappa_z1/2","kappa_z2/5","absKappaMinus1_z1/2","absKappaMinus1_z2/5","residual_z1/2","residual_z2/5","neutralOnly_z1/2","neutralOnly_z2/5","chargedFractionS_z1/2","chargedFractionS_z2/5","chargedFractionT_z1/2","chargedFractionT_z2/5","time_s"
0.6,0.125,0.9999548910611769,1.0008468326952487,0.00004510893882314626,0.000846832695248656,1.150467434244595e-7,0.00011300911154356169,0.003380146477148018,0.16463386139508848,0.3253890931627111,0.2326384254153896,0.32988444988269494,0.4753999103918581,1526.646547
0.65,0.125,0.9999447079905387,1.0008419381098503,0.00005529200946130519,0.0008419381098503376,1.5350893294331263e-7,0.0001184457049932706,0.003685851698555094,0.17341986807123982,0.32767137464834634,0.23166955682966298,0.3325832828141892,0.4899023377044174,1753.644376
0.7,0.125,0.999932467298756,1.0008440706468622,0.00006753270124404409,0.000844070646862205,2.031832211129102e-7,0.00012650010658025792,0.004015737723341151,0.18509810615150346,0.33481460788822043,0.23402358709990134,0.3401967577770569,0.5141300962714496,1702.499468
0.75,0.125,0.999918079453573,1.0008528134624939,0.00008192054642697233,0.0008528134624938843,2.682307606723846e-7,0.00013818024854700756,0.004417333686590175,0.20128625910098658,0.3492115352368517,0.24122922396784394,0.35519826006307315,0.5538204078075166,2135.467178
0.8,0.125,0.9999014135519441,1.0008676395078027,0.0000985864480559373,0.0008676395078026644,3.5589981436274204e-7,0.00015514120674013976,0.004962503495345516,0.2247330997301128,0.37477967135807544,0.25574815415151914,0.38163653678499787,0.6195110811907963,1462.96741
0.85,0.125,0.9998823215116761,1.0008878549770721,0.00011767848832389127,0.0008878549770721111,4.793509840879666e-7,0.00018035501889570858,0.005779530869439194,0.2607032161391635,0.41901555267235985,0.2822560907290352,0.4272651559062969,0.7341139003911695,2536.438086
0.9,0.125,0.9998606586495051,1.0009125448073375,0.0001393413504948704,0.0009125448073374898,6.645400020757409e-7,0.00021981559714620813,0.0071473775394563675,0.3209658996122198,0.4988774620653447,0.3312464265330916,0.5096686297859303,0.9600691585957442,4266.655607
0.95,0.125,0.9998362927546331,1.0009405171655876,0.00016370724536685088,0.0009405171655876288,9.7014511366444e-7,0.00028777629427964097,0.009853944100536612,0.4386989471464868,0.6630771536419452,0.4324188687675634,0.6796297446818126,1.5512274478975088,5369.275813
1.,0.125,0.999809085740257,1.0009702417362214,0.00019091425974304688,0.0009702417362214,1.562347695602063e-6,0.0004285834452176299,0.01744309457959796,0.7585072202156109,1.1319014905716265,0.7154699449874606,1.1697520108831145,6.100563107929064,4916.450421
1.1,0.125,0.999744993858595,1.0010266619779717,0.0002550061414049454,0.0010266619779717434,0.000021858506899752756,0.007138142257549777,0.020591908764856646,0.9876578298456442,-1.2402910051128544,-0.8580932199799323,-1.2354479351166516,-0.9280964114360365,1655.716787


==> anc/results/table_D.tex <==
\begin{table}[t]\centering
\caption{Configuration D: $P_i = (\tfrac{11}{20}, \tfrac{7}{20}, \tfrac{3}{4}, \tfrac{3}{10})$, $w_i = (-2, 1, 0, 1)$, $\lambda_i = (0, 0, 0, 0)$, spins $w_i\lambda_i = (0, 0, 0, 0)$; block level 6, $P_{\max} = 5$, moduli $z = \tfrac12, \tfrac25$.  $\kappa$ is the relative normalisation of the charged sector fitted from crossing, equal to 1 for crossing-symmetric structure constants; $|\kappa - 1|$ is the crossing mismatch, $h_P$ the step of the midpoint rule in $P$.  Step check at level 6, b = 3/5, 13/20, 7/10: $h_P$ = 1/4 $\to$ 1/8 moves $\kappa$(1/2) from 1.00149, 1.00157, 1.00149 to 0.99995, 0.99994, 0.99993 and $\kappa$(2/5) from 1.00062, 1.00049, 1.00035 to 1.00085, 1.00084, 1.00084: at z = 1/2 the two channels of D nearly coincide sector by sector ($|S_0 - T_0|/|S_0|$ = $3.4 \times 10^{-3}$, $3.7 \times 10^{-3}$, $4.0 \times 10^{-3}$), so $\kappa = -(S_0 - T_0)/(S_c - T_c)$ is a ratio of two small differences and amplifies the quadrature error of the neutral sums at $h_P$ = 1/4; the table uses $h_P$ = 1/8 at every b. Convergence in the block level at b = 3/5, $h_P$ = 1/8, levels 6, 7: $|\kappa - 1|$ = $4.5 \times 10^{-5}$ $\to$ $6.7 \times 10^{-6}$ at z = 1/2 and $8.5 \times 10^{-4}$ $\to$ $8.0 \times 10^{-5}$ at z = 2/5 (factors 6.7 and 10.6); as in B and E the z = 2/5 offset at level 6 is the level truncation of the charged channels (both internal channels have $|w_p|$ = 1).}
\begin{tabular}{cccccc}\hline
$b$ & $h_P$ & $\kappa(\tfrac12)$ & $|\kappa(\tfrac12) - 1|$ & $\kappa(\tfrac25)$ & $|\kappa(\tfrac25) - 1|$ \\ \hline
$3/5$ & $1/8$ & 0.99995 & $4.5 \times 10^{-5}$ & 1.00085 & $8.5 \times 10^{-4}$ \\
$13/20$ & $1/8$ & 0.99994 & $5.5 \times 10^{-5}$ & 1.00084 & $8.4 \times 10^{-4}$ \\
$7/10$ & $1/8$ & 0.99993 & $6.8 \times 10^{-5}$ & 1.00084 & $8.4 \times 10^{-4}$ \\
$3/4$ & $1/8$ & 0.99992 & $8.2 \times 10^{-5}$ & 1.00085 & $8.5 \times 10^{-4}$ \\
$4/5$ & $1/8$ & 0.99990 & $9.9 \times 10^{-5}$ & 1.00087 & $8.7 \times 10^{-4}$ \\
$17/20$ & $1/8$ & 0.99988 & $1.2 \times 10^{-4}$ & 1.00089 & $8.9 \times 10^{-4}$ \\
$9/10$ & $1/8$ & 0.99986 & $1.4 \times 10^{-4}$ & 1.00091 & $9.1 \times 10^{-4}$ \\
$19/20$ & $1/8$ & 0.99984 & $1.6 \times 10^{-4}$ & 1.00094 & $9.4 \times 10^{-4}$ \\
$1$ & $1/8$ & 0.99981 & $1.9 \times 10^{-4}$ & 1.00097 & $9.7 \times 10^{-4}$ \\
$11/10$ & $1/8$ & 0.99974 & $2.6 \times 10^{-4}$ & 1.00103 & $1.0 \times 10^{-3}$ \\
\hline\end{tabular}\label{tab:crossingD}\end{table}

==> anc/results/table_E.csv <==
"b","hstep","kappa_z1/2","kappa_z2/5","absKappaMinus1_z1/2","absKappaMinus1_z2/5","residual_z1/2","residual_z2/5","neutralOnly_z1/2","neutralOnly_z2/5","chargedFractionS_z1/2","chargedFractionS_z2/5","chargedFractionT_z1/2","chargedFractionT_z2/5","time_s"
0.55,0.125,1.000361207139131,1.0015911751460997,0.00036120713913101454,0.0015911751460997436,0.000439436957970749,0.0034556544353676823,1.1845543283862143,2.1331828470308594,-0.026674978886439826,-0.019324617776731504,-0.5542556559720394,-0.685921854707571,1802.607432
0.6,0.25,1.0003660686027536,1.0015801459423286,0.00036606860275356645,0.0015801459423285813,0.0004137902056011625,0.003246366523386746,1.0976136310230065,2.0139145578242283,-0.029327302571689258,-0.02128784229715685,-0.5370575696489167,-0.6742145813196257,1024.953648
0.7,0.125,1.0003694985291007,1.0015917840491284,0.00036949852910073133,0.0015917840491284085,0.0003601981617253116,0.002949509676121004,0.9411839790307432,1.8082541423530256,-0.03487113148615542,-0.02567681212882871,-0.5026352388091594,-0.652026877196137,2153.904617
0.8,0.125,1.0003759386180215,1.0015913624713304,0.00037593861802154294,0.0015913624713304042,0.000323626475108393,0.002768680139975333,0.8255579359059705,1.6876983786895294,-0.04135631273943626,-0.03149785015465912,-0.4747063837981914,-0.638656022486172,1878.106062
0.9,0.125,1.0003845641849058,1.0016016717411391,0.00038456418490584454,0.0016016717411391213,0.00031086467454111225,0.002876925620911637,0.7676538254829781,1.7245195073886692,-0.05071657389935642,-0.04144298474435838,-0.46280289098772426,-0.6471617436083941,4735.998413
1.,0.125,1.0003995803828787,1.0016455525542582,0.0003995803828786837,0.001645552554258245,0.00034353882425832875,0.00380415840623871,0.8010087089077116,2.1623378739590753,-0.06869470800765304,-0.0661811155817741,-0.482720307286908,-0.7035828185545044,5400.405611
1.1,0.125,1.0004284014452005,1.0017561502677719,0.00042840144520051027,0.0017561502677718721,0.0005244351336752778,0.013080935993452053,1.0773334696023846,5.7712247579277145,-0.12032289649359135,-0.22655608998151855,-0.5763133603897301,-0.8842807160724404,2119.790615
1.15,0.125,1.0004502960378172,1.0018468260385416,0.0004502960378172105,0.0018468260385415824,0.0009066722199813701,0.017958906530240498,1.599739157122813,17.31630682991577,-0.20585194894124736,0.7774608542705049,-0.6942508324893265,-1.106981292955773,2095.925046
1.2,0.125,1.0004685834800802,1.0019570365087096,0.0004685834800801647,0.0019570365087095976,0.008913234687389733,0.004779260481057411,4.938880375679043,2.802631761586053,-0.7404765036655387,0.14539469203746438,-0.9559114389243369,-1.632364621961189,2061.613242
1.25,0.125,1.0003603103850116,1.0019891174938291,0.0003603103850116085,0.001989117493829129,0.0006719551083603612,0.002510757508076359,2.7872735888545277,1.3699038040870701,0.49403119934211914,0.0831353594371955,-1.8353658257785592,-3.9208022660586406,1813.685021


==> anc/results/table_E.tex <==
\begin{table}[t]\centering
\caption{Configuration E: $P_i = (\tfrac{7}{10}, \tfrac{2}{5}, \tfrac{1}{4}, \tfrac{4}{5})$, $w_i = (-2, -1, 2, 1)$, $\lambda_i = (1, -1, 1, -1)$, spins $w_i\lambda_i = (-2, 1, 2, -1)$; block level 7, $P_{\max} = 5$, moduli $z = \tfrac12, \tfrac25$.  $\kappa$ is the relative normalisation of the charged sector fitted from crossing, equal to 1 for crossing-symmetric structure constants; $|\kappa - 1|$ is the crossing mismatch, $h_P$ the step of the midpoint rule in $P$.  Convergence in the block level at b = 11/20, $h_P$ = 1/8, levels 6, 7, 8: $|\kappa - 1|$ = $1.6 \times 10^{-3}$, $3.6 \times 10^{-4}$, $7.8 \times 10^{-5}$ at z = 1/2 and $5.3 \times 10^{-3}$, $1.6 \times 10^{-3}$, $4.6 \times 10^{-4}$ at z = 2/5 ($\kappa$ $>$ 1 throughout); successive levels reduce it by factors 4.3, 4.6 (z = 1/2) and 3.3, 3.5 (z = 2/5); geometric extrapolation of the last three levels gives $\kappa_\infty$(1/2) = 0.99999, $\kappa_\infty$(2/5) = 0.99995. As in B, the z = 2/5 values at or above $1 \times 10^{-3}$ are the truncation of the charged t-channel ($w_p$ = 1 at 1 - z = 3/5); $\kappa$ converges to 1 at both moduli.}
\begin{tabular}{cccccc}\hline
$b$ & $h_P$ & $\kappa(\tfrac12)$ & $|\kappa(\tfrac12) - 1|$ & $\kappa(\tfrac25)$ & $|\kappa(\tfrac25) - 1|$ \\ \hline
$11/20$ & $1/8$ & 1.00036 & $3.6 \times 10^{-4}$ & 1.00159 & $1.6 \times 10^{-3}$ \\
$3/5$ & $1/4$ & 1.00037 & $3.7 \times 10^{-4}$ & 1.00158 & $1.6 \times 10^{-3}$ \\
$7/10$ & $1/8$ & 1.00037 & $3.7 \times 10^{-4}$ & 1.00159 & $1.6 \times 10^{-3}$ \\
$4/5$ & $1/8$ & 1.00038 & $3.8 \times 10^{-4}$ & 1.00159 & $1.6 \times 10^{-3}$ \\
$9/10$ & $1/8$ & 1.00038 & $3.8 \times 10^{-4}$ & 1.00160 & $1.6 \times 10^{-3}$ \\
$1$ & $1/8$ & 1.00040 & $4.0 \times 10^{-4}$ & 1.00165 & $1.6 \times 10^{-3}$ \\
$11/10$ & $1/8$ & 1.00043 & $4.3 \times 10^{-4}$ & 1.00176 & $1.8 \times 10^{-3}$ \\
$23/20$ & $1/8$ & 1.00045 & $4.5 \times 10^{-4}$ & 1.00185 & $1.8 \times 10^{-3}$ \\
$6/5$ & $1/8$ & 1.00047 & $4.7 \times 10^{-4}$ & 1.00196 & $2.0 \times 10^{-3}$ \\
$5/4$ & $1/8$ & 1.00036 & $3.6 \times 10^{-4}$ & 1.00199 & $2.0 \times 10^{-3}$ \\
\hline\end{tabular}\label{tab:crossingE}\end{table}

==> anc/results/tables.md <==
# Crossing test of the structure constants of the paper, eqs. (5.5)-(5.8): configurations A-E, block levels <|"A" -> 6, "B" -> 7, "C" -> 7, "D" -> 6, "E" -> 7|>

kappa = -(S0 - T0)/(Sc - Tc) is the relative normalisation of the charged sector fitted from crossing, equal to 1 for crossing-symmetric structure constants; the crossing mismatch |kappa - 1| = |S0 + Sc - T0 - Tc|/|Sc - Tc| is the measure of the test (band: below 1e-3).  Moduli z = 1/2 and 2/5, P_max = 5, hstep = step of the midpoint rule in P (chosen from the nearest pole of the integrand), 8 parallel kernels.  The CSV files also hold the residual |S0 + Sc - T0 - Tc|/|S0 + Sc| at kappa = 1 and the neutral-only mismatch |S0 - T0|/|S0|.

## Configuration A: P_i = (7/20; 1/2; 3/5; 9/20), w_i = (0; 1; 1; -2), lambda_i = (1; 0; 0; -1), spins w_i lambda_i = (0; 0; 0; 2); internal channels (w_p, lambda_p) = {{1, 1}, {2, 0}} + (0, delta); block level 6

| b | hstep | kappa(z=1/2) | abs(kappa-1), z=1/2 | kappa(z=2/5) | abs(kappa-1), z=2/5 | time [min] |
|---|---|---|---|---|---|---|
| 0.4 | 1/4 | 1.00025 | 2.5e-4 | 1.00005 | 4.6e-5 | 17 |
| 0.45 | 1/4 | 1.00023 | 2.3e-4 | 0.99999 | 6.2e-6 | 12 |
| 0.5 | 1/4 | 1.00020 | 2.0e-4 | 0.99994 | 5.7e-5 | 12 |
| 0.55 | 1/4 | 1.00017 | 1.7e-4 | 0.99989 | 1.1e-4 | 11 |
| 0.6 | 1/4 | 1.00013 | 1.3e-4 | 0.99982 | 1.8e-4 | 12 |
| 0.65 | 1/4 | 1.00008 | 7.9e-5 | 0.99972 | 2.8e-4 | 14 |
| 0.7 | 1/8 | 1.00014 | 1.4e-4 | 0.99980 | 2.0e-4 | 27 |
| 0.75 | 1/8 | 1.00011 | 1.1e-4 | 0.99970 | 3.0e-4 | 31 |
| 0.8 | 1/8 | 1.00009 | 9.3e-5 | 0.99956 | 4.4e-4 | 22 |
| 0.85 | 1/8 | 1.00010 | 9.9e-5 | 0.99943 | 5.7e-4 | 41 |

Points with abs(kappa-1) < 1e-3: 10/10 at z = 1/2, 10/10 at z = 2/5  (below 5e-4: 10/10 and 9/10).

Convergence: Convergence in the block level at h_P = 1/4, levels 5, 6: |kappa - 1| at b = 3/5 is 9.1e-4 -> 1.3e-4 (z = 1/2) and 4.1e-4 -> 1.8e-4 (z = 2/5); at b = 7/10 6.4e-4 -> 2.2e-5 and 3.0e-4 -> 4.0e-4. At z = 1/2 the change between the levels is the level truncation (|kappa - 1| falls by factors 7.0 and 28.5); at z = 2/5 the level dependence is weak (5.9e-4 at most) and the offset of up to 5.7e-4 at the largest b of the table is not a level effect; it is of the size of the quadrature tolerance of the step rule in the charged sector (its pole approaches the real axis as b grows), which was not tested further. All values of the table are below 5.7e-4.

## Configuration B: P_i = (3/10; 9/20; 7/10; 11/20), w_i = (1; 2; -1; -2), lambda_i = (0; 0; 0; 0), spins w_i lambda_i = (0; 0; 0; 0); internal channels (w_p, lambda_p) = {{3, 0}, {1, 0}} + (0, delta); block level 7

| b | hstep | kappa(z=1/2) | abs(kappa-1), z=1/2 | kappa(z=2/5) | abs(kappa-1), z=2/5 | time [min] |
|---|---|---|---|---|---|---|
| 0.5 | 1/8 | 1.00037 | 3.7e-4 | 1.00163 | 1.6e-3 | 26 |
| 0.6 | 1/4 | 1.00033 | 3.3e-4 | 1.00166 | 1.7e-3 | 16 |
| 0.7 | 1/8 | 1.00041 | 4.1e-4 | 1.00172 | 1.7e-3 | 32 |
| 0.8 | 1/8 | 1.00044 | 4.4e-4 | 1.00177 | 1.8e-3 | 29 |
| 0.9 | 1/8 | 1.00047 | 4.7e-4 | 1.00184 | 1.8e-3 | 73 |
| 1. | 1/8 | 1.00051 | 5.1e-4 | 1.00192 | 1.9e-3 | 98 |
| 1.1 | 1/8 | 1.00056 | 5.6e-4 | 1.00202 | 2.0e-3 | 39 |
| 1.15 | 1/8 | 1.00059 | 5.9e-4 | 1.00208 | 2.1e-3 | 39 |
| 1.2 | 1/8 | 1.00062 | 6.2e-4 | 1.00215 | 2.1e-3 | 39 |
| 1.25 | 1/8 | 1.00053 | 5.3e-4 | 1.00213 | 2.1e-3 | 32 |

Points with abs(kappa-1) < 1e-3: 10/10 at z = 1/2, 0/10 at z = 2/5  (below 5e-4: 5/10 and 0/10).

Convergence: Convergence in the block level at b = 3/5, h_P = 1/4, levels 5, 6, 7, 8: |kappa - 1| = 6.0e-3, 1.6e-3, 3.3e-4, 2.7e-5 at z = 1/2 and 1.5e-2, 5.4e-3, 1.7e-3, 4.8e-4 at z = 2/5 (kappa > 1 throughout); successive levels reduce it by factors 3.8, 4.7, 12.4 (z = 1/2) and 2.8, 3.2, 3.5 (z = 2/5); geometric extrapolation of the last three levels gives kappa_inf(1/2) = 0.99993, kappa_inf(2/5) = 0.99992. The z = 2/5 values at or above 1e-3 in the table are this truncation of the slowly converging charged t-channel (w_p = 1, evaluated at 1 - z = 3/5), not a mismatch of the structure constants: kappa converges to 1 at both moduli.

## Configuration C: P_i = (1/4; 13/20; 2/5; 4/5), w_i = (-1; 2; 1; -2), lambda_i = (-1; 1; -1; 1), spins w_i lambda_i = (1; 2; -1; -2); internal channels (w_p, lambda_p) = {{1, 0}, {3, 0}} + (0, delta); block level 7

| b | hstep | kappa(z=1/2) | abs(kappa-1), z=1/2 | kappa(z=2/5) | abs(kappa-1), z=2/5 | time [min] |
|---|---|---|---|---|---|---|
| 0.6 | 1/4 | 1.00027 | 2.7e-4 | 0.99998 | 1.6e-5 | 16 |
| 0.65 | 1/4 | 1.00022 | 2.2e-4 | 0.99992 | 7.7e-5 | 17 |
| 0.7 | 1/8 | 1.00028 | 2.8e-4 | 1.00012 | 1.2e-4 | 31 |
| 0.75 | 1/8 | 1.00027 | 2.7e-4 | 1.00013 | 1.3e-4 | 36 |
| 0.8 | 1/8 | 1.00026 | 2.6e-4 | 1.00013 | 1.3e-4 | 27 |
| 0.85 | 1/8 | 1.00026 | 2.6e-4 | 1.00014 | 1.4e-4 | 44 |
| 0.9 | 1/8 | 1.00025 | 2.5e-4 | 1.00016 | 1.6e-4 | 69 |
| 0.95 | 1/8 | 1.00024 | 2.4e-4 | 1.00018 | 1.8e-4 | 74 |
| 1. | 1/8 | 1.00023 | 2.3e-4 | 1.00021 | 2.1e-4 | 78 |
| 1.05 | 1/8 | 1.00022 | 2.2e-4 | 1.00025 | 2.5e-4 | 31 |

Points with abs(kappa-1) < 1e-3: 10/10 at z = 1/2, 10/10 at z = 2/5  (below 5e-4: 10/10 and 10/10).

Convergence: Convergence in the block level at b = 3/5, h_P = 1/4, levels 6, 7: |kappa - 1| = 1.2e-3 -> 2.7e-4 at z = 1/2 (a factor 4.5 per level) and 1.5e-5 -> 1.6e-5 at z = 2/5 (kappa = 1 within 1.6e-5 at both levels). Here the slowly converging charged channel (w_p = 1) is the s-channel, evaluated at z itself, so both moduli are below 1e-3 (indeed below 3e-4) at level 7.

## Configuration D: P_i = (11/20; 7/20; 3/4; 3/10), w_i = (-2; 1; 0; 1), lambda_i = (0; 0; 0; 0), spins w_i lambda_i = (0; 0; 0; 0); internal channels (w_p, lambda_p) = {{-1, 0}, {1, 0}} + (0, delta); block level 6

| b | hstep | kappa(z=1/2) | abs(kappa-1), z=1/2 | kappa(z=2/5) | abs(kappa-1), z=2/5 | time [min] |
|---|---|---|---|---|---|---|
| 0.6 | 1/8 | 0.99995 | 4.5e-5 | 1.00085 | 8.5e-4 | 25 |
| 0.65 | 1/8 | 0.99994 | 5.5e-5 | 1.00084 | 8.4e-4 | 29 |
| 0.7 | 1/8 | 0.99993 | 6.8e-5 | 1.00084 | 8.4e-4 | 28 |
| 0.75 | 1/8 | 0.99992 | 8.2e-5 | 1.00085 | 8.5e-4 | 36 |
| 0.8 | 1/8 | 0.99990 | 9.9e-5 | 1.00087 | 8.7e-4 | 24 |
| 0.85 | 1/8 | 0.99988 | 1.2e-4 | 1.00089 | 8.9e-4 | 42 |
| 0.9 | 1/8 | 0.99986 | 1.4e-4 | 1.00091 | 9.1e-4 | 71 |
| 0.95 | 1/8 | 0.99984 | 1.6e-4 | 1.00094 | 9.4e-4 | 89 |
| 1. | 1/8 | 0.99981 | 1.9e-4 | 1.00097 | 9.7e-4 | 82 |
| 1.1 | 1/8 | 0.99974 | 2.6e-4 | 1.00103 | 1.0e-3 | 28 |

Points with abs(kappa-1) < 1e-3: 10/10 at z = 1/2, 9/10 at z = 2/5  (below 5e-4: 10/10 and 0/10).

Convergence: Step check at level 6, b = 3/5, 13/20, 7/10: h_P = 1/4 -> 1/8 moves kappa(1/2) from 1.00149, 1.00157, 1.00149 to 0.99995, 0.99994, 0.99993 and kappa(2/5) from 1.00062, 1.00049, 1.00035 to 1.00085, 1.00084, 1.00084: at z = 1/2 the two channels of D nearly coincide sector by sector (|S0 - T0|/|S0| = 3.4e-3, 3.7e-3, 4.0e-3), so kappa = -(S0 - T0)/(Sc - Tc) is a ratio of two small differences and amplifies the quadrature error of the neutral sums at h_P = 1/4; the table uses h_P = 1/8 at every b. Convergence in the block level at b = 3/5, h_P = 1/8, levels 6, 7: |kappa - 1| = 4.5e-5 -> 6.7e-6 at z = 1/2 and 8.5e-4 -> 8.0e-5 at z = 2/5 (factors 6.7 and 10.6); as in B and E the z = 2/5 offset at level 6 is the level truncation of the charged channels (both internal channels have |w_p| = 1).

## Configuration E: P_i = (7/10; 2/5; 1/4; 4/5), w_i = (-2; -1; 2; 1), lambda_i = (1; -1; 1; -1), spins w_i lambda_i = (-2; 1; 2; -1); internal channels (w_p, lambda_p) = {{-3, 0}, {1, 0}} + (0, delta); block level 7

| b | hstep | kappa(z=1/2) | abs(kappa-1), z=1/2 | kappa(z=2/5) | abs(kappa-1), z=2/5 | time [min] |
|---|---|---|---|---|---|---|
| 0.55 | 1/8 | 1.00036 | 3.6e-4 | 1.00159 | 1.6e-3 | 30 |
| 0.6 | 1/4 | 1.00037 | 3.7e-4 | 1.00158 | 1.6e-3 | 17 |
| 0.7 | 1/8 | 1.00037 | 3.7e-4 | 1.00159 | 1.6e-3 | 36 |
| 0.8 | 1/8 | 1.00038 | 3.8e-4 | 1.00159 | 1.6e-3 | 31 |
| 0.9 | 1/8 | 1.00038 | 3.8e-4 | 1.00160 | 1.6e-3 | 79 |
| 1. | 1/8 | 1.00040 | 4.0e-4 | 1.00165 | 1.6e-3 | 90 |
| 1.1 | 1/8 | 1.00043 | 4.3e-4 | 1.00176 | 1.8e-3 | 35 |
| 1.15 | 1/8 | 1.00045 | 4.5e-4 | 1.00185 | 1.8e-3 | 35 |
| 1.2 | 1/8 | 1.00047 | 4.7e-4 | 1.00196 | 2.0e-3 | 34 |
| 1.25 | 1/8 | 1.00036 | 3.6e-4 | 1.00199 | 2.0e-3 | 30 |

Points with abs(kappa-1) < 1e-3: 10/10 at z = 1/2, 0/10 at z = 2/5  (below 5e-4: 10/10 and 0/10).

Convergence: Convergence in the block level at b = 11/20, h_P = 1/8, levels 6, 7, 8: |kappa - 1| = 1.6e-3, 3.6e-4, 7.8e-5 at z = 1/2 and 5.3e-3, 1.6e-3, 4.6e-4 at z = 2/5 (kappa > 1 throughout); successive levels reduce it by factors 4.3, 4.6 (z = 1/2) and 3.3, 3.5 (z = 2/5); geometric extrapolation of the last three levels gives kappa_inf(1/2) = 0.99999, kappa_inf(2/5) = 0.99995. As in B, the z = 2/5 values at or above 1e-3 are the truncation of the charged t-channel (w_p = 1 at 1 - z = 3/5); kappa converges to 1 at both moduli.

## Crossing check: abs(kappa-1) < 1e-3

50 + 29 of 100 values (z = 1/2 + z = 2/5) are below 1e-3, 64 below 5e-4, 13 below 1e-4.

Points with abs(kappa-1) >= 1e-3:
- B, b = 0.5: 3.7e-4 (z = 1/2), 1.6e-3 (z = 2/5)
- B, b = 0.6: 3.3e-4 (z = 1/2), 1.7e-3 (z = 2/5)
- B, b = 0.7: 4.1e-4 (z = 1/2), 1.7e-3 (z = 2/5)
- B, b = 0.8: 4.4e-4 (z = 1/2), 1.8e-3 (z = 2/5)
- B, b = 0.9: 4.7e-4 (z = 1/2), 1.8e-3 (z = 2/5)
- B, b = 1.: 5.1e-4 (z = 1/2), 1.9e-3 (z = 2/5)
- B, b = 1.1: 5.6e-4 (z = 1/2), 2.0e-3 (z = 2/5)
- B, b = 1.15: 5.9e-4 (z = 1/2), 2.1e-3 (z = 2/5)
- B, b = 1.2: 6.2e-4 (z = 1/2), 2.1e-3 (z = 2/5)
- B, b = 1.25: 5.3e-4 (z = 1/2), 2.1e-3 (z = 2/5)
- D, b = 1.1: 2.6e-4 (z = 1/2), 1.0e-3 (z = 2/5)
- E, b = 0.55: 3.6e-4 (z = 1/2), 1.6e-3 (z = 2/5)
- E, b = 0.6: 3.7e-4 (z = 1/2), 1.6e-3 (z = 2/5)
- E, b = 0.7: 3.7e-4 (z = 1/2), 1.6e-3 (z = 2/5)
- E, b = 0.8: 3.8e-4 (z = 1/2), 1.6e-3 (z = 2/5)
- E, b = 0.9: 3.8e-4 (z = 1/2), 1.6e-3 (z = 2/5)
- E, b = 1.: 4.0e-4 (z = 1/2), 1.6e-3 (z = 2/5)
- E, b = 1.1: 4.3e-4 (z = 1/2), 1.8e-3 (z = 2/5)
- E, b = 1.15: 4.5e-4 (z = 1/2), 1.8e-3 (z = 2/5)
- E, b = 1.2: 4.7e-4 (z = 1/2), 2.0e-3 (z = 2/5)
- E, b = 1.25: 3.6e-4 (z = 1/2), 2.0e-3 (z = 2/5)
